Full-Color Two-loop Four-point Form Factor in N=4 SYM with Global CK-duality

We determine the full-color two-loop four-point MHV form factor of the stress-tensor supermultiplet in N=4 super-Yang-Mills theory. Using color-kinematics (CK) duality and unitarity cuts, we construct complete one- and two-loop integrands manifesting global off-shell CK duality without explicit $\mu^2$ dependence. Integration-by-parts reduction to uniform-transcendentality master integrals yields purely rational numbers multiplying simple kinematic prefactors, manifesting maximal transcendentality. Expressing the form factor in terms of pentagon functions, we verify full-color infrared-pole cancellation, extract the finite remainder, and obtain new non-planar results for the two-loop triple-collinear splitting function and double-soft current.

==> anc/1_F4_1loop_CK_Solutions.m <==
(* ::Package:: *)

(*   Ancillary file of
Z. Cai, Y. Guo and G. Yang,
"Full-Color Two-loop Four-point Form Factor in N=4 SYM with Global CK-duality".*)


(* 
In this file, we give all the information for the CK-dual representation of the 1-loop 4-point form factor.
'symmetryfactors, colorfactors, propagatorlists, numeratorfactors' provides the four main building blocks in Eq.(2) of the paper.
'masternumerators' provides the solutions of one master numerator.
'ruleFromEdgeToMom' provides the mapping from edges to momenta.
Each list contains 5 elements, corresponding to the 5 trivalent graphs. 
*)


(* Symmetry factors *)
symmetryfactors = {2,2,4,8,2};


(* 
Color factors are given as product of structure constants f[a,b,c] and a single factor tr[a,b] = \[Delta][a,b] which is from the operator insertion.
We use graph edges such as e[v1,v2] to represent the color indices.
*)
colorfactors = {
(* topo1 *)
f[e[v1, v2], e[v2, p2], e[v2, v3]]*f[e[v1, vqi], e[v1, p1], e[v1, v2]]* f[e[v2, v3], e[v3, p3], e[v3, v4]]*f[e[v3, v4], e[v4, p4], e[v4, vqi]]* tr[e[v1, vqi], e[v4, vqi]],
(* topo2 *)
f[e[v1, v2], e[v2, p1], e[v2, p2]]* f[e[v1, v3], e[v3, p3], e[v3, v4]]*f[e[v1, vqi], e[v1, v2], e[v1, v3]]* f[e[v3, v4], e[v4, p4], e[v4, vqi]]*tr[e[v1, vqi], e[v4, vqi]],
(* topo3 *)
f[e[v1, v2], e[v2, v3], e[v2, v4]]*f[e[v1, vqi], e[v1, p1], e[v1, v2]]* f[e[v2, v3], e[v3, p2], e[v3, p3]]*f[e[v2, v4], e[v4, p4], e[v4, vqi]]* tr[e[v1, vqi], e[v4, vqi]],
(* topo4 *)
f[e[v1, v2], e[v2, p1], e[v2, p2]]* f[e[v1, v4], e[v3, v4], e[v4, vqi]]*f[e[v1, vqi], e[v1, v2], e[v1, v4]]* f[e[v3, p3], e[v3, p4], e[v3, v4]]*tr[e[v1, vqi], e[v4, vqi]],
(* topo5 *)
f[e[v1, v2], e[v2, v3], e[v2, p3]]*f[e[v1, v4], e[v4, p4], e[v4, vqi]]* f[e[v1, vqi], e[v1, v2], e[v1, v4]]*f[e[v3, p1], e[v3, p2], e[v2, v3]]* tr[e[v1, vqi], e[v4, vqi]]
};


(* 
The rule of translating edges to momenta. 
l1 is the loop momentum, and {p1,p2,p3,p4} are the external momenta.
About convention: 'e[v1,v2]-> k' denotes momentum k with direction from v1 to v2. 
*)
ruleFromEdgeToMom = {
(* topo1 *)
{e[v1, vqi] -> l1, e[v1, p1] -> p1, e[v2, p2] -> p2, e[v3, p3] -> p3, e[v4, p4] -> p4},
(* topo2 *)
{e[v1, vqi] -> l1, e[v2, p1] -> p1, e[v2, p2] -> p2, e[v3, p3] -> p3, e[v4, p4] -> p4},
(* topo3 *)
{e[v1, vqi] -> l1, e[v1, p1] -> p1, e[v3, p2] -> p2, e[v3, p3] -> p3, e[v4, p4] -> p4},
(* topo4 *)
{e[v1, vqi] -> l1, e[v2, p1] -> p1, e[v2, p2] -> p2, e[v3, p3] -> p3, e[v3, p4] -> p4},
(* topo5 *)
{e[v1, vqi] -> l1, e[v3, p1] -> p1, e[v3, p2] -> p2, e[v2, p3] -> p3, e[v4, p4] -> p4}
};


(*
Propagator convention for all 5 trivalent topologies.
l1 is the loop momentum, and {p1,p2,p3,p4} are the external momenta.
*)
propagatorlists = {
(* topo1 *)
{-l1 - p1, -l1 - p1 - p2, l1, -l1 - p1 - p2 - p3, -l1 - p1 - p2 - p3 - p4},
(* topo2 *)
{p1 + p2, -l1 - p1 - p2, -l1 - p1 - p2 - p3, l1, -l1 - p1 - p2 - p3 - p4},
(* topo3 *)
{-l1 - p1, p2 + p3, -l1 - p1 - p2 - p3, l1, -l1 - p1 - p2 - p3 - p4},
(* topo4 *)
{p1 + p2, -l1 - p1 - p2, -p3 - p4, -l1 - p1 - p2 - p3 - p4, l1},
(* topo5 *)
{p1 + p2 + p3, p1 + p2, -l1 - p1 - p2 - p3, -l1 - p1 - p2 - p3 - p4, l1}
};


(*
CK-dual numerators for all 5 topologies.
They are expressed as linear combinations of the master numerator n[1][{p1,p2,p3,p4},{l1}] with the indicated momentum arguments.
*)
numeratorfactors = {
(* topo1 *)
n[1][{p1, p2, p3, p4}, {l1}],
(* topo2 *)
n[1][{p1, p2, p3, p4}, {l1}] - n[1][{p2, p1, p3, p4}, {l1}],
(* topo3 *)
n[1][{p1, p2, p3, p4}, {l1}] - n[1][{p1, p3, p2, p4}, {l1}],
(* topo4 *)
n[1][{p1, p2, p3, p4}, {l1}] - n[1][{p1, p2, p4, p3}, {l1}] - n[1][{p2, p1, p3, p4}, {l1}] + n[1][{p2, p1, p4, p3}, {l1}],
(* topo5 *)
n[1][{p1, p2, p3, p4}, {l1}] - n[1][{p2, p1, p3, p4}, {l1}] - n[1][{p3, p1, p2, p4}, {l1}] + n[1][{p3, p2, p1, p4}, {l1}]
};


(*
Definition of the master numerator n[1] for topology 1.
dot[k1,k2]=k1.k2 denotes the Lorentz contraction of two momenta k1 and k2. 
x[i], i = 1,...,98, are the 98 free parameters.

Definition of beta[p1,p2,p3,p4]:
beta[p1,p2,p3,p4]=[12][23][34][41] \[Delta]^(8)(Q)/Gram[p1,p2,p3,p4]
*)
masternumerators = {
(* topo1 *)
beta[p1, p2, p3, p4]*(dot[l1, l1]^2*dot[p1, p2]*x[1] + dot[l1, l1]^2*dot[p3, p4]*x[1] + dot[l1, l1]^2*dot[p1, p3]*x[4] + dot[l1, l1]^2*dot[p2, p4]*x[4] + dot[l1, l1]^2*dot[p1, p4]*x[7] + dot[l1, l1]^2*dot[p2, p3]*x[10] + dot[l1, l1]*dot[l1, p4]*dot[p3, p4]* (4*x[1] - x[11]) + dot[l1, l1]*dot[l1, p1]*dot[p1, p2]*x[11] + dot[l1, l1]*dot[l1, p1]*dot[p1, p3]*(4*x[3] + 4*x[4] + x[8] - x[13]) + dot[l1, l1]*dot[l1, p4]*dot[p2, p4]*(-4*x[3] - x[8] + x[13]) + dot[l1, l1]*dot[l1, p4]*dot[p1, p4]*(4*x[7] - x[15]) + dot[l1, l1]*dot[l1, p1]*dot[p1, p4]*x[15] + dot[l1, l1]*dot[l1, p4]* dot[p2, p3]*(4*x[10] - x[16]) + dot[l1, l1]*dot[l1, p1]*dot[p2, p3]* x[16] + dot[l1, l1]*dot[l1, p4]*dot[p1, p3]*(4*x[4] - x[17]) + dot[l1, l1]*dot[l1, p1]*dot[p2, p4]*x[17] + dot[l1, l1]*dot[l1, p4]* dot[p1, p2]*(4*x[1] - x[20]) + dot[l1, l1]*dot[l1, p1]*dot[p3, p4]* x[20] + dot[l1, l1]*dot[l1, p3]*dot[p3, p4]*(4*x[1] - x[21]) + dot[l1, l1]*dot[l1, p2]*dot[p1, p2]*x[21] + dot[l1, l1]*dot[l1, p3]* dot[p2, p4]*(4*x[4] - x[24]) + dot[l1, l1]*dot[l1, p2]*dot[p1, p3]* x[24] + dot[l1, l1]*dot[l1, p3]*dot[p1, p4]*(4*x[7] - x[27]) + dot[l1, l1]*dot[l1, p2]*dot[p1, p4]*x[27] + dot[l1, l1]*dot[l1, p3]* dot[p2, p3]*(4*x[10] - x[30]) + dot[l1, l1]*dot[l1, p2]*dot[p2, p3]* x[30] + dot[l1, l1]*dot[l1, p3]*dot[p1, p3]*(4*x[4] - x[31]) + dot[l1, l1]*dot[l1, p2]*dot[p2, p4]*x[31] + dot[l1, l1]*dot[l1, p2]* dot[p3, p4]*(4*x[1] + 4*x[6] - x[14] - x[15] - x[16] - x[18] - x[21] + x[25] - x[26] + x[27] + x[30] + x[32] - x[33]) + dot[l1, l1]*dot[l1, p3]*dot[p1, p2]*(-4*x[6] + x[14] + x[15] + x[16] + x[18] + x[21] - x[25] + x[26] - x[27] - x[30] - x[32] + x[33]) + dot[l1, l1]*dot[p1, p2]^2*x[34] + dot[l1, l1]*dot[p3, p4]^2* (4*x[1] - x[11] - x[21] + x[34]) + dot[l1, l1]*dot[p1, p2]*dot[p1, p3]* x[37] + dot[l1, l1]*dot[p2, p4]*dot[p3, p4]*(4*x[1] - 4*x[3] + 4*x[6] - x[8] - x[11] + x[13] - x[14] - x[15] - x[16] - x[18] - x[21] - x[24] + x[25] - x[26] + x[27] + x[30] + x[32] - x[33] + x[37]) + dot[l1, l1]*dot[p1, p2]*dot[p1, p4]*x[40] + dot[l1, l1]*dot[p1, p4]* dot[p3, p4]*(4*x[7] - x[11] - x[15] + x[20] - x[27] + x[40]) + dot[l1, p1]*dot[l1, p4]*dot[p3, p4]*(4*x[1] - 8*x[6] + 2*x[14] + 2*x[15] + 2*x[16] + 2*x[18] + 2*x[21] - 2*x[25] + 2*x[26] - 2*x[32] + 2*x[33] - 2*x[40] - 2*x[43]) + dot[l1, p1]*dot[l1, p4]*dot[p1, p2]* (4*x[1] - 8*x[6] + 2*x[11] + 2*x[14] + 2*x[15] + 2*x[16] + 2*x[18] - 2*x[20] + 2*x[21] - 2*x[25] + 2*x[26] - 2*x[32] + 2*x[33] - 2*x[40] - 2*x[43]) + dot[l1, l1]*dot[p1, p2]*dot[p2, p3]*x[43] + dot[l1, l1]*dot[p2, p3]*dot[p3, p4]*(4*x[1] + 4*x[6] + 4*x[10] - x[14] - x[15] - 2*x[16] - x[18] - 2*x[21] + x[25] - x[26] + x[27] + x[32] - x[33] + x[43]) + dot[l1, l1]*dot[p1, p2]*dot[p2, p4]*x[46] + dot[l1, l1]*dot[p1, p3]*dot[p3, p4]*(4*x[4] - x[17] + x[20] - x[21] - x[31] + x[46]) + dot[l1, l1]*dot[p1, p2]*dot[p3, p4]*x[49] + dot[l1, p1]*dot[l1, p3]*dot[p1, p3]*(8*x[3] + 28*x[4] + 2*x[8] - 2*x[13] + 2*x[23] - 6*x[31] - 2*x[36] - 6*x[52]) + dot[l1, p2]*dot[l1, p4]*dot[p2, p4]*(20*x[4] + 2*x[23] - 4*x[31] - 2*x[36] - 6*x[52]) + dot[l1, p3]*dot[l1, p4]*dot[p2, p3]* (6*x[1] + 4*x[2] + 4*x[3] + 4*x[4] + 4*x[5] - 2*x[6] + x[7] + 6*x[8] + x[9] - x[12] - x[14] + 2*x[17] + x[19] - x[20] - 2*x[23] - 2*x[24] + 2*x[26] + 2*x[27] - 2*x[28] + 2*x[30] - 2*x[31] + 2*x[36] + 2*x[37] - 2*x[39] - 2*x[40] - 2*x[43] - 2*x[52]) + dot[l1, p1]*dot[l1, p2]* dot[p2, p3]*(6*x[1] + 4*x[2] + 4*x[3] + 4*x[4] + 4*x[5] - 2*x[6] + x[7] + 6*x[8] + x[9] - 8*x[10] - x[12] - x[14] + 2*x[16] + 2*x[17] + x[19] - x[20] - 2*x[23] - 2*x[24] + 2*x[26] + 2*x[27] - 2*x[28] + 4*x[30] - 2*x[31] + 2*x[36] + 2*x[37] - 2*x[39] - 2*x[40] - 2*x[43] - 2*x[52]) + dot[l1, l1]*dot[p1, p3]^2*x[52] + dot[l1, l1]*dot[p2, p4]^2*(-4*x[3] - 4*x[4] - x[8] + x[13] + x[31] + x[52]) + dot[l1, p3]*dot[l1, p4]*dot[p1, p4]* (7*x[1] + 6*x[2] - 4*x[3] + 8*x[4] + 5*x[6] + (17*x[7])/2 + 4*x[8] + (13*x[9])/2 - 6*x[10] - 2*x[11] - (7*x[12])/2 + 2*x[13] - (17*x[14])/2 - 2*x[15] - 3*x[16] - 2*x[17] - 3*x[18] + (9*x[19])/2 + (3*x[20])/2 - 2*x[21] + x[22] - 2*x[24] + 6*x[25] - 4*x[26] + x[27] - 2*x[28] - 3*x[29] + 5*x[30] - 2*x[31] + 7*x[32] - 3*x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] - x[40] + x[42] - x[43] - x[45] + 2*x[46] - x[47] - x[48] - x[49] + x[50] + 2*x[53] - 2*x[54]) + dot[l1, p1]*dot[l1, p2]*dot[p1, p4]*(7*x[1] + 6*x[2] - 4*x[3] + 8*x[4] + 5*x[6] + x[7]/2 + 4*x[8] + (13*x[9])/2 - 6*x[10] - 2*x[11] - (7*x[12])/2 + 2*x[13] - (17*x[14])/2 - 3*x[16] - 2*x[17] - 3*x[18] + (9*x[19])/2 + (3*x[20])/2 - 2*x[21] + x[22] - 2*x[24] + 6*x[25] - 4*x[26] + 3*x[27] - 2*x[28] - 3*x[29] + 5*x[30] - 2*x[31] + 7*x[32] - 3*x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] - x[40] + x[42] - x[43] - x[45] + 2*x[46] - x[47] - x[48] - x[49] + x[50] + 2*x[53] - 2*x[54]) + dot[l1, l1]*dot[p1, p3]*dot[p1, p4]*x[54] + dot[l1, l1]*dot[p1, p4]* dot[p2, p4]*(-4*x[3] - 4*x[4] - x[8] + x[13] - x[15] + x[17] + x[27] + x[54]) + dot[l1, l1]*dot[p1, p3]*dot[p2, p4]*(-11*x[1] + 2*x[2] + 4*x[3] - 4*x[4] + 8*x[5] - 17*x[6] - (13*x[7])/2 - (9*x[9])/2 + 6*x[10] + 2*x[11] + (3*x[12])/2 - 2*x[13] + (17*x[14])/2 + 4*x[15] + 5*x[16] + 3*x[17] + 5*x[18] - (5*x[19])/2 + x[20]/2 + 4*x[21] - x[22] + x[24] - 8*x[25] + 6*x[26] - x[27] + x[28] + 3*x[29] - 5*x[30] - 9*x[32] + 7*x[33] + 2*x[34] - 2*x[37] + x[38] + x[39] - x[40] - x[42] - x[43] + x[45] + x[47] - x[48] + x[49] - x[50] + x[51] - 2*x[53] + 2*x[54]) + dot[l1, l1]*dot[p1, p3]*dot[p2, p3]* (7*x[1] + 4*x[2] - 4*x[3] + 10*x[4] - 8*x[5] + 13*x[6] + (11*x[7])/2 - 5*x[8] + (15*x[9])/2 - 2*x[10] - x[11] - x[12]/2 + x[13] - (11*x[14])/2 - 3*x[15] - 3*x[16] - 2*x[17] - x[18] + (7*x[19])/2 + (3*x[20])/2 - 3*x[21] - 2*x[22] - x[24] + 6*x[25] - 5*x[26] + x[27] + 2*x[28] - 2*x[29] + 3*x[30] - 2*x[31] + 6*x[32] - 5*x[33] - 2*x[34] + 2*x[35] + x[37] - x[38] + x[40] - x[41] + x[43] + x[46] - x[47] - x[49] + x[50] - x[54] + x[55]) + dot[l1, l1]*dot[p2, p3]*dot[p2, p4]* (7*x[1] + 4*x[2] - 4*x[3] + 10*x[4] - 8*x[5] + 13*x[6] + (11*x[7])/2 - 5*x[8] + (15*x[9])/2 - 2*x[10] - x[11] - x[12]/2 + x[13] - (11*x[14])/2 - 3*x[15] - 4*x[16] - 2*x[17] - x[18] + (7*x[19])/2 + (3*x[20])/2 - 3*x[21] - 2*x[22] - 2*x[24] + 6*x[25] - 5*x[26] + x[27] + 2*x[28] - 2*x[29] + 4*x[30] - x[31] + 6*x[32] - 5*x[33] - 2*x[34] + 2*x[35] + x[37] - x[38] + x[40] - x[41] + x[43] + x[46] - x[47] - x[49] + x[50] - x[54] + x[55]) + dot[l1, p2]*dot[l1, p3]*dot[p3, p4]* (29*x[1] - 2*x[2] + 12*x[4] - 32*x[5] + 35*x[6] + (11*x[7])/2 + 2*x[8] + (31*x[9])/2 - 18*x[10] - 6*x[11] - (9*x[12])/2 + 2*x[13] - (39*x[14])/2 - 10*x[15] - 11*x[16] - 7*x[18] + (19*x[19])/2 + x[20]/2 - 8*x[21] - x[22] - 2*x[23] - 4*x[24] + 20*x[25] - 16*x[26] + 7*x[27] - 5*x[29] + 13*x[30] - 4*x[31] + 21*x[32] - 17*x[33] - 6*x[34] + 4*x[35] + 2*x[36] + 4*x[37] - 3*x[38] - x[39] + x[40] - 2*x[41] - x[42] + x[43] - 3*x[45] + 2*x[46] - 3*x[47] + x[48] - 3*x[49] + 3*x[50] - 2*x[52] + 2*x[53] - 2*x[54] + 2*x[55]) + dot[l1, p2]*dot[l1, p3]*dot[p1, p2]*(21*x[1] - 2*x[2] + 12*x[4] - 32*x[5] + 27*x[6] + (11*x[7])/2 + 2*x[8] + (31*x[9])/2 - 18*x[10] - 6*x[11] - (9*x[12])/2 + 2*x[13] - (35*x[14])/2 - 8*x[15] - 9*x[16] - 5*x[18] + (19*x[19])/2 + x[20]/2 - 4*x[21] - x[22] - 2*x[23] - 4*x[24] + 18*x[25] - 14*x[26] + 5*x[27] - 5*x[29] + 11*x[30] - 4*x[31] + 19*x[32] - 15*x[33] - 6*x[34] + 4*x[35] + 2*x[36] + 4*x[37] - 3*x[38] - x[39] + x[40] - 2*x[41] - x[42] + x[43] - 3*x[45] + 2*x[46] - 3*x[47] + x[48] - 3*x[49] + 3*x[50] - 2*x[52] + 2*x[53] - 2*x[54] + 2*x[55]) + dot[l1, l1]*dot[p1, p4]^2*x[56] + dot[l1, p1]*dot[l1, p4]*dot[p2, p3]*(16*x[1] + 8*x[6] + 8*x[7] + 4*x[10] - 2*x[14] - 2*x[15] - 2*x[16] - 2*x[18] - 2*x[20] - 2*x[21] + 2*x[25] - 2*x[26] + 2*x[30] + 2*x[32] - 2*x[33] - 2*x[49] - 2*x[58]) + dot[l1, p2]*dot[l1, p3]*dot[p1, p4]*(22*x[1] - 4*x[2] - 8*x[3] + 16*x[4] - 16*x[5] + 42*x[6] + 17*x[7] + 8*x[8] + 9*x[9] - 4*x[10] - 4*x[11] - 3*x[12] + 4*x[13] - 19*x[14] - 10*x[15] - 14*x[16] - 4*x[17] - 12*x[18] + 5*x[19] + x[20] - 10*x[21] + 2*x[22] - 4*x[24] + 18*x[25] - 14*x[26] + 4*x[27] - 4*x[28] - 6*x[29] + 12*x[30] - 4*x[31] + 20*x[32] - 12*x[33] - 4*x[34] + 4*x[37] - 2*x[38] - 2*x[39] + 2*x[40] + 2*x[42] + 2*x[43] - 2*x[45] + 4*x[46] - 2*x[47] - 2*x[48] - 4*x[49] + 2*x[50] + 4*x[53] - 4*x[54] - 2*x[58]) + dot[l1, p1]*dot[l1, p2]*dot[p3, p4]*(22*x[1] - 4*x[3] + 8*x[4] - 24*x[5] + 34*x[6] + 15*x[7] - 4*x[8] + 11*x[9] - 4*x[10] - 4*x[11] - 3*x[12] + 2*x[13] - 15*x[14] - 10*x[15] - 12*x[16] - 2*x[17] - 6*x[18] + 7*x[19] + 3*x[20] - 8*x[21] - 2*x[22] - 2*x[24] + 16*x[25] - 14*x[26] + 4*x[27] + 2*x[28] - 4*x[29] + 10*x[30] - 2*x[31] + 16*x[32] - 14*x[33] - 4*x[34] + 4*x[35] + 2*x[37] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[45] + 2*x[46] - 2*x[47] - 4*x[49] + 2*x[50] - 2*x[54] + 2*x[55] - 2*x[58]) + dot[l1, p3]*dot[l1, p4]*dot[p1, p2]* (22*x[1] - 4*x[3] + 8*x[4] - 24*x[5] + 26*x[6] + 15*x[7] - 4*x[8] + 11*x[9] - 4*x[10] - 4*x[11] - 3*x[12] + 2*x[13] - 13*x[14] - 8*x[15] - 10*x[16] - 2*x[17] - 4*x[18] + 7*x[19] + x[20] - 6*x[21] - 2*x[22] - 2*x[24] + 14*x[25] - 12*x[26] + 2*x[27] + 2*x[28] - 4*x[29] + 8*x[30] - 2*x[31] + 14*x[32] - 12*x[33] - 4*x[34] + 4*x[35] + 2*x[37] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[45] + 2*x[46] - 2*x[47] - 4*x[49] + 2*x[50] - 2*x[54] + 2*x[55] - 2*x[58]) + dot[l1, l1]*dot[p2, p3]^2* (14*x[1] + 8*x[2] - 28*x[5] + 14*x[6] + 17*x[7] - 8*x[8] + 15*x[9] + 2*x[10] - 2*x[11] - x[12] - 6*x[14] - 6*x[15] - 6*x[16] + 3*x[18] + 7*x[19] + 2*x[20] - 5*x[21] - 4*x[22] + 9*x[25] - 7*x[26] + 4*x[28] - 4*x[29] + 4*x[30] + 9*x[32] - 7*x[33] - 2*x[34] + 4*x[35] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] + 2*x[55] - x[56] - x[58]) + dot[l1, l1]*dot[p1, p4]*dot[p2, p3]*x[58] + dot[l1, p1]*dot[l1, p4]*dot[p1, p4]*(-28*x[1] - 16*x[2] + 56*x[5] - 28*x[6] - 30*x[7] + 16*x[8] - 30*x[9] + 4*x[10] + 4*x[11] + 2*x[12] + 12*x[14] + 12*x[15] + 12*x[16] - 6*x[18] - 14*x[19] - 4*x[20] + 14*x[21] + 8*x[22] - 18*x[25] + 14*x[26] - 8*x[28] + 8*x[29] - 10*x[30] - 18*x[32] + 14*x[33] - 8*x[35] + 4*x[38] - 4*x[40] + 4*x[41] - 4*x[43] + 4*x[47] + 2*x[49] - 4*x[50] - 4*x[55] + 2*x[58]) + dot[l1, p2]*dot[l1, p3]*dot[p2, p3]*(-28*x[1] - 16*x[2] + 8*x[3] + 8*x[4] + 56*x[5] - 12*x[6] - 26*x[7] + 28*x[8] - 30*x[9] + 4*x[11] + 2*x[12] + 8*x[14] + 6*x[15] + 8*x[16] + 4*x[17] - 10*x[18] - 14*x[19] - 4*x[20] + 10*x[21] + 8*x[22] - 4*x[23] - 4*x[24] - 14*x[25] + 14*x[26] + 4*x[27] - 12*x[28] + 8*x[29] - 4*x[30] - 4*x[31] - 14*x[32] + 10*x[33] - 8*x[35] + 4*x[36] + 4*x[37] + 4*x[38] - 4*x[39] - 4*x[40] + 4*x[41] - 4*x[43] + 4*x[47] + 2*x[49] - 4*x[50] - 4*x[52] - 4*x[55] + 2*x[58]) + dot[l1, p3]*dot[l1, p4]*dot[p3, p4]* (-15*x[1] - 22*x[2] + 4*x[3] + 4*x[4] + 44*x[5] - 9*x[6] - (57*x[7])/2 + 22*x[8] - (53*x[9])/2 - 2*x[10] + 2*x[11] + (3*x[12])/2 + (9*x[14])/2 + 6*x[15] + 7*x[16] + 2*x[17] - 11*x[18] - (25*x[19])/2 - (11*x[20])/2 + 10*x[21] + 9*x[22] - 2*x[23] - 2*x[24] - 10*x[25] + 8*x[26] + 3*x[27] - 10*x[28] + 7*x[29] - 5*x[30] - 2*x[31] - 9*x[32] + 7*x[33] - 2*x[34] - 8*x[35] + 2*x[36] + 2*x[37] + 3*x[38] - x[39] - 3*x[40] + 4*x[41] - x[42] - 3*x[43] - x[45] + 3*x[47] + x[48] + x[49] - 3*x[50] - 2*x[52] + 2*x[53] - 4*x[55] + 2*x[58]) + dot[l1, p1]*dot[l1, p2]*dot[p1, p2]* (-23*x[1] - 22*x[2] + 4*x[3] + 4*x[4] + 44*x[5] - 9*x[6] - (57*x[7])/2 + 22*x[8] - (53*x[9])/2 - 2*x[10] + 4*x[11] + (3*x[12])/2 + (9*x[14])/2 + 6*x[15] + 7*x[16] + 2*x[17] - 11*x[18] - (25*x[19])/2 - (11*x[20])/2 + 12*x[21] + 9*x[22] - 2*x[23] - 2*x[24] - 10*x[25] + 8*x[26] + 3*x[27] - 10*x[28] + 7*x[29] - 5*x[30] - 2*x[31] - 9*x[32] + 7*x[33] - 2*x[34] - 8*x[35] + 2*x[36] + 2*x[37] + 3*x[38] - x[39] - 3*x[40] + 4*x[41] - x[42] - 3*x[43] - x[45] + 3*x[47] + x[48] + x[49] - 3*x[50] - 2*x[52] + 2*x[53] - 4*x[55] + 2*x[58]) + dot[l1, p1]^2*dot[p1, p2]*x[59] + dot[l1, p4]^2*dot[p1, p4]*(4*x[1] - 2*x[11] + x[59]) + dot[l1, p4]^2*dot[p3, p4]*(4*x[1] - 2*x[11] + x[59]) + dot[l1, p1]^2*dot[p1, p4]*(4*x[1] - 4*x[7] - 2*x[11] + 2*x[15] + x[59]) + dot[l1, p3]^2*dot[p2, p3]*(4*x[1] + 4*x[3] + 4*x[4] + 8*x[6] + 6*x[8] - 2*x[11] - 2*x[14] - 2*x[15] - 2*x[16] + 2*x[17] - 2*x[18] - 2*x[21] - 2*x[23] - 2*x[24] + 2*x[25] + 2*x[27] - 2*x[28] + 2*x[30] - 2*x[31] + 2*x[32] - 2*x[33] + 2*x[36] + 2*x[37] - 2*x[39] - 2*x[52] + x[59]) + dot[l1, p2]^2*dot[p2, p3]*(4*x[1] + 4*x[3] + 4*x[4] + 8*x[6] + 6*x[8] - 4*x[10] - 2*x[11] - 2*x[14] - 2*x[15] - 2*x[16] + 2*x[17] - 2*x[18] - 2*x[21] - 2*x[23] - 2*x[24] + 2*x[25] + 2*x[27] - 2*x[28] + 4*x[30] - 2*x[31] + 2*x[32] - 2*x[33] + 2*x[36] + 2*x[37] - 2*x[39] - 2*x[52] + x[59]) + dot[l1, p3]^2*dot[p3, p4]*(17*x[1] - 6*x[2] + 4*x[3] + 4*x[4] - 12*x[5] + 19*x[6] - (5*x[7])/2 + 6*x[8] + (7*x[9])/2 - 6*x[10] - 4*x[11] - x[12]/2 - (15*x[14])/2 - 4*x[15] - 5*x[16] + 2*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 4*x[21] + x[22] - 2*x[23] - 2*x[24] + 8*x[25] - 6*x[26] + 3*x[27] - 2*x[28] - x[29] + 5*x[30] - 2*x[31] + 9*x[32] - 7*x[33] - 2*x[34] + 2*x[36] + 2*x[37] - x[38] - x[39] + x[40] - x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] - 2*x[52] + 2*x[53] + x[59]) + dot[l1, p2]^2*dot[p1, p2]* (13*x[1] - 6*x[2] + 4*x[3] + 4*x[4] - 12*x[5] + 19*x[6] - (5*x[7])/2 + 6*x[8] + (7*x[9])/2 - 6*x[10] - 4*x[11] - x[12]/2 - (15*x[14])/2 - 4*x[15] - 5*x[16] + 2*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 2*x[21] + x[22] - 2*x[23] - 2*x[24] + 8*x[25] - 6*x[26] + 3*x[27] - 2*x[28] - x[29] + 5*x[30] - 2*x[31] + 9*x[32] - 7*x[33] - 2*x[34] + 2*x[36] + 2*x[37] - x[38] - x[39] + x[40] - x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] - 2*x[52] + 2*x[53] + x[59]) + dot[l1, p1]*dot[p1, p2]*dot[p1, p4]*(7*x[1] + 6*x[2] - 4*x[3] + 8*x[4] - 3*x[6] + x[7]/2 + 4*x[8] + (13*x[9])/2 - 6*x[10] - 2*x[11] - (7*x[12])/2 + 2*x[13] - (13*x[14])/2 + 2*x[15] - x[16] - 2*x[17] - x[18] + (9*x[19])/2 + (3*x[20])/2 + x[22] - 2*x[24] + 4*x[25] - 2*x[26] + x[27] - 2*x[28] - 3*x[29] + 5*x[30] - 2*x[31] + 5*x[32] - x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] - x[40] + x[42] - 3*x[43] - x[45] + 2*x[46] - x[47] - x[48] - x[49] + x[50] + 2*x[53] - 2*x[54] + x[59]) + dot[l1, p4]*dot[p1, p4]*dot[p3, p4]*(12*x[1] - 6*x[11] + 3*x[59]) + dot[l1, p1]*dot[p1, p3]^2*((-17*x[1])/2 + x[2] + 19*x[3] + 19*x[4] + 10*x[5] - (35*x[6])/2 - (19*x[7])/4 + (13*x[8])/2 - (27*x[9])/4 + 6*x[10] + x[11] + x[12]/4 - 4*x[13] + (27*x[14])/4 + 4*x[15] + (9*x[16])/2 + 3*x[17] + (7*x[18])/2 - (11*x[19])/4 - x[20]/4 + 4*x[21] + x[22]/2 + 2*x[24] - 7*x[25] + 6*x[26] - 2*x[27] - x[28] + 3*x[29] - (11*x[30])/2 - 4*x[31] - (15*x[32])/2 + (13*x[33])/2 + 2*x[34] - x[35] - x[36] - 2*x[37] + x[38]/2 + x[39]/2 - x[40]/2 + x[41] - x[42]/2 - x[43]/2 + x[44] + x[45]/2 - x[46] + x[47]/2 - x[48]/2 + x[49] - x[50] + x[51]/2 - 5*x[52] - x[53] + x[54] + x[60]/2) + dot[p2, p4]^3*((-17*x[1])/2 + x[2] + 11*x[3] - x[4] + 10*x[5] - (35*x[6])/2 - (19*x[7])/4 + (9*x[8])/2 - (27*x[9])/4 + 6*x[10] + x[11] + x[12]/4 - 2*x[13] + (27*x[14])/4 + 4*x[15] + (9*x[16])/2 + 3*x[17] + (7*x[18])/2 - (11*x[19])/4 - x[20]/4 + 4*x[21] + x[22]/2 - 2*x[23] + 2*x[24] - 7*x[25] + 6*x[26] - 2*x[27] - x[28] + 3*x[29] - (11*x[30])/2 - (15*x[32])/2 + (13*x[33])/2 + 2*x[34] - x[35] + x[36] - 2*x[37] + x[38]/2 + x[39]/2 - x[40]/2 + x[41] - x[42]/2 - x[43]/2 + x[44] + x[45]/2 - x[46] + x[47]/2 - x[48]/2 + x[49] - x[50] + x[51]/2 - x[52] - x[53] + x[54] + x[60]/2) + dot[l1, p3]^2*dot[p1, p3]*(-17*x[1] + 2*x[2] + 22*x[3] - 10*x[4] + 20*x[5] - 35*x[6] - (19*x[7])/2 + 9*x[8] - (27*x[9])/2 + 12*x[10] + 2*x[11] + x[12]/2 - 4*x[13] + (27*x[14])/2 + 8*x[15] + 9*x[16] + 6*x[17] + 7*x[18] - (11*x[19])/2 - x[20]/2 + 8*x[21] + x[22] - 2*x[23] + 4*x[24] - 14*x[25] + 12*x[26] - 4*x[27] - 2*x[28] + 6*x[29] - 11*x[30] + 2*x[31] - 15*x[32] + 13*x[33] + 4*x[34] - 2*x[35] - 4*x[37] + x[38] + x[39] - x[40] + 2*x[41] - x[42] - x[43] + 2*x[44] + x[45] - 2*x[46] + x[47] - x[48] + 2*x[49] - 2*x[50] + x[51] - 2*x[53] + 2*x[54] + x[60]) + dot[l1, p2]^2*dot[p2, p4]*(-17*x[1] + 2*x[2] + 22*x[3] - 14*x[4] + 20*x[5] - 35*x[6] - (19*x[7])/2 + 9*x[8] - (27*x[9])/2 + 12*x[10] + 2*x[11] + x[12]/2 - 4*x[13] + (27*x[14])/2 + 8*x[15] + 9*x[16] + 6*x[17] + 7*x[18] - (11*x[19])/2 - x[20]/2 + 8*x[21] + x[22] - 2*x[23] + 4*x[24] - 14*x[25] + 12*x[26] - 4*x[27] - 2*x[28] + 6*x[29] - 11*x[30] + 4*x[31] - 15*x[32] + 13*x[33] + 4*x[34] - 2*x[35] - 4*x[37] + x[38] + x[39] - x[40] + 2*x[41] - x[42] - x[43] + 2*x[44] + x[45] - 2*x[46] + x[47] - x[48] + 2*x[49] - 2*x[50] + x[51] - 2*x[53] + 2*x[54] + x[60]) + dot[l1, p1]^2*dot[p1, p3]* (-17*x[1] + 2*x[2] + 30*x[3] + 2*x[4] + 20*x[5] - 35*x[6] - (19*x[7])/2 + 11*x[8] - (27*x[9])/2 + 12*x[10] + 2*x[11] + x[12]/2 - 6*x[13] + (27*x[14])/2 + 8*x[15] + 9*x[16] + 6*x[17] + 7*x[18] - (11*x[19])/2 - x[20]/2 + 8*x[21] + x[22] - 4*x[23] + 4*x[24] - 14*x[25] + 12*x[26] - 4*x[27] - 2*x[28] + 6*x[29] - 11*x[30] - 15*x[32] + 13*x[33] + 4*x[34] - 2*x[35] + 2*x[36] - 4*x[37] + x[38] + x[39] - x[40] + 2*x[41] - x[42] - x[43] + 2*x[44] + x[45] - 2*x[46] + x[47] - x[48] + 2*x[49] - 2*x[50] + x[51] - 2*x[52] - 2*x[53] + 2*x[54] + x[60]) + dot[l1, p4]^2*dot[p2, p4]*(-17*x[1] + 2*x[2] + 22*x[3] - 2*x[4] + 20*x[5] - 35*x[6] - (19*x[7])/2 + 9*x[8] - (27*x[9])/2 + 12*x[10] + 2*x[11] + x[12]/2 - 4*x[13] + (27*x[14])/2 + 8*x[15] + 9*x[16] + 6*x[17] + 7*x[18] - (11*x[19])/2 - x[20]/2 + 8*x[21] + x[22] - 4*x[23] + 4*x[24] - 14*x[25] + 12*x[26] - 4*x[27] - 2*x[28] + 6*x[29] - 11*x[30] - 15*x[32] + 13*x[33] + 4*x[34] - 2*x[35] + 2*x[36] - 4*x[37] + x[38] + x[39] - x[40] + 2*x[41] - x[42] - x[43] + 2*x[44] + x[45] - 2*x[46] + x[47] - x[48] + 2*x[49] - 2*x[50] + x[51] - 2*x[52] - 2*x[53] + 2*x[54] + x[60]) + dot[p1, p4]*dot[p2, p4]*dot[p3, p4]*(-9*x[1] + 2*x[2] + 22*x[3] - 2*x[4] + 20*x[5] - 35*x[6] - (19*x[7])/2 + 9*x[8] - (27*x[9])/2 + 12*x[10] - 2*x[11] + x[12]/2 - 4*x[13] + (27*x[14])/2 + 8*x[15] + 9*x[16] + 6*x[17] + 7*x[18] - (11*x[19])/2 - x[20]/2 + 8*x[21] + x[22] - 4*x[23] + 4*x[24] - 14*x[25] + 12*x[26] - 4*x[27] - 2*x[28] + 6*x[29] - 11*x[30] - 15*x[32] + 13*x[33] + 4*x[34] - 2*x[35] + 2*x[36] - 4*x[37] + x[38] + x[39] - x[40] + 2*x[41] - x[42] - x[43] + 2*x[44] + x[45] - 2*x[46] + x[47] - x[48] + 2*x[49] - 2*x[50] + x[51] - 2*x[52] - 2*x[53] + 2*x[54] + 2*x[59] + x[60]) + dot[l1, p4]*dot[p2, p4]^2*((-51*x[1])/2 + 3*x[2] + 33*x[3] - 3*x[4] + 30*x[5] - (105*x[6])/2 - (57*x[7])/4 + (27*x[8])/2 - (81*x[9])/4 + 18*x[10] + 3*x[11] + (3*x[12])/4 - 6*x[13] + (81*x[14])/4 + 12*x[15] + (27*x[16])/2 + 9*x[17] + (21*x[18])/2 - (33*x[19])/4 - (3*x[20])/4 + 12*x[21] + (3*x[22])/2 - 6*x[23] + 6*x[24] - 21*x[25] + 18*x[26] - 6*x[27] - 3*x[28] + 9*x[29] - (33*x[30])/2 - (45*x[32])/2 + (39*x[33])/2 + 6*x[34] - 3*x[35] + 3*x[36] - 6*x[37] + (3*x[38])/2 + (3*x[39])/2 - (3*x[40])/2 + 3*x[41] - (3*x[42])/2 - (3*x[43])/2 + 3*x[44] + (3*x[45])/2 - 3*x[46] + (3*x[47])/2 - (3*x[48])/2 + 3*x[49] - 3*x[50] + (3*x[51])/2 - 3*x[52] - 3*x[53] + 3*x[54] + (3*x[60])/2) + dot[l1, p1]^2*dot[p2, p3]*x[61] + dot[l1, p4]^2*dot[p1, p2]* (4*x[10] - 2*x[16] + x[61]) + dot[l1, p4]^2*dot[p2, p3]* (4*x[10] - 2*x[16] + x[61]) + dot[l1, p1]^2*dot[p3, p4]* (-4*x[1] + 4*x[10] - 2*x[16] + 2*x[20] + x[61]) + dot[l1, p3]^2*dot[p1, p4]*(x[1] + 2*x[2] - 4*x[3] + 8*x[4] - 4*x[5] + 15*x[6] + (15*x[7])/2 + 4*x[8] + (11*x[9])/2 - 2*x[10] - 2*x[11] - (5*x[12])/2 + 2*x[13] - (19*x[14])/2 - 4*x[15] - 7*x[16] - 2*x[17] - 5*x[18] + (7*x[19])/2 + (5*x[20])/2 - 4*x[21] + x[22] - 2*x[24] + 8*x[25] - 6*x[26] + x[27] - 2*x[28] - 3*x[29] + 5*x[30] - 2*x[31] + 9*x[32] - 5*x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] + 2*x[46] - x[47] - x[48] - x[49] + x[50] + 2*x[53] - 2*x[54] + x[61]) + dot[l1, p2]^2*dot[p1, p4]*(x[1] + 2*x[2] - 4*x[3] + 8*x[4] - 4*x[5] + 15*x[6] + (7*x[7])/2 + 4*x[8] + (11*x[9])/2 - 2*x[10] - 2*x[11] - (5*x[12])/2 + 2*x[13] - (19*x[14])/2 - 4*x[15] - 7*x[16] - 2*x[17] - 5*x[18] + (7*x[19])/2 + (5*x[20])/2 - 4*x[21] + x[22] - 2*x[24] + 8*x[25] - 6*x[26] + 3*x[27] - 2*x[28] - 3*x[29] + 5*x[30] - 2*x[31] + 9*x[32] - 5*x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] + 2*x[46] - x[47] - x[48] - x[49] + x[50] + 2*x[53] - 2*x[54] + x[61]) + dot[l1, p2]^2*dot[p3, p4]*(8*x[1] + 4*x[2] - 4*x[3] + 8*x[4] - 20*x[5] + 24*x[6] + 8*x[7] - 4*x[8] + 12*x[9] - 8*x[10] - 4*x[11] - 4*x[12] + 2*x[13] - 14*x[14] - 8*x[15] - 10*x[16] - 2*x[17] - 4*x[18] + 8*x[19] + 4*x[20] - 6*x[21] - 2*x[22] - 2*x[24] + 14*x[25] - 12*x[26] + 4*x[27] + 2*x[28] - 4*x[29] + 8*x[30] - 2*x[31] + 14*x[32] - 12*x[33] - 4*x[34] + 4*x[35] + 2*x[37] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[45] + 2*x[46] - 2*x[47] - 2*x[49] + 2*x[50] - 2*x[54] + 2*x[55] + x[61]) + dot[l1, p3]^2*dot[p1, p2]*(4*x[1] + 4*x[2] - 4*x[3] + 8*x[4] - 20*x[5] + 16*x[6] + 8*x[7] - 4*x[8] + 12*x[9] - 8*x[10] - 4*x[11] - 4*x[12] + 2*x[13] - 12*x[14] - 6*x[15] - 8*x[16] - 2*x[17] - 2*x[18] + 8*x[19] + 4*x[20] - 4*x[21] - 2*x[22] - 2*x[24] + 12*x[25] - 10*x[26] + 2*x[27] + 2*x[28] - 4*x[29] + 6*x[30] - 2*x[31] + 12*x[32] - 10*x[33] - 4*x[34] + 4*x[35] + 2*x[37] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[45] + 2*x[46] - 2*x[47] - 2*x[49] + 2*x[50] - 2*x[54] + 2*x[55] + x[61]) + dot[l1, p4]^2*dot[p1, p3]*(24*x[1] - 8*x[2] - 6*x[3] + 30*x[4] - 20*x[5] + 36*x[6] + 12*x[7] + x[8] + 8*x[9] - 12*x[10] - 4*x[11] - 2*x[12] + 4*x[13] - 16*x[14] - 8*x[15] - 10*x[16] - 8*x[17] - 10*x[18] + 4*x[19] - 2*x[20] - 8*x[21] + 2*x[22] - 4*x[24] + 16*x[25] - 12*x[26] + 2*x[27] - 2*x[28] - 6*x[29] + 10*x[30] + 18*x[32] - 14*x[33] - 4*x[34] + 4*x[37] - 2*x[38] - 2*x[39] + 2*x[40] + 2*x[42] + 2*x[43] - 2*x[45] - 2*x[47] + 2*x[48] - 2*x[49] + 2*x[50] - x[51] + 4*x[53] - 4*x[54] + x[62]) + dot[l1, p1]^2*dot[p2, p4]* (24*x[1] - 8*x[2] - 6*x[3] + 26*x[4] - 20*x[5] + 36*x[6] + 12*x[7] + x[8] + 8*x[9] - 12*x[10] - 4*x[11] - 2*x[12] + 4*x[13] - 16*x[14] - 8*x[15] - 10*x[16] - 6*x[17] - 10*x[18] + 4*x[19] - 2*x[20] - 8*x[21] + 2*x[22] - 4*x[24] + 16*x[25] - 12*x[26] + 2*x[27] - 2*x[28] - 6*x[29] + 10*x[30] + 18*x[32] - 14*x[33] - 4*x[34] + 4*x[37] - 2*x[38] - 2*x[39] + 2*x[40] + 2*x[42] + 2*x[43] - 2*x[45] - 2*x[47] + 2*x[48] - 2*x[49] + 2*x[50] - x[51] + 4*x[53] - 4*x[54] + x[62]) + dot[l1, p2]^2*dot[p1, p3]*(11*x[1] - 2*x[2] + 2*x[3] + 14*x[4] - 8*x[5] + 17*x[6] + (13*x[7])/2 - x[8] + (9*x[9])/2 - 6*x[10] - 2*x[11] - (3*x[12])/2 + 2*x[13] - (17*x[14])/2 - 4*x[15] - 5*x[16] - 4*x[17] - 5*x[18] + (5*x[19])/2 - x[20]/2 - 4*x[21] + x[22] + 8*x[25] - 6*x[26] + x[27] - 3*x[29] + 5*x[30] + 9*x[32] - 7*x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] - x[51] + 2*x[53] - 2*x[54] + x[62]) + dot[l1, p3]^2*dot[p2, p4]*(11*x[1] - 2*x[2] + 2*x[3] + 18*x[4] - 8*x[5] + 17*x[6] + (13*x[7])/2 - x[8] + (9*x[9])/2 - 6*x[10] - 2*x[11] - (3*x[12])/2 + 2*x[13] - (17*x[14])/2 - 4*x[15] - 5*x[16] - 4*x[17] - 5*x[18] + (5*x[19])/2 - x[20]/2 - 4*x[21] + x[22] - 2*x[24] + 8*x[25] - 6*x[26] + x[27] - 3*x[29] + 5*x[30] + 9*x[32] - 7*x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] - x[51] + 2*x[53] - 2*x[54] + x[62]) + dot[l1, p2]*dot[l1, p4]*dot[p3, p4]*(-9*x[1] - 2*x[2] + 20*x[3] - 8*x[4] + 4*x[5] - 27*x[6] - (3*x[7])/2 + 6*x[8] - (15*x[9])/2 + 6*x[10] - (3*x[12])/2 - 4*x[13] + (15*x[14])/2 + 4*x[15] + 5*x[16] + 4*x[17] + 5*x[18] - (3*x[19])/2 - x[20]/2 + 6*x[21] + x[22] + 6*x[24] - 8*x[25] + 6*x[26] - 3*x[27] + 3*x[29] - 7*x[30] + 2*x[31] - 9*x[32] + 7*x[33] + 2*x[34] - 4*x[37] + x[38] + x[39] - x[40] - x[42] - x[43] - x[45] - 2*x[46] + x[47] - x[48] + x[49] - x[50] - 2*x[53] - x[63]) + dot[l1, p1]*dot[l1, p3]*dot[p1, p2]*(-17*x[1] - 2*x[2] + 20*x[3] - 8*x[4] + 4*x[5] - 35*x[6] - (3*x[7])/2 + 6*x[8] - (15*x[9])/2 + 6*x[10] + 2*x[11] - (3*x[12])/2 - 4*x[13] + (19*x[14])/2 + 6*x[15] + 7*x[16] + 4*x[17] + 7*x[18] - (3*x[19])/2 - x[20]/2 + 8*x[21] + x[22] + 6*x[24] - 10*x[25] + 8*x[26] - 5*x[27] + 3*x[29] - 9*x[30] + 2*x[31] - 11*x[32] + 9*x[33] + 2*x[34] - 4*x[37] + x[38] + x[39] - x[40] - x[42] - x[43] - x[45] - 2*x[46] + x[47] - x[48] + x[49] - x[50] - 2*x[53] - x[63]) + dot[l1, p1]*dot[l1, p3]*dot[p1, p4]* (-18*x[1] + 20*x[3] - 8*x[4] + 24*x[5] - 38*x[6] - 5*x[7] + 14*x[8] - 13*x[9] + 12*x[10] + 2*x[11] - x[12] - 4*x[13] + 11*x[14] + 10*x[15] + 8*x[16] + 4*x[17] + 4*x[18] - 5*x[19] - x[20] + 8*x[21] + 4*x[22] + 6*x[24] - 14*x[25] + 12*x[26] - 6*x[27] - 4*x[28] + 4*x[29] - 10*x[30] + 2*x[31] - 14*x[32] + 14*x[33] + 4*x[34] - 4*x[35] - 4*x[37] + 2*x[38] - 2*x[40] + 2*x[41] - 2*x[43] - 2*x[46] + 2*x[47] - 2*x[48] + 2*x[49] - 2*x[50] - 2*x[55] - x[63]) + dot[l1, p2]*dot[l1, p4]*dot[p1, p4]*(-18*x[1] + 20*x[3] - 8*x[4] + 24*x[5] - 38*x[6] - 5*x[7] + 14*x[8] - 13*x[9] + 12*x[10] + 2*x[11] - x[12] - 4*x[13] + 11*x[14] + 8*x[15] + 8*x[16] + 4*x[17] + 4*x[18] - 5*x[19] - x[20] + 8*x[21] + 4*x[22] + 6*x[24] - 14*x[25] + 12*x[26] - 4*x[27] - 4*x[28] + 4*x[29] - 10*x[30] + 2*x[31] - 14*x[32] + 14*x[33] + 4*x[34] - 4*x[35] - 4*x[37] + 2*x[38] - 2*x[40] + 2*x[41] - 2*x[43] - 2*x[46] + 2*x[47] - 2*x[48] + 2*x[49] - 2*x[50] - 2*x[55] - x[63]) + dot[l1, p1]*dot[l1, p3]*dot[p3, p4]*(-10*x[1] - 8*x[2] + 28*x[3] - 12*x[4] + 16*x[5] - 34*x[6] - 11*x[7] + 16*x[8] - 15*x[9] + 12*x[10] + 2*x[11] + x[12] - 6*x[13] + 13*x[14] + 8*x[15] + 8*x[16] + 8*x[17] + 4*x[18] - 7*x[19] - 3*x[20] + 8*x[21] + 4*x[22] - 2*x[23] + 6*x[24] - 14*x[25] + 12*x[26] - 4*x[27] - 4*x[28] + 6*x[29] - 10*x[30] + 2*x[31] - 14*x[32] + 12*x[33] + 4*x[34] - 4*x[35] + 2*x[36] - 4*x[37] + 2*x[38] - 2*x[40] + 2*x[41] - 2*x[42] - 2*x[43] - 4*x[46] + 2*x[47] + 2*x[49] - 2*x[50] - 2*x[52] + 2*x[54] - 2*x[55] - x[63]) + dot[l1, p2]*dot[l1, p4]*dot[p1, p2]*(-10*x[1] - 8*x[2] + 28*x[3] - 12*x[4] + 16*x[5] - 34*x[6] - 11*x[7] + 16*x[8] - 15*x[9] + 12*x[10] + 2*x[11] + x[12] - 6*x[13] + 13*x[14] + 8*x[15] + 8*x[16] + 8*x[17] + 4*x[18] - 7*x[19] - 5*x[20] + 10*x[21] + 4*x[22] - 2*x[23] + 6*x[24] - 14*x[25] + 12*x[26] - 4*x[27] - 4*x[28] + 6*x[29] - 10*x[30] + 2*x[31] - 14*x[32] + 12*x[33] + 4*x[34] - 4*x[35] + 2*x[36] - 4*x[37] + 2*x[38] - 2*x[40] + 2*x[41] - 2*x[42] - 2*x[43] - 4*x[46] + 2*x[47] + 2*x[49] - 2*x[50] - 2*x[52] + 2*x[54] - 2*x[55] - x[63]) + dot[l1, p1]*dot[l1, p3]*dot[p2, p3]*(-21*x[1] + 2*x[2] + 28*x[3] - 12*x[4] + 32*x[5] - 47*x[6] - (15*x[7])/2 + 16*x[8] - (35*x[9])/2 + 14*x[10] + 4*x[11] + x[12]/2 - 6*x[13] + (35*x[14])/2 + 10*x[15] + 13*x[16] + 8*x[17] + 7*x[18] - (15*x[19])/2 - (5*x[20])/2 + 10*x[21] + 3*x[22] - 2*x[23] + 6*x[24] - 20*x[25] + 18*x[26] - 5*x[27] - 4*x[28] + 7*x[29] - 13*x[30] + 2*x[31] - 21*x[32] + 17*x[33] + 6*x[34] - 4*x[35] + 2*x[36] - 4*x[37] + 3*x[38] - x[39] - 3*x[40] + 2*x[41] - x[42] - 3*x[43] + x[45] - 4*x[46] + 3*x[47] - x[48] + 3*x[49] - 3*x[50] - 2*x[52] - 2*x[53] + 2*x[54] - 2*x[55] - x[63]) + dot[l1, p2]*dot[l1, p4]*dot[p2, p3]*(-21*x[1] + 2*x[2] + 28*x[3] - 12*x[4] + 32*x[5] - 47*x[6] - (15*x[7])/2 + 16*x[8] - (35*x[9])/2 + 14*x[10] + 4*x[11] + x[12]/2 - 6*x[13] + (35*x[14])/2 + 10*x[15] + 11*x[16] + 8*x[17] + 7*x[18] - (15*x[19])/2 - (5*x[20])/2 + 10*x[21] + 3*x[22] - 2*x[23] + 6*x[24] - 20*x[25] + 18*x[26] - 5*x[27] - 4*x[28] + 7*x[29] - 11*x[30] + 2*x[31] - 21*x[32] + 17*x[33] + 6*x[34] - 4*x[35] + 2*x[36] - 4*x[37] + 3*x[38] - x[39] - 3*x[40] + 2*x[41] - x[42] - 3*x[43] + x[45] - 4*x[46] + 3*x[47] - x[48] + 3*x[49] - 3*x[50] - 2*x[52] - 2*x[53] + 2*x[54] - 2*x[55] - x[63]) + dot[l1, p4]*dot[p1, p2]*dot[p2, p3]*(x[1] + 2*x[2] + 24*x[3] - 4*x[4] + 8*x[5] - 21*x[6] + (15*x[7])/2 + 12*x[8] - (13*x[9])/2 + 10*x[10] - (5*x[12])/2 - 4*x[13] + (9*x[14])/2 + 2*x[15] + x[16] + 6*x[17] + 3*x[18] - x[19]/2 - (3*x[20])/2 + 4*x[21] + x[22] - 2*x[23] + 4*x[24] - 6*x[25] + 6*x[26] - 3*x[27] - 2*x[28] + 3*x[29] - 3*x[30] - 7*x[32] + 5*x[33] + 2*x[34] + 2*x[36] - 2*x[37] + x[38] - x[39] - x[40] - x[42] - x[43] - x[45] - 2*x[46] + x[47] - x[48] - x[49] - x[50] - 2*x[52] - 2*x[53] - 2*x[58] - x[63]) + dot[l1, p1]*dot[p2, p3]*dot[p3, p4]*(6*x[1] - 8*x[2] + 28*x[3] - 12*x[4] + 16*x[5] - 18*x[6] - 3*x[7] + 16*x[8] - 15*x[9] + 16*x[10] + 2*x[11] + x[12] - 6*x[13] + 9*x[14] + 4*x[15] + 4*x[16] + 8*x[17] - 7*x[19] - 5*x[20] + 4*x[21] + 4*x[22] - 2*x[23] + 6*x[24] - 10*x[25] + 8*x[26] - 2*x[27] - 4*x[28] + 6*x[29] - 8*x[30] + 2*x[31] - 10*x[32] + 8*x[33] + 4*x[34] - 4*x[35] + 2*x[36] - 4*x[37] + 2*x[38] - 2*x[40] + 2*x[41] - 2*x[42] - 4*x[46] + 2*x[47] - 2*x[50] - 2*x[52] + 2*x[54] - 2*x[55] - 2*x[58] - x[63]) + dot[l1, p1]*dot[l1, p2]*dot[p1, p3]* x[63] + dot[l1, p3]*dot[l1, p4]*dot[p2, p4]*(-8*x[3] - 2*x[8] + 2*x[13] - 2*x[24] + x[63]) + dot[l1, p2]*dot[l1, p3]*dot[p1, p3]* (2*x[1] - 4*x[2] - 8*x[3] - 12*x[4] - 4*x[5] + 2*x[6] - x[7] - 2*x[8] - x[9] + x[12] + 2*x[13] + x[14] - x[19] - x[20] + 2*x[23] + 2*x[31] - 2*x[36] + 2*x[52] + x[63]) + dot[l1, p2]*dot[l1, p3]*dot[p2, p4]* (2*x[1] - 4*x[2] - 8*x[3] - 12*x[4] - 4*x[5] + 2*x[6] - x[7] - 2*x[8] - x[9] + x[12] + 2*x[13] + x[14] - x[19] - x[20] + 2*x[23] - 2*x[24] + 4*x[31] - 2*x[36] + 2*x[52] + x[63]) + dot[l1, p1]*dot[l1, p4]* dot[p1, p3]*(13*x[1] - 6*x[2] - 8*x[3] + 16*x[4] - 12*x[5] + 19*x[6] + (11*x[7])/2 + 2*x[8] + (7*x[9])/2 - 6*x[10] - 2*x[11] - x[12]/2 + 2*x[13] - (15*x[14])/2 - 4*x[15] - 5*x[16] - 4*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 4*x[21] + x[22] - 4*x[24] + 8*x[25] - 6*x[26] + x[27] - 2*x[28] - 3*x[29] + 5*x[30] + 9*x[32] - 7*x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] + 2*x[53] - 2*x[54] + x[63]) + dot[l1, p1]*dot[l1, p4]*dot[p2, p4]*(13*x[1] - 6*x[2] - 16*x[3] + 8*x[4] - 12*x[5] + 19*x[6] + (11*x[7])/2 + (7*x[9])/2 - 6*x[10] - 2*x[11] - x[12]/2 + 4*x[13] - (15*x[14])/2 - 4*x[15] - 5*x[16] - 2*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 4*x[21] + x[22] - 4*x[24] + 8*x[25] - 6*x[26] + x[27] - 2*x[28] - 3*x[29] + 5*x[30] + 9*x[32] - 7*x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] + 2*x[53] - 2*x[54] + x[63]) + dot[l1, p1]*dot[p2, p4]^2*(13*x[1] - 6*x[2] - 16*x[3] - 12*x[5] + 19*x[6] + (11*x[7])/2 + (7*x[9])/2 - 6*x[10] - 2*x[11] - x[12]/2 + 4*x[13] - (15*x[14])/2 - 4*x[15] - 5*x[16] - 2*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 4*x[21] + x[22] - 4*x[24] + 8*x[25] - 6*x[26] + x[27] - 2*x[28] - 3*x[29] + 5*x[30] + 2*x[31] + 9*x[32] - 7*x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] + 2*x[52] + 2*x[53] - 2*x[54] + x[63]) + dot[l1, p3]*dot[l1, p4]*dot[p1, p3]* (13*x[1] - 6*x[2] - 16*x[3] + 4*x[4] - 12*x[5] + 19*x[6] + (11*x[7])/2 + (7*x[9])/2 - 6*x[10] - 2*x[11] - x[12]/2 + 4*x[13] - (15*x[14])/2 - 4*x[15] - 5*x[16] - 4*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 4*x[21] + x[22] + 2*x[23] - 4*x[24] + 8*x[25] - 6*x[26] + x[27] - 2*x[28] - 3*x[29] + 5*x[30] + 2*x[31] + 9*x[32] - 7*x[33] - 2*x[34] - 2*x[36] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] + 2*x[52] + 2*x[53] - 2*x[54] + x[63]) + dot[l1, p4]*dot[p1, p3]^2*(13*x[1] - 6*x[2] - 16*x[3] + 4*x[4] - 12*x[5] + 19*x[6] + (11*x[7])/2 + (7*x[9])/2 - 6*x[10] - 2*x[11] - x[12]/2 + 4*x[13] - (15*x[14])/2 - 4*x[15] - 5*x[16] - 4*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 4*x[21] + x[22] + 2*x[23] - 4*x[24] + 8*x[25] - 6*x[26] + x[27] - 2*x[28] - 3*x[29] + 5*x[30] + 2*x[31] + 9*x[32] - 7*x[33] - 2*x[34] - 2*x[36] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] + 2*x[52] + 2*x[53] - 2*x[54] + x[63]) + dot[l1, p1]*dot[l1, p2]* dot[p2, p4]*(13*x[1] - 6*x[2] - 16*x[3] - 4*x[4] - 12*x[5] + 19*x[6] + (11*x[7])/2 + (7*x[9])/2 - 6*x[10] - 2*x[11] - x[12]/2 + 4*x[13] - (15*x[14])/2 - 4*x[15] - 5*x[16] - 2*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 4*x[21] + x[22] + 2*x[23] - 4*x[24] + 8*x[25] - 6*x[26] + x[27] - 2*x[28] - 3*x[29] + 5*x[30] + 4*x[31] + 9*x[32] - 7*x[33] - 2*x[34] - 2*x[36] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] + 2*x[52] + 2*x[53] - 2*x[54] + x[63]) + dot[l1, p1]*dot[l1, p3]*dot[p2, p4]* (33*x[1] - 6*x[2] - 12*x[3] + 28*x[4] - 24*x[5] + 51*x[6] + (39*x[7])/2 + 4*x[8] + (27*x[9])/2 - 18*x[10] - 6*x[11] - (9*x[12])/2 + 6*x[13] - (51*x[14])/2 - 12*x[15] - 15*x[16] - 6*x[17] - 15*x[18] + (15*x[19])/2 - (3*x[20])/2 - 12*x[21] + 3*x[22] - 6*x[24] + 24*x[25] - 18*x[26] + 3*x[27] - 4*x[28] - 9*x[29] + 15*x[30] + 27*x[32] - 21*x[33] - 6*x[34] + 6*x[37] - 3*x[38] - 3*x[39] + 3*x[40] + 3*x[42] + 3*x[43] - 3*x[45] - 3*x[47] + 3*x[48] - 3*x[49] + 3*x[50] - 2*x[51] + 6*x[53] - 6*x[54] + x[64]) + dot[l1, p2]*dot[l1, p4]*dot[p1, p3]* (33*x[1] - 6*x[2] - 12*x[3] + 28*x[4] - 24*x[5] + 51*x[6] + (39*x[7])/2 + 4*x[8] + (27*x[9])/2 - 18*x[10] - 6*x[11] - (9*x[12])/2 + 6*x[13] - (51*x[14])/2 - 12*x[15] - 15*x[16] - 8*x[17] - 15*x[18] + (15*x[19])/2 - (3*x[20])/2 - 12*x[21] + 3*x[22] - 4*x[24] + 24*x[25] - 18*x[26] + 3*x[27] - 4*x[28] - 9*x[29] + 15*x[30] + 27*x[32] - 21*x[33] - 6*x[34] + 6*x[37] - 3*x[38] - 3*x[39] + 3*x[40] + 3*x[42] + 3*x[43] - 3*x[45] - 3*x[47] + 3*x[48] - 3*x[49] + 3*x[50] - 2*x[51] + 6*x[53] - 6*x[54] + x[64]) + dot[p3, p4]^3*(-19*x[1] - 22*x[2] + 4*x[3] + 4*x[4] + 44*x[5] - 9*x[6] - (57*x[7])/2 + 22*x[8] - (53*x[9])/2 - 2*x[10] + 2*x[11] + (3*x[12])/2 + (9*x[14])/2 + 6*x[15] + 7*x[16] + 2*x[17] - 11*x[18] - (25*x[19])/2 - (11*x[20])/2 + 10*x[21] + 9*x[22] - 2*x[23] - 2*x[24] - 10*x[25] + 8*x[26] + 3*x[27] - 10*x[28] + 7*x[29] - 5*x[30] - 2*x[31] - 9*x[32] + 7*x[33] - 8*x[35] + 2*x[36] + 2*x[37] + 3*x[38] - x[39] - 3*x[40] + 4*x[41] - x[42] - 3*x[43] - x[45] + 3*x[47] + x[48] + x[49] - 3*x[50] - 2*x[52] + 2*x[53] - 4*x[55] + 2*x[58] + x[59] - x[65]) + dot[l1, p1]*dot[p1, p4]^2* (-47*x[1] - 38*x[2] + 4*x[3] + 4*x[4] + 100*x[5] - 37*x[6] - (133*x[7])/2 + 38*x[8] - (113*x[9])/2 + 2*x[10] + 6*x[11] + (7*x[12])/2 + (33*x[14])/2 + 20*x[15] + 19*x[16] + 2*x[17] - 17*x[18] - (53*x[19])/2 - (19*x[20])/2 + 24*x[21] + 17*x[22] - 2*x[23] - 2*x[24] - 28*x[25] + 22*x[26] + 3*x[27] - 18*x[28] + 15*x[29] - 15*x[30] - 2*x[31] - 27*x[32] + 21*x[33] - 16*x[35] + 2*x[36] + 2*x[37] + 7*x[38] - x[39] - 7*x[40] + 8*x[41] - x[42] - 7*x[43] - x[45] + 7*x[47] + x[48] + 3*x[49] - 7*x[50] - 2*x[52] + 2*x[53] - 8*x[55] + 2*x[56] + 4*x[58] + x[59] - x[65]) + dot[l1, p4]*dot[p3, p4]^2* (-15*x[1] - 22*x[2] + 4*x[3] + 4*x[4] + 44*x[5] - 9*x[6] - (57*x[7])/2 + 22*x[8] - (53*x[9])/2 - 2*x[10] + (3*x[12])/2 + (9*x[14])/2 + 6*x[15] + 7*x[16] + 2*x[17] - 11*x[18] - (25*x[19])/2 - (11*x[20])/2 + 10*x[21] + 9*x[22] - 2*x[23] - 2*x[24] - 10*x[25] + 8*x[26] + 3*x[27] - 10*x[28] + 7*x[29] - 5*x[30] - 2*x[31] - 9*x[32] + 7*x[33] - 8*x[35] + 2*x[36] + 2*x[37] + 3*x[38] - x[39] - 3*x[40] + 4*x[41] - x[42] - 3*x[43] - x[45] + 3*x[47] + x[48] + x[49] - 3*x[50] - 2*x[52] + 2*x[53] - 4*x[55] + 2*x[58] + 2*x[59] - x[65]) + dot[p1, p4]*dot[p3, p4]^2* (-15*x[1] - 22*x[2] + 4*x[3] + 4*x[4] + 44*x[5] - 9*x[6] - (57*x[7])/2 + 22*x[8] - (53*x[9])/2 - 2*x[10] + (3*x[12])/2 + (9*x[14])/2 + 6*x[15] + 7*x[16] + 2*x[17] - 11*x[18] - (25*x[19])/2 - (11*x[20])/2 + 10*x[21] + 9*x[22] - 2*x[23] - 2*x[24] - 10*x[25] + 8*x[26] + 3*x[27] - 10*x[28] + 7*x[29] - 5*x[30] - 2*x[31] - 9*x[32] + 7*x[33] - 8*x[35] + 2*x[36] + 2*x[37] + 3*x[38] - x[39] - 3*x[40] + 4*x[41] - x[42] - 3*x[43] - x[45] + 3*x[47] + x[48] + x[49] - 3*x[50] - 2*x[52] + 2*x[53] - 4*x[55] + 2*x[58] + 2*x[59] - x[65]) + dot[l1, p1]*dot[p1, p2]^2* x[65] + dot[p1, p4]^3*(23*x[1] + 22*x[2] - 4*x[3] - 4*x[4] - 44*x[5] + 9*x[6] + (57*x[7])/2 - 22*x[8] + (53*x[9])/2 + 2*x[10] - 4*x[11] - (3*x[12])/2 - (9*x[14])/2 - 6*x[15] - 7*x[16] - 2*x[17] + 11*x[18] + (25*x[19])/2 + (11*x[20])/2 - 10*x[21] - 9*x[22] + 2*x[23] + 2*x[24] + 10*x[25] - 8*x[26] - 3*x[27] + 10*x[28] - 7*x[29] + 5*x[30] + 2*x[31] + 9*x[32] - 7*x[33] + 8*x[35] - 2*x[36] - 2*x[37] - 3*x[38] + x[39] + 3*x[40] - 4*x[41] + x[42] + 3*x[43] + x[45] - 3*x[47] - x[48] - x[49] + 3*x[50] + 2*x[52] - 2*x[53] + 4*x[55] - 2*x[58] + x[65]) + dot[l1, p4]*dot[p1, p4]^2*(27*x[1] + 22*x[2] - 4*x[3] - 4*x[4] - 44*x[5] + 9*x[6] + (57*x[7])/2 - 22*x[8] + (53*x[9])/2 + 2*x[10] - 6*x[11] - (3*x[12])/2 - (9*x[14])/2 - 6*x[15] - 7*x[16] - 2*x[17] + 11*x[18] + (25*x[19])/2 + (11*x[20])/2 - 10*x[21] - 9*x[22] + 2*x[23] + 2*x[24] + 10*x[25] - 8*x[26] - 3*x[27] + 10*x[28] - 7*x[29] + 5*x[30] + 2*x[31] + 9*x[32] - 7*x[33] + 8*x[35] - 2*x[36] - 2*x[37] - 3*x[38] + x[39] + 3*x[40] - 4*x[41] + x[42] + 3*x[43] + x[45] - 3*x[47] - x[48] - x[49] + 3*x[50] + 2*x[52] - 2*x[53] + 4*x[55] - 2*x[58] + x[59] + x[65]) + dot[p1, p4]^2*dot[p3, p4]*(27*x[1] + 22*x[2] - 4*x[3] - 4*x[4] - 44*x[5] + 9*x[6] + (57*x[7])/2 - 22*x[8] + (53*x[9])/2 + 2*x[10] - 6*x[11] - (3*x[12])/2 - (9*x[14])/2 - 6*x[15] - 7*x[16] - 2*x[17] + 11*x[18] + (25*x[19])/2 + (11*x[20])/2 - 10*x[21] - 9*x[22] + 2*x[23] + 2*x[24] + 10*x[25] - 8*x[26] - 3*x[27] + 10*x[28] - 7*x[29] + 5*x[30] + 2*x[31] + 9*x[32] - 7*x[33] + 8*x[35] - 2*x[36] - 2*x[37] - 3*x[38] + x[39] + 3*x[40] - 4*x[41] + x[42] + 3*x[43] + x[45] - 3*x[47] - x[48] - x[49] + 3*x[50] + 2*x[52] - 2*x[53] + 4*x[55] - 2*x[58] + x[59] + x[65]) + dot[l1, p3]*dot[p3, p4]^2* (-12*x[1] - 44*x[2] + 8*x[3] + 8*x[4] + 60*x[5] - 4*x[6] - 32*x[7] + 36*x[8] - 38*x[9] - 6*x[10] + 4*x[12] + 3*x[14] + 3*x[15] + 8*x[16] + 4*x[17] - 19*x[18] - 18*x[19] - 9*x[20] + 7*x[21] + 20*x[22] - 4*x[23] - 4*x[24] - 11*x[25] + 9*x[26] + 6*x[27] - 16*x[28] + 10*x[29] - 5*x[30] - 4*x[31] - 9*x[32] + 7*x[33] + 2*x[34] - 16*x[35] + 4*x[36] + 4*x[37] + 4*x[38] - 2*x[39] - 4*x[40] + 6*x[41] - 2*x[42] - 4*x[43] - 2*x[45] + 4*x[47] + 2*x[48] + x[49] - 4*x[50] - 4*x[52] + 4*x[53] - 6*x[55] + 3*x[58] + x[59] - x[66]) + dot[p1, p2]^3*(10*x[1] + 16*x[2] - 28*x[5] + 14*x[6] + x[7] - 8*x[8] + 15*x[9] - 2*x[10] - 2*x[11] - 3*x[12] - 6*x[14] - x[15] - 6*x[16] + 3*x[18] + 7*x[19] + 2*x[20] - x[21] - 10*x[22] + 9*x[25] - 7*x[26] + 4*x[28] - 4*x[29] + 5*x[30] + 9*x[32] - 7*x[33] - 4*x[34] + 8*x[35] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] + 2*x[55] - x[58] + x[66]) + dot[l1, p2]*dot[p1, p2]^2* (23*x[1] + 10*x[2] + 4*x[3] + 4*x[4] - 40*x[5] + 33*x[6] - (3*x[7])/2 - 2*x[8] + (37*x[9])/2 - 8*x[10] - 6*x[11] - (7*x[12])/2 - (27*x[14])/2 - 5*x[15] - 11*x[16] + 2*x[17] - 2*x[18] + (17*x[19])/2 + x[20]/2 - 3*x[21] - 9*x[22] - 2*x[23] - 2*x[24] + 17*x[25] - 13*x[26] + 3*x[27] + 2*x[28] - 5*x[29] + 10*x[30] - 2*x[31] + 18*x[32] - 14*x[33] - 6*x[34] + 8*x[35] + 2*x[36] + 2*x[37] - 3*x[38] - x[39] + 3*x[40] - 2*x[41] - x[42] + 3*x[43] - x[45] - 3*x[47] + x[48] - 2*x[49] + 3*x[50] - 2*x[52] + 2*x[53] + 2*x[55] - x[58] + x[59] + x[66]) + dot[l1, p2]*dot[p2, p4]^2*(34*x[1] - 4*x[2] - 40*x[3] + 48*x[4] - 40*x[5] + 70*x[6] + 19*x[7] - 19*x[8] + 27*x[9] - 24*x[10] - 4*x[11] - x[12] + 4*x[13] - 27*x[14] - 16*x[15] - 18*x[16] - 12*x[17] - 14*x[18] + 11*x[19] + x[20] - 16*x[21] - 2*x[22] + 10*x[23] - 8*x[24] + 28*x[25] - 24*x[26] + 8*x[27] + 4*x[28] - 12*x[29] + 22*x[30] - 10*x[31] + 30*x[32] - 26*x[33] - 8*x[34] + 4*x[35] - 4*x[36] + 8*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 4*x[41] + 2*x[42] + 2*x[43] - 4*x[44] - 2*x[45] + 4*x[46] - 2*x[47] + 2*x[48] - 4*x[49] + 4*x[50] - 2*x[51] - 8*x[52] + 4*x[53] - 4*x[54] + x[57] + x[60] - x[67]) + dot[p1, p3]^3*(-51*x[1] + 6*x[2] + 62*x[3] - 46*x[4] + 60*x[5] - 105*x[6] - (57*x[7])/2 + 28*x[8] - (81*x[9])/2 + 36*x[10] + 6*x[11] + (3*x[12])/2 - 8*x[13] + (81*x[14])/2 + 24*x[15] + 27*x[16] + 18*x[17] + 21*x[18] - (33*x[19])/2 - (3*x[20])/2 + 24*x[21] + 3*x[22] - 10*x[23] + 12*x[24] - 42*x[25] + 36*x[26] - 12*x[27] - 6*x[28] + 18*x[29] - 33*x[30] + 10*x[31] - 45*x[32] + 39*x[33] + 12*x[34] - 6*x[35] + 2*x[36] - 12*x[37] + 3*x[38] + 3*x[39] - 3*x[40] + 6*x[41] - 3*x[42] - 3*x[43] + 6*x[44] + 3*x[45] - 6*x[46] + 3*x[47] - 3*x[48] + 6*x[49] - 6*x[50] + 3*x[51] + 4*x[52] - 6*x[53] + 6*x[54] - x[57] + x[67]) + dot[l1, p3]*dot[p1, p3]^2*(-68*x[1] + 8*x[2] + 84*x[3] - 56*x[4] + 80*x[5] - 140*x[6] - 38*x[7] + 37*x[8] - 54*x[9] + 48*x[10] + 8*x[11] + 2*x[12] - 12*x[13] + 54*x[14] + 32*x[15] + 36*x[16] + 24*x[17] + 28*x[18] - 22*x[19] - 2*x[20] + 32*x[21] + 4*x[22] - 12*x[23] + 16*x[24] - 56*x[25] + 48*x[26] - 16*x[27] - 8*x[28] + 24*x[29] - 44*x[30] + 12*x[31] - 60*x[32] + 52*x[33] + 16*x[34] - 8*x[35] + 2*x[36] - 16*x[37] + 4*x[38] + 4*x[39] - 4*x[40] + 8*x[41] - 4*x[42] - 4*x[43] + 8*x[44] + 4*x[45] - 8*x[46] + 4*x[47] - 4*x[48] + 8*x[49] - 8*x[50] + 4*x[51] + 4*x[52] - 8*x[53] + 8*x[54] - x[57] + x[60] + x[67]) + dot[l1, p1]*dot[p1, p3]*dot[p1, p4]*(-35*x[1] - 6*x[2] + 54*x[3] - 10*x[4] + 36*x[5] - 81*x[6] - (37*x[7])/2 + 31*x[8] - (61*x[9])/2 + 24*x[10] + 2*x[11] - (5*x[12])/2 - 10*x[13] + (49*x[14])/2 + 18*x[15] + 17*x[16] + 12*x[17] + 11*x[18] - (21*x[19])/2 - (7*x[20])/2 + 18*x[21] + 7*x[22] - 4*x[23] + 10*x[24] - 28*x[25] + 24*x[26] - 10*x[27] - 8*x[28] + 10*x[29] - 23*x[30] + 4*x[31] - 29*x[32] + 27*x[33] + 8*x[34] - 6*x[35] + 2*x[36] - 8*x[37] + 3*x[38] + x[39] - 3*x[40] + 4*x[41] - x[42] - 3*x[43] + 2*x[44] - x[45] - 6*x[46] + 3*x[47] - 3*x[48] + 4*x[49] - 4*x[50] + x[51] - 2*x[52] - 2*x[53] + 2*x[54] - 2*x[55] + x[59] + x[60] - x[68]) + dot[p2, p4]^2*dot[p3, p4]*((-77*x[1])/2 + x[2] + 53*x[3] - 11*x[4] + 34*x[5] - (159*x[6])/2 - (63*x[7])/4 + (39*x[8])/2 - (111*x[9])/4 + 24*x[10] + 3*x[11] - (3*x[12])/4 - 10*x[13] + (111*x[14])/4 + 16*x[15] + (37*x[16])/2 + 13*x[17] + (31*x[18])/2 - (39*x[19])/4 - (5*x[20])/4 + 18*x[21] + (5*x[22])/2 - 6*x[23] + 10*x[24] - 29*x[25] + 24*x[26] - 9*x[27] - 3*x[28] + 12*x[29] - (47*x[30])/2 + 2*x[31] - (63*x[32])/2 + (53*x[33])/2 + 8*x[34] - 3*x[35] + 3*x[36] - 8*x[37] + (5*x[38])/2 + (5*x[39])/2 - (5*x[40])/2 + 3*x[41] - (5*x[42])/2 - (5*x[43])/2 + 3*x[44] + x[45]/2 - 5*x[46] + (5*x[47])/2 - (5*x[48])/2 + 4*x[49] - 4*x[50] + (3*x[51])/2 - 3*x[52] - 5*x[53] + 3*x[54] + x[59] + (3*x[60])/2 - x[68]) + dot[l1, p4]*dot[p2, p4]*dot[p3, p4]* (-43*x[1] + 2*x[2] + 64*x[3] - 12*x[4] + 44*x[5] - 97*x[6] - (41*x[7])/2 + 24*x[8] - (69*x[9])/2 + 30*x[10] + 2*x[11] - x[12]/2 - 12*x[13] + (69*x[14])/2 + 20*x[15] + 23*x[16] + 16*x[17] + 19*x[18] - (25*x[19])/2 - (3*x[20])/2 + 22*x[21] + 3*x[22] - 8*x[23] + 12*x[24] - 36*x[25] + 30*x[26] - 11*x[27] - 4*x[28] + 15*x[29] - 29*x[30] + 2*x[31] - 39*x[32] + 33*x[33] + 10*x[34] - 4*x[35] + 4*x[36] - 10*x[37] + 3*x[38] + 3*x[39] - 3*x[40] + 4*x[41] - 3*x[42] - 3*x[43] + 4*x[44] + x[45] - 6*x[46] + 3*x[47] - 3*x[48] + 5*x[49] - 5*x[50] + 2*x[51] - 4*x[52] - 6*x[53] + 4*x[54] + 2*x[59] + 2*x[60] - x[68]) + dot[p2, p4]*dot[p3, p4]^2*(-49*x[1] - 22*x[2] + 46*x[3] - 6*x[4] + 68*x[5] - 71*x[6] - (79*x[7])/2 + 37*x[8] - (95*x[9])/2 + 16*x[10] + 4*x[11] + x[12]/2 - 8*x[13] + (51*x[14])/2 + 18*x[15] + 21*x[16] + 12*x[17] + x[18] - (39*x[19])/2 - (13*x[20])/2 + 24*x[21] + 11*x[22] - 6*x[23] + 6*x[24] - 32*x[25] + 26*x[26] - 4*x[27] - 12*x[28] + 16*x[29] - 23*x[30] - 33*x[32] + 27*x[33] + 6*x[34] - 10*x[35] + 4*x[36] - 4*x[37] + 5*x[38] + x[39] - 5*x[40] + 6*x[41] - 3*x[42] - 5*x[43] + 2*x[44] - x[45] - 4*x[46] + 5*x[47] - x[48] + 4*x[49] - 6*x[50] + x[51] - 4*x[52] - 2*x[53] + 2*x[54] - 4*x[55] + 2*x[58] + 2*x[59] + x[60] - x[65] - x[68]) + dot[l1, p1]*dot[p1, p2]*dot[p1, p3]* x[68] + dot[p1, p4]*dot[p2, p4]^2*((17*x[1])/2 + 3*x[2] - 9*x[3] + 7*x[4] + 6*x[5] + (19*x[6])/2 - (13*x[7])/4 - (3*x[8])/2 + (3*x[9])/4 - x[11] + (7*x[12])/4 + 2*x[13] - (3*x[14])/4 - x[16]/2 - x[17] - (3*x[18])/2 - (5*x[19])/4 + x[20]/4 - 2*x[21] - x[22]/2 - 2*x[23] - 2*x[24] + x[25] + x[27] - x[28] + (3*x[30])/2 - 2*x[31] + (3*x[32])/2 - x[33]/2 - x[35] + x[36] - x[38]/2 - x[39]/2 + x[40]/2 + x[41] + x[42]/2 + x[43]/2 + x[44] + (3*x[45])/2 + x[46] - x[47]/2 + x[48]/2 + x[51]/2 - x[52] + x[53] + x[54] + x[60]/2 + x[68]) + dot[l1, p4]*dot[p1, p4]*dot[p2, p4]*(4*x[1] + 4*x[2] + 2*x[3] + 6*x[4] + 16*x[5] - 8*x[6] - 8*x[7] + 3*x[8] - 6*x[9] + 6*x[10] - 2*x[11] + 2*x[12] + 6*x[14] + 4*x[15] + 4*x[16] + 2*x[17] + 2*x[18] - 4*x[19] + 2*x[21] - 4*x[23] - 6*x[25] + 6*x[26] - x[27] - 2*x[28] + 3*x[29] - 4*x[30] - 2*x[31] - 6*x[32] + 6*x[33] + 2*x[34] - 2*x[35] + 2*x[36] - 2*x[37] + 2*x[41] + 2*x[44] + 2*x[45] + x[49] - x[50] + x[51] - 2*x[52] + 2*x[54] + x[59] + x[60] + x[68]) + dot[p1, p4]^2*dot[p2, p4]*(40*x[1] + 24*x[2] - 24*x[3] + 4*x[4] - 48*x[5] + 36*x[6] + 30*x[7] - 28*x[8] + 34*x[9] - 4*x[10] - 6*x[11] + 4*x[13] - 12*x[14] - 10*x[15] - 12*x[16] - 6*x[17] + 6*x[18] + 14*x[19] + 6*x[20] - 16*x[21] - 10*x[22] + 2*x[23] - 2*x[24] + 18*x[25] - 14*x[26] + 10*x[28] - 10*x[29] + 12*x[30] + 18*x[32] - 14*x[33] - 2*x[34] + 8*x[35] - 2*x[36] - 4*x[38] + 4*x[40] - 4*x[41] + 2*x[42] + 4*x[43] + 2*x[45] + 2*x[46] - 4*x[47] - 2*x[49] + 4*x[50] + 2*x[52] + 4*x[55] - 2*x[58] + x[65] + x[68]) + dot[l1, p1]*dot[p1, p4]*dot[p3, p4]*(-43*x[1] - 14*x[2] + 24*x[3] - 4*x[4] + 64*x[5] - 65*x[6] - (61*x[7])/2 + 28*x[8] - (73*x[9])/2 + 6*x[10] + 6*x[11] - x[12]/2 - 4*x[13] + (41*x[14])/2 + 18*x[15] + 19*x[16] + 6*x[17] + x[18] - (29*x[19])/2 - (7*x[20])/2 + 22*x[21] + 9*x[22] - 2*x[23] + 4*x[24] - 28*x[25] + 24*x[26] - 3*x[27] - 10*x[28] + 11*x[29] - 15*x[30] - 29*x[32] + 23*x[33] + 2*x[34] - 8*x[35] + 2*x[36] - 2*x[37] + 5*x[38] - x[39] - 7*x[40] + 4*x[41] - x[42] - 7*x[43] - x[45] - 2*x[46] + 5*x[47] - x[48] + 3*x[49] - 5*x[50] - 2*x[52] - 2*x[53] - 4*x[55] + 2*x[58] + x[61] - x[63] - x[72]) + dot[l1, p4]*dot[p2, p3]*dot[p3, p4]*(-26*x[1] - 20*x[2] + 28*x[3] + 52*x[5] - 38*x[6] - 29*x[7] + 34*x[8] - 33*x[9] + 4*x[10] + 4*x[11] - x[12] - 4*x[13] + 11*x[14] + 10*x[15] + 10*x[16] + 8*x[17] - 6*x[18] - 13*x[19] - 7*x[20] + 16*x[21] + 10*x[22] - 4*x[23] + 2*x[24] - 18*x[25] + 16*x[26] + 2*x[27] - 12*x[28] + 10*x[29] - 10*x[30] - 2*x[31] - 18*x[32] + 14*x[33] - 8*x[35] + 4*x[36] + 4*x[38] - 2*x[39] - 6*x[40] + 4*x[41] - 2*x[42] - 4*x[43] - 2*x[45] - 2*x[46] + 4*x[47] + 2*x[49] - 4*x[50] - 4*x[52] - 4*x[55] + 2*x[58] + 2*x[61] - x[63] - x[72]) + dot[p2, p3]*dot[p3, p4]^2* (-23*x[1] - 42*x[2] + 32*x[3] + 4*x[4] + 68*x[5] - 33*x[6] - (65*x[7])/2 + 48*x[8] - (89*x[9])/2 - 4*x[10] + 2*x[11] + (3*x[12])/2 - 4*x[13] + (19*x[14])/2 + 7*x[15] + 13*x[16] + 10*x[17] - 14*x[18] - (37*x[19])/2 - (21*x[20])/2 + 13*x[21] + 21*x[22] - 6*x[23] - 19*x[25] + 17*x[26] + 5*x[27] - 18*x[28] + 13*x[29] - 10*x[30] - 4*x[31] - 18*x[32] + 14*x[33] + 4*x[34] - 16*x[35] + 6*x[36] + 2*x[37] + 5*x[38] - 3*x[39] - 7*x[40] + 6*x[41] - 3*x[42] - 5*x[43] - 3*x[45] - 2*x[46] + 5*x[47] + x[48] + 2*x[49] - 5*x[50] - 6*x[52] + 2*x[53] - 6*x[55] + 3*x[58] + x[59] + x[61] - x[63] - x[66] - x[72]) + dot[l1, p1]*dot[p1, p2]*dot[p2, p3]*x[72] + dot[l1, p4]*dot[p1, p2]* dot[p1, p4]*(-7*x[1] - 2*x[2] - 4*x[3] - 4*x[4] + 16*x[5] - 9*x[6] - (9*x[7])/2 + 2*x[8] - (13*x[9])/2 + 18*x[10] + (3*x[12])/2 + (9*x[14])/2 + 4*x[15] - x[16] - 2*x[17] - x[18] - (9*x[19])/2 + x[20]/2 + 2*x[21] + 3*x[22] + 2*x[23] + 2*x[24] - 6*x[25] + 4*x[26] - 3*x[27] - 2*x[28] + x[29] - 5*x[30] + 2*x[31] - 5*x[32] + 7*x[33] + 2*x[34] - 4*x[35] - 2*x[36] - 2*x[37] + x[38] + x[39] + x[40] + 2*x[41] + x[42] - x[43] + x[45] + x[47] - x[48] + x[49] - x[50] + 2*x[52] + 2*x[53] - 2*x[55] + x[61] + x[72]) + dot[l1, p4]*dot[p1, p3]*dot[p3, p4]*(42*x[1] - 44*x[2] - 24*x[3] + 60*x[4] - 8*x[5] + 74*x[6] + x[7] + 24*x[8] - 7*x[9] - 32*x[10] - 6*x[11] - 3*x[12] + 12*x[13] - 33*x[14] - 12*x[15] - 16*x[16] - 16*x[17] - 34*x[18] - 3*x[19] - 11*x[20] - 8*x[21] + 14*x[22] - 14*x[24] + 28*x[25] - 20*x[26] + 8*x[27] - 16*x[28] - 8*x[29] + 20*x[30] + 34*x[32] - 26*x[33] - 12*x[34] - 8*x[35] + 12*x[37] - 2*x[38] - 6*x[39] + 4*x[41] + 4*x[42] - 6*x[45] + 2*x[46] - 2*x[47] + 6*x[48] - 4*x[49] + 2*x[50] - 2*x[51] + 12*x[53] - 10*x[54] - 4*x[55] + 2*x[58] + 2*x[62] + x[63] - x[75]) + dot[l1, p1]*dot[p1, p4]* dot[p2, p4]*(18*x[1] - 36*x[2] - 38*x[3] + 26*x[4] + 12*x[5] + 38*x[6] - 15*x[7] + 17*x[8] - 15*x[9] - 20*x[10] - 2*x[11] - x[12] + 12*x[13] - 17*x[14] - 2*x[15] - 6*x[16] - 10*x[17] - 24*x[18] - 7*x[19] - 9*x[20] + 12*x[22] + 2*x[23] - 12*x[24] + 12*x[25] - 8*x[26] + 6*x[27] - 14*x[28] - 4*x[29] + 10*x[30] + 2*x[31] + 16*x[32] - 12*x[33] - 8*x[34] - 8*x[35] - 2*x[36] + 8*x[37] - 4*x[39] - 2*x[40] + 4*x[41] + 4*x[42] - 2*x[43] - 4*x[45] + 2*x[46] + 4*x[48] - 2*x[49] - x[51] + 2*x[52] + 8*x[53] - 6*x[54] - 4*x[55] + 2*x[58] + x[62] + 2*x[63] - x[75]) + dot[p1, p3]*dot[p3, p4]^2*(21*x[1] - 58*x[2] - 14*x[3] + 34*x[4] + 28*x[5] + 43*x[6] - (29*x[7])/2 + 37*x[8] - (53*x[9])/2 - 24*x[10] - 4*x[11] + (3*x[12])/2 + 8*x[13] - (37*x[14])/2 - 7*x[15] - 5*x[16] - 6*x[17] - 32*x[18] - (25*x[19])/2 - (25*x[20])/2 - 3*x[21] + 23*x[22] - 2*x[23] - 12*x[24] + 11*x[25] - 7*x[26] + 9*x[27] - 20*x[28] + x[29] + 10*x[30] - 2*x[31] + 16*x[32] - 12*x[33] - 4*x[34] - 16*x[35] + 2*x[36] + 10*x[37] + x[38] - 5*x[39] - 3*x[40] + 6*x[41] + x[42] - 3*x[43] - 5*x[45] + 2*x[46] + x[47] + 5*x[48] - 2*x[49] - x[50] - x[51] - 2*x[52] + 10*x[53] - 6*x[54] - 6*x[55] + 3*x[58] + x[59] + x[62] + x[63] - x[66] - x[75]) + dot[l1, p1]*dot[p1, p2]*dot[p2, p4]*x[75] + dot[l1, p4]*dot[p1, p3]* dot[p1, p4]*(22*x[1] + 4*x[2] + 6*x[3] + 42*x[4] - 8*x[5] + 30*x[6] + 15*x[7] + 5*x[8] + 11*x[9] - 12*x[10] - 6*x[11] - 5*x[12] + 2*x[13] - 19*x[14] - 8*x[15] - 10*x[16] - 8*x[17] - 10*x[18] + 7*x[19] + x[20] - 8*x[21] + 2*x[22] - 2*x[23] - 2*x[24] + 16*x[25] - 12*x[26] + 2*x[27] - 2*x[28] - 6*x[29] + 10*x[30] - 4*x[31] + 18*x[32] - 12*x[33] - 4*x[34] + 2*x[36] + 4*x[37] - 2*x[38] - 2*x[39] + 2*x[40] + 2*x[42] + 2*x[43] - 2*x[45] - 2*x[47] - 2*x[49] + 2*x[50] - x[51] - 2*x[52] + 4*x[53] - 4*x[54] + x[62] - x[63] + x[75]) + dot[l1, p1]*dot[p1, p4]*dot[p2, p3]*(8*x[1] + 16*x[3] - 12*x[6] + 10*x[7] + 10*x[8] - 2*x[9] + 8*x[10] - 4*x[12] - 2*x[13] - 2*x[14] + 2*x[15] - 2*x[16] + 2*x[17] + 2*x[19] + 2*x[21] + 2*x[22] + 4*x[24] - 2*x[27] - 2*x[28] + 2*x[33] - 2*x[37] - 2*x[40] - 2*x[43] - 2*x[45] - 2*x[48] - 2*x[49] - 2*x[54] - 2*x[58] + x[61] - x[63] - x[78]) + dot[l1, p4]*dot[p1, p2]*dot[p3, p4]*(x[1] - 2*x[2] + 16*x[3] - 20*x[5] - 9*x[6] + (27*x[7])/2 + 2*x[8] + (7*x[9])/2 + 10*x[10] - 2*x[11] - (9*x[12])/2 - 2*x[13] - (7*x[14])/2 - 2*x[15] - 7*x[16] + 2*x[17] + 3*x[18] + (11*x[19])/2 + (5*x[20])/2 + 2*x[21] - x[22] + 4*x[24] + 4*x[25] - 4*x[26] - x[27] + 2*x[28] - x[29] + x[30] + 3*x[32] - 3*x[33] - 2*x[34] + 4*x[35] - 2*x[37] - x[38] + x[39] - x[40] - 2*x[41] - x[42] - x[43] - 3*x[45] - x[47] - x[48] - x[49] + x[50] - 2*x[53] - 2*x[54] + 2*x[55] - 2*x[58] + 2*x[61] - x[63] - x[78]) + dot[l1, p1]*dot[p1, p2]*dot[p3, p4]*x[78] + dot[l1, p4]*dot[p1, p4]* dot[p2, p3]*(-3*x[1] + 6*x[2] + 24*x[5] - 13*x[6] - (13*x[7])/2 + 8*x[8] - (9*x[9])/2 + 2*x[10] - x[12]/2 + (5*x[14])/2 + 4*x[15] + 3*x[16] - x[18] - (5*x[19])/2 - (3*x[20])/2 + 2*x[21] + 3*x[22] - 6*x[25] + 6*x[26] - x[27] - 4*x[28] + x[29] - 3*x[30] - 5*x[32] + 7*x[33] + 2*x[34] - 4*x[35] + x[38] - x[39] - x[40] + 2*x[41] + x[42] - x[43] + x[45] + x[47] - x[48] + x[49] - x[50] + 2*x[53] - 2*x[55] + 2*x[58] + x[61] + x[78]) + dot[l1, p3]*dot[p1, p2]*dot[p3, p4]* (-1/4 + 21*x[1] + 2*x[2] + 16*x[3] + 24*x[4] - 72*x[5] + 39*x[6] + (47*x[7])/2 + 6*x[8] + (47*x[9])/2 - 8*x[10] - 16*x[11] - (25*x[12])/2 + 2*x[13] - (73*x[14])/2 - 17*x[15] - 27*x[16] + 2*x[17] - 8*x[18] + (43*x[19])/2 + (15*x[20])/2 - 9*x[21] - x[22] - 4*x[23] - 4*x[24] + 37*x[25] - 29*x[26] + 5*x[27] + 2*x[28] - 7*x[29] + 16*x[30] - 8*x[31] + 38*x[32] - 30*x[33] - 12*x[34] + 10*x[35] + 4*x[36] + 6*x[37] - 7*x[38] - x[39] + 5*x[40] - 6*x[41] - 3*x[42] + 5*x[43] - 9*x[45] + 4*x[46] - 7*x[47] + x[48] - 6*x[49] + 5*x[50] - 4*x[52] + 2*x[53] - 6*x[54] + 6*x[55] - 3*x[58] + x[61] - x[63] - x[79]) + dot[l1, p2]*dot[p1, p2]*dot[p3, p4]*(1/4 + 20*x[1] - 4*x[2] - 8*x[5] + 28*x[6] + 2*x[7] + 12*x[9] - 18*x[10] - 2*x[12] - 9*x[14] - 7*x[15] - 4*x[16] - 5*x[18] + 4*x[19] - x[20] - 5*x[21] - 2*x[22] + 9*x[25] - 9*x[26] + 6*x[27] - 4*x[29] + 9*x[30] + 9*x[32] - 9*x[33] - 2*x[34] + 2*x[35] - x[49] + 2*x[50] + x[58] + x[61] + x[79]) + dot[l1, p4]*dot[p1, p3]*dot[p2, p4]*((21*x[1])/2 - 3*x[2] + 7*x[3] + 37*x[4] + (15*x[6])/2 + (27*x[7])/4 + (5*x[8])/2 - (9*x[9])/4 - 3*x[10] - 3*x[11] - (13*x[12])/4 + 4*x[13] - (31*x[14])/4 - 2*x[15] - (7*x[16])/2 - 6*x[17] - (11*x[18])/2 + (3*x[19])/4 - (7*x[20])/4 - 2*x[21] + (7*x[22])/2 - 4*x[23] - x[24] + 6*x[25] - 3*x[26] - (3*x[27])/2 - 3*x[28] - (3*x[29])/2 + (3*x[30])/2 + (15*x[32])/2 - (9*x[33])/2 - x[34] - 2*x[35] + 2*x[36] + x[37] - (3*x[38])/2 - (3*x[39])/2 + (3*x[40])/2 + 2*x[41] + (3*x[42])/2 + (3*x[43])/2 + 2*x[44] - (3*x[45])/2 - 2*x[46] - (3*x[47])/2 + (3*x[48])/2 - x[49]/2 + x[50]/2 - x[51]/2 - 2*x[52] + 3*x[53] - 3*x[54] - x[80]/2) + dot[p1, p3]*dot[p2, p4]*dot[p3, p4]*((33*x[1])/2 - 3*x[2] - x[3] + 29*x[4] - 12*x[5] + (51*x[6])/2 + (15*x[7])/4 - (3*x[8])/2 + (27*x[9])/4 - 9*x[10] - 3*x[11] - (9*x[12])/4 + 2*x[13] - (51*x[14])/4 - 4*x[15] - (15*x[16])/2 - 6*x[17] - (15*x[18])/2 + (15*x[19])/4 - (3*x[20])/4 - 4*x[21] - x[22]/2 - 2*x[23] - 3*x[24] + 12*x[25] - 9*x[26] + (3*x[27])/2 - x[28] - (9*x[29])/2 + (15*x[30])/2 - 2*x[31] + (27*x[32])/2 - (21*x[33])/2 - 5*x[34] + 2*x[35] + 2*x[36] + 3*x[37] - (3*x[38])/2 - (3*x[39])/2 + (3*x[40])/2 + (3*x[42])/2 + (3*x[43])/2 - (3*x[45])/2 - (3*x[47])/2 + (3*x[48])/2 - (3*x[49])/2 + (3*x[50])/2 - x[51]/2 - 2*x[52] + 3*x[53] - 3*x[54] - x[80]/2) + dot[l1, p2]*dot[p1, p3]*dot[p2, p4]*((-27*x[1])/2 + 5*x[2] + 23*x[3] - 11*x[4] + 20*x[5] - (57*x[6])/2 - (21*x[7])/4 + (5*x[8])/2 - (41*x[9])/4 + 9*x[10] + x[11] - (5*x[12])/4 + 2*x[13] + (33*x[14])/4 + 6*x[15] + (13*x[16])/2 + 2*x[17] + (9*x[18])/2 - (13*x[19])/4 + x[20]/4 + 6*x[21] + (3*x[22])/2 - 2*x[23] + 5*x[24] - 10*x[25] + 9*x[26] - (7*x[27])/2 - x[28] + (9*x[29])/2 - (17*x[30])/2 + 6*x[31] - (21*x[32])/2 + (19*x[33])/2 + 3*x[34] - 2*x[35] - 2*x[36] - 3*x[37] + x[38]/2 + x[39]/2 - x[40]/2 + 2*x[41] - x[42]/2 - x[43]/2 + 2*x[44] + x[45]/2 - 2*x[46] + x[47]/2 - x[48]/2 + (3*x[49])/2 - (3*x[50])/2 - x[51]/2 + 2*x[52] - x[53] + x[54] - x[80]/2) + dot[p1, p2]*dot[p1, p3]*dot[p2, p4]*((-3*x[1])/2 + x[2] + 23*x[3] - 11*x[4] + 20*x[5] - (41*x[6])/2 - (13*x[7])/4 + (5*x[8])/2 - (33*x[9])/4 + 3*x[10] + x[11] - (5*x[12])/4 + 2*x[13] + (25*x[14])/4 + 4*x[15] + (13*x[16])/2 + 2*x[17] + (5*x[18])/2 - (13*x[19])/4 - (7*x[20])/4 + 4*x[21] + (3*x[22])/2 - 2*x[23] + 5*x[24] - 8*x[25] + 7*x[26] - (5*x[27])/2 - x[28] + (7*x[29])/2 - (13*x[30])/2 + 6*x[31] - (17*x[32])/2 + (15*x[33])/2 + 3*x[34] - 2*x[35] - 2*x[36] - 3*x[37] + x[38]/2 + x[39]/2 - x[40]/2 + 2*x[41] - x[42]/2 - x[43]/2 + 2*x[44] + x[45]/2 - 2*x[46] + x[47]/2 - x[48]/2 + x[49]/2 - x[50]/2 - x[51]/2 + 2*x[52] - x[53] + x[54] - x[80]/2) + dot[l1, p1]*dot[p1, p3]* dot[p2, p4]*((47*x[1])/2 - 9*x[2] + 17*x[3] + 43*x[4] - 12*x[5] + (53*x[6])/2 + (49*x[7])/4 + (19*x[8])/2 + (5*x[9])/4 - 9*x[10] - 5*x[11] - (15*x[12])/4 + 2*x[13] - (61*x[14])/4 - 6*x[15] - (17*x[16])/2 - 4*x[17] - (21*x[18])/2 + (9*x[19])/4 - (13*x[20])/4 - 6*x[21] + (9*x[22])/2 - 4*x[23] - 3*x[24] + 14*x[25] - 9*x[26] - x[27]/2 - 5*x[28] - (9*x[29])/2 + (13*x[30])/2 + (33*x[32])/2 - (23*x[33])/2 - 3*x[34] - 2*x[35] + 2*x[36] + 3*x[37] - (5*x[38])/2 - (5*x[39])/2 + (5*x[40])/2 + 2*x[41] + (5*x[42])/2 + (5*x[43])/2 + 2*x[44] - (5*x[45])/2 - 2*x[46] - (5*x[47])/2 + (5*x[48])/2 - (3*x[49])/2 + (3*x[50])/2 - (3*x[51])/2 - 2*x[52] + 5*x[53] - 5*x[54] + x[80]/2) + dot[l1, p3]*dot[p1, p3]*dot[p2, p4]* (-1/2*x[1] - x[2] + 21*x[3] - x[4] + 8*x[5] - (19*x[6])/2 + x[7]/4 + (7*x[8])/2 - (27*x[9])/4 + 3*x[10] - x[11] - (7*x[12])/4 + (3*x[14])/4 + 2*x[15] + (3*x[16])/2 + 2*x[17] - x[18]/2 - (7*x[19])/4 - (5*x[20])/4 + 2*x[21] + (5*x[22])/2 + x[24] - 2*x[25] + 3*x[26] - (5*x[27])/2 - x[28] + (3*x[29])/2 - (7*x[30])/2 + 4*x[31] - (3*x[32])/2 + (5*x[33])/2 + x[34] - 2*x[35] - 2*x[36] - x[37] - x[38]/2 - x[39]/2 + x[40]/2 + 2*x[41] + x[42]/2 + x[43]/2 + 2*x[44] - x[45]/2 - 2*x[46] - x[47]/2 + x[48]/2 + x[49]/2 - x[50]/2 - (3*x[51])/2 + 2*x[52] + x[53] - x[54] + x[80]/2) + dot[l1, p4]*dot[p2, p3]*dot[p2, p4]*(-7*x[1] + 10*x[2] + 20*x[3] + 28*x[4] + 16*x[5] - 21*x[6] + (7*x[7])/2 + 6*x[8] - (5*x[9])/2 + 10*x[10] + 2*x[11] - x[12]/2 - 4*x[13] + (13*x[14])/2 + 4*x[15] + 3*x[16] + 4*x[17] + 5*x[18] - x[19]/2 + x[20]/2 + 4*x[21] - x[22] + 2*x[24] - 8*x[25] + 8*x[26] - 3*x[27] + 3*x[29] - 5*x[30] - 6*x[31] - 9*x[32] + 7*x[33] + 2*x[34] - 2*x[37] + x[38] - x[39] - x[40] - x[42] - x[43] + x[45] - 2*x[46] + x[47] - x[48] + x[49] - x[50] - 8*x[52] - 2*x[53] + 2*x[61] - x[82]) + dot[l1, p1]*dot[p1, p3]*dot[p3, p4]* (-12*x[1] - 4*x[2] + 48*x[3] + 32*x[4] + 20*x[5] - 36*x[6] - 2*x[7] + 26*x[8] - 14*x[9] + 12*x[10] + 2*x[11] - 10*x[13] + 12*x[14] + 8*x[15] + 8*x[16] + 8*x[17] + 4*x[18] - 6*x[19] - 2*x[20] + 8*x[21] + 4*x[22] - 2*x[23] + 6*x[24] - 14*x[25] + 14*x[26] - 6*x[27] - 6*x[28] + 6*x[29] - 10*x[30] - 6*x[31] - 14*x[32] + 12*x[33] + 4*x[34] - 4*x[35] + 2*x[36] - 4*x[37] + 2*x[38] - 2*x[39] - 2*x[40] + 2*x[41] - 2*x[42] - 2*x[43] - 4*x[46] + 2*x[47] + 2*x[49] - 2*x[50] - 10*x[52] - 2*x[55] + x[61] - x[63] - x[82]) + dot[l1, p1]*dot[p1, p3]*dot[p2, p3]* x[82] + dot[l1, p4]*dot[p1, p2]*dot[p2, p4]*(7*x[1] - 10*x[2] - 28*x[3] - 8*x[4] - 16*x[5] + 21*x[6] - (7*x[7])/2 - 8*x[8] + (5*x[9])/2 + 2*x[10] - 2*x[11] + x[12]/2 + 6*x[13] - (13*x[14])/2 - 4*x[15] - 9*x[16] - 4*x[17] - 5*x[18] + x[19]/2 - x[20]/2 - 4*x[21] + x[22] + 2*x[23] - 4*x[24] + 8*x[25] - 8*x[26] + 3*x[27] - 3*x[29] + 5*x[30] + 2*x[31] + 9*x[32] - 7*x[33] - 2*x[34] - 2*x[36] + 2*x[37] - x[38] + x[39] + x[40] + x[42] + x[43] - x[45] + 2*x[46] - x[47] + x[48] - x[49] + x[50] + 2*x[52] + 2*x[53] + x[61] + x[63] + x[82]) + dot[p1, p2]*dot[p2, p4]^2*(41*x[1] - 14*x[2] - 68*x[3] + 20*x[4] - 56*x[5] + 91*x[6] + (31*x[7])/2 - 27*x[8] + (59*x[9])/2 - 26*x[10] - 6*x[11] - x[12]/2 + 10*x[13] - (67*x[14])/2 - 20*x[15] - 25*x[16] - 16*x[17] - 19*x[18] + (23*x[19])/2 + x[20]/2 - 20*x[21] - x[22] + 10*x[23] - 12*x[24] + 36*x[25] - 32*x[26] + 11*x[27] + 4*x[28] - 15*x[29] + 27*x[30] - 4*x[31] + 39*x[32] - 33*x[33] - 10*x[34] + 4*x[35] - 4*x[36] + 10*x[37] - 3*x[38] - x[39] + 3*x[40] - 4*x[41] + 3*x[42] + 3*x[43] - 4*x[44] - 3*x[45] + 6*x[46] - 3*x[47] + 3*x[48] - 5*x[49] + 5*x[50] - 2*x[51] + 6*x[53] - 4*x[54] + x[57] + x[60] + x[63] - x[67] + x[82]) + dot[l1, p3]*dot[p1, p4]*dot[p2, p3]* (1/4 + 27*x[1] + 6*x[2] + 16*x[3] + 24*x[4] + 8*x[5] + 41*x[6] + (33*x[7])/2 + 46*x[8] + (17*x[9])/2 - 8*x[10] - 6*x[11] - (15*x[12])/2 + 2*x[13] - (51*x[14])/2 - 11*x[15] - 17*x[16] + 2*x[17] - 20*x[18] + (13*x[19])/2 + x[20]/2 - 11*x[21] + 7*x[22] - 4*x[23] - 4*x[24] + 21*x[25] - 11*x[26] + 5*x[27] - 18*x[28] - 7*x[29] + 14*x[30] - 8*x[31] + 26*x[32] - 10*x[33] - 4*x[34] - 4*x[35] + 4*x[36] + 6*x[37] - 3*x[38] - 7*x[39] + x[40] + 4*x[41] + 3*x[42] + x[43] - 3*x[45] + 4*x[46] - 3*x[47] - 5*x[48] - 4*x[49] + x[50] - 4*x[52] + 8*x[53] - 6*x[54] - 4*x[55] + x[58] + 2*x[61] - x[63] - x[85]) + dot[l1, p2]*dot[p1, p4]*dot[p2, p3]*(-1/4 - 18*x[1] + 4*x[5] - 18*x[6] + x[7] - 8*x[8] - 5*x[9] + 6*x[10] + 2*x[11] - x[12] + 4*x[14] + 3*x[15] + 2*x[16] + 5*x[18] - x[19] + 2*x[20] + 3*x[21] - 7*x[25] + 5*x[26] + 4*x[28] + 2*x[29] - x[30] - 9*x[32] + 5*x[33] + 2*x[34] + 2*x[38] - 2*x[40] - 2*x[41] - 2*x[43] + 2*x[47] + x[49] - 2*x[53] + 2*x[55] - x[58] + x[85]) + dot[l1, p4]*dot[p2, p3]^2* (13*x[1] + 22*x[2] + 32*x[3] - 8*x[4] - 20*x[5] - 21*x[6] + (55*x[7])/2 + 6*x[8] + (27*x[9])/2 + 10*x[10] - (5*x[12])/2 - 6*x[13] + (9*x[14])/2 - 2*x[15] + x[16] + 10*x[17] + 13*x[18] + (15*x[19])/2 + x[20]/2 - 5*x[22] - 4*x[23] + 4*x[24] - 2*x[25] + 6*x[26] - 3*x[27] + 2*x[28] - x[29] - x[30] - 3*x[32] + 3*x[33] + 2*x[34] + 4*x[35] + 4*x[36] - 2*x[37] - x[38] - 3*x[39] - x[40] - 2*x[41] - x[42] - x[43] + x[45] - 4*x[46] - x[47] - x[48] + x[49] + x[50] - 4*x[52] - 2*x[53] + 2*x[54] + 2*x[55] - 2*x[56] - 2*x[58] - x[63] - x[86]) + dot[l1, p1]*dot[p3, p4]^2*(11*x[1] + 18*x[2] + 28*x[3] - 12*x[4] - 24*x[5] - 27*x[6] + (53*x[7])/2 + (25*x[9])/2 + 10*x[10] - (3*x[12])/2 - 6*x[13] + (15*x[14])/2 + 3*x[16] + 8*x[17] + 15*x[18] + (13*x[19])/2 + (3*x[20])/2 - 5*x[22] - 2*x[23] + 6*x[24] - 4*x[25] + 6*x[26] - 5*x[27] + 4*x[28] - x[29] - 3*x[30] + 2*x[31] - 5*x[32] + 5*x[33] + 4*x[34] + 4*x[35] + 2*x[36] - 4*x[37] - x[38] - x[39] - x[40] - 2*x[41] - x[42] - x[43] + x[45] - 4*x[46] - x[47] - x[48] + x[49] + x[50] - 2*x[52] - 2*x[53] + 2*x[54] + 2*x[55] - 2*x[56] - 2*x[58] - x[63] - x[86]) + dot[p1, p4]*dot[p2, p3]^2* (-1/4 + 33*x[1] + 22*x[2] + 48*x[3] + 4*x[4] - 12*x[5] + 7*x[6] + (71*x[7])/2 + 42*x[8] + (31*x[9])/2 + 4*x[10] - 4*x[11] - (13*x[12])/2 - 6*x[13] - (21*x[14])/2 - 9*x[15] - 9*x[16] + 12*x[17] - 2*x[18] + (19*x[19])/2 - x[20]/2 - 7*x[21] + x[22] - 6*x[23] + 4*x[24] + 11*x[25] - x[26] - x[27] - 12*x[28] - 5*x[29] + 6*x[30] - 4*x[31] + 14*x[32] - 2*x[33] + 6*x[36] - 3*x[38] - 7*x[39] + x[40] + 2*x[41] + x[42] + x[43] - x[45] - 2*x[46] - 3*x[47] - 5*x[48] - 2*x[49] + x[50] - 6*x[52] + 4*x[53] - 2*x[54] - 2*x[55] - 2*x[56] - x[58] + x[61] - 2*x[63] - x[85] - x[86]) + dot[l1, p1]*dot[p2, p3]^2* x[86] + dot[l1, p4]*dot[p1, p2]^2*(-17*x[1] - 26*x[2] + 40*x[5] - 15*x[6] - (75*x[7])/2 + 16*x[8] - (55*x[9])/2 + 2*x[10] + 2*x[11] + (5*x[12])/2 + (15*x[14])/2 + 10*x[15] + 7*x[16] - 9*x[18] - (27*x[19])/2 - (13*x[20])/2 + 10*x[21] + 9*x[22] - 12*x[25] + 8*x[26] + x[27] - 8*x[28] + 7*x[29] - 7*x[30] - 11*x[32] + 9*x[33] + 2*x[34] - 8*x[35] + 3*x[38] + x[39] - 3*x[40] + 4*x[41] - x[42] - 3*x[43] - x[45] + 3*x[47] + x[48] + x[49] - 3*x[50] + 2*x[53] - 4*x[55] + 2*x[56] + 2*x[58] + x[86]) + dot[p1, p2]^2*dot[p3, p4]* (1/4 + 5*x[1] - 26*x[2] - 24*x[3] + 4*x[4] + 36*x[5] + 23*x[6] - (65*x[7])/2 + 4*x[8] - (25*x[9])/2 - 20*x[10] + 4*x[11] + (7*x[12])/2 + 4*x[13] - x[14]/2 + 3*x[15] + 5*x[16] - 6*x[17] - 14*x[18] - (21*x[19])/2 - (13*x[20])/2 + x[21] + 5*x[22] + 2*x[23] - 4*x[24] - 3*x[25] - x[26] + 7*x[27] - 6*x[28] + x[29] + 4*x[30] - 2*x[32] - 6*x[35] - 2*x[36] + 2*x[37] + 3*x[38] + x[39] - 3*x[40] + 4*x[41] + x[42] - 3*x[43] + x[45] + 2*x[46] + 3*x[47] + x[48] - x[50] + 2*x[52] + 2*x[53] - 4*x[55] + 2*x[56] + 3*x[58] + x[63] + x[79] + x[86]) + dot[l1, p3]*dot[p2, p4]^2*(-9*x[1] - 2*x[2] - 18*x[3] - 34*x[4] + 4*x[5] - 15*x[6] - (15*x[7])/2 - 2*x[8] - (11*x[9])/2 + 6*x[10] + 2*x[11] + (5*x[12])/2 + 2*x[13] + (19*x[14])/2 + 4*x[15] + 5*x[16] + 4*x[17] + 5*x[18] - (7*x[19])/2 - x[20]/2 + 4*x[21] - x[22] - 2*x[24] - 8*x[25] + 6*x[26] - x[27] + 3*x[29] - 5*x[30] + 4*x[31] - 9*x[32] + 7*x[33] + 2*x[34] - 2*x[37] + x[38] + x[39] - x[40] - x[42] - x[43] + x[45] + x[47] - x[48] + x[49] - x[50] + x[51] + 4*x[52] - 2*x[53] + 2*x[54] - x[57] + 2*x[63] - x[87]) + dot[p2, p3]*dot[p2, p4]^2* (-16*x[1] + 8*x[2] + 10*x[3] - 6*x[4] + 20*x[5] - 36*x[6] - 4*x[7] + 6*x[8] - 8*x[9] + 12*x[10] + 4*x[11] + 2*x[12] - 4*x[13] + 16*x[14] + 8*x[15] + 10*x[16] + 8*x[17] + 10*x[18] - 4*x[19] + 8*x[21] - 2*x[22] + 2*x[24] - 16*x[25] + 14*x[26] - 4*x[27] + 6*x[29] - 10*x[30] - 2*x[31] - 18*x[32] + 14*x[33] + 4*x[34] - 4*x[37] + 2*x[38] - 2*x[40] - 2*x[42] - 2*x[43] + 2*x[45] - 2*x[46] + 2*x[47] - 2*x[48] + 2*x[49] - 2*x[50] + x[51] - 4*x[52] - 4*x[53] + 2*x[54] - x[57] + x[61] + x[63] - x[82] - x[87]) + dot[l1, p2]*dot[p1, p3]^2*(11*x[1] - 2*x[2] + 2*x[3] + 14*x[4] - 8*x[5] + 17*x[6] + (13*x[7])/2 - 2*x[8] + (9*x[9])/2 - 6*x[10] - 2*x[11] - (3*x[12])/2 + 2*x[13] - (17*x[14])/2 - 4*x[15] - 5*x[16] - 4*x[17] - 5*x[18] + (5*x[19])/2 - x[20]/2 - 4*x[21] + x[22] + 2*x[23] + 8*x[25] - 6*x[26] + x[27] - 3*x[29] + 5*x[30] + 9*x[32] - 7*x[33] - 2*x[34] - 2*x[36] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] - x[51] + 2*x[53] - 2*x[54] + x[57] + x[87]) + dot[l1, p2]*dot[p3, p4]^2* (28*x[1] + 12*x[2] + 20*x[3] + 4*x[4] - 80*x[5] + 16*x[6] + 40*x[7] - 8*x[8] + 34*x[9] - 6*x[10] - 10*x[11] - 8*x[12] - 2*x[13] - 20*x[14] - 16*x[15] - 18*x[16] + 4*x[17] + 8*x[18] + 22*x[19] + 6*x[20] - 12*x[21] - 8*x[22] - 2*x[23] + 2*x[24] + 26*x[25] - 20*x[26] + x[27] + 8*x[28] - 9*x[29] + 12*x[30] - 2*x[31] + 24*x[32] - 20*x[33] - 4*x[34] + 12*x[35] + 2*x[36] - 6*x[38] + 4*x[40] - 6*x[41] - 2*x[42] + 4*x[43] - 4*x[45] - 6*x[47] - 3*x[49] + 5*x[50] - 2*x[52] - 2*x[53] - 2*x[54] + 6*x[55] - 2*x[56] - 2*x[58] - x[63] - x[88]) + dot[p1, p2]*dot[p3, p4]^2*(38*x[1] + 12*x[2] + 16*x[3] + 12*x[4] - 104*x[5] + 34*x[6] + 55*x[7] - 12*x[8] + 45*x[9] - 6*x[10] - 12*x[11] - 11*x[12] - 31*x[14] - 22*x[15] - 28*x[16] + 2*x[17] + 6*x[18] + 29*x[19] + 9*x[20] - 16*x[21] - 10*x[22] - 2*x[23] + 38*x[25] - 30*x[26] + 3*x[27] + 10*x[28] - 13*x[29] + 20*x[30] - 4*x[31] + 36*x[32] - 30*x[33] - 8*x[34] + 16*x[35] + 2*x[36] + 2*x[37] - 8*x[38] + 4*x[40] - 8*x[41] - 2*x[42] + 4*x[43] - 6*x[45] + 2*x[46] - 8*x[47] - 5*x[49] + 7*x[50] - 2*x[52] - 2*x[53] - 4*x[54] + 8*x[55] - 2*x[56] - 4*x[58] + x[61] - x[63] - x[78] - x[88]) + dot[l1, p3]*dot[p1, p2]^2*(-16*x[1] - 16*x[2] + 52*x[5] - 16*x[6] - 36*x[7] + 16*x[8] - 26*x[9] - 6*x[10] + 4*x[11] + 2*x[12] + 10*x[14] + 12*x[15] + 14*x[16] - 8*x[18] - 14*x[19] - 6*x[20] + 12*x[21] + 8*x[22] - 16*x[25] + 12*x[26] + x[27] - 8*x[28] + 7*x[29] - 8*x[30] - 14*x[32] + 12*x[33] + 2*x[34] - 8*x[35] + 4*x[38] - 4*x[40] + 4*x[41] - 4*x[43] + 4*x[47] + x[49] - 3*x[50] + 2*x[53] - 4*x[55] + 2*x[56] + 2*x[58] + x[88]) + dot[l1, p4]*dot[p1, p3]*dot[p2, p3]* (82*x[1] - 32*x[3] + 48*x[4] - 48*x[5] + 102*x[6] + 45*x[7] + 33*x[9] - 32*x[10] - 10*x[11] - 7*x[12] + 12*x[13] - 47*x[14] - 24*x[15] - 28*x[16] - 12*x[17] - 24*x[18] + 17*x[19] - 3*x[20] - 24*x[21] - 14*x[24] + 46*x[25] - 34*x[26] + 8*x[27] - 4*x[28] - 16*x[29] + 32*x[30] - 2*x[31] + 50*x[32] - 40*x[33] - 12*x[34] + 4*x[35] + 12*x[37] - 6*x[38] - 6*x[39] + 4*x[40] - 2*x[41] + 4*x[42] + 4*x[43] - 4*x[45] + 2*x[46] - 6*x[47] + 4*x[48] - 8*x[49] + 6*x[50] - 2*x[51] + 8*x[53] - 10*x[54] + 2*x[55] - 2*x[58] + x[63] + x[64] - x[89]) + dot[l1, p1]*dot[p2, p4]*dot[p3, p4]*(1/2 + 80*x[1] - 4*x[2] - 36*x[3] + 48*x[4] - 52*x[5] + 104*x[6] + 44*x[7] - 6*x[8] + 32*x[9] - 32*x[10] - 10*x[11] - 6*x[12] + 12*x[13] - 46*x[14] - 24*x[15] - 28*x[16] - 12*x[17] - 24*x[18] + 16*x[19] - 2*x[20] - 24*x[21] - 14*x[24] + 46*x[25] - 36*x[26] + 8*x[27] - 2*x[28] - 16*x[29] + 32*x[30] - 2*x[31] + 50*x[32] - 40*x[33] - 12*x[34] + 4*x[35] + 12*x[37] - 6*x[38] - 4*x[39] + 4*x[40] - 2*x[41] + 4*x[42] + 4*x[43] - 4*x[45] + 2*x[46] - 6*x[47] + 4*x[48] - 8*x[49] + 6*x[50] - 2*x[51] + 8*x[53] - 10*x[54] + 2*x[55] - 2*x[58] + x[63] + x[64] - x[89]) + dot[l1, p1]*dot[p2, p3]*dot[p2, p4]*x[89] + dot[l1, p4]*dot[p1, p2]* dot[p1, p3]*(-1/2 - 8*x[1] - 8*x[2] + 4*x[3] - 4*x[4] - 8*x[5] - 8*x[6] - 4*x[7] + 6*x[8] - 4*x[9] + 4*x[10] - 2*x[11] - 2*x[12] - 2*x[16] + 2*x[21] + 2*x[22] + 2*x[24] - 2*x[28] - 2*x[30] - 2*x[45] + x[89]) + dot[l1, p3]*dot[p2, p4]*dot[p3, p4]*(28*x[1] - 28*x[2] + 44*x[4] - 4*x[5] + 60*x[6] - 10*x[7] + 20*x[8] - 2*x[9] - 32*x[10] - 8*x[11] - 6*x[12] + 8*x[13] - 32*x[14] - 12*x[15] - 14*x[16] - 6*x[17] - 28*x[18] + 2*x[19] - 6*x[20] - 4*x[21] + 10*x[22] - 4*x[23] - 10*x[24] + 26*x[25] - 20*x[26] + 12*x[27] - 10*x[28] - 4*x[29] + 18*x[30] - 6*x[31] + 30*x[32] - 24*x[33] - 12*x[34] - 4*x[35] + 4*x[36] + 12*x[37] - 2*x[38] - 4*x[39] + 2*x[41] - 6*x[45] + 2*x[46] - 2*x[47] + 4*x[48] - 4*x[49] + 2*x[50] - 2*x[51] - 4*x[52] + 8*x[53] - 6*x[54] - 2*x[55] + 2*x[58] + 2*x[62] + x[63] - x[94]) + dot[l1, p2]*dot[p1, p2]*dot[p2, p4]*(-27*x[1] + 10*x[2] + 76*x[3] - 8*x[4] + 48*x[5] - 65*x[6] - (49*x[7])/2 + 24*x[8] - (57*x[9])/2 + 18*x[10] + 2*x[11] - (13*x[12])/2 - 4*x[13] + (41*x[14])/2 + 18*x[15] + 17*x[16] + 10*x[17] + 9*x[18] - (21*x[19])/2 - (7*x[20])/2 + 22*x[21] + x[22] - 8*x[23] + 14*x[24] - 24*x[25] + 22*x[26] - 9*x[27] - 6*x[28] + 11*x[29] - 21*x[30] + 10*x[31] - 25*x[32] + 23*x[33] + 4*x[34] - 2*x[35] - 8*x[37] + x[38] + x[39] - x[40] + 6*x[41] - x[42] - x[43] + 6*x[44] + x[45] - 6*x[46] + x[47] - x[48] + 3*x[49] - 3*x[50] - 2*x[53] + 2*x[54] + x[60] + x[62] - x[63] + x[71] + x[73] - x[94]) + dot[p2, p3]*dot[p2, p4]*dot[p3, p4]*(10*x[1] - 16*x[2] + 52*x[3] + 68*x[4] + 20*x[5] + 10*x[6] - 7*x[7] + 40*x[8] - 11*x[9] - 24*x[10] - 4*x[11] - 9*x[12] - 2*x[13] - 19*x[14] - 4*x[15] - 4*x[16] + 4*x[17] - 18*x[18] + x[19] - 7*x[20] + 6*x[21] + 10*x[22] - 6*x[23] - 2*x[24] + 10*x[25] - 4*x[26] + 8*x[27] - 12*x[28] + 2*x[29] + 8*x[30] - 12*x[31] + 12*x[32] - 10*x[33] - 8*x[34] - 4*x[35] + 6*x[36] + 8*x[37] - 6*x[39] - 4*x[40] + 2*x[41] - 2*x[42] - 2*x[43] - 6*x[45] - 2*x[46] + 2*x[48] - 2*x[49] - 2*x[51] - 14*x[52] + 4*x[53] - 6*x[54] - 2*x[55] + 2*x[58] + 2*x[61] + 2*x[62] - x[63] - x[72] - x[82] - x[94]) + dot[p1, p2]^2*dot[p2, p4]*(-17*x[1] - 10*x[2] + 26*x[3] + 18*x[4] + 52*x[5] - 11*x[6] - (83*x[7])/2 + 15*x[8] - (55*x[9])/2 - 4*x[10] - (11*x[12])/2 + 6*x[13] + (3*x[14])/2 + 12*x[15] + 7*x[16] - 4*x[17] - 11*x[18] - (23*x[19])/2 - (9*x[20])/2 + 14*x[21] + 5*x[22] - 4*x[23] + 4*x[24] - 8*x[25] + 6*x[26] - 8*x[28] + 6*x[29] - 7*x[30] + 4*x[31] - 7*x[32] + 7*x[33] - 2*x[34] - 4*x[35] - 2*x[36] + x[38] + x[39] - x[40] + 6*x[41] + x[42] - x[43] + 4*x[44] - x[45] + x[47] + x[48] - 2*x[50] - x[51] + 2*x[52] + 2*x[53] - 2*x[54] - 2*x[55] + 2*x[56] + 2*x[58] + x[62] + x[71] + x[73] + x[86] - x[94]) + dot[l1, p2]*dot[p1, p2]*dot[p1, p3]*x[94] + dot[p1, p3]^2*dot[p3, p4]* (5*x[1] - 26*x[2] - 16*x[3] - 24*x[4] - 16*x[5] - x[6] - (5*x[7])/2 + 16*x[8] - (13*x[9])/2 + 6*x[10] - 2*x[11] + (15*x[12])/2 - 6*x[13] + (9*x[14])/2 - 2*x[15] - x[16] + 8*x[17] - x[18] - (9*x[19])/2 - (7*x[20])/2 - 4*x[21] + 7*x[22] + 2*x[23] - 6*x[24] - 2*x[25] + 2*x[26] + x[27] - 6*x[28] + 3*x[29] - x[30] - 2*x[31] - x[32] + x[33] + 4*x[34] - 6*x[35] + 2*x[36] + x[38] - x[39] - x[40] - 3*x[42] - x[43] - 2*x[44] - x[45] + x[47] + x[48] + x[49] - x[50] + 2*x[51] - 2*x[52] + 2*x[53] + 2*x[54] - 2*x[55] + x[59] + x[60] - x[62] + x[63] - x[71] - x[73] + x[94]) + dot[l1, p3]*dot[p1, p3]*dot[p3, p4]* (22*x[1] - 32*x[2] - 12*x[3] - 20*x[4] - 28*x[5] + 18*x[6] - 5*x[7] + 22*x[8] - 3*x[9] - 6*x[11] + 7*x[12] - 6*x[13] - 3*x[14] - 6*x[15] - 6*x[16] + 10*x[17] - 6*x[18] - 3*x[19] - 5*x[20] - 8*x[21] + 8*x[22] - 8*x[24] + 6*x[25] - 4*x[26] + 4*x[27] - 8*x[28] + 2*x[29] + 4*x[30] - 4*x[31] + 8*x[32] - 6*x[33] + 2*x[34] - 6*x[35] + 4*x[36] + 2*x[37] - 2*x[39] - 4*x[42] - 2*x[44] - 2*x[45] + 2*x[48] + 2*x[51] - 4*x[52] + 4*x[53] + 2*x[54] - 2*x[55] + 2*x[59] + x[60] - x[62] + x[63] - x[71] - x[73] + x[94]) + dot[p1, p2]^2*dot[p1, p3]*(-48*x[1] - 12*x[2] - 2*x[3] - 26*x[4] + 92*x[5] - 60*x[6] - 48*x[7] + 15*x[8] - 46*x[9] + 18*x[10] + 12*x[11] + 8*x[12] - 4*x[13] + 36*x[14] + 24*x[15] + 28*x[16] + 4*x[17] + 2*x[18] - 26*x[19] - 6*x[20] + 20*x[21] + 8*x[22] + 2*x[23] + 4*x[24] - 42*x[25] + 32*x[26] - 5*x[27] - 8*x[28] + 15*x[29] - 24*x[30] + 4*x[31] - 42*x[32] + 34*x[33] + 10*x[34] - 12*x[35] - 2*x[36] - 6*x[37] + 8*x[38] + 2*x[39] - 6*x[40] + 6*x[41] - 6*x[43] + 4*x[45] - 2*x[46] + 8*x[47] - 2*x[48] + 5*x[49] - 7*x[50] + x[51] + 2*x[52] - 2*x[53] + 4*x[54] - 6*x[55] + 2*x[56] + 2*x[58] - x[62] + x[88] + x[94]) + dot[l1, p2]*dot[p1, p2]*dot[p2, p3]* (-16*x[1] - 12*x[2] + 32*x[5] - 4*x[6] - 22*x[7] + 16*x[8] - 20*x[9] + 2*x[10] - 2*x[11] + 2*x[14] + 4*x[15] + 2*x[16] - 10*x[18] - 10*x[19] - 2*x[20] + 6*x[21] + 8*x[22] - 6*x[25] + 6*x[26] + x[27] - 8*x[28] + 5*x[29] - 4*x[30] - 4*x[32] + 6*x[33] + 2*x[34] - 6*x[35] + 2*x[38] + 4*x[41] + 2*x[47] + x[49] - 3*x[50] + 4*x[53] - 4*x[55] + 2*x[58] + x[59] + x[61] + x[69] + x[72] - x[95]) + dot[l1, p3]*dot[p1, p4]* dot[p3, p4]*(-11*x[1] - 26*x[2] + 20*x[3] + 4*x[4] + 60*x[5] - 21*x[6] - (53*x[7])/2 + 56*x[8] - (61*x[9])/2 + 6*x[10] - 4*x[11] - x[12]/2 - 2*x[13] - (7*x[14])/2 + 6*x[15] + 3*x[16] + 4*x[17] - 21*x[18] - (25*x[19])/2 - (11*x[20])/2 + 10*x[21] + 23*x[22] - 2*x[23] + 2*x[24] - 4*x[25] + 8*x[26] - x[27] - 24*x[28] + 7*x[29] - 9*x[30] - 2*x[31] + x[32] + 11*x[33] - 18*x[35] + 2*x[36] + x[38] - x[39] - x[40] + 10*x[41] - x[42] - 3*x[43] - 3*x[45] + x[47] - x[48] + x[49] - 5*x[50] - 2*x[52] + 10*x[53] - 2*x[54] - 10*x[55] + 4*x[58] + 2*x[61] - x[63] + x[72] - x[76] - x[95]) + dot[p1, p3]*dot[p1, p4]*dot[p3, p4]* (13*x[1] - 34*x[2] + 14*x[3] + 34*x[4] + 40*x[5] + 15*x[6] - (29*x[7])/2 + 57*x[8] - (45*x[9])/2 - 6*x[10] - 8*x[11] - (5*x[12])/2 + 2*x[13] - (39*x[14])/2 - 2*x[15] - 7*x[16] - 4*x[17] - 31*x[18] - (17*x[19])/2 - (15*x[20])/2 + 2*x[21] + 25*x[22] - 2*x[23] - 2*x[24] + 12*x[25] - 4*x[26] + x[27] - 26*x[28] + x[29] + x[30] - 2*x[31] + 19*x[32] - 3*x[33] - 4*x[34] - 18*x[35] + 2*x[36] + 4*x[37] - x[38] - 3*x[39] + x[40] + 10*x[41] + x[42] - x[43] - 5*x[45] - x[47] + x[48] - x[49] - 3*x[50] - x[51] - 2*x[52] + 14*x[53] - 6*x[54] - 10*x[55] + 4*x[58] + 2*x[61] + x[62] - x[63] + x[72] - x[76] - x[95]) + dot[p1, p4]*dot[p2, p3]*dot[p3, p4]*(-32*x[1] - 24*x[2] + 48*x[3] - 8*x[4] + 92*x[5] - 68*x[6] - 42*x[7] + 72*x[8] - 48*x[9] + 12*x[10] - 8*x[13] + 14*x[14] + 16*x[15] + 16*x[16] + 12*x[17] - 14*x[18] - 20*x[19] - 10*x[20] + 20*x[21] + 26*x[22] - 4*x[23] + 8*x[24] - 24*x[25] + 26*x[26] - 4*x[27] - 28*x[28] + 14*x[29] - 22*x[30] - 20*x[32] + 28*x[33] + 6*x[34] - 22*x[35] + 4*x[36] - 4*x[37] + 4*x[38] - 2*x[39] - 4*x[40] + 12*x[41] - 2*x[42] - 4*x[43] - 2*x[45] - 4*x[46] + 4*x[47] - 2*x[48] + 4*x[49] - 8*x[50] - 4*x[52] + 8*x[53] - 12*x[55] + 6*x[58] + 3*x[61] - 2*x[63] - x[76] + x[78] - x[95]) + dot[l1, p2]*dot[p2, p3]*dot[p3, p4]*(9*x[1] - 6*x[2] + 36*x[3] + 8*x[4] + 24*x[5] + 11*x[6] - (29*x[7])/2 + 46*x[8] - (25*x[9])/2 + 14*x[10] - 8*x[11] - (9*x[12])/2 - 4*x[13] - (23*x[14])/2 - 6*x[15] - 13*x[16] + 12*x[17] - 15*x[18] - (5*x[19])/2 - (7*x[20])/2 + 13*x[22] - 8*x[23] - 2*x[24] + 10*x[25] + 9*x[27] - 16*x[28] + 5*x[29] + x[30] - 6*x[31] + 7*x[32] - 5*x[33] - 2*x[34] - 8*x[35] + 8*x[36] + 4*x[37] - x[38] - 5*x[39] - x[40] + 4*x[41] - 3*x[42] + x[43] - 3*x[45] - 2*x[46] - x[47] + x[48] + x[49] - 3*x[50] - 8*x[52] + 2*x[53] - 4*x[55] + 2*x[58] + 2*x[61] - x[63] + x[72] - x[84] - x[95]) + dot[p1, p2]*dot[p2, p3]*dot[p3, p4]*(1/4 + x[1] - 2*x[2] + 52*x[3] + 20*x[4] - 16*x[5] + 15*x[6] + (7*x[7])/2 + 50*x[8] - (9*x[9])/2 + 24*x[10] - 18*x[11] - (25*x[12])/2 - 4*x[13] - (57*x[14])/2 - 13*x[15] - 29*x[16] + 14*x[17] - 16*x[18] + (19*x[19])/2 + (7*x[20])/2 - x[21] + 13*x[22] - 10*x[23] - 2*x[24] + 27*x[25] - 13*x[26] + 7*x[27] - 14*x[28] + 3*x[29] + 4*x[30] - 10*x[31] + 24*x[32] - 18*x[33] - 8*x[34] - 2*x[35] + 10*x[36] + 6*x[37] - 5*x[38] - 5*x[39] + 3*x[40] - 5*x[42] + 5*x[43] - 9*x[45] - 5*x[47] + x[48] - 2*x[49] - x[50] - 10*x[52] + 2*x[53] - 4*x[54] - x[58] + 3*x[61] - 2*x[63] + x[72] - x[79] - x[84] - x[95]) + dot[p1, p2]^2*dot[p2, p3]*(-57*x[1] - 26*x[2] - 4*x[3] - 16*x[4] + 116*x[5] - 55*x[6] - (127*x[7])/2 + 24*x[8] - (123*x[9])/2 + 18*x[10] + 10*x[11] + (13*x[12])/2 - 2*x[13] + (63*x[14])/2 + 26*x[15] + 27*x[16] - 2*x[17] - 11*x[18] - (67*x[19])/2 - (17*x[20])/2 + 24*x[21] + 17*x[22] + 4*x[23] + 6*x[24] - 42*x[25] + 32*x[26] - 5*x[27] - 14*x[28] + 17*x[29] - 27*x[30] + 6*x[31] - 39*x[32] + 35*x[33] + 10*x[34] - 18*x[35] - 4*x[36] - 6*x[37] + 9*x[38] + 3*x[39] - 5*x[40] + 10*x[41] + x[42] - 5*x[43] + 3*x[45] - 2*x[46] + 9*x[47] - x[48] + 5*x[49] - 9*x[50] + 4*x[52] + 4*x[53] + 2*x[54] - 10*x[55] + 2*x[56] + 4*x[58] + x[61] + x[69] + x[72] + x[88] - x[95]) + dot[l1, p3]*dot[p1, p2]*dot[p1, p4]*(8*x[1] - 4*x[2] - 12*x[4] + 40*x[5] - 16*x[6] - 2*x[7] + 6*x[8] - 8*x[9] + 14*x[10] + 2*x[11] + 2*x[12] - 2*x[13] + 10*x[14] + 6*x[15] + 8*x[16] - 2*x[18] - 10*x[19] - 4*x[20] + 4*x[21] + 8*x[22] + 2*x[23] + 4*x[24] - 10*x[25] + 10*x[26] - 5*x[27] - 4*x[28] + 3*x[29] - 8*x[30] + 4*x[31] - 12*x[32] + 12*x[33] + 6*x[34] - 8*x[35] - 2*x[36] - 4*x[37] + 2*x[38] + 2*x[39] + 4*x[41] - 4*x[43] + 2*x[45] - 2*x[46] + 2*x[47] + x[49] - x[50] + 2*x[52] + 2*x[53] + 2*x[54] - 4*x[55] + x[61] + x[72] + x[91] - x[95]) + dot[p1, p2]*dot[p1, p4]*dot[p2, p3]*(-1/4 - 32*x[1] + 8*x[3] - 28*x[4] + 60*x[5] - 76*x[6] - 18*x[7] - 10*x[8] - 22*x[9] + 24*x[10] + 8*x[11] + 4*x[12] - 6*x[13] + 33*x[14] + 19*x[15] + 24*x[16] + 4*x[17] + 15*x[18] - 16*x[19] - 3*x[20] + 17*x[21] + 6*x[22] + 2*x[23] + 8*x[24] - 35*x[25] + 29*x[26] - 9*x[27] + 4*x[28] + 11*x[29] - 21*x[30] + 8*x[31] - 41*x[32] + 29*x[33] + 12*x[34] - 8*x[35] - 2*x[36] - 8*x[37] + 6*x[38] + 4*x[39] - 4*x[40] + 2*x[41] - 2*x[42] - 8*x[43] + 4*x[45] - 6*x[46] + 6*x[47] + 2*x[48] + 6*x[49] - 3*x[50] + 2*x[52] - 4*x[53] + 6*x[54] - 2*x[55] + x[58] + x[61] + x[72] + x[85] + x[91] - x[95]) + dot[l1, p3]*dot[p2, p3]*dot[p3, p4]* (85*x[1] + 2*x[2] + 20*x[3] + 32*x[4] - 84*x[5] + 91*x[6] + (47*x[7])/2 + 16*x[8] + (87*x[9])/2 - 40*x[10] - 16*x[11] - (13*x[12])/2 + 2*x[13] - (83*x[14])/2 - 26*x[15] - 27*x[16] + 10*x[17] - 11*x[18] + (47*x[19])/2 - (3*x[20])/2 - 24*x[21] - 7*x[22] - 12*x[23] - 14*x[24] + 46*x[25] - 32*x[26] + 18*x[27] - 2*x[28] - 12*x[29] + 35*x[30] - 14*x[31] + 47*x[32] - 41*x[33] - 12*x[34] + 10*x[35] + 12*x[36] + 14*x[37] - 7*x[38] - 9*x[39] + x[40] - 6*x[41] - 3*x[42] + 3*x[43] - 5*x[45] + 2*x[46] - 7*x[47] + 3*x[48] - 6*x[49] + 8*x[50] - 12*x[52] + 2*x[53] - 2*x[54] + 6*x[55] - 2*x[58] + 3*x[59] - x[61] - x[69] - x[72] + x[95]) + dot[l1, p2]*dot[p1, p2]*dot[p1, p4]* (-13*x[1] + 6*x[2] + 12*x[4] - 8*x[5] + 13*x[6] + (5*x[7])/2 - 6*x[8] + (13*x[9])/2 - 6*x[10] + 2*x[11] - (11*x[12])/2 + 2*x[13] - (13*x[14])/2 - 2*x[15] - 5*x[16] + x[18] + (9*x[19])/2 + (7*x[20])/2 - 7*x[22] - 2*x[23] - 4*x[24] + 2*x[25] - 4*x[26] + 5*x[27] + 4*x[28] - 3*x[29] + 9*x[30] - 4*x[31] + x[32] - 5*x[33] - 4*x[34] + 6*x[35] + 2*x[36] + 4*x[37] + x[38] - 3*x[39] - x[40] - 4*x[41] + x[42] - x[43] - x[45] + 2*x[46] + x[47] - x[48] - x[49] + 3*x[50] - 2*x[52] - 2*x[53] - 2*x[54] + 4*x[55] - 2*x[58] - x[72] + x[76] + x[95]) + dot[l1, p3]*dot[p1, p2]*dot[p2, p3]*(-21*x[1] - 2*x[2] - 8*x[3] + 16*x[4] - 8*x[5] + 5*x[6] + (5*x[7])/2 - 8*x[8] + (9*x[9])/2 - 34*x[10] + 2*x[11] - (11*x[12])/2 + 4*x[13] - (17*x[14])/2 - 2*x[15] + 3*x[16] - 4*x[17] - x[18] + (13*x[19])/2 + (11*x[20])/2 + 2*x[21] - 7*x[22] - 4*x[24] + 2*x[25] - 6*x[26] + 3*x[27] + 4*x[28] - 3*x[29] + 9*x[30] - 4*x[31] + 5*x[32] - 7*x[33] - 6*x[34] + 8*x[35] + 4*x[37] + x[38] - x[39] - x[40] - 4*x[41] + x[42] - x[43] - 3*x[45] + 4*x[46] + x[47] - x[48] - 3*x[49] + 3*x[50] - 2*x[53] - 4*x[54] + 4*x[55] - x[72] + x[84] + x[95]) + dot[p2, p3]^2*dot[p3, p4]* (75*x[1] + 26*x[2] + 44*x[3] + 16*x[4] - 96*x[5] + 53*x[6] + (105*x[7])/2 + 10*x[8] + (105*x[9])/2 - 24*x[10] - 12*x[11] - (15*x[12])/2 - 4*x[13] - (57*x[14])/2 - 24*x[15] - 21*x[16] + 16*x[17] + 7*x[18] + (57*x[19])/2 + (3*x[20])/2 - 20*x[21] - 13*x[22] - 12*x[23] - 6*x[24] + 36*x[25] - 22*x[26] + 10*x[27] + 4*x[28] - 12*x[29] + 27*x[30] - 10*x[31] + 35*x[32] - 31*x[33] - 8*x[34] + 14*x[35] + 12*x[36] + 8*x[37] - 7*x[38] - 9*x[39] + x[40] - 8*x[41] - 3*x[42] + 3*x[43] - 3*x[45] - 2*x[46] - 7*x[47] + x[48] - 4*x[49] + 8*x[50] - 12*x[52] - 2*x[53] + 8*x[55] - 2*x[56] - 4*x[58] + 2*x[59] - x[61] - x[63] - x[69] - x[72] - x[86] + x[95]) + dot[p1, p2]^2*dot[p1, p4]*(-21*x[1] - 14*x[2] - 24*x[3] + 16*x[4] + 20*x[5] + 17*x[6] - (55*x[7])/2 - 10*x[8] - (23*x[9])/2 - 14*x[10] + 4*x[11] - (3*x[12])/2 + 6*x[13] - (5*x[14])/2 + 4*x[15] + x[16] - 6*x[17] - 7*x[18] - (11*x[19])/2 - x[20]/2 + 4*x[21] - 3*x[22] - 8*x[24] - 4*x[25] - 2*x[26] + 7*x[27] + 2*x[28] + x[29] + 7*x[30] - 4*x[31] - 5*x[32] - 3*x[33] - 4*x[34] + 2*x[35] + 6*x[37] + 3*x[38] - x[39] - 3*x[40] - 2*x[41] + x[42] - 3*x[43] - x[45] + 4*x[46] + 3*x[47] + x[48] - x[49] + x[50] - 2*x[53] - 2*x[54] + 2*x[55] + 2*x[56] - x[61] + x[63] - x[72] + x[76] + x[86] + x[95]) + dot[l1, p2]*dot[p1, p4]*dot[p3, p4]*(x[1] - 2*x[2] + 28*x[3] + 20*x[4] - 52*x[5] + 19*x[6] + (55*x[7])/2 + 18*x[8] + (15*x[9])/2 - 4*x[10] - 8*x[11] - (21*x[12])/2 - (47*x[14])/2 - 12*x[15] - 19*x[16] + 2*x[17] - 5*x[18] + (31*x[19])/2 + (13*x[20])/2 - 6*x[21] - 3*x[22] - 2*x[23] + 2*x[24] + 20*x[25] - 18*x[26] + 2*x[27] - 2*x[28] - 6*x[29] + 11*x[30] - 6*x[31] + 23*x[32] - 15*x[33] - 8*x[34] + 8*x[35] + 2*x[36] + 2*x[37] - 3*x[38] - 3*x[39] + 3*x[40] - 4*x[41] + x[42] + 5*x[43] - 7*x[45] + 4*x[46] - 3*x[47] - 5*x[48] - 6*x[49] + 2*x[50] - 2*x[52] - 8*x[54] + 4*x[55] - 4*x[58] - x[61] - 2*x[63] - x[72] - x[91] + x[95]) + dot[p1, p2]*dot[p1, p4]*dot[p3, p4]* (22*x[1] - 4*x[2] + 32*x[4] - 84*x[5] + 66*x[6] + 43*x[7] + 2*x[8] + 25*x[9] - 2*x[10] - 12*x[11] - 11*x[12] + 6*x[13] - 41*x[14] - 22*x[15] - 36*x[16] - 6*x[17] - 12*x[18] + 23*x[19] + 11*x[20] - 16*x[21] - 6*x[22] - 4*x[24] + 40*x[25] - 36*x[26] + 5*x[27] + 2*x[28] - 13*x[29] + 24*x[30] - 8*x[31] + 44*x[32] - 32*x[33] - 14*x[34] + 12*x[35] + 6*x[37] - 6*x[38] - 2*x[39] + 6*x[40] - 6*x[41] + 2*x[42] + 6*x[43] - 8*x[45] + 8*x[46] - 6*x[47] - 4*x[48] - 9*x[49] + 5*x[50] + 2*x[53] - 10*x[54] + 6*x[55] - 6*x[58] - x[63] - x[78] - x[91] + x[95]) + dot[p1, p3]*dot[p2, p3]*dot[p3, p4]* (1/2 + 136*x[1] - 16*x[2] - 20*x[3] + 44*x[4] - 128*x[5] + 156*x[6] + 62*x[7] + 20*x[8] + 62*x[9] - 54*x[10] - 22*x[11] - 4*x[12] + 4*x[13] - 68*x[14] - 44*x[15] - 46*x[16] + 6*x[17] - 26*x[18] + 32*x[19] - 4*x[20] - 44*x[21] - 2*x[22] - 8*x[23] - 26*x[24] + 74*x[25] - 54*x[26] + 21*x[27] - 6*x[28] - 21*x[29] + 54*x[30] - 16*x[31] + 78*x[32] - 66*x[33] - 16*x[34] + 8*x[35] + 12*x[36] + 20*x[37] - 10*x[38] - 12*x[39] + 4*x[40] - 8*x[41] - 2*x[42] + 6*x[43] - 2*x[44] - 8*x[45] + 4*x[46] - 10*x[47] + 6*x[48] - 11*x[49] + 11*x[50] - 12*x[52] + 8*x[53] - 8*x[54] + 6*x[55] - 4*x[58] + 3*x[59] + x[60] - x[61] - x[62] + x[63] + x[64] - x[69] - x[71] - x[72] - x[73] - x[89] + x[94] + x[95]) + dot[l1, p3]*dot[p1, p3]*dot[p2, p3]* (-9*x[1] - 2*x[2] + 44*x[3] + 36*x[4] + 24*x[5] - 3*x[6] - (35*x[7])/2 + 26*x[8] - (39*x[9])/2 - 18*x[10] - (7*x[12])/2 + 2*x[13] - (9*x[14])/2 + 4*x[15] + 5*x[16] - 2*x[17] - 11*x[18] - (11*x[19])/2 - x[20]/2 + 4*x[21] + 3*x[22] - 6*x[23] + 2*x[24] + 6*x[26] + x[27] - 10*x[28] + 3*x[29] - x[30] + 5*x[32] + 3*x[33] - 2*x[34] - 4*x[35] + 2*x[37] - x[38] - 3*x[39] + x[40] + 6*x[41] + 3*x[42] + x[43] + 6*x[44] - x[45] - x[47] - x[48] - x[49] - x[50] + 6*x[53] - 4*x[54] + 2*x[58] + x[59] + x[60] + x[61] + x[62] + x[70] + x[73] + x[74] - x[94] - x[96]) + dot[p1, p3]^2*dot[p2, p3]*(-47*x[1] + 2*x[2] + 80*x[3] - 4*x[4] + 64*x[5] - 81*x[6] - (73*x[7])/2 + 39*x[8] - (93*x[9])/2 + 6*x[10] + 6*x[11] - (5*x[12])/2 - 2*x[13] + (49*x[14])/2 + 22*x[15] + 25*x[16] + 8*x[17] + 5*x[18] - (33*x[19])/2 - (3*x[20])/2 + 22*x[21] + 5*x[22] - 12*x[23] + 12*x[24] - 30*x[25] + 30*x[26] - 9*x[27] - 12*x[28] + 15*x[29] - 25*x[30] + 10*x[31] - 27*x[32] + 31*x[33] + 6*x[34] - 8*x[35] - 8*x[37] + x[38] + x[39] - x[40] + 10*x[41] + x[42] - x[43] + 10*x[44] + x[45] - 4*x[46] + x[47] - 3*x[48] + 3*x[49] - 5*x[50] + 2*x[51] + 6*x[52] + 2*x[53] - x[57] + 2*x[58] + x[61] + x[62] + x[67] + x[70] + x[73] + x[74] - x[94] - x[96]) + dot[p1, p3]*dot[p2, p4]^2*(-1/2 - (129*x[1])/2 + 11*x[2] + 27*x[3] - 35*x[4] + 20*x[5] - (179*x[6])/2 - (119*x[7])/4 - (13*x[8])/2 - (107*x[9])/4 + 9*x[10] + 7*x[11] + x[12]/4 - 4*x[13] + (119*x[14])/4 + 21*x[15] + (47*x[16])/2 + (37*x[18])/2 - (47*x[19])/4 + (15*x[20])/4 + 17*x[21] + x[22]/2 + 2*x[23] + 15*x[24] - 33*x[25] + 28*x[26] - (21*x[27])/2 + 3*x[28] + (19*x[29])/2 - (49*x[30])/2 + 10*x[31] - (61*x[32])/2 + (67*x[33])/2 + 11*x[34] - 4*x[35] - 4*x[36] - 11*x[37] + (7*x[38])/2 + (11*x[39])/2 - (3*x[40])/2 + 4*x[41] + x[42]/2 - (3*x[43])/2 + 2*x[44] + (3*x[45])/2 - 2*x[46] + (7*x[47])/2 - (11*x[48])/2 + (11*x[49])/2 - (9*x[50])/2 + (3*x[51])/2 + 8*x[52] + x[53] + 3*x[54] - x[57] + 3*x[58] + x[61] - x[64] + x[73] + x[74] - x[80]/2 + x[83] - x[87] + x[89] - x[94] - x[96]) + dot[l1, p2]*dot[p1, p3]*dot[p1, p4]*(-1/2 + 52*x[1] + 8*x[2] - 10*x[3] + 62*x[4] - 64*x[5] + 96*x[6] + 38*x[7] - 9*x[8] + 36*x[9] - 46*x[10] - 10*x[11] - 12*x[12] + 12*x[13] - 52*x[14] - 24*x[15] - 30*x[16] - 20*x[17] - 24*x[18] + 20*x[19] + 4*x[20] - 24*x[21] + 2*x[23] - 6*x[24] + 50*x[25] - 34*x[26] + 9*x[27] - 21*x[29] + 34*x[30] - 2*x[31] + 54*x[32] - 38*x[33] - 14*x[34] + 4*x[35] - 2*x[36] + 12*x[37] - 6*x[38] - 6*x[39] + 6*x[40] - 2*x[41] + 8*x[42] + 6*x[43] - 6*x[45] + 4*x[46] - 6*x[47] - 7*x[49] + 7*x[50] - 3*x[51] + 2*x[52] + 10*x[53] - 12*x[54] + 4*x[55] + x[61] + x[62] + x[73] + x[74] + x[90] - x[94] - x[96]) + dot[p1, p2]*dot[p1, p3]*dot[p1, p4]* (-1 - 25*x[1] + 6*x[2] + 18*x[3] - 6*x[4] + 32*x[5] - 47*x[6] - (39*x[7])/2 - 5*x[8] - (19*x[9])/2 - 2*x[10] + 4*x[11] - (3*x[12])/2 - 2*x[13] + (31*x[14])/2 + 12*x[15] + 15*x[16] - 6*x[17] + 5*x[18] - (19*x[19])/2 - x[20]/2 + 10*x[21] + 7*x[22] + 4*x[23] + 10*x[24] - 16*x[25] + 20*x[26] - 5*x[27] + x[29] - 11*x[30] + 8*x[31] - 19*x[32] + 19*x[33] + 6*x[34] - 8*x[35] - 4*x[36] - 4*x[37] + 3*x[38] + x[39] - x[40] + 4*x[41] + 3*x[42] - 5*x[43] + x[45] - 4*x[46] + 3*x[47] - x[48] + 5*x[49] - x[50] - x[51] + 4*x[52] + 2*x[53] + 2*x[54] - 2*x[55] + 4*x[58] + 2*x[61] + x[62] - x[64] + x[72] + x[73] + x[74] + x[89] + x[90] + x[91] - x[94] - x[95] - x[96]) + dot[l1, p2]*dot[p2, p3]*dot[p2, p4]*(-22*x[1] + 12*x[2] + 20*x[3] - 60*x[4] + 28*x[5] - 70*x[6] + x[7] + 8*x[8] - 11*x[9] + 44*x[10] + 2*x[11] + 5*x[12] - 12*x[13] + 35*x[14] + 12*x[15] + 14*x[16] + 22*x[17] + 26*x[18] - 7*x[19] - x[20] + 12*x[21] - 2*x[22] - 2*x[23] + 4*x[24] - 32*x[25] + 26*x[26] - 8*x[27] + 2*x[28] + 12*x[29] - 20*x[30] + 4*x[31] - 40*x[32] + 26*x[33] + 12*x[34] + 4*x[36] - 8*x[37] + 4*x[38] - 4*x[40] - 2*x[41] - 6*x[42] - 4*x[43] - 2*x[44] + 4*x[45] - 6*x[46] + 4*x[47] - 2*x[48] + 6*x[49] - 4*x[50] + 2*x[51] - 4*x[52] - 12*x[53] + 8*x[54] - 2*x[58] + x[59] + x[60] - x[61] - x[62] - x[70] - x[73] - x[74] + x[94] + x[96]) + dot[l1, p3]*dot[p1, p4]*dot[p2, p4]*(1/2 + 10*x[1] - 12*x[2] - 22*x[3] - 18*x[4] + 24*x[5] + 2*x[6] - x[7] + 23*x[8] - 7*x[9] + 18*x[10] - 2*x[11] + x[12] + 2*x[13] - x[14] - 2*x[16] + 8*x[17] - 6*x[18] - 3*x[19] - 3*x[20] + 6*x[22] - 2*x[23] - 6*x[24] - 2*x[25] - 2*x[26] + x[27] - 10*x[28] + 3*x[29] - 2*x[30] - 4*x[31] + 2*x[33] + 2*x[34] - 4*x[35] + 2*x[36] - 2*x[40] + 2*x[41] - 2*x[42] - 2*x[43] + 2*x[46] - x[49] - x[50] + x[51] - 2*x[52] + 2*x[53] + 2*x[54] - 4*x[55] - 2*x[58] - x[61] - x[62] + x[63] + x[64] - x[73] - x[74] - x[90] + x[94] + x[96]) + dot[p1, p3]*dot[p1, p4]*dot[p2, p4]* (1/2 - (25*x[1])/2 - x[2] + 19*x[3] - 3*x[4] + 56*x[5] - (75*x[6])/2 - (47*x[7])/4 + (59*x[8])/2 - (83*x[9])/4 + 33*x[10] - x[11] + x[12]/4 - 4*x[13] + (51*x[14])/4 + 8*x[15] + (15*x[16])/2 + 12*x[17] + (3*x[18])/2 - (31*x[19])/4 - (5*x[20])/4 + 8*x[21] + (13*x[22])/2 - 8*x[23] + 3*x[24] - 18*x[25] + 11*x[26] - (7*x[27])/2 - 9*x[28] + (21*x[29])/2 - (31*x[30])/2 - 6*x[31] - (35*x[32])/2 + (33*x[33])/2 + 7*x[34] - 6*x[35] + 6*x[36] - 5*x[37] + (3*x[38])/2 + (3*x[39])/2 - (3*x[40])/2 + 4*x[41] - (7*x[42])/2 - (3*x[43])/2 + 2*x[44] + (3*x[45])/2 - 2*x[46] + (3*x[47])/2 - (3*x[48])/2 + (3*x[49])/2 - (7*x[50])/2 + (3*x[51])/2 - 6*x[52] - x[53] + 5*x[54] - 4*x[55] - x[57] - 2*x[58] - x[61] - x[62] - x[63] + x[64] - x[73] - x[74] + x[75] - x[80]/2 - x[90] + x[94] + x[96]) + dot[p1, p4]*dot[p2, p3]* dot[p2, p4]*(1/2 - 7*x[1] - 2*x[2] + 10*x[3] + 2*x[4] + 64*x[5] - 37*x[6] - (25*x[7])/2 + 35*x[8] - (41*x[9])/2 + 28*x[10] + 2*x[11] + (7*x[12])/2 - 6*x[13] + (33*x[14])/2 + 10*x[15] + 11*x[16] + 14*x[17] + x[18] - (21*x[19])/2 - (11*x[20])/2 + 8*x[21] + 7*x[22] - 2*x[23] - 22*x[25] + 16*x[26] - 4*x[27] - 12*x[28] + 10*x[29] - 15*x[30] - 8*x[31] - 21*x[32] + 19*x[33] + 8*x[34] - 8*x[35] + 2*x[36] - 4*x[37] + 3*x[38] - x[39] - 3*x[40] + 4*x[41] - 3*x[42] - 3*x[43] + 3*x[45] - 2*x[46] + 3*x[47] - x[48] + 2*x[49] - 4*x[50] + x[51] - 10*x[52] + 4*x[54] - 6*x[55] - x[62] + x[64] - x[73] - x[74] + x[78] - x[82] - x[90] + x[94] + x[96]) + dot[p1, p2]*dot[p1, p3]*dot[p2, p3]* (-29*x[1] - 10*x[2] + 44*x[3] + 4*x[4] + 16*x[5] - 55*x[6] - (11*x[7])/2 - 6*x[8] - (39*x[9])/2 - 10*x[10] + 6*x[11] - (7*x[12])/2 - 2*x[13] + (35*x[14])/2 + 14*x[15] + 23*x[16] + 2*x[17] + 13*x[18] - (11*x[19])/2 - (5*x[20])/2 + 14*x[21] - 5*x[22] - 4*x[23] + 10*x[24] - 26*x[25] + 12*x[26] - 9*x[27] + 6*x[28] + 7*x[29] - 13*x[30] + 6*x[31] - 21*x[32] + 15*x[33] + 6*x[34] + 4*x[35] - 2*x[36] - 6*x[37] + 3*x[38] + 3*x[39] - 3*x[40] - x[42] - 3*x[43] + 4*x[44] - x[45] - 4*x[46] + 3*x[47] + x[48] + x[49] + x[50] + 2*x[52] - 2*x[53] + 4*x[55] - 2*x[58] - 2*x[61] - x[63] - x[72] + x[83] + x[84] + x[95] + x[96]) + dot[l1, p2]*dot[p2, p3]^2*(-12*x[1] - 12*x[2] + 32*x[5] - 12*x[6] - 22*x[7] + 16*x[8] - 20*x[9] - 2*x[10] + 2*x[11] + 2*x[12] + 4*x[14] + 6*x[15] + 6*x[16] - 8*x[18] - 10*x[19] - 4*x[20] + 6*x[21] + 6*x[22] - 8*x[25] + 8*x[26] + x[27] - 8*x[28] + 5*x[29] - 4*x[30] - 6*x[32] + 8*x[33] + 2*x[34] - 6*x[35] + 2*x[38] - 2*x[40] + 4*x[41] - 2*x[43] + 2*x[47] + x[49] - 3*x[50] + 4*x[53] - 4*x[55] + 2*x[58] + x[81] + x[86] - x[97]) + dot[l1, p3]*dot[p1, p4]^2* (7*x[1] + 6*x[2] + 16*x[3] + 20*x[5] - 15*x[6] - (11*x[7])/2 + 26*x[8] - (3*x[9])/2 - 2*x[11] - (7*x[12])/2 - 2*x[13] - (7*x[14])/2 + 5*x[15] + x[16] + 2*x[17] - 4*x[18] + x[19]/2 - (3*x[20])/2 + 3*x[21] + 5*x[22] + 4*x[24] + x[25] + 3*x[26] - 3*x[27] - 10*x[28] - x[29] - 2*x[30] + 2*x[32] + 6*x[33] - 4*x[35] - 2*x[37] - x[38] - x[39] - x[40] + 4*x[41] + x[42] - x[43] - x[45] - x[47] - 3*x[48] - x[50] + 4*x[53] - 2*x[54] - 4*x[55] + 2*x[56] + x[58] - x[63] + x[86] - x[93] - x[97]) + dot[p1, p3]*dot[p1, p4]^2*(-2*x[1] + 12*x[2] + 32*x[3] + 4*x[4] + 32*x[5] - 26*x[6] - 11*x[7] + 26*x[8] - 5*x[9] + 6*x[10] - 2*x[11] - 3*x[12] - 6*x[13] + 2*x[14] + 7*x[15] + 4*x[16] + 4*x[17] - x[18] - x[19] + 5*x[21] + 4*x[22] - 2*x[23] + 8*x[24] - 5*x[25] + 7*x[26] - 4*x[27] - 8*x[28] + 2*x[29] - 7*x[30] - 2*x[31] - 5*x[32] + 11*x[33] + 2*x[34] - 4*x[35] + 2*x[36] - 4*x[37] + 4*x[41] - 2*x[46] - 4*x[48] + x[49] - 2*x[50] - 2*x[52] + 2*x[53] - 4*x[55] + 2*x[56] + x[58] - 2*x[63] + x[75] + x[86] - x[93] - x[97]) + dot[p1, p4]^2*dot[p2, p3]* (-3*x[1] + 6*x[2] + 20*x[3] - 8*x[4] + 44*x[5] - 33*x[6] - (41*x[7])/2 + 30*x[8] - (25*x[9])/2 + 4*x[10] - x[12]/2 - 4*x[13] + (15*x[14])/2 + 11*x[15] + 9*x[16] + 4*x[17] - 2*x[18] - (13*x[19])/2 - (9*x[20])/2 + 7*x[21] + 7*x[22] + 6*x[24] - 11*x[25] + 13*x[26] - 5*x[27] - 12*x[28] + 3*x[29] - 10*x[30] + 2*x[31] - 10*x[32] + 16*x[33] + 4*x[34] - 8*x[35] - 4*x[37] + x[38] - x[39] - x[40] + 6*x[41] + x[42] - x[43] + x[45] - 2*x[46] + x[47] - 3*x[48] + 2*x[49] - 3*x[50] + 4*x[53] - 6*x[55] + 2*x[56] + 3*x[58] - x[63] + x[78] + x[86] - x[93] - x[97]) + dot[p1, p2]*dot[p2, p3]^2*(-9*x[1] - 2*x[2] - 12*x[3] - 12*x[5] - 11*x[6] - (3*x[7])/2 - 16*x[8] + (5*x[9])/2 - 28*x[10] + 4*x[11] - (3*x[12])/2 + 2*x[13] - x[14]/2 + 4*x[15] + 9*x[16] - 6*x[17] + 3*x[18] + (5*x[19])/2 + (3*x[20])/2 + 2*x[21] - 7*x[22] + 4*x[23] + 2*x[24] - 4*x[25] - 2*x[26] - 2*x[27] + 6*x[28] - 2*x[29] + 3*x[30] + 2*x[31] + x[32] + x[33] + 6*x[35] - 4*x[36] - 2*x[37] + x[38] + 3*x[39] - x[40] - 2*x[41] + x[42] - x[43] - x[45] + 2*x[46] + x[47] - x[48] - 2*x[49] + 2*x[50] + 4*x[52] + 2*x[53] - 2*x[54] + 2*x[55] - x[61] - x[72] + x[81] + x[84] + x[86] + x[95] - x[97]) + dot[p2, p3]^3*(16*x[1] + 12*x[2] + 12*x[3] + 12*x[4] - 32*x[5] + 36*x[6] + 30*x[7] + 2*x[8] + 20*x[9] - 2*x[10] - 4*x[11] - 2*x[12] - 10*x[14] - 14*x[15] - 12*x[16] + 6*x[17] + 2*x[18] + 10*x[19] + 4*x[20] - 8*x[21] - 6*x[22] - 6*x[23] - 6*x[24] + 14*x[25] - 8*x[26] + 5*x[27] + 2*x[28] - 5*x[29] + 12*x[30] - 6*x[31] + 12*x[32] - 14*x[33] - 6*x[34] + 6*x[35] + 6*x[36] + 6*x[37] - 2*x[38] - 6*x[39] + 2*x[40] - 4*x[41] + 2*x[43] - 2*x[47] - x[49] + 3*x[50] - 6*x[52] - 4*x[53] + 4*x[55] - 2*x[56] - 2*x[58] + x[59] - x[81] - x[86] + x[97]) + dot[l1, p3]*dot[p2, p3]^2*(20*x[1] + 12*x[2] + 16*x[3] + 16*x[4] - 32*x[5] + 44*x[6] + 30*x[7] + 8*x[8] + 20*x[9] - 2*x[10] - 6*x[11] - 2*x[12] - 12*x[14] - 16*x[15] - 14*x[16] + 8*x[17] + 10*x[19] + 4*x[20] - 10*x[21] - 6*x[22] - 8*x[23] - 8*x[24] + 16*x[25] - 8*x[26] + 7*x[27] - 5*x[29] + 14*x[30] - 8*x[31] + 14*x[32] - 16*x[33] - 6*x[34] + 6*x[35] + 8*x[36] + 8*x[37] - 2*x[38] - 8*x[39] + 2*x[40] - 4*x[41] + 2*x[43] - 2*x[47] - x[49] + 3*x[50] - 8*x[52] - 4*x[53] + 4*x[55] - 2*x[56] - 2*x[58] + 2*x[59] - x[81] - x[86] + x[97]) + dot[l1, p2]*dot[p1, p4]^2*(-18*x[1] + 4*x[5] - 18*x[6] + x[7] - 8*x[8] - 5*x[9] + 6*x[10] + 2*x[11] - x[12] + 6*x[14] + 3*x[15] + 4*x[16] + 5*x[18] - x[19] + 2*x[20] + 3*x[21] - 9*x[25] + 5*x[26] + 4*x[28] + 2*x[29] - 3*x[30] - 9*x[32] + 5*x[33] + 2*x[34] + 2*x[38] - 2*x[40] - 2*x[41] - 2*x[43] + 2*x[47] + x[49] - 2*x[53] + 2*x[55] - x[58] - x[86] + x[93] + x[97]) + dot[p1, p2]*dot[p1, p4]^2*(-7*x[1] - 2*x[2] - 24*x[3] + 4*x[4] - 4*x[5] + 11*x[6] + (3*x[7])/2 - 20*x[8] + (3*x[9])/2 + 8*x[10] + (3*x[12])/2 + 4*x[13] - x[14]/2 - x[15] - 3*x[16] - 6*x[17] - x[19]/2 + (7*x[20])/2 - 3*x[21] - x[22] + 2*x[23] - 4*x[24] - x[25] - 3*x[26] + x[27] + 6*x[28] - x[29] + 2*x[30] - 2*x[33] - 2*x[36] + 2*x[37] + x[38] + x[39] + x[40] - 2*x[41] + x[42] - x[43] + x[45] + 2*x[46] + x[47] + x[48] + x[50] + 2*x[52] + 2*x[55] - x[58] + x[63] + x[72] - x[86] + x[93] + x[97]) + dot[p1, p3]*dot[p2, p3]^2*(20*x[1] + 8*x[2] + 30*x[3] + 54*x[4] - 28*x[5] + 60*x[6] + 22*x[7] + 13*x[8] + 14*x[9] - 32*x[10] - 4*x[11] - 6*x[12] + 6*x[13] - 26*x[14] - 16*x[15] - 14*x[16] - 4*x[17] - 14*x[18] + 10*x[19] + 4*x[20] - 10*x[21] - 4*x[22] - 8*x[23] - 6*x[24] + 26*x[25] - 14*x[26] + 8*x[27] - 4*x[28] - 8*x[29] + 20*x[30] - 6*x[31] + 30*x[32] - 22*x[33] - 12*x[34] + 4*x[35] + 4*x[36] + 10*x[37] - 4*x[38] - 8*x[39] + 4*x[40] + 4*x[42] + 4*x[43] + 4*x[44] - 2*x[45] + 2*x[46] - 4*x[47] - 4*x[49] + 4*x[50] - x[51] - 4*x[52] + 4*x[53] - 6*x[54] + 4*x[55] - 2*x[56] + x[59] + x[61] + x[62] + x[70] + x[73] + x[74] - x[81] - x[86] - x[94] - x[96] + x[97]) + dot[l1, p3]*dot[p2, p3]*dot[p2, p4]*(16*x[1] - 12*x[2] + 48*x[4] + 24*x[5] + 48*x[6] - 2*x[7] + 20*x[8] - 6*x[9] - 24*x[10] - 2*x[11] - 2*x[12] + 8*x[13] - 20*x[14] - 8*x[15] - 8*x[16] - 6*x[17] - 22*x[18] - 2*x[19] - 4*x[20] - 4*x[21] + 6*x[22] - 4*x[23] - 12*x[24] + 14*x[25] - 6*x[26] + 10*x[27] - 10*x[28] - 2*x[29] + 16*x[30] - 6*x[31] + 16*x[32] - 14*x[33] - 8*x[34] - 4*x[35] + 4*x[36] + 12*x[37] - 8*x[39] - 2*x[40] + 2*x[41] + 2*x[42] - 2*x[43] - 2*x[45] + 2*x[46] + 2*x[48] - 2*x[49] - 2*x[51] - 4*x[52] + 4*x[53] - 6*x[54] - 2*x[55] + 2*x[58] + 2*x[62] + x[63] - x[98]) + dot[l1, p2]*dot[p1, p4]*dot[p2, p4]*(-12*x[1] - 12*x[2] + 14*x[3] + 18*x[4] + 32*x[5] - 12*x[6] - 8*x[7] + 41*x[8] - 18*x[9] - 2*x[10] - 2*x[12] - 6*x[14] + 2*x[15] + 2*x[17] - 16*x[18] - 6*x[19] - 4*x[20] + 2*x[21] + 14*x[22] + 4*x[23] + 2*x[24] - 4*x[25] + 8*x[26] + x[27] - 18*x[28] + x[29] - 4*x[31] + 4*x[32] + 8*x[33] + 2*x[34] - 12*x[35] - 2*x[36] + 2*x[37] + 2*x[38] - 6*x[39] - 2*x[40] + 6*x[41] + 2*x[42] - 2*x[43] - 2*x[44] - 2*x[45] + 2*x[47] - 2*x[48] + x[49] - 3*x[50] - x[51] - 6*x[52] + 10*x[53] - 4*x[54] - 6*x[55] + 2*x[58] + x[61] - x[63] - x[77] + x[83] - x[98]) + dot[p1, p2]*dot[p1, p4]*dot[p2, p4]* (6*x[1] - 24*x[2] - 38*x[3] - 6*x[4] + 8*x[5] + 38*x[6] - 11*x[7] + 21*x[8] - 9*x[9] - 2*x[10] - 4*x[11] + x[12] + 10*x[13] - 19*x[14] - 6*x[15] - 14*x[16] - 8*x[17] - 26*x[18] - 5*x[19] - 3*x[20] - 8*x[21] + 14*x[22] + 6*x[23] - 6*x[24] + 12*x[25] - 8*x[26] + 5*x[27] - 16*x[28] - 5*x[29] + 10*x[30] + 2*x[31] + 22*x[32] - 6*x[33] - 2*x[34] - 12*x[35] - 4*x[36] + 6*x[37] - 4*x[39] + 2*x[40] + 6*x[41] + 4*x[42] - 2*x[44] - 2*x[45] + 4*x[46] - x[49] - x[50] - x[51] + 4*x[52] + 14*x[53] - 4*x[54] - 6*x[55] + 2*x[58] + x[61] + x[63] + x[72] - x[77] + x[82] + x[83] - x[98]) + dot[p2, p3]^2*dot[p2, p4]* (12*x[1] + 8*x[2] + 26*x[3] + 18*x[4] + 8*x[5] + 12*x[6] + 18*x[7] + 21*x[8] + 2*x[9] - 8*x[10] - 2*x[12] - 6*x[14] - 6*x[15] - 2*x[16] + 6*x[17] - 4*x[18] + 2*x[19] - 2*x[20] - 6*x[23] - 4*x[24] + 4*x[25] + 4*x[26] + 4*x[27] - 6*x[28] + 8*x[30] - 4*x[31] + 4*x[32] - 4*x[33] - 4*x[34] + 6*x[36] + 6*x[37] - 8*x[39] - 2*x[40] - 2*x[43] - 2*x[46] - x[51] - 6*x[52] - 2*x[54] - 2*x[56] + x[62] - x[86] - x[98]) + dot[p1, p3]*dot[p2, p3]*dot[p2, p4]*(1 + (191*x[1])/2 - 13*x[2] - 15*x[3] + 111*x[4] - 28*x[5] + (317*x[6])/2 + (185*x[7])/4 + (27*x[8])/2 + (117*x[9])/4 - 59*x[10] - 13*x[11] - (39*x[12])/4 + 16*x[13] - (285*x[14])/4 - 34*x[15] - (77*x[16])/2 - 20*x[17] - (97*x[18])/2 + (65*x[19])/4 - (21*x[20])/4 - 30*x[21] + (13*x[22])/2 - 2*x[23] - 21*x[24] + 64*x[25] - 45*x[26] + (33*x[27])/2 - 11*x[28] - (39*x[29])/2 + (97*x[30])/2 - 10*x[31] + (141*x[32])/2 - (115*x[33])/2 - 21*x[34] + 2*x[36] + 23*x[37] - (13*x[38])/2 - (25*x[39])/2 + (9*x[40])/2 + (13*x[42])/2 + (9*x[43])/2 - (13*x[45])/2 + 4*x[46] - (13*x[47])/2 + (13*x[48])/2 - (21*x[49])/2 + (13*x[50])/2 - (11*x[51])/2 - 6*x[52] + 13*x[53] - 17*x[54] + 2*x[57] + x[62] + x[64] + x[80]/2 + x[87] - x[89] - x[98]) + dot[l1, p3]*dot[p1, p2]*dot[p1, p3]*(-26*x[1] - 20*x[2] + 44*x[3] + 36*x[5] - 38*x[6] - 19*x[7] + 20*x[8] - 31*x[9] + 8*x[10] - 3*x[12] + 11*x[14] + 10*x[15] + 12*x[16] + 6*x[17] - 11*x[19] - 5*x[20] + 14*x[21] + 6*x[22] - 6*x[23] + 6*x[24] - 18*x[25] + 12*x[26] - 4*x[27] - 6*x[28] + 10*x[29] - 14*x[30] + 4*x[31] - 16*x[32] + 12*x[33] + 4*x[34] - 4*x[35] - 2*x[37] + 2*x[38] - 2*x[40] + 4*x[41] - 2*x[42] - 2*x[43] + 4*x[44] - 2*x[45] - 4*x[46] + 2*x[47] + 2*x[48] + 2*x[49] - 2*x[50] + x[83] + x[96] - x[98]) + dot[p1, p2]*dot[p1, p3]^2*(-21*x[1] - 22*x[2] + 58*x[3] + 18*x[4] + 52*x[5] - 39*x[6] - (39*x[7])/2 + 24*x[8] - (75*x[9])/2 + 10*x[10] + 2*x[11] - (3*x[12])/2 - 2*x[13] + (27*x[14])/2 + 12*x[15] + 15*x[16] + 4*x[17] - 3*x[18] - (31*x[19])/2 - (17*x[20])/2 + 14*x[21] + 9*x[22] - 6*x[23] + 8*x[24] - 22*x[25] + 16*x[26] - 5*x[27] - 8*x[28] + 11*x[29] - 15*x[30] + 4*x[31] - 19*x[32] + 15*x[33] + 6*x[34] - 8*x[35] - 2*x[37] + 3*x[38] - x[39] - 3*x[40] + 6*x[41] - x[42] - 3*x[43] + 4*x[44] - x[45] - 6*x[46] + 3*x[47] + 3*x[48] + 3*x[49] - 3*x[50] - x[51] - 2*x[52] + 2*x[53] - 2*x[55] + x[57] - x[61] - x[63] + x[83] + x[87] + x[96] - x[98]) + dot[l1, p2]*dot[p1, p3]*dot[p3, p4]* (22*x[1] - 36*x[2] + 36*x[3] + 28*x[4] + 4*x[5] + 30*x[6] - x[7] + 24*x[8] - 11*x[9] - 6*x[10] - 6*x[11] - 5*x[12] - 17*x[14] - 6*x[15] - 8*x[16] - 18*x[18] - 3*x[19] - 9*x[20] - 2*x[21] + 10*x[22] - 6*x[23] + 2*x[24] + 10*x[25] - 10*x[26] + 3*x[27] - 10*x[28] + x[29] + 6*x[30] + 14*x[32] - 14*x[33] - 2*x[34] - 4*x[35] + 4*x[36] + 4*x[37] - 4*x[39] + 4*x[41] - 2*x[42] - 4*x[45] - 4*x[46] + 6*x[48] - x[49] + x[50] - 2*x[51] - 4*x[52] + 6*x[53] - 4*x[54] - 2*x[55] - x[61] - x[63] - x[74] + x[83] + x[92] + x[96] - x[98]) + dot[p1, p2]*dot[p1, p3]* dot[p3, p4]*(-3/4 - 49*x[1] - 34*x[2] + 72*x[3] + 4*x[5] - 51*x[6] - (43*x[7])/2 + 34*x[8] - (63*x[9])/2 + 30*x[10] - 8*x[11] - (15*x[12])/2 - 8*x[13] + (9*x[14])/2 + 7*x[15] - x[16] + 12*x[17] - (11*x[19])/2 - (3*x[20])/2 + 17*x[21] + 11*x[22] - 8*x[23] + 10*x[24] - 11*x[25] + 7*x[26] - 4*x[27] - 8*x[28] + 12*x[29] - 16*x[30] - 2*x[31] - 10*x[32] + 6*x[33] + 2*x[34] - 2*x[35] + 6*x[36] - 2*x[37] + x[38] - x[39] - x[40] + 2*x[41] - 7*x[42] - x[43] - 7*x[45] - 4*x[46] + x[47] + 3*x[48] + 3*x[49] - 2*x[50] - 6*x[52] - x[58] - 2*x[63] - x[64] - x[74] - x[79] + x[83] + x[89] + x[92] + x[96] - x[98]) + dot[l1, p2]*dot[p1, p3]*dot[p2, p3]*x[98] + dot[p1, p3]^2*dot[p1, p4]* (8*x[1] + 8*x[2] - 14*x[3] - 2*x[4] - 24*x[5] + 8*x[6] + 8*x[7] - 23*x[8] + 14*x[9] + 6*x[10] - 2*x[11] - 2*x[12] + 2*x[13] - 2*x[15] - 4*x[16] - 2*x[17] + 10*x[18] + 6*x[19] + 4*x[20] - 2*x[21] - 8*x[22] - 2*x[24] + 6*x[25] - 8*x[26] - x[27] + 10*x[28] - 3*x[29] + 2*x[31] - 6*x[33] - 2*x[34] + 8*x[35] - 2*x[36] - 2*x[37] - 2*x[38] + 4*x[39] + 2*x[40] - 4*x[41] + 2*x[43] + 2*x[44] - 2*x[47] - x[49] + 3*x[50] + x[51] + 2*x[52] - 6*x[53] + 2*x[54] + 4*x[55] - 2*x[58] + x[63] + x[77] - x[83] + x[98]) + dot[l1, p3]*dot[p1, p3]*dot[p1, p4]* (9*x[1] + 10*x[2] - 18*x[3] + 6*x[4] - 28*x[5] + 23*x[6] + (31*x[7])/2 - 19*x[8] + (39*x[9])/2 + 4*x[10] - 4*x[11] - (9*x[12])/2 + 4*x[13] - (19*x[14])/2 - 6*x[15] - 11*x[16] - 4*x[17] + 5*x[18] + (19*x[19])/2 + (13*x[20])/2 - 6*x[21] - 7*x[22] - 4*x[24] + 14*x[25] - 14*x[26] + 8*x[28] - 6*x[29] + 5*x[30] + 9*x[32] - 11*x[33] - 4*x[34] + 8*x[35] - 2*x[36] - 3*x[38] + 3*x[39] + 3*x[40] - 4*x[41] + x[42] + 3*x[43] + 2*x[44] - x[45] + 2*x[46] - 3*x[47] - x[48] - 2*x[49] + 4*x[50] + x[51] + 2*x[52] - 4*x[53] + 4*x[55] - 2*x[58] + x[61] + x[63] + x[77] - x[83] + x[98]) + dot[p1, p3]*dot[p1, p4]*dot[p2, p3]* (1/4 + 97*x[1] + 14*x[2] - 14*x[3] + 54*x[4] - 52*x[5] + 119*x[6] + (111*x[7])/2 + 13*x[8] + (91*x[9])/2 - 26*x[10] - 14*x[11] - (25*x[12])/2 + 10*x[13] - (109*x[14])/2 - 29*x[15] - 37*x[16] - 8*x[17] - 24*x[18] + (47*x[19])/2 + (3*x[20])/2 - 29*x[21] - 3*x[22] - 4*x[23] - 12*x[24] + 57*x[25] - 43*x[26] + 8*x[27] - 6*x[28] - 20*x[29] + 34*x[30] - 6*x[31] + 58*x[32] - 44*x[33] - 14*x[34] + 8*x[35] + 2*x[36] + 10*x[37] - 9*x[38] - 5*x[39] + 7*x[40] - 2*x[41] + 5*x[42] + 7*x[43] + 2*x[44] - 5*x[45] + 4*x[46] - 9*x[47] - x[48] - 11*x[49] + 8*x[50] - x[51] - 2*x[52] + 6*x[53] - 10*x[54] + 2*x[55] - 3*x[58] + x[61] + x[64] + x[77] - x[83] - x[85] - x[89] + x[98]) + dot[p1, p3]^2*dot[p2, p4]*((-27*x[1])/2 - 7*x[2] - 5*x[3] - 23*x[4] - 40*x[5] - (65*x[6])/2 + (19*x[7])/4 - (67*x[8])/2 + (15*x[9])/4 + 17*x[10] + 3*x[11] + (11*x[12])/4 - 2*x[13] + (77*x[14])/4 + 5*x[15] + (9*x[16])/2 + (39*x[18])/2 + (3*x[19])/4 - (3*x[20])/4 + 5*x[21] - (9*x[22])/2 + 4*x[23] + x[24] - 9*x[25] + 6*x[26] - (13*x[27])/2 + 13*x[28] - x[29]/2 - (19*x[30])/2 + 10*x[31] - (31*x[32])/2 + (9*x[33])/2 + 3*x[34] + 4*x[35] - 4*x[36] - 5*x[37] + x[38]/2 + (5*x[39])/2 - x[40]/2 - 4*x[41] - x[42]/2 - x[43]/2 + x[45]/2 - 4*x[46] + x[47]/2 + (7*x[48])/2 + (7*x[49])/2 + (3*x[50])/2 - x[51]/2 + 4*x[52] - 7*x[53] + 3*x[54] + 4*x[55] - x[58] + x[63] - x[64] - x[75] + x[80]/2 - x[83] + x[90] + x[98]) + dot[p1, p2]*dot[p2, p3]*dot[p2, p4]* (1/2 + 32*x[1] + 40*x[2] - 32*x[3] - 40*x[4] - 56*x[5] + 12*x[6] + 42*x[7] - 14*x[8] + 40*x[9] + 10*x[10] - 8*x[11] - 2*x[12] - 2*x[13] - 6*x[14] - 12*x[15] - 14*x[16] + 12*x[17] + 18*x[18] + 20*x[19] + 10*x[20] - 12*x[21] - 12*x[22] + 2*x[23] - 8*x[24] + 16*x[25] - 10*x[26] + x[27] + 10*x[28] - 7*x[29] + 10*x[30] - 4*x[31] + 8*x[32] - 10*x[33] - 2*x[34] + 12*x[35] + 2*x[36] - 4*x[38] + 2*x[40] - 10*x[41] - 2*x[42] + 2*x[43] - 2*x[44] + 4*x[46] - 4*x[47] - 4*x[48] - 3*x[49] + 3*x[50] + 2*x[51] - 2*x[52] - 10*x[53] + 2*x[54] + 6*x[55] - 4*x[58] + x[59] + x[60] - x[62] + x[63] + x[64] - x[70] - x[73] - x[83] - x[92] + x[94] + x[98]) + dot[l1, p2]*dot[p2, p4]*dot[p3, p4]* (27*x[1] + 22*x[2] - 40*x[3] + 16*x[4] - 76*x[5] + 53*x[6] + (65*x[7])/2 - 24*x[8] + (93*x[9])/2 - 18*x[10] - 8*x[11] - (11*x[12])/2 + 2*x[13] - (57*x[14])/2 - 20*x[15] - 25*x[16] - 6*x[17] - x[18] + (49*x[19])/2 + (23*x[20])/2 - 18*x[21] - 9*x[22] + 10*x[23] - 6*x[24] + 36*x[25] - 28*x[26] + 7*x[27] + 10*x[28] - 15*x[29] + 21*x[30] - 8*x[31] + 33*x[32] - 27*x[33] - 10*x[34] + 12*x[35] - 4*x[36] + 4*x[37] - 5*x[38] + x[39] + 5*x[40] - 8*x[41] + x[42] + 5*x[43] - 4*x[44] - 3*x[45] + 6*x[46] - 5*x[47] - 3*x[48] - 5*x[49] + 5*x[50] - 4*x[52] - 2*x[53] - 4*x[54] + 4*x[55] + 2*x[61] - x[83] - x[96] + x[98]) + dot[p1, p2]*dot[p2, p4]*dot[p3, p4]* (44*x[1] + 12*x[2] - 72*x[3] - 4*x[4] - 116*x[5] + 92*x[6] + 44*x[7] - 36*x[8] + 60*x[9] - 20*x[10] - 12*x[11] - 8*x[12] + 10*x[13] - 46*x[14] - 30*x[15] - 42*x[16] - 12*x[17] - 8*x[18] + 32*x[19] + 14*x[20] - 26*x[21] - 10*x[22] + 10*x[23] - 12*x[24] + 56*x[25] - 46*x[26] + 12*x[27] + 12*x[28] - 22*x[29] + 34*x[30] - 4*x[31] + 54*x[32] - 44*x[33] - 16*x[34] + 16*x[35] - 4*x[36] + 8*x[37] - 8*x[38] + 2*x[39] + 6*x[40] - 10*x[41] + 2*x[42] + 6*x[43] - 4*x[44] - 6*x[45] + 10*x[46] - 8*x[47] - 2*x[48] - 8*x[49] + 8*x[50] + 4*x[52] - 6*x[54] + 6*x[55] - 2*x[58] + 3*x[61] + x[63] - x[78] + x[82] - x[83] - x[96] + x[98]) + dot[l1, p3]*dot[p1, p2]*dot[p2, p4]* (56*x[1] + 24*x[2] - 60*x[3] + 8*x[4] - 88*x[5] + 84*x[6] + 40*x[7] - 24*x[8] + 50*x[9] - 34*x[10] - 10*x[11] - 6*x[12] + 12*x[13] - 40*x[14] - 24*x[15] - 28*x[16] - 10*x[17] - 8*x[18] + 26*x[19] + 10*x[20] - 24*x[21] - 10*x[22] + 6*x[23] - 14*x[24] + 48*x[25] - 36*x[26] + 9*x[27] + 8*x[28] - 19*x[29] + 30*x[30] - 4*x[31] + 48*x[32] - 36*x[33] - 14*x[34] + 12*x[35] - 4*x[36] + 8*x[37] - 8*x[38] + 6*x[40] - 8*x[41] + 4*x[42] + 6*x[43] - 4*x[45] + 10*x[46] - 8*x[47] - 2*x[48] - 9*x[49] + 7*x[50] + 4*x[52] + 2*x[53] - 6*x[54] + 6*x[55] - 2*x[58] + x[61] + 2*x[63] + x[64] + x[74] - x[83] - x[92] - x[96] + x[98])) + beta[p1, p2, p4, p3]* (dot[l1, l1]^2*dot[p1, p2]*x[2] + dot[l1, l1]^2*dot[p3, p4]*x[2] + dot[l1, l1]^2*dot[p1, p3]*x[5] + dot[l1, l1]^2*dot[p2, p4]*x[5] + dot[l1, l1]*dot[l1, p1]*dot[p2, p3]*(-6*x[3] - 6*x[4] - 3*x[8]) + dot[l1, l1]^2*dot[p2, p3]*(-2*x[3] - 2*x[4] - x[8]) + dot[l1, l1]*dot[l1, p4]*dot[p2, p3]*(-2*x[3] - 2*x[4] - x[8]) + dot[l1, l1]^2*dot[p1, p4]*x[8] + 3*dot[l1, l1]*dot[l1, p1]*dot[p1, p4]* x[8] + dot[l1, l1]*dot[l1, p4]*dot[p1, p4]*x[8] + dot[l1, l1]*dot[l1, p4]*dot[p3, p4]*(4*x[2] - x[12]) + dot[l1, l1]*dot[l1, p1]*dot[p1, p2]*x[12] + dot[l1, l1]*dot[l1, p4]* dot[p2, p4]*(4*x[5] - x[14]) + dot[l1, l1]*dot[l1, p1]*dot[p1, p3]* x[14] + dot[l1, l1]*dot[l1, p4]*dot[p1, p3]*(4*x[5] - x[18]) + dot[l1, l1]*dot[l1, p1]*dot[p2, p4]*x[18] + dot[l1, l1]*dot[l1, p1]* dot[p3, p4]*(2*x[1] + 2*x[2] + 2*x[5] + 2*x[6] - x[7] - x[9] - x[18] - x[19] - x[20]) + dot[l1, l1]*dot[l1, p4]*dot[p1, p2]* (-2*x[1] + 2*x[2] - 2*x[5] - 2*x[6] + x[7] + x[9] + x[18] + x[19] + x[20]) + dot[l1, l1]*dot[l1, p3]*dot[p3, p4]*(4*x[2] - x[22]) + dot[l1, l1]*dot[l1, p2]*dot[p1, p2]*x[22] + dot[l1, l1]*dot[l1, p3]* dot[p2, p3]*(-4*x[3] - 4*x[4] - 2*x[8] + x[13] - x[23]) + dot[l1, l1]*dot[l1, p2]*dot[p2, p3]*(-4*x[3] - 4*x[4] - 2*x[8] - x[13] + x[23]) + dot[l1, l1]*dot[l1, p3]*dot[p2, p4]*(4*x[5] - x[25]) + dot[l1, l1]*dot[l1, p2]*dot[p1, p3]*x[25] + dot[l1, l1]*dot[l1, p3]* dot[p1, p4]*(4*x[8] - x[28]) + dot[l1, l1]*dot[l1, p2]*dot[p1, p4]* x[28] + dot[l1, l1]*dot[l1, p3]*dot[p1, p3]*(4*x[5] - x[32]) + dot[l1, l1]*dot[l1, p2]*dot[p2, p4]*x[32] + dot[l1, l1]*dot[l1, p3]* dot[p1, p2]*(2*x[1] + 2*x[2] - 2*x[5] + 2*x[6] + 3*x[7] + 3*x[9] - x[14] - x[15] - x[16] + x[19] - x[21] + x[25] - x[26] - x[29] + x[30] + x[32] - x[33]) + dot[l1, l1]*dot[l1, p2]*dot[p3, p4]* (-2*x[1] + 2*x[2] + 2*x[5] - 2*x[6] - 3*x[7] - 3*x[9] + x[14] + x[15] + x[16] - x[19] + x[21] - x[25] + x[26] + x[29] - x[30] - x[32] + x[33]) + dot[l1, l1]*dot[p1, p2]^2*x[35] + dot[l1, l1]*dot[p3, p4]^2* (4*x[2] - x[12] - x[22] + x[35]) + dot[l1, l1]*dot[p1, p2]*dot[p1, p3]* x[38] + dot[l1, l1]*dot[p2, p4]*dot[p3, p4]*(-2*x[1] + 2*x[2] + 6*x[5] - 2*x[6] - 3*x[7] - 3*x[9] - x[12] + x[15] + x[16] - x[19] + x[21] - 2*x[25] + x[26] + x[29] - x[30] - x[32] + x[33] + x[38]) + dot[l1, l1]*dot[p1, p2]*dot[p1, p4]*x[41] + dot[l1, l1]*dot[p1, p4]* dot[p3, p4]*(2*x[1] + 2*x[2] + 2*x[5] + 2*x[6] - x[7] + x[8] - x[9] - x[12] - x[18] - x[19] - x[20] - x[28] + x[41]) + dot[l1, l1]*dot[p1, p2]*dot[p2, p3]*x[44] + dot[l1, l1]*dot[p1, p3]* dot[p2, p3]*(-4*x[1] + 2*x[2] + 10*x[5] - 4*x[6] - 2*x[7] - 2*x[9] - x[12] + 2*x[13] + x[15] + x[16] + x[20] + x[21] - 2*x[23] - x[25] + x[26] + x[29] - x[30] - 2*x[32] + x[33] + x[44]) + dot[l1, l1]*dot[p2, p3]*dot[p2, p4]*(-4*x[1] + 2*x[2] + 2*x[3] + 2*x[4] + 10*x[5] - 4*x[6] - 2*x[7] + x[8] - 2*x[9] - x[12] + x[13] + x[15] + x[16] + x[20] + x[21] - x[23] - 2*x[25] + x[26] + x[29] - x[30] - x[32] + x[33] + x[44]) + dot[l1, l1]*dot[p2, p3]*dot[p3, p4]* (-2*x[1] + 2*x[2] + 2*x[3] + 2*x[4] + 2*x[5] - 2*x[6] - 3*x[7] + x[8] - 3*x[9] + x[13] + x[14] + x[15] + x[16] - x[19] + x[21] - x[22] - x[23] - x[25] + x[26] + x[29] - x[30] - x[32] + x[33] + x[44]) + dot[l1, l1]*dot[p1, p2]*dot[p2, p4]*x[47] + dot[l1, l1]*dot[p1, p3]* dot[p3, p4]*(2*x[1] + 2*x[2] + 6*x[5] + 2*x[6] - x[7] - x[9] - 2*x[18] - x[19] - x[20] - x[22] - x[32] + x[47]) + dot[l1, l1]*dot[p1, p2]* dot[p3, p4]*x[50] + dot[l1, p3]*dot[l1, p4]*dot[p2, p4]* (22*x[1] + 8*x[2] + 4*x[3] + 4*x[4] - 4*x[5] + 14*x[6] + 5*x[7] + 6*x[8] + 11*x[9] - 6*x[10] - 2*x[11] - x[12] - 7*x[14] - 4*x[15] - 4*x[16] + 2*x[17] - 2*x[18] + 5*x[19] - x[20] - 4*x[21] - 2*x[22] - 2*x[23] - 2*x[24] + 8*x[25] - 4*x[26] + 3*x[27] - 2*x[28] - 3*x[29] + 6*x[30] - 2*x[31] + 8*x[32] - 6*x[33] - 2*x[34] + 2*x[35] + 2*x[36] + 2*x[37] - 2*x[38] - 2*x[39] - 2*x[47] - x[49] + x[50] - 2*x[52]) + dot[l1, p1]*dot[l1, p2]*dot[p1, p3]*(22*x[1] + 8*x[2] + 4*x[3] + 4*x[4] - 12*x[5] + 14*x[6] + 5*x[7] + 6*x[8] + 11*x[9] - 6*x[10] - 2*x[11] - x[12] - 5*x[14] - 4*x[15] - 4*x[16] + 2*x[17] - 2*x[18] + 5*x[19] - x[20] - 4*x[21] - 2*x[22] - 2*x[23] - 2*x[24] + 10*x[25] - 4*x[26] + 3*x[27] - 2*x[28] - 3*x[29] + 6*x[30] - 2*x[31] + 8*x[32] - 6*x[33] - 2*x[34] + 2*x[35] + 2*x[36] + 2*x[37] - 2*x[38] - 2*x[39] - 2*x[47] - x[49] + x[50] - 2*x[52]) + dot[l1, p2]*dot[l1, p4]*dot[p2, p4]* (4*x[3] + 4*x[4] + 12*x[5] + 8*x[6] + 6*x[8] - 2*x[14] - 2*x[15] - 2*x[16] + 2*x[17] - 2*x[18] + 2*x[21] - 2*x[23] - 2*x[24] + 2*x[25] + 2*x[27] - 2*x[28] + 2*x[30] - 2*x[31] - 2*x[33] - 4*x[34] + 2*x[36] + 2*x[37] - 2*x[39] - 2*x[52] - 4*x[53]) + dot[l1, p1]*dot[l1, p3]* dot[p1, p3]*(4*x[3] + 4*x[4] + 12*x[5] + 8*x[6] + 6*x[8] - 2*x[15] - 2*x[16] + 2*x[17] - 2*x[18] + 2*x[21] - 2*x[23] - 2*x[24] + 2*x[25] + 2*x[27] - 2*x[28] + 2*x[30] - 2*x[31] - 2*x[32] - 2*x[33] - 4*x[34] + 2*x[36] + 2*x[37] - 2*x[39] - 2*x[52] - 4*x[53]) + dot[l1, l1]*dot[p1, p3]^2*x[53] + dot[l1, l1]*dot[p2, p4]^2* (-x[14] + x[32] + x[53]) + dot[l1, p1]*dot[l1, p3]*dot[p1, p2]* (7*x[1] - 2*x[2] + 4*x[3] + 4*x[4] - 8*x[5] + x[6] + (5*x[7])/2 + 6*x[8] + (5*x[9])/2 - 2*x[11] + x[12]/2 - (9*x[14])/2 - 2*x[15] - 3*x[16] + 2*x[17] - x[18] + (5*x[19])/2 - x[20]/2 - 2*x[21] + 3*x[22] - 2*x[23] - 2*x[24] + 4*x[25] - 2*x[26] + 2*x[27] - 2*x[28] + 3*x[30] - 2*x[31] + 5*x[32] - 3*x[33] - 2*x[35] + 2*x[36] + 2*x[37] - x[38] - x[39] - x[40] - x[42] - x[43] - x[45] - x[47] + x[48] - 2*x[52] + 2*x[53]) + dot[l1, p2]*dot[l1, p4]*dot[p3, p4]* (3*x[1] + 2*x[2] + 4*x[3] + 4*x[4] - 4*x[5] - 3*x[6] - (7*x[7])/2 + 6*x[8] - (7*x[9])/2 - 2*x[11] - (3*x[12])/2 - (5*x[14])/2 - x[16] + 2*x[17] - x[18] + x[19]/2 - x[20]/2 + 3*x[22] - 2*x[23] - 2*x[24] + 2*x[25] + 2*x[27] - 2*x[28] + 2*x[29] + x[30] - 2*x[31] + 3*x[32] - x[33] - 2*x[35] + 2*x[36] + 2*x[37] - x[38] - x[39] - x[40] - x[42] - x[43] - x[45] - x[47] + x[48] - 2*x[52] + 2*x[53]) + dot[l1, p2]*dot[l1, p3]*dot[p2, p3]*(34*x[1] - 4*x[2] - 36*x[3] + 52*x[4] - 40*x[5] + 70*x[6] + 19*x[7] - 18*x[8] + 27*x[9] - 24*x[10] - 4*x[11] - x[12] + 2*x[13] - 27*x[14] - 16*x[15] - 18*x[16] - 12*x[17] - 14*x[18] + 11*x[19] + x[20] - 16*x[21] - 2*x[22] + 6*x[23] - 8*x[24] + 28*x[25] - 24*x[26] + 8*x[27] + 4*x[28] - 12*x[29] + 22*x[30] - 12*x[31] + 30*x[32] - 26*x[33] - 8*x[34] + 4*x[35] + 8*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 4*x[41] + 2*x[42] + 2*x[43] - 4*x[44] - 2*x[45] + 4*x[46] - 2*x[47] + 2*x[48] - 4*x[49] + 4*x[50] - 2*x[51] - 8*x[52] + 4*x[53] - 4*x[54]) + dot[l1, p1]*dot[l1, p4]*dot[p1, p4]* (34*x[1] - 4*x[2] - 36*x[3] + 36*x[4] - 40*x[5] + 70*x[6] + 19*x[7] - 16*x[8] + 27*x[9] - 24*x[10] - 4*x[11] - x[12] + 4*x[13] - 27*x[14] - 16*x[15] - 18*x[16] - 12*x[17] - 14*x[18] + 11*x[19] + x[20] - 16*x[21] - 2*x[22] + 8*x[23] - 8*x[24] + 28*x[25] - 24*x[26] + 8*x[27] + 4*x[28] - 12*x[29] + 22*x[30] - 8*x[31] + 30*x[32] - 26*x[33] - 8*x[34] + 4*x[35] - 4*x[36] + 8*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 4*x[41] + 2*x[42] + 2*x[43] - 4*x[44] - 2*x[45] + 4*x[46] - 2*x[47] + 2*x[48] - 4*x[49] + 4*x[50] - 2*x[51] - 4*x[52] + 4*x[53] - 4*x[54]) + dot[l1, p3]*dot[l1, p4]*dot[p1, p3]* (23*x[1] + 10*x[2] - 4*x[3] + 8*x[4] - 8*x[5] + 21*x[6] + (25*x[7])/2 + 4*x[8] + (33*x[9])/2 - 12*x[10] - 4*x[11] - (7*x[12])/2 + 2*x[13] - (29*x[14])/2 - 6*x[15] - 7*x[16] - 2*x[17] - 5*x[18] + (17*x[19])/2 + (3*x[20])/2 - 6*x[21] - x[22] - 2*x[24] + 14*x[25] - 10*x[26] + 2*x[27] - 2*x[28] - 6*x[29] + 9*x[30] - 2*x[31] + 15*x[32] - 9*x[33] - 4*x[34] + 2*x[35] + 2*x[37] - 3*x[38] - x[39] + x[40] + x[42] + x[43] - x[45] + 2*x[46] - 3*x[47] - x[48] - 2*x[49] + 2*x[50] + 2*x[53] - 2*x[54]) + dot[l1, p1]*dot[l1, p2]*dot[p2, p4]* (23*x[1] + 10*x[2] - 4*x[3] + 8*x[4] - 16*x[5] + 21*x[6] + (25*x[7])/2 + 4*x[8] + (33*x[9])/2 - 12*x[10] - 4*x[11] - (7*x[12])/2 + 2*x[13] - (29*x[14])/2 - 6*x[15] - 7*x[16] - 2*x[17] - 3*x[18] + (17*x[19])/2 + (3*x[20])/2 - 6*x[21] - x[22] - 2*x[24] + 14*x[25] - 10*x[26] + 2*x[27] - 2*x[28] - 6*x[29] + 9*x[30] - 2*x[31] + 17*x[32] - 9*x[33] - 4*x[34] + 2*x[35] + 2*x[37] - 3*x[38] - x[39] + x[40] + x[42] + x[43] - x[45] + 2*x[46] - 3*x[47] - x[48] - 2*x[49] + 2*x[50] + 2*x[53] - 2*x[54]) + dot[l1, p1]*dot[l1, p3]*dot[p2, p4]* (23*x[1] - 10*x[2] - 4*x[3] + 8*x[4] + 12*x[5] + 29*x[6] - (7*x[7])/2 + 20*x[8] - (11*x[9])/2 - 6*x[10] - 2*x[11] + x[12]/2 + 2*x[13] - (21*x[14])/2 - 4*x[15] - 5*x[16] - 2*x[17] - 15*x[18] - (7*x[19])/2 - (9*x[20])/2 - 4*x[21] + 5*x[22] - 2*x[24] + 8*x[25] - 6*x[26] + 3*x[27] - 10*x[28] - x[29] + 5*x[30] - 2*x[31] + 13*x[32] - 5*x[33] - 2*x[34] - 4*x[35] + 2*x[37] - x[38] - x[39] + x[40] + 4*x[41] + x[42] + x[43] - x[45] + 2*x[46] - x[47] - x[48] - 3*x[49] - x[50] + 6*x[53] - 2*x[54] - 4*x[55]) + dot[l1, p2]*dot[l1, p4]*dot[p1, p3]* (23*x[1] - 10*x[2] - 4*x[3] + 8*x[4] + 12*x[5] + 29*x[6] - (7*x[7])/2 + 20*x[8] - (11*x[9])/2 - 6*x[10] - 2*x[11] + x[12]/2 + 2*x[13] - (21*x[14])/2 - 4*x[15] - 5*x[16] - 2*x[17] - 17*x[18] - (7*x[19])/2 - (9*x[20])/2 - 4*x[21] + 5*x[22] - 2*x[24] + 10*x[25] - 6*x[26] + 3*x[27] - 10*x[28] - x[29] + 5*x[30] - 2*x[31] + 13*x[32] - 5*x[33] - 2*x[34] - 4*x[35] + 2*x[37] - x[38] - x[39] + x[40] + 4*x[41] + x[42] + x[43] - x[45] + 2*x[46] - x[47] - x[48] - 3*x[49] - x[50] + 6*x[53] - 2*x[54] - 4*x[55]) + dot[l1, l1]*dot[p1, p3]*dot[p1, p4]*x[55] + dot[l1, l1]*dot[p1, p4]*dot[p2, p4]*(-3*x[8] - x[14] + x[18] + x[28] + x[55]) + dot[l1, l1]*dot[p1, p3]*dot[p2, p4]* (-2*x[1] + 4*x[2] - 4*x[5] - 2*x[6] + 5*x[7] - 8*x[8] + 5*x[9] - x[12] - x[15] - x[16] + 4*x[18] + 3*x[19] + 2*x[20] - x[21] - 2*x[22] - x[26] + 4*x[28] - x[29] + x[30] - x[32] - x[33] + 2*x[35] - 2*x[41] + x[50] - 2*x[53] + 2*x[55]) + dot[l1, p1]*dot[l1, p3]*dot[p3, p4]* (2*x[1] + 12*x[2] - 4*x[3] + 8*x[4] - 12*x[5] + 2*x[6] + 11*x[7] - 4*x[8] + 9*x[9] - 6*x[10] - 4*x[11] - 5*x[12] + 2*x[13] - 9*x[14] - 4*x[15] - 4*x[16] - 2*x[17] + 7*x[19] + 3*x[20] - 2*x[21] - 2*x[24] + 8*x[25] - 6*x[26] + x[27] + 2*x[28] - 3*x[29] + 4*x[30] - 2*x[31] + 8*x[32] - 6*x[33] - 2*x[34] + 2*x[35] + 2*x[37] - 2*x[38] - 2*x[41] - 2*x[45] + 2*x[46] - 2*x[47] - x[49] + x[50] - 2*x[54] + 2*x[55]) + dot[l1, p2]*dot[l1, p4]*dot[p1, p2]*(-2*x[1] + 8*x[2] - 4*x[3] + 8*x[4] - 16*x[5] - 2*x[6] + 13*x[7] - 4*x[8] + 11*x[9] - 6*x[10] - 4*x[11] - 5*x[12] + 2*x[13] - 9*x[14] - 4*x[15] - 4*x[16] - 2*x[17] + 2*x[18] + 9*x[19] + 5*x[20] - 2*x[21] + 2*x[22] - 2*x[24] + 8*x[25] - 6*x[26] + x[27] + 2*x[28] - 3*x[29] + 4*x[30] - 2*x[31] + 8*x[32] - 6*x[33] - 2*x[34] + 2*x[35] + 2*x[37] - 2*x[38] - 2*x[41] - 2*x[45] + 2*x[46] - 2*x[47] - x[49] + x[50] - 2*x[54] + 2*x[55]) + dot[l1, l1]*dot[p2, p3]^2*(-17*x[1] + 2*x[2] + 14*x[3] - 22*x[4] + 20*x[5] - 35*x[6] - (19*x[7])/2 + 8*x[8] - (27*x[9])/2 + 12*x[10] + 2*x[11] + x[12]/2 - x[13] + (27*x[14])/2 + 8*x[15] + 9*x[16] + 6*x[17] + 7*x[18] - (11*x[19])/2 - x[20]/2 + 8*x[21] + x[22] - 3*x[23] + 4*x[24] - 14*x[25] + 12*x[26] - 4*x[27] - 2*x[28] + 6*x[29] - 11*x[30] + 4*x[31] - 15*x[32] + 13*x[33] + 4*x[34] - 2*x[35] - 4*x[37] + x[38] + x[39] - x[40] + 2*x[41] - x[42] - x[43] + 2*x[44] + x[45] - 2*x[46] + x[47] - x[48] + 2*x[49] - 2*x[50] + x[51] + 2*x[52] - 2*x[53] + 2*x[54] - x[57]) + dot[l1, l1]*dot[p1, p4]^2*x[57] + dot[l1, p3]*dot[l1, p4]*dot[p1, p2]*(-2*x[1] + 8*x[2] - 4*x[3] + 8*x[4] - 24*x[5] + 10*x[6] + 11*x[7] - 4*x[8] + 7*x[9] + 8*x[10] - 4*x[11] - 3*x[12] + 2*x[13] - 9*x[14] - 4*x[15] - 10*x[16] - 2*x[17] + 7*x[19] + 5*x[20] - 2*x[21] - 2*x[22] - 2*x[24] + 10*x[25] - 8*x[26] + 2*x[28] - 2*x[29] + 4*x[30] - 2*x[31] + 10*x[32] - 8*x[33] - 4*x[34] + 4*x[35] + 2*x[37] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[45] + 2*x[46] - 2*x[47] - 2*x[49] - 2*x[54] + 2*x[55] - 2*x[58]) + dot[l1, p1]*dot[l1, p2]*dot[p3, p4]*(-2*x[1] + 8*x[2] - 4*x[3] + 8*x[4] - 16*x[5] + 10*x[6] + 3*x[7] - 4*x[8] - x[9] + 8*x[10] - 4*x[11] - 3*x[12] + 2*x[13] - 7*x[14] - 2*x[15] - 8*x[16] - 2*x[17] - 2*x[18] + 3*x[19] + 3*x[20] - 2*x[22] - 2*x[24] + 8*x[25] - 6*x[26] + 2*x[28] + 2*x[30] - 2*x[31] + 8*x[32] - 6*x[33] - 4*x[34] + 4*x[35] + 2*x[37] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[45] + 2*x[46] - 2*x[47] - 2*x[49] - 2*x[54] + 2*x[55] - 2*x[58]) + dot[l1, p3]*dot[l1, p4]* dot[p3, p4]*(-15*x[1] - 22*x[2] + 4*x[3] + 4*x[4] + 44*x[5] - 9*x[6] - (33*x[7])/2 + 22*x[8] - (53*x[9])/2 - 2*x[10] + 2*x[11] + (3*x[12])/2 + (9*x[14])/2 + 2*x[15] + 7*x[16] + 2*x[17] - 11*x[18] - (25*x[19])/2 - (11*x[20])/2 + 6*x[21] + 13*x[22] - 2*x[23] - 2*x[24] - 10*x[25] + 8*x[26] + 3*x[27] - 10*x[28] + 7*x[29] - 5*x[30] - 2*x[31] - 9*x[32] + 7*x[33] + 2*x[34] - 12*x[35] + 2*x[36] + 2*x[37] + 3*x[38] - x[39] - 3*x[40] + 4*x[41] - x[42] - 3*x[43] - x[45] + 3*x[47] + x[48] + x[49] - 3*x[50] - 2*x[52] + 2*x[53] - 4*x[55] + 2*x[58]) + dot[l1, p1]*dot[l1, p2]*dot[p1, p2]*(-15*x[1] - 30*x[2] + 4*x[3] + 4*x[4] + 44*x[5] - 9*x[6] - (33*x[7])/2 + 22*x[8] - (53*x[9])/2 - 2*x[10] + 2*x[11] + (7*x[12])/2 + (9*x[14])/2 + 2*x[15] + 7*x[16] + 2*x[17] - 11*x[18] - (25*x[19])/2 - (11*x[20])/2 + 6*x[21] + 15*x[22] - 2*x[23] - 2*x[24] - 10*x[25] + 8*x[26] + 3*x[27] - 10*x[28] + 7*x[29] - 5*x[30] - 2*x[31] - 9*x[32] + 7*x[33] + 2*x[34] - 12*x[35] + 2*x[36] + 2*x[37] + 3*x[38] - x[39] - 3*x[40] + 4*x[41] - x[42] - 3*x[43] - x[45] + 3*x[47] + x[48] + x[49] - 3*x[50] - 2*x[52] + 2*x[53] - 4*x[55] + 2*x[58]) + dot[l1, p3]^2*dot[p3, p4]* (4*x[1] + 6*x[7] - 2*x[11] - 2*x[15] - 2*x[21] + 2*x[22] + 2*x[34] - 2*x[35] + x[59]) + dot[l1, p2]^2*dot[p1, p2]* (4*x[1] - 4*x[2] + 6*x[7] - 2*x[11] - 2*x[15] - 2*x[21] + 4*x[22] + 2*x[34] - 2*x[35] + x[59]) + dot[l1, p4]^2*dot[p3, p4]* (17*x[1] - 6*x[2] + 4*x[3] + 4*x[4] - 12*x[5] + 19*x[6] + (7*x[7])/2 + 6*x[8] + (7*x[9])/2 - 6*x[10] - 4*x[11] - x[12]/2 - (15*x[14])/2 - 6*x[15] - 5*x[16] + 2*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 6*x[21] + 3*x[22] - 2*x[23] - 2*x[24] + 8*x[25] - 6*x[26] + 3*x[27] - 2*x[28] - x[29] + 5*x[30] - 2*x[31] + 9*x[32] - 7*x[33] - 2*x[35] + 2*x[36] + 2*x[37] - x[38] - x[39] + x[40] - x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] - 2*x[52] + 2*x[53] + x[59]) + dot[l1, p1]^2*dot[p1, p2]*(17*x[1] - 10*x[2] + 4*x[3] + 4*x[4] - 12*x[5] + 19*x[6] + (7*x[7])/2 + 6*x[8] + (7*x[9])/2 - 6*x[10] - 4*x[11] + (3*x[12])/2 - (15*x[14])/2 - 6*x[15] - 5*x[16] + 2*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 6*x[21] + 3*x[22] - 2*x[23] - 2*x[24] + 8*x[25] - 6*x[26] + 3*x[27] - 2*x[28] - x[29] + 5*x[30] - 2*x[31] + 9*x[32] - 7*x[33] - 2*x[35] + 2*x[36] + 2*x[37] - x[38] - x[39] + x[40] - x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] - 2*x[52] + 2*x[53] + x[59]) + dot[l1, p3]^2*dot[p1, p3]* (18*x[1] + 8*x[2] - 20*x[5] + 14*x[6] + 13*x[7] - 8*x[8] + 15*x[9] - 2*x[10] - 4*x[11] - x[12] - 6*x[14] - 5*x[15] - 6*x[16] + 3*x[18] + 7*x[19] + 2*x[20] - 5*x[21] - 4*x[22] + 9*x[25] - 7*x[26] + 4*x[28] - 4*x[29] + 5*x[30] + 7*x[32] - 7*x[33] - 2*x[34] + 4*x[35] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] - 2*x[53] + 2*x[55] - x[58] + x[59]) + dot[l1, p2]^2*dot[p2, p4]* (18*x[1] + 8*x[2] - 24*x[5] + 14*x[6] + 13*x[7] - 8*x[8] + 15*x[9] - 2*x[10] - 4*x[11] - x[12] - 6*x[14] - 5*x[15] - 6*x[16] + 3*x[18] + 7*x[19] + 2*x[20] - 5*x[21] - 4*x[22] + 9*x[25] - 7*x[26] + 4*x[28] - 4*x[29] + 5*x[30] + 9*x[32] - 7*x[33] - 2*x[34] + 4*x[35] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] - 2*x[53] + 2*x[55] - x[58] + x[59]) + dot[l1, p4]^2*dot[p2, p4]* (18*x[1] + 8*x[2] + 4*x[3] + 4*x[4] - 20*x[5] + 22*x[6] + 13*x[7] - 2*x[8] + 15*x[9] - 2*x[10] - 4*x[11] - x[12] - 8*x[14] - 7*x[15] - 8*x[16] + 2*x[17] + x[18] + 7*x[19] + 2*x[20] - 7*x[21] - 4*x[22] - 2*x[23] - 2*x[24] + 11*x[25] - 7*x[26] + 2*x[27] + 2*x[28] - 4*x[29] + 7*x[30] - 2*x[31] + 9*x[32] - 9*x[33] - 2*x[34] + 4*x[35] + 2*x[36] + 2*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] - 2*x[52] - 2*x[53] + 2*x[55] - x[58] + x[59]) + dot[l1, p1]^2*dot[p1, p3]*(18*x[1] + 8*x[2] + 4*x[3] + 4*x[4] - 24*x[5] + 22*x[6] + 13*x[7] - 2*x[8] + 15*x[9] - 2*x[10] - 4*x[11] - x[12] - 6*x[14] - 7*x[15] - 8*x[16] + 2*x[17] + x[18] + 7*x[19] + 2*x[20] - 7*x[21] - 4*x[22] - 2*x[23] - 2*x[24] + 11*x[25] - 7*x[26] + 2*x[27] + 2*x[28] - 4*x[29] + 7*x[30] - 2*x[31] + 9*x[32] - 9*x[33] - 2*x[34] + 4*x[35] + 2*x[36] + 2*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] - 2*x[52] - 2*x[53] + 2*x[55] - x[58] + x[59]) + dot[l1, p2]*dot[p2, p3]^2*((17*x[1])/2 - x[2] - 7*x[3] + 25*x[4] - 10*x[5] + (35*x[6])/2 + (19*x[7])/4 - (7*x[8])/2 + (27*x[9])/4 - 6*x[10] - x[11] - x[12]/4 - 2*x[13] - (27*x[14])/4 - 4*x[15] - (9*x[16])/2 - 3*x[17] - (7*x[18])/2 + (11*x[19])/4 + x[20]/4 - 4*x[21] - x[22]/2 + 2*x[23] - 2*x[24] + 7*x[25] - 6*x[26] + 2*x[27] + x[28] - 3*x[29] + (11*x[30])/2 - 6*x[31] + (15*x[32])/2 - (13*x[33])/2 - 2*x[34] + x[35] + x[36] + 2*x[37] - x[38]/2 - x[39]/2 + x[40]/2 - x[41] + x[42]/2 + x[43]/2 - x[44] - x[45]/2 + x[46] - x[47]/2 + x[48]/2 - x[49] + x[50] - x[51]/2 - 5*x[52] + x[53] - x[54] - x[57] + x[60]/2) + dot[p2, p3]^3*((-17*x[1])/2 + x[2] + 11*x[3] - x[4] + 10*x[5] - (35*x[6])/2 - (19*x[7])/4 + (11*x[8])/2 - (27*x[9])/4 + 6*x[10] + x[11] + x[12]/4 - 2*x[13] + (27*x[14])/4 + 4*x[15] + (9*x[16])/2 + 3*x[17] + (7*x[18])/2 - (11*x[19])/4 - x[20]/4 + 4*x[21] + x[22]/2 - 2*x[23] + 2*x[24] - 7*x[25] + 6*x[26] - 2*x[27] - x[28] + 3*x[29] - (11*x[30])/2 - (15*x[32])/2 + (13*x[33])/2 + 2*x[34] - x[35] + x[36] - 2*x[37] + x[38]/2 + x[39]/2 - x[40]/2 + x[41] - x[42]/2 - x[43]/2 + x[44] + x[45]/2 - x[46] + x[47]/2 - x[48]/2 + x[49] - x[50] + x[51]/2 - x[52] - x[53] + x[54] - x[57] + x[60]/2) + dot[l1, p4]^2*dot[p1, p4]* (4*x[3] - 2*x[13] + x[60]) + dot[l1, p1]^2*dot[p1, p4]* (4*x[3] + 2*x[8] - 2*x[13] + x[60]) + dot[l1, p2]^2*dot[p2, p3]* (4*x[3] + 8*x[4] - 4*x[13] - 2*x[31] + 2*x[36] - 2*x[52] + x[60]) + dot[l1, p3]^2*dot[p2, p3]*(4*x[3] + 8*x[4] - 2*x[13] - 2*x[23] - 2*x[31] + 2*x[36] - 2*x[52] + x[60]) + dot[l1, p3]*dot[p2, p3]^2* ((-17*x[1])/2 + x[2] + 15*x[3] + 7*x[4] + 10*x[5] - (35*x[6])/2 - (19*x[7])/4 + (11*x[8])/2 - (27*x[9])/4 + 6*x[10] + x[11] + x[12]/4 - 4*x[13] + (27*x[14])/4 + 4*x[15] + (9*x[16])/2 + 3*x[17] + (7*x[18])/2 - (11*x[19])/4 - x[20]/4 + 4*x[21] + x[22]/2 - 4*x[23] + 2*x[24] - 7*x[25] + 6*x[26] - 2*x[27] - x[28] + 3*x[29] - (11*x[30])/2 - 2*x[31] - (15*x[32])/2 + (13*x[33])/2 + 2*x[34] - x[35] + 3*x[36] - 2*x[37] + x[38]/2 + x[39]/2 - x[40]/2 + x[41] - x[42]/2 - x[43]/2 + x[44] + x[45]/2 - x[46] + x[47]/2 - x[48]/2 + x[49] - x[50] + x[51]/2 - 3*x[52] - x[53] + x[54] - x[57] + (3*x[60])/2) + dot[l1, p3]^2*dot[p1, p2]*(-12*x[1] + 4*x[2] - 8*x[6] - 2*x[7] - 2*x[9] + 10*x[10] + 2*x[14] + 2*x[15] - 2*x[16] + 2*x[18] + 2*x[20] + 2*x[21] - 2*x[25] + 2*x[26] - x[27] + x[29] - 2*x[30] - 2*x[32] + 2*x[33] + x[49] - x[50] + x[61]) + dot[l1, p2]^2*dot[p3, p4]*(-16*x[1] + 4*x[2] + 4*x[5] - 12*x[6] - 8*x[7] - 8*x[9] + 10*x[10] + 4*x[14] + 4*x[15] + 2*x[18] - 2*x[19] + 2*x[20] + 4*x[21] - 4*x[25] + 4*x[26] - x[27] + 3*x[29] - 4*x[30] - 4*x[32] + 4*x[33] + x[49] - x[50] + x[61]) + dot[l1, p1]^2*dot[p3, p4]*(-4*x[1] + 8*x[2] - 4*x[3] + 8*x[4] - 16*x[5] + 12*x[6] + 4*x[7] - 4*x[8] + 8*x[9] - 2*x[10] - 4*x[11] - 4*x[12] + 2*x[13] - 10*x[14] - 4*x[15] - 8*x[16] - 2*x[17] - 2*x[18] + 6*x[19] + 4*x[20] - 2*x[21] - 2*x[22] - 2*x[24] + 10*x[25] - 8*x[26] + x[27] + 2*x[28] - 3*x[29] + 4*x[30] - 2*x[31] + 10*x[32] - 8*x[33] - 4*x[34] + 4*x[35] + 2*x[37] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[45] + 2*x[46] - 2*x[47] - x[49] + x[50] - 2*x[54] + 2*x[55] + x[61]) + dot[l1, p4]^2*dot[p1, p2]*(-8*x[1] + 8*x[2] - 4*x[3] + 8*x[4] - 20*x[5] + 8*x[6] + 6*x[7] - 4*x[8] + 10*x[9] - 2*x[10] - 4*x[11] - 4*x[12] + 2*x[13] - 10*x[14] - 4*x[15] - 8*x[16] - 2*x[17] + 8*x[19] + 6*x[20] - 2*x[21] - 2*x[22] - 2*x[24] + 10*x[25] - 8*x[26] + x[27] + 2*x[28] - 3*x[29] + 4*x[30] - 2*x[31] + 10*x[32] - 8*x[33] - 4*x[34] + 4*x[35] + 2*x[37] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[45] + 2*x[46] - 2*x[47] - x[49] + x[50] - 2*x[54] + 2*x[55] + x[61]) + dot[l1, p3]^2*dot[p2, p4]*(2*x[1] - 4*x[2] + 12*x[5] + 2*x[6] - 9*x[7] + 8*x[8] - 5*x[9] + x[12] + x[15] - 5*x[18] - 3*x[19] - 2*x[20] + x[21] + 2*x[22] - x[25] + x[26] + x[27] - 4*x[28] + x[29] - x[30] + x[32] + x[33] - 2*x[35] + 2*x[41] - x[50] + 2*x[53] - 2*x[55] + x[58] + x[61]) + dot[l1, p2]^2*dot[p1, p3]*(2*x[1] - 4*x[2] + 8*x[5] + 2*x[6] - 9*x[7] + 8*x[8] - 5*x[9] + x[12] + x[15] - 5*x[18] - 3*x[19] - 2*x[20] + x[21] + 2*x[22] + x[25] + x[26] + x[27] - 4*x[28] + x[29] - x[30] + x[32] + x[33] - 2*x[35] + 2*x[41] - x[50] + 2*x[53] - 2*x[55] + x[58] + x[61]) + dot[l1, p4]^2*dot[p1, p3]*(3*x[1] - 2*x[2] - 4*x[3] + 8*x[4] + 8*x[5] + 17*x[6] - (3*x[7])/2 + 12*x[8] + x[9]/2 - 6*x[10] - 2*x[11] - (3*x[12])/2 + 2*x[13] - (19*x[14])/2 - 3*x[15] - 5*x[16] - 2*x[17] - 10*x[18] + x[19]/2 + x[20]/2 - 3*x[21] + 3*x[22] - 2*x[24] + 7*x[25] - 5*x[26] + 2*x[27] - 6*x[28] - 2*x[29] + 4*x[30] - 2*x[31] + 10*x[32] - 4*x[33] - 2*x[34] - 2*x[35] + 2*x[37] - x[38] - x[39] + x[40] + 2*x[41] + x[42] + x[43] - x[45] + 2*x[46] - x[47] - x[48] - x[49] + 4*x[53] - 2*x[54] - 2*x[55] + x[58] + x[61]) + dot[l1, p1]^2*dot[p2, p4]*(3*x[1] - 2*x[2] - 4*x[3] + 8*x[4] + 4*x[5] + 17*x[6] - (3*x[7])/2 + 12*x[8] + x[9]/2 - 6*x[10] - 2*x[11] - (3*x[12])/2 + 2*x[13] - (19*x[14])/2 - 3*x[15] - 5*x[16] - 2*x[17] - 8*x[18] + x[19]/2 + x[20]/2 - 3*x[21] + 3*x[22] - 2*x[24] + 7*x[25] - 5*x[26] + 2*x[27] - 6*x[28] - 2*x[29] + 4*x[30] - 2*x[31] + 10*x[32] - 4*x[33] - 2*x[34] - 2*x[35] + 2*x[37] - x[38] - x[39] + x[40] + 2*x[41] + x[42] + x[43] - x[45] + 2*x[46] - x[47] - x[48] - x[49] + 4*x[53] - 2*x[54] - 2*x[55] + x[58] + x[61]) + dot[l1, p1]^2*dot[p2, p3]*x[62] + dot[l1, p4]^2*dot[p2, p3]* (4*x[3] + 4*x[4] + 2*x[8] + x[62]) + dot[l1, p2]^2*dot[p1, p4]* (13*x[1] - 6*x[2] - 4*x[3] + 16*x[4] - 12*x[5] + 19*x[6] + (11*x[7])/2 + (7*x[9])/2 - 6*x[10] - 2*x[11] - x[12]/2 + 2*x[13] - (15*x[14])/2 - 4*x[15] - 5*x[16] - 4*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 4*x[21] + x[22] - 2*x[24] + 8*x[25] - 6*x[26] + x[27] - 3*x[29] + 5*x[30] + 9*x[32] - 7*x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] + 2*x[53] - 2*x[54] + x[62]) + dot[l1, p3]^2*dot[p1, p4]* (13*x[1] - 6*x[2] - 4*x[3] + 16*x[4] - 12*x[5] + 19*x[6] + (11*x[7])/2 + 4*x[8] + (7*x[9])/2 - 6*x[10] - 2*x[11] - x[12]/2 + 2*x[13] - (15*x[14])/2 - 4*x[15] - 5*x[16] - 4*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 4*x[21] + x[22] - 2*x[24] + 8*x[25] - 6*x[26] + x[27] - 2*x[28] - 3*x[29] + 5*x[30] + 9*x[32] - 7*x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] + 2*x[53] - 2*x[54] + x[62]) + dot[l1, p1]*dot[l1, p4]* dot[p3, p4]*(-10*x[1] + 24*x[3] - 4*x[4] - 22*x[6] - x[7] + 12*x[8] - 7*x[9] + 6*x[10] - 2*x[11] - 3*x[12] - 4*x[13] + 3*x[14] + 2*x[15] + 2*x[16] + 6*x[17] + 2*x[18] - x[19] - x[20] + 4*x[21] + 4*x[22] - 2*x[23] + 4*x[24] - 4*x[25] + 4*x[26] - 3*x[27] - 2*x[28] + 3*x[29] - 6*x[30] - 4*x[32] + 4*x[33] + 2*x[34] - 2*x[35] + 2*x[36] - 2*x[37] - 2*x[42] - 2*x[45] - 2*x[46] + x[49] - x[50] - 2*x[52] - x[63]) + dot[l1, p1]*dot[l1, p4]*dot[p1, p2]*(-14*x[1] - 4*x[2] + 24*x[3] - 4*x[4] - 4*x[5] - 26*x[6] + x[7] + 12*x[8] - 5*x[9] + 6*x[10] - 2*x[11] - x[12] - 4*x[13] + 3*x[14] + 2*x[15] + 2*x[16] + 6*x[17] + 4*x[18] + x[19] + x[20] + 4*x[21] + 4*x[22] - 2*x[23] + 4*x[24] - 4*x[25] + 4*x[26] - 3*x[27] - 2*x[28] + 3*x[29] - 6*x[30] - 4*x[32] + 4*x[33] + 2*x[34] - 2*x[35] + 2*x[36] - 2*x[37] - 2*x[42] - 2*x[45] - 2*x[46] + x[49] - x[50] - 2*x[52] - x[63]) + dot[l1, p1]*dot[l1, p4]*dot[p1, p3]*(-2*x[1] + 4*x[2] + 24*x[3] - 4*x[4] + 12*x[5] - 14*x[6] + 3*x[7] + 20*x[8] - 3*x[9] + 6*x[10] - x[12] - 4*x[13] + 5*x[14] + 2*x[15] + 2*x[16] + 6*x[17] - x[19] - x[20] + 2*x[21] + 2*x[22] - 2*x[23] + 4*x[24] - 4*x[25] + 6*x[26] - 3*x[27] - 6*x[28] + x[29] - 4*x[30] - 4*x[32] + 6*x[33] + 2*x[34] - 2*x[35] + 2*x[36] - 2*x[37] - 2*x[39] + 2*x[41] - 2*x[46] - 2*x[48] + x[49] - x[50] - 2*x[52] - 2*x[55] - x[63]) + dot[l1, p1]*dot[l1, p4]*dot[p2, p4]*(-2*x[1] + 4*x[2] + 24*x[3] - 4*x[4] + 12*x[5] - 14*x[6] + 3*x[7] + 20*x[8] - 3*x[9] + 6*x[10] - x[12] - 4*x[13] + 3*x[14] + 2*x[15] + 2*x[16] + 6*x[17] + 2*x[18] - x[19] - x[20] + 2*x[21] + 2*x[22] - 2*x[23] + 4*x[24] - 4*x[25] + 6*x[26] - 3*x[27] - 6*x[28] + x[29] - 4*x[30] - 4*x[32] + 6*x[33] + 2*x[34] - 2*x[35] + 2*x[36] - 2*x[37] - 2*x[39] + 2*x[41] - 2*x[46] - 2*x[48] + x[49] - x[50] - 2*x[52] - 2*x[55] - x[63]) + dot[l1, p2]*dot[l1, p3]*dot[p1, p2]*(-33*x[1] + 2*x[2] + 24*x[3] - 16*x[4] + 32*x[5] - 63*x[6] - (7*x[7])/2 + 10*x[8] - (39*x[9])/2 + 24*x[10] + 4*x[11] + x[12]/2 - 6*x[13] + (43*x[14])/2 + 12*x[15] + 13*x[16] + 6*x[17] + 11*x[18] - (15*x[19])/2 - x[20]/2 + 12*x[21] + 7*x[22] + 8*x[24] - 24*x[25] + 20*x[26] - 8*x[27] - 2*x[28] + 8*x[29] - 17*x[30] + 4*x[31] - 25*x[32] + 21*x[33] + 8*x[34] - 6*x[35] - 6*x[37] + 3*x[38] + x[39] - 3*x[40] + 2*x[41] - x[42] - 3*x[43] + x[45] - 4*x[46] + 3*x[47] - x[48] + 4*x[49] - 4*x[50] - 2*x[53] + 2*x[54] - 2*x[55] - x[63]) + dot[l1, p2]*dot[l1, p3]*dot[p3, p4]* (-37*x[1] + 6*x[2] + 24*x[3] - 16*x[4] + 36*x[5] - 67*x[6] - (19*x[7])/2 + 10*x[8] - (51*x[9])/2 + 24*x[10] + 4*x[11] + x[12]/2 - 6*x[13] + (47*x[14])/2 + 14*x[15] + 15*x[16] + 6*x[17] + 11*x[18] - (19*x[19])/2 - x[20]/2 + 14*x[21] + 5*x[22] + 8*x[24] - 26*x[25] + 22*x[26] - 8*x[27] - 2*x[28] + 10*x[29] - 19*x[30] + 4*x[31] - 27*x[32] + 23*x[33] + 8*x[34] - 6*x[35] - 6*x[37] + 3*x[38] + x[39] - 3*x[40] + 2*x[41] - x[42] - 3*x[43] + x[45] - 4*x[46] + 3*x[47] - x[48] + 4*x[49] - 4*x[50] - 2*x[53] + 2*x[54] - 2*x[55] - x[63]) + dot[l1, p2]*dot[l1, p3]*dot[p1, p3]*(-5*x[1] + 6*x[2] + 24*x[3] - 16*x[4] + 20*x[5] - 39*x[6] - (7*x[7])/2 + 10*x[8] - (15*x[9])/2 + 12*x[10] + 2*x[11] + x[12]/2 - 6*x[13] + (27*x[14])/2 + 8*x[15] + 9*x[16] + 6*x[17] + 7*x[18] - (7*x[19])/2 - (5*x[20])/2 + 8*x[21] + x[22] + 8*x[24] - 12*x[25] + 12*x[26] - 6*x[27] - 2*x[28] + 4*x[29] - 11*x[30] + 4*x[31] - 15*x[32] + 13*x[33] + 4*x[34] - 2*x[35] - 6*x[37] + x[38] + x[39] - x[40] + 2*x[41] - x[42] - x[43] + x[45] - 4*x[46] + x[47] - x[48] + 2*x[49] - 2*x[50] - 2*x[53] + 2*x[54] - 2*x[55] - x[63]) + dot[l1, p2]*dot[l1, p3]*dot[p2, p4]* (-5*x[1] + 6*x[2] + 24*x[3] - 16*x[4] + 20*x[5] - 39*x[6] - (7*x[7])/2 + 10*x[8] - (15*x[9])/2 + 12*x[10] + 2*x[11] + x[12]/2 - 6*x[13] + (27*x[14])/2 + 8*x[15] + 9*x[16] + 6*x[17] + 7*x[18] - (7*x[19])/2 - (5*x[20])/2 + 8*x[21] + x[22] + 8*x[24] - 14*x[25] + 12*x[26] - 6*x[27] - 2*x[28] + 4*x[29] - 11*x[30] + 4*x[31] - 13*x[32] + 13*x[33] + 4*x[34] - 2*x[35] - 6*x[37] + x[38] + x[39] - x[40] + 2*x[41] - x[42] - x[43] + x[45] - 4*x[46] + x[47] - x[48] + 2*x[49] - 2*x[50] - 2*x[53] + 2*x[54] - 2*x[55] - x[63]) + dot[l1, p1]*dot[l1, p3]*dot[p2, p3]*(8*x[1] - 4*x[2] - 28*x[3] - 8*x[4] - 16*x[5] + 20*x[6] + 2*x[7] - 10*x[8] + 8*x[9] - 6*x[10] + 2*x[12] + 2*x[13] - 4*x[14] - 4*x[15] - 4*x[16] - 2*x[17] - 2*x[18] + 2*x[19] - 4*x[21] - 2*x[22] + 2*x[23] - 4*x[24] + 6*x[25] - 6*x[26] + 3*x[27] + 2*x[28] - 3*x[29] + 6*x[30] - 2*x[31] + 6*x[32] - 6*x[33] - 2*x[34] + 2*x[35] + 2*x[37] - 2*x[41] - 2*x[44] + 2*x[46] - x[49] + x[50] + x[63]) + dot[l1, p3]*dot[l1, p4]*dot[p2, p3]* (6*x[1] - 24*x[3] - 4*x[4] - 12*x[5] + 18*x[6] + 3*x[7] - 8*x[8] + 9*x[9] - 6*x[10] + x[12] + 2*x[13] - 5*x[14] - 4*x[15] - 4*x[16] - 2*x[17] - 2*x[18] + 3*x[19] + x[20] - 4*x[21] - 2*x[22] + 2*x[23] - 4*x[24] + 6*x[25] - 6*x[26] + 3*x[27] + 2*x[28] - 3*x[29] + 6*x[30] - 2*x[31] + 6*x[32] - 6*x[33] - 2*x[34] + 2*x[35] + 2*x[37] - 2*x[41] - 2*x[44] + 2*x[46] - x[49] + x[50] + x[63]) + dot[l1, p2]*dot[l1, p4]*dot[p2, p3]*(8*x[1] - 4*x[2] - 24*x[3] - 4*x[4] - 16*x[5] + 20*x[6] + 2*x[7] - 8*x[8] + 8*x[9] - 6*x[10] + 2*x[12] - 4*x[14] - 4*x[15] - 4*x[16] - 2*x[17] - 2*x[18] + 2*x[19] - 4*x[21] - 2*x[22] + 4*x[23] - 4*x[24] + 6*x[25] - 6*x[26] + 3*x[27] + 2*x[28] - 3*x[29] + 6*x[30] - 2*x[31] + 6*x[32] - 6*x[33] - 2*x[34] + 2*x[35] + 2*x[37] - 2*x[41] - 2*x[44] + 2*x[46] - x[49] + x[50] + x[63]) + dot[l1, p1]*dot[l1, p2]*dot[p2, p3]*(6*x[1] - 28*x[3] - 8*x[4] - 12*x[5] + 18*x[6] + 3*x[7] - 10*x[8] + 9*x[9] - 6*x[10] + x[12] - 5*x[14] - 4*x[15] - 4*x[16] - 2*x[17] - 2*x[18] + 3*x[19] + x[20] - 4*x[21] - 2*x[22] + 4*x[23] - 4*x[24] + 6*x[25] - 6*x[26] + 3*x[27] + 2*x[28] - 3*x[29] + 6*x[30] - 2*x[31] + 6*x[32] - 6*x[33] - 2*x[34] + 2*x[35] + 2*x[37] - 2*x[41] - 2*x[44] + 2*x[46] - x[49] + x[50] + x[63]) + dot[l1, p3]*dot[l1, p4]*dot[p1, p4]* (19*x[1] - 6*x[2] - 32*x[3] - 24*x[5] + 37*x[6] + (17*x[7])/2 - 6*x[8] + (25*x[9])/2 - 12*x[10] - 2*x[11] + x[12]/2 + 4*x[13] - (25*x[14])/2 - 8*x[15] - 9*x[16] - 6*x[17] - 7*x[18] + (9*x[19])/2 - x[20]/2 - 8*x[21] - x[22] + 4*x[23] - 6*x[24] + 14*x[25] - 12*x[26] + 4*x[27] - 6*x[29] + 11*x[30] + 15*x[32] - 13*x[33] - 4*x[34] + 2*x[35] - 2*x[36] + 4*x[37] - x[38] - x[39] + x[40] - 2*x[41] + x[42] + x[43] - 2*x[44] - x[45] + 2*x[46] - x[47] + x[48] - 2*x[49] + 2*x[50] + 2*x[52] + 2*x[53] - 2*x[54] + x[63]) + dot[l1, p1]*dot[l1, p3]* dot[p1, p4]*(19*x[1] - 6*x[2] - 32*x[3] - 24*x[5] + 37*x[6] + (17*x[7])/2 - 4*x[8] + (25*x[9])/2 - 12*x[10] - 2*x[11] + x[12]/2 + 4*x[13] - (25*x[14])/2 - 8*x[15] - 9*x[16] - 6*x[17] - 7*x[18] + (9*x[19])/2 - x[20]/2 - 8*x[21] - x[22] + 4*x[23] - 6*x[24] + 14*x[25] - 12*x[26] + 4*x[27] - 6*x[29] + 11*x[30] + 15*x[32] - 13*x[33] - 4*x[34] + 2*x[35] - 2*x[36] + 4*x[37] - x[38] - x[39] + x[40] - 2*x[41] + x[42] + x[43] - 2*x[44] - x[45] + 2*x[46] - x[47] + x[48] - 2*x[49] + 2*x[50] + 2*x[52] + 2*x[53] - 2*x[54] + x[63]) + dot[l1, p2]*dot[l1, p4]*dot[p1, p4]*(19*x[1] - 6*x[2] - 32*x[3] - 24*x[5] + 37*x[6] + (17*x[7])/2 - 10*x[8] + (25*x[9])/2 - 12*x[10] - 2*x[11] + x[12]/2 + 4*x[13] - (25*x[14])/2 - 8*x[15] - 9*x[16] - 6*x[17] - 7*x[18] + (9*x[19])/2 - x[20]/2 - 8*x[21] - x[22] + 4*x[23] - 6*x[24] + 14*x[25] - 12*x[26] + 4*x[27] + 2*x[28] - 6*x[29] + 11*x[30] + 15*x[32] - 13*x[33] - 4*x[34] + 2*x[35] - 2*x[36] + 4*x[37] - x[38] - x[39] + x[40] - 2*x[41] + x[42] + x[43] - 2*x[44] - x[45] + 2*x[46] - x[47] + x[48] - 2*x[49] + 2*x[50] + 2*x[52] + 2*x[53] - 2*x[54] + x[63]) + dot[l1, p1]*dot[l1, p2]*dot[p1, p4]* (19*x[1] - 6*x[2] - 32*x[3] - 24*x[5] + 37*x[6] + (17*x[7])/2 - 8*x[8] + (25*x[9])/2 - 12*x[10] - 2*x[11] + x[12]/2 + 4*x[13] - (25*x[14])/2 - 8*x[15] - 9*x[16] - 6*x[17] - 7*x[18] + (9*x[19])/2 - x[20]/2 - 8*x[21] - x[22] + 4*x[23] - 6*x[24] + 14*x[25] - 12*x[26] + 4*x[27] + 2*x[28] - 6*x[29] + 11*x[30] + 15*x[32] - 13*x[33] - 4*x[34] + 2*x[35] - 2*x[36] + 4*x[37] - x[38] - x[39] + x[40] - 2*x[41] + x[42] + x[43] - 2*x[44] - x[45] + 2*x[46] - x[47] + x[48] - 2*x[49] + 2*x[50] + 2*x[52] + 2*x[53] - 2*x[54] + x[63]) + dot[l1, p3]*dot[p1, p4]^2* (19*x[1] - 6*x[2] - 32*x[3] - 24*x[5] + 37*x[6] + (17*x[7])/2 - 7*x[8] + (25*x[9])/2 - 12*x[10] - 2*x[11] + x[12]/2 + 4*x[13] - (25*x[14])/2 - 8*x[15] - 9*x[16] - 6*x[17] - 7*x[18] + (9*x[19])/2 - x[20]/2 - 8*x[21] - x[22] + 4*x[23] - 6*x[24] + 14*x[25] - 12*x[26] + 4*x[27] - 6*x[29] + 11*x[30] + 15*x[32] - 13*x[33] - 4*x[34] + 2*x[35] - 2*x[36] + 4*x[37] - x[38] - x[39] + x[40] - 2*x[41] + x[42] + x[43] - 2*x[44] - x[45] + 2*x[46] - x[47] + x[48] - 2*x[49] + 2*x[50] + 2*x[52] + 2*x[53] - 2*x[54] + x[57] + x[63]) + dot[l1, p2]*dot[p1, p4]^2*(19*x[1] - 6*x[2] - 32*x[3] - 24*x[5] + 37*x[6] + (17*x[7])/2 - 11*x[8] + (25*x[9])/2 - 12*x[10] - 2*x[11] + x[12]/2 + 4*x[13] - (25*x[14])/2 - 8*x[15] - 9*x[16] - 6*x[17] - 7*x[18] + (9*x[19])/2 - x[20]/2 - 8*x[21] - x[22] + 4*x[23] - 6*x[24] + 14*x[25] - 12*x[26] + 4*x[27] + 2*x[28] - 6*x[29] + 11*x[30] + 15*x[32] - 13*x[33] - 4*x[34] + 2*x[35] - 2*x[36] + 4*x[37] - x[38] - x[39] + x[40] - 2*x[41] + x[42] + x[43] - 2*x[44] - x[45] + 2*x[46] - x[47] + x[48] - 2*x[49] + 2*x[50] + 2*x[52] + 2*x[53] - 2*x[54] + x[57] + x[63]) + dot[l1, p1]*dot[l1, p4]*dot[p2, p3]* (-4*x[3] - 12*x[4] + 6*x[8] + 4*x[17] - 2*x[28] + x[64]) + dot[l1, p2]*dot[l1, p3]*dot[p1, p4]*(22*x[1] - 4*x[2] - 16*x[3] + 16*x[4] - 16*x[5] + 34*x[6] + 13*x[7] + 8*x[8] + 9*x[9] - 12*x[10] - 4*x[11] - 3*x[12] + 4*x[13] - 17*x[14] - 8*x[15] - 10*x[16] - 4*x[17] - 10*x[18] + 5*x[19] - x[20] - 8*x[21] + 2*x[22] - 4*x[24] + 16*x[25] - 12*x[26] + 2*x[27] - 4*x[28] - 6*x[29] + 10*x[30] + 18*x[32] - 14*x[33] - 4*x[34] + 4*x[37] - 2*x[38] - 2*x[39] + 2*x[40] + 2*x[42] + 2*x[43] - 2*x[45] - 2*x[47] + 2*x[48] - 2*x[49] + 2*x[50] + 4*x[53] - 4*x[54] + x[64]) + dot[l1, p3]*dot[p3, p4]^2*(-20*x[1] - 36*x[2] + 8*x[3] + 8*x[4] + 60*x[5] - 4*x[6] - 32*x[7] + 36*x[8] - 38*x[9] - 6*x[10] + 2*x[11] + 2*x[12] + 3*x[14] + 3*x[15] + 8*x[16] + 4*x[17] - 19*x[18] - 18*x[19] - 9*x[20] + 11*x[21] + 16*x[22] - 4*x[23] - 4*x[24] - 11*x[25] + 9*x[26] + 6*x[27] - 16*x[28] + 10*x[29] - 5*x[30] - 4*x[31] - 9*x[32] + 7*x[33] - 14*x[35] + 4*x[36] + 4*x[37] + 4*x[38] - 2*x[39] - 4*x[40] + 6*x[41] - 2*x[42] - 4*x[43] - 2*x[45] + 4*x[47] + 2*x[48] + x[49] - 4*x[50] - 4*x[52] + 4*x[53] - 6*x[55] + 3*x[58] + x[59] - x[65]) + dot[p1, p2]^3*(9*x[1] + 10*x[2] - 4*x[3] - 4*x[4] - 16*x[5] - 5*x[6] + (43*x[7])/2 - 14*x[8] + (23*x[9])/2 + 4*x[10] - 2*x[11] - x[12]/2 + (3*x[14])/2 - 3*x[15] - x[16] - 2*x[17] + 8*x[18] + (11*x[19])/2 + (7*x[20])/2 - 7*x[21] - x[22] + 2*x[23] + 2*x[24] + x[25] - x[26] - 3*x[27] + 6*x[28] - 3*x[29] + 2*x[31] + 4*x[34] + 2*x[35] - 2*x[36] - 2*x[37] - x[38] + x[39] + x[40] - 2*x[41] + x[42] + x[43] + x[45] - x[47] - x[48] + x[50] + 2*x[52] - 2*x[53] + 2*x[55] - x[58] + x[65]) + dot[l1, p2]*dot[p1, p2]^2* (13*x[1] + 6*x[2] - 4*x[3] - 4*x[4] - 16*x[5] - 5*x[6] + (55*x[7])/2 - 14*x[8] + (23*x[9])/2 + 4*x[10] - 4*x[11] - x[12]/2 + (3*x[14])/2 - 5*x[15] - x[16] - 2*x[17] + 8*x[18] + (11*x[19])/2 + (7*x[20])/2 - 9*x[21] + 3*x[22] + 2*x[23] + 2*x[24] + x[25] - x[26] - 3*x[27] + 6*x[28] - 3*x[29] + 2*x[31] + 6*x[34] - 2*x[36] - 2*x[37] - x[38] + x[39] + x[40] - 2*x[41] + x[42] + x[43] + x[45] - x[47] - x[48] + x[50] + 2*x[52] - 2*x[53] + 2*x[55] - x[58] + x[59] + x[65]) + dot[p3, p4]^3*(2*x[1] - 36*x[2] + 8*x[3] + 8*x[4] + 32*x[5] + 10*x[6] - 13*x[7] + 28*x[8] - 23*x[9] - 8*x[10] - 2*x[11] + 3*x[12] - 3*x[14] - 4*x[15] + 2*x[16] + 4*x[17] - 16*x[18] - 11*x[19] - 7*x[20] + 16*x[22] - 4*x[23] - 4*x[24] - 2*x[25] + 2*x[26] + 6*x[27] - 12*x[28] + 6*x[29] - 4*x[31] + 2*x[34] - 12*x[35] + 4*x[36] + 4*x[37] + 2*x[38] - 2*x[39] - 2*x[40] + 4*x[41] - 2*x[42] - 2*x[43] - 2*x[45] + 2*x[47] + 2*x[48] - 2*x[50] - 4*x[52] + 4*x[53] - 4*x[55] + 2*x[58] + x[59] - x[66]) + dot[l1, p4]*dot[p3, p4]^2*(19*x[1] - 42*x[2] + 12*x[3] + 12*x[4] + 20*x[5] + 29*x[6] - (19*x[7])/2 + 34*x[8] - (39*x[9])/2 - 14*x[10] - 6*x[11] + (5*x[12])/2 - (21*x[14])/2 - 10*x[15] - 3*x[16] + 6*x[17] - 21*x[18] - (19*x[19])/2 - (17*x[20])/2 - 6*x[21] + 19*x[22] - 6*x[23] - 6*x[24] + 6*x[25] - 4*x[26] + 9*x[27] - 14*x[28] + 5*x[29] + 5*x[30] - 6*x[31] + 9*x[32] - 7*x[33] + 2*x[34] - 14*x[35] + 6*x[36] + 6*x[37] + x[38] - 3*x[39] - x[40] + 4*x[41] - 3*x[42] - x[43] - 3*x[45] + x[47] + 3*x[48] - x[49] - x[50] - 6*x[52] + 6*x[53] - 4*x[55] + 2*x[58] + 2*x[59] - x[66]) + dot[l1, p1]*dot[p1, p2]^2* x[66] + dot[l1, p1]*dot[p1, p4]^2*(68*x[1] - 8*x[2] - 76*x[3] + 72*x[4] - 80*x[5] + 140*x[6] + 38*x[7] - 36*x[8] + 54*x[9] - 48*x[10] - 8*x[11] - 2*x[12] + 8*x[13] - 54*x[14] - 32*x[15] - 36*x[16] - 24*x[17] - 28*x[18] + 22*x[19] + 2*x[20] - 32*x[21] - 4*x[22] + 16*x[23] - 16*x[24] + 56*x[25] - 48*x[26] + 16*x[27] + 8*x[28] - 24*x[29] + 44*x[30] - 16*x[31] + 60*x[32] - 52*x[33] - 16*x[34] + 8*x[35] - 6*x[36] + 16*x[37] - 4*x[38] - 4*x[39] + 4*x[40] - 8*x[41] + 4*x[42] + 4*x[43] - 8*x[44] - 4*x[45] + 8*x[46] - 4*x[47] + 4*x[48] - 8*x[49] + 8*x[50] - 4*x[51] - 8*x[52] + 8*x[53] - 8*x[54] + 2*x[57] + x[60] - x[67]) + dot[p1, p4]^3*(-34*x[1] + 4*x[2] + 44*x[3] - 36*x[4] + 40*x[5] - 70*x[6] - 19*x[7] + 18*x[8] - 27*x[9] + 24*x[10] + 4*x[11] + x[12] - 6*x[13] + 27*x[14] + 16*x[15] + 18*x[16] + 12*x[17] + 14*x[18] - 11*x[19] - x[20] + 16*x[21] + 2*x[22] - 8*x[23] + 8*x[24] - 28*x[25] + 24*x[26] - 8*x[27] - 4*x[28] + 12*x[29] - 22*x[30] + 8*x[31] - 30*x[32] + 26*x[33] + 8*x[34] - 4*x[35] + 2*x[36] - 8*x[37] + 2*x[38] + 2*x[39] - 2*x[40] + 4*x[41] - 2*x[42] - 2*x[43] + 4*x[44] + 2*x[45] - 4*x[46] + 2*x[47] - 2*x[48] + 4*x[49] - 4*x[50] + 2*x[51] + 4*x[52] - 4*x[53] + 4*x[54] + x[67]) + dot[l1, p4]*dot[p1, p4]^2* (-34*x[1] + 4*x[2] + 48*x[3] - 36*x[4] + 40*x[5] - 70*x[6] - 19*x[7] + 18*x[8] - 27*x[9] + 24*x[10] + 4*x[11] + x[12] - 8*x[13] + 27*x[14] + 16*x[15] + 18*x[16] + 12*x[17] + 14*x[18] - 11*x[19] - x[20] + 16*x[21] + 2*x[22] - 8*x[23] + 8*x[24] - 28*x[25] + 24*x[26] - 8*x[27] - 4*x[28] + 12*x[29] - 22*x[30] + 8*x[31] - 30*x[32] + 26*x[33] + 8*x[34] - 4*x[35] + 2*x[36] - 8*x[37] + 2*x[38] + 2*x[39] - 2*x[40] + 4*x[41] - 2*x[42] - 2*x[43] + 4*x[44] + 2*x[45] - 4*x[46] + 2*x[47] - 2*x[48] + 4*x[49] - 4*x[50] + 2*x[51] + 4*x[52] - 4*x[53] + 4*x[54] + x[60] + x[67]) + dot[l1, p4]*dot[p2, p4]*dot[p3, p4]* (95*x[1] + 6*x[2] + 24*x[3] + 24*x[4] - 80*x[5] + 93*x[6] + (69*x[7])/2 + 20*x[8] + (89*x[9])/2 - 22*x[10] - 20*x[11] - (7*x[12])/2 - (77*x[14])/2 - 30*x[15] - 31*x[16] + 12*x[17] - 11*x[18] + (45*x[19])/2 - x[20]/2 - 30*x[21] - x[22] - 12*x[23] - 12*x[24] + 48*x[25] - 30*x[26] + 15*x[27] - 4*x[28] - 11*x[29] + 31*x[30] - 12*x[31] + 47*x[32] - 39*x[33] - 6*x[34] + 4*x[35] + 12*x[36] + 12*x[37] - 7*x[38] - 9*x[39] + 5*x[40] - 4*x[41] - 3*x[42] + 5*x[43] - 3*x[45] - 9*x[47] + 3*x[48] - 5*x[49] + 7*x[50] - 12*x[52] + 2*x[53] + 4*x[55] - 2*x[58] + 4*x[59] - x[69]) + dot[p2, p4]*dot[p3, p4]^2*(62*x[1] - 32*x[2] + 24*x[3] + 24*x[4] - 16*x[5] + 62*x[6] + 5*x[7] + 44*x[8] + 3*x[9] - 22*x[10] - 14*x[11] + x[12] - 26*x[14] - 21*x[15] - 16*x[16] + 12*x[17] - 23*x[18] + 3*x[19] - 8*x[20] - 17*x[21] + 16*x[22] - 12*x[23] - 12*x[24] + 27*x[25] - 15*x[26] + 16*x[27] - 16*x[28] + 19*x[30] - 12*x[31] + 29*x[32] - 23*x[33] - 2*x[34] - 10*x[35] + 12*x[36] + 12*x[37] - 2*x[38] - 8*x[39] + 2*x[41] - 4*x[42] - 4*x[45] - 4*x[47] + 4*x[48] - 3*x[49] + 2*x[50] - 12*x[52] + 6*x[53] - 2*x[55] + x[58] + 3*x[59] - x[66] - x[69]) + dot[l1, p1]*dot[p1, p2]*dot[p1, p3]*x[69] + dot[l1, p1]*dot[p1, p3]*dot[p1, p4]*(43*x[1] + 22*x[2] - 8*x[3] - 12*x[4] - 44*x[5] + 45*x[6] + (69*x[7])/2 + 4*x[8] + (69*x[9])/2 - 8*x[10] - 8*x[11] - (7*x[12])/2 - 2*x[13] - (35*x[14])/2 - 15*x[15] - 17*x[16] + 4*x[17] + (29*x[19])/2 + (5*x[20])/2 - 15*x[21] - 5*x[22] + 2*x[23] - 4*x[24] + 23*x[25] - 13*x[26] + 3*x[27] - 11*x[29] + 16*x[30] - 2*x[31] + 20*x[32] - 16*x[33] - 4*x[34] + 6*x[35] + 2*x[36] + 4*x[37] - 3*x[38] - 5*x[39] + 3*x[40] - 4*x[41] + x[42] + 3*x[43] - 4*x[44] - x[45] - 3*x[47] - 3*x[48] - 2*x[49] + 3*x[50] - 2*x[52] - 2*x[53] - 2*x[54] + 2*x[55] - x[58] + x[59] + x[60] - x[70]) + dot[l1, p4]*dot[p1, p4]*dot[p2, p4]* (10*x[1] - 8*x[2] + 16*x[3] + 16*x[4] - 16*x[5] + 22*x[6] + 3*x[7] + 5*x[9] - 2*x[10] - 2*x[11] + x[12] - 2*x[13] - 6*x[14] - 5*x[15] - 6*x[16] - 3*x[18] + 3*x[19] - 5*x[21] - 2*x[22] - 4*x[23] - 2*x[24] + 9*x[25] - 7*x[26] + 2*x[27] - 2*x[29] + 5*x[30] - 2*x[31] + 9*x[32] - 9*x[33] - 2*x[34] + 2*x[35] + 2*x[36] + 2*x[37] - 2*x[38] - 2*x[39] + 2*x[40] + 2*x[43] + 2*x[44] - 2*x[47] + 2*x[48] - x[49] + 2*x[50] - 2*x[52] + 2*x[55] - x[58] + x[59] + x[60] + x[70]) + dot[p1, p4]^2*dot[p2, p4]*(-42*x[1] - 12*x[2] + 52*x[3] - 24*x[4] + 44*x[5] - 70*x[6] - 29*x[7] + 20*x[8] - 37*x[9] + 24*x[10] + 6*x[11] + 3*x[12] - 6*x[13] + 29*x[14] + 18*x[15] + 20*x[16] + 10*x[17] + 10*x[18] - 15*x[19] - 3*x[20] + 18*x[21] + 4*x[22] - 10*x[23] + 8*x[24] - 30*x[25] + 24*x[26] - 8*x[27] - 6*x[28] + 14*x[29] - 24*x[30] + 8*x[31] - 30*x[32] + 26*x[33] + 8*x[34] - 6*x[35] + 2*x[36] - 8*x[37] + 2*x[38] + 2*x[39] - 2*x[40] + 6*x[41] - 2*x[42] - 2*x[43] + 6*x[44] + 2*x[45] - 4*x[46] + 2*x[47] + 4*x[49] - 4*x[50] + 2*x[51] + 4*x[52] - 2*x[53] + 4*x[54] + x[67] + x[70]) + dot[l1, p4]*dot[p1, p4]*dot[p3, p4]*(43*x[1] - 26*x[2] + 8*x[3] + 4*x[4] - 48*x[5] + 53*x[6] + (29*x[7])/2 + 16*x[8] + (25*x[9])/2 - 18*x[10] - 12*x[11] - (3*x[12])/2 - 4*x[13] - (49*x[14])/2 - 18*x[15] - 17*x[16] + 4*x[17] - 15*x[18] + (13*x[19])/2 - (9*x[20])/2 - 16*x[21] + 9*x[22] - 2*x[23] - 6*x[24] + 26*x[25] - 20*x[26] + 7*x[27] - 6*x[28] - 5*x[29] + 15*x[30] - 4*x[31] + 29*x[32] - 23*x[33] - 2*x[34] - 4*x[35] + 4*x[36] + 6*x[37] - 3*x[38] - 3*x[39] + 3*x[40] - 3*x[42] + 3*x[43] - 2*x[44] - 5*x[45] - 3*x[47] + 3*x[48] - 3*x[49] + 3*x[50] - 4*x[52] + 6*x[53] - 2*x[54] + 2*x[59] + 2*x[60] - x[71]) + dot[p1, p4]*dot[p3, p4]^2*(28*x[1] - 56*x[2] + 8*x[3] + 8*x[4] - 4*x[5] + 44*x[6] - 2*x[7] + 38*x[8] - 14*x[9] - 20*x[10] - 10*x[11] + 2*x[12] - 2*x[13] - 20*x[14] - 16*x[15] - 10*x[16] + 6*x[17] - 26*x[18] - 6*x[19] - 10*x[20] - 10*x[21] + 22*x[22] - 4*x[23] - 8*x[24] + 16*x[25] - 12*x[26] + 10*x[27] - 16*x[28] + 2*x[29] + 10*x[30] - 6*x[31] + 20*x[32] - 16*x[33] - 14*x[35] + 6*x[36] + 8*x[37] - 4*x[39] + 4*x[41] - 4*x[42] - 2*x[44] - 6*x[45] + 4*x[48] - 2*x[49] - 6*x[52] + 8*x[53] - 2*x[54] - 4*x[55] + 2*x[58] + 2*x[59] + x[60] - x[66] - x[71]) + dot[p1, p4]^2*dot[p3, p4]*(-8*x[1] - 16*x[2] + 44*x[3] - 36*x[4] + 4*x[5] - 36*x[6] - 8*x[7] + 28*x[8] - 18*x[9] + 12*x[10] - 4*x[11] - 8*x[13] + 10*x[14] + 4*x[15] + 6*x[16] + 14*x[17] + 4*x[18] - 6*x[19] - 4*x[20] + 6*x[21] + 8*x[22] - 8*x[23] + 4*x[24] - 10*x[25] + 10*x[26] - 4*x[27] - 8*x[28] + 8*x[29] - 12*x[30] + 6*x[31] - 10*x[32] + 10*x[33] + 6*x[34] - 6*x[35] + 4*x[36] - 4*x[37] + 4*x[41] - 4*x[42] + 2*x[44] - 2*x[45] - 4*x[46] + 2*x[49] - 2*x[50] + 2*x[51] + 2*x[52] + 2*x[54] + x[59] + x[60] + x[67] - x[71]) + dot[p1, p4]*dot[p2, p4]*dot[p3, p4]* (78*x[1] - 32*x[2] + 24*x[3] + 28*x[4] - 80*x[5] + 86*x[6] + 19*x[7] + 28*x[8] + 25*x[9] - 26*x[10] - 18*x[11] - x[12] - 2*x[13] - 38*x[14] - 27*x[15] - 28*x[16] + 8*x[17] - 21*x[18] + 15*x[19] - 6*x[20] - 25*x[21] + 8*x[22] - 10*x[23] - 12*x[24] + 45*x[25] - 31*x[26] + 14*x[27] - 10*x[28] - 8*x[29] + 27*x[30] - 10*x[31] + 49*x[32] - 39*x[33] - 6*x[34] - 2*x[35] + 10*x[36] + 12*x[37] - 6*x[38] - 8*x[39] + 4*x[40] - 4*x[42] + 4*x[43] - 6*x[45] - 8*x[47] + 6*x[48] - 5*x[49] + 6*x[50] - 10*x[52] + 8*x[53] - 2*x[54] + 2*x[55] - x[58] + 3*x[59] + x[60] - x[69] + x[70] - x[71]) + dot[l1, p1]*dot[p1, p2]* dot[p1, p4]*x[71] + dot[l1, p4]*dot[p2, p3]*dot[p3, p4]* (-6*x[1] - 28*x[2] - 4*x[3] + 16*x[4] + 28*x[5] + 6*x[6] - 17*x[7] + 26*x[8] - 21*x[9] - 8*x[10] + 3*x[12] + 2*x[13] - 3*x[14] - 2*x[15] + 2*x[16] + 2*x[17] - 14*x[18] - 9*x[19] - 5*x[20] + 2*x[21] + 14*x[22] - 2*x[23] - 8*x[24] - 2*x[25] + 2*x[26] + 8*x[27] - 10*x[28] + 6*x[29] + 2*x[30] - 6*x[31] - 12*x[35] + 4*x[36] + 6*x[37] + 2*x[38] - 2*x[39] - 4*x[40] + 2*x[41] - 2*x[42] - 4*x[43] - 2*x[45] + 2*x[46] + 2*x[47] + 2*x[48] - 2*x[50] - 4*x[52] + 4*x[53] - 4*x[55] + 2*x[58] + 2*x[62] + x[63] - x[73]) + dot[p2, p3]*dot[p3, p4]^2*(-11*x[1] - 42*x[2] - 4*x[3] + 16*x[4] + 44*x[5] + 11*x[6] - (65*x[7])/2 + 38*x[8] - (65*x[9])/2 - 12*x[10] + (7*x[12])/2 + 2*x[13] - (9*x[14])/2 - x[15] + 3*x[16] + 4*x[17] - 22*x[18] - (29*x[19])/2 - (17*x[20])/2 + 7*x[21] + 17*x[22] - 4*x[23] - 10*x[24] - 3*x[25] + 3*x[26] + 11*x[27] - 16*x[28] + 9*x[29] + 2*x[30] - 8*x[31] - 2*x[34] - 14*x[35] + 6*x[36] + 8*x[37] + 3*x[38] - 3*x[39] - 5*x[40] + 4*x[41] - 3*x[42] - 5*x[43] - 3*x[45] + 2*x[46] + 3*x[47] + 3*x[48] - 3*x[50] - 6*x[52] + 6*x[53] - 6*x[55] + 3*x[58] + x[59] + x[62] + x[63] - x[65] - x[73]) + dot[l1, p1]*dot[p1, p2]*dot[p2, p3]*x[73] + dot[l1, p1]*dot[p1, p4]* dot[p3, p4]*(18*x[1] - 24*x[3] + 28*x[4] - 64*x[5] + 58*x[6] + 27*x[7] - 10*x[8] + 33*x[9] - 12*x[10] - 12*x[11] - 9*x[12] + 2*x[13] - 35*x[14] - 20*x[15] - 28*x[16] - 6*x[17] - 12*x[18] + 19*x[19] + 5*x[20] - 14*x[21] + 8*x[23] - 6*x[24] + 36*x[25] - 30*x[26] + 6*x[27] + 4*x[28] - 12*x[29] + 20*x[30] - 10*x[31] + 36*x[32] - 32*x[33] - 10*x[34] + 8*x[35] - 2*x[36] + 8*x[37] - 4*x[38] - 2*x[39] + 4*x[40] - 6*x[41] - 2*x[42] + 4*x[43] - 6*x[44] - 6*x[45] + 4*x[46] - 4*x[47] + 2*x[48] - 4*x[49] + 4*x[50] - 2*x[51] - 6*x[52] + 2*x[53] - 6*x[54] + 2*x[55] + x[61] - x[63] - x[74]) + dot[p1, p2]*dot[p1, p4]^2*(21*x[1] - 6*x[2] - 24*x[3] + 12*x[4] - 16*x[5] + 39*x[6] + (7*x[7])/2 - 9*x[8] + (15*x[9])/2 - 20*x[10] + (3*x[12])/2 + 4*x[13] - (23*x[14])/2 - 6*x[15] - 5*x[16] - 8*x[17] - 9*x[18] + (3*x[19])/2 - (3*x[20])/2 - 8*x[21] - x[22] + 2*x[23] - 6*x[24] + 12*x[25] - 10*x[26] + 4*x[27] - 6*x[29] + 11*x[30] + 15*x[32] - 11*x[33] - 4*x[34] - 2*x[36] + 4*x[37] - x[38] - x[39] + x[40] + 3*x[42] + x[43] - x[45] + 2*x[46] - x[47] + x[48] - 2*x[49] + 2*x[50] + 2*x[52] + 4*x[53] - 2*x[54] + x[57] + x[63] + x[74]) + dot[l1, p4]*dot[p1, p2]*dot[p1, p4]*(13*x[1] + 2*x[2] - 28*x[3] + 20*x[4] - 36*x[5] + 47*x[6] + (19*x[7])/2 - 12*x[8] + (35*x[9])/2 - 22*x[10] - 4*x[11] - (5*x[12])/2 + 6*x[13] - (43*x[14])/2 - 10*x[15] - 13*x[16] - 10*x[17] - 9*x[18] + (19*x[19])/2 + (9*x[20])/2 - 10*x[21] - 3*x[22] + 2*x[23] - 8*x[24] + 22*x[25] - 18*x[26] + 5*x[27] + 2*x[28] - 9*x[29] + 15*x[30] - 2*x[31] + 25*x[32] - 19*x[33] - 8*x[34] + 4*x[35] - 2*x[36] + 6*x[37] - 3*x[38] - x[39] + 3*x[40] - 2*x[41] + 3*x[42] + 3*x[43] - 3*x[45] + 4*x[46] - 3*x[47] + x[48] - 3*x[49] + 3*x[50] + 2*x[52] + 4*x[53] - 4*x[54] + 2*x[55] + x[61] + x[63] + x[74]) + dot[l1, p4]*dot[p1, p3]*dot[p3, p4]* (4*x[1] - 24*x[2] + 16*x[3] + 24*x[4] + 44*x[5] + 24*x[6] - 8*x[7] + 62*x[8] - 16*x[9] - 20*x[10] - 8*x[11] - 6*x[12] + 2*x[13] - 26*x[14] - 8*x[15] - 8*x[16] + 2*x[17] - 32*x[18] - 4*x[19] - 4*x[20] - 2*x[21] + 22*x[22] - 4*x[23] - 4*x[24] + 14*x[25] - 8*x[26] + 6*x[27] - 26*x[28] + 6*x[30] - 8*x[31] + 22*x[32] - 6*x[33] - 4*x[34] - 16*x[35] + 4*x[36] + 6*x[37] - 2*x[38] - 4*x[39] + 8*x[41] - 6*x[45] + 4*x[46] - 2*x[48] - 2*x[49] - 2*x[50] - 4*x[52] + 12*x[53] - 6*x[54] - 8*x[55] + 4*x[58] + 2*x[61] - x[63] - x[76]) + dot[p1, p3]*dot[p3, p4]^2*(-4*x[1] - 36*x[2] + 24*x[3] + 20*x[4] + 52*x[5] + 12*x[6] - 22*x[7] + 64*x[8] - 28*x[9] - 18*x[10] - 6*x[11] - 4*x[12] - 18*x[14] - 4*x[15] - 2*x[16] + 6*x[17] - 30*x[18] - 10*x[19] - 8*x[20] + 6*x[21] + 22*x[22] - 6*x[23] - 4*x[24] + 6*x[25] - 2*x[26] + 7*x[27] - 26*x[28] + 5*x[29] + 2*x[30] - 8*x[31] + 12*x[32] - 2*x[33] - 4*x[34] - 16*x[35] + 6*x[36] + 6*x[37] - 4*x[39] - 2*x[40] + 8*x[41] - 2*x[42] - 2*x[43] - 6*x[45] + 2*x[46] + 2*x[47] - x[49] - 3*x[50] - 6*x[52] + 10*x[53] - 4*x[54] - 8*x[55] + 4*x[58] + x[59] + x[61] - x[63] - x[65] - x[76]) + dot[l1, p1]*dot[p1, p2]*dot[p2, p4]* x[76] + dot[l1, p1]*dot[p1, p4]*dot[p2, p4]*(41*x[1] - 2*x[2] - 24*x[3] + 28*x[4] - 36*x[5] + 71*x[6] + (51*x[7])/2 + 18*x[8] + (59*x[9])/2 - 24*x[10] - 6*x[11] - (5*x[12])/2 + 2*x[13] - (69*x[14])/2 - 19*x[15] - 23*x[16] - 6*x[17] - 22*x[18] + (27*x[19])/2 - x[20]/2 - 19*x[21] + 5*x[22] + 8*x[23] - 6*x[24] + 33*x[25] - 23*x[26] + 7*x[27] - 10*x[28] - 15*x[29] + 24*x[30] - 10*x[31] + 40*x[32] - 24*x[33] - 8*x[34] - 2*x[35] - 2*x[36] + 8*x[37] - 3*x[38] - 7*x[39] + 3*x[40] + 3*x[42] + 3*x[43] - 6*x[44] - 3*x[45] + 4*x[46] - 3*x[47] - x[48] - 4*x[49] + 3*x[50] - 2*x[51] - 6*x[52] + 10*x[53] - 6*x[54] - 4*x[55] + x[58] + x[61] - x[63] - x[77]) + dot[p1, p3]*dot[p1, p4]^2*(13*x[1] - 6*x[2] - 24*x[3] + 12*x[4] - 16*x[5] + 39*x[6] + (7*x[7])/2 - 17*x[8] + (15*x[9])/2 - 12*x[10] - 2*x[11] - x[12]/2 + 4*x[13] - (23*x[14])/2 - 6*x[15] - 7*x[16] - 8*x[17] - 5*x[18] + (3*x[19])/2 + x[20]/2 - 6*x[21] - 3*x[22] + 2*x[23] - 6*x[24] + 12*x[25] - 12*x[26] + 4*x[27] + 4*x[28] - 4*x[29] + 9*x[30] + 11*x[32] - 13*x[33] - 4*x[34] + 4*x[35] - 2*x[36] + 4*x[37] - x[38] + x[39] + x[40] - 2*x[41] + x[42] + x[43] - x[45] + 2*x[46] - x[47] + x[48] - 2*x[49] + 2*x[50] + 2*x[52] - 2*x[54] + 2*x[55] + x[57] + x[63] + x[77]) + dot[l1, p4]*dot[p1, p3]*dot[p1, p4]* (16*x[1] - 8*x[2] - 28*x[3] + 20*x[4] - 8*x[5] + 56*x[6] + 2*x[7] - 4*x[8] + 8*x[9] - 18*x[10] - 4*x[11] - 2*x[12] + 6*x[13] - 21*x[14] - 9*x[15] - 12*x[16] - 10*x[17] - 15*x[18] + 2*x[19] + x[20] - 9*x[21] + 2*x[23] - 8*x[24] + 19*x[25] - 17*x[26] + 6*x[27] - 2*x[28] - 6*x[29] + 13*x[30] - 2*x[31] + 21*x[32] - 17*x[33] - 6*x[34] + 2*x[35] - 2*x[36] + 6*x[37] - 2*x[38] + 2*x[40] + 2*x[42] + 2*x[43] - 2*x[45] + 4*x[46] - 2*x[47] - 3*x[49] + 2*x[50] + 2*x[52] + 4*x[53] - 4*x[54] + x[58] + x[61] + x[63] + x[77]) + dot[l1, p3]*dot[p1, p2]*dot[p3, p4]* (-1/4 - 25*x[1] + 10*x[2] + 16*x[3] - 12*x[5] - 35*x[6] + (29*x[7])/2 + 2*x[8] - (11*x[9])/2 + 28*x[10] - 2*x[11] - (11*x[12])/2 - 2*x[13] + (5*x[14])/2 + 3*x[15] - 5*x[16] + 2*x[17] + 8*x[18] + (9*x[19])/2 + (13*x[20])/2 + 7*x[21] + x[22] + 4*x[24] - 3*x[25] + 3*x[26] - 5*x[27] + 2*x[28] + 3*x[29] - 6*x[30] - 4*x[32] + 4*x[33] + 2*x[35] - 2*x[37] - x[38] + x[39] - x[40] - 2*x[41] - x[42] - x[43] - 3*x[45] - x[47] - x[48] - x[50] - 2*x[53] - 2*x[54] + 2*x[55] - 3*x[58] + x[61] - x[63] - x[78]) + dot[l1, p2]*dot[p1, p3]*dot[p2, p4]* (-1/4 + 26*x[1] + 16*x[3] - 4*x[5] + 6*x[6] + 9*x[7] + 18*x[8] + 3*x[9] + 2*x[10] - 2*x[11] - 3*x[12] - 2*x[13] - 8*x[14] - 3*x[15] - 6*x[16] + 2*x[17] - 7*x[18] + 3*x[19] - 2*x[20] - x[21] + 2*x[22] + 4*x[24] + 9*x[25] - 5*x[26] - 6*x[28] - 2*x[29] + 3*x[30] + 11*x[32] - 3*x[33] - 2*x[34] - 2*x[37] - 2*x[38] + 2*x[41] - 2*x[45] - 2*x[47] - 2*x[48] - 3*x[49] + 2*x[53] - 2*x[54] - 2*x[55] - x[58] + x[61] - x[63] - x[78]) + dot[l1, p2]*dot[p1, p2]*dot[p3, p4]* (1/4 - 40*x[1] + 12*x[2] + 16*x[5] - 40*x[6] - 12*x[7] - 14*x[9] + 18*x[10] - 2*x[11] - 2*x[12] + 9*x[14] + 9*x[15] + 4*x[16] + 7*x[18] - 2*x[19] + 5*x[20] + 9*x[21] + 4*x[22] - 11*x[25] + 11*x[26] - 4*x[27] + 6*x[29] - 11*x[30] - 11*x[32] + 11*x[33] + 2*x[34] - 2*x[35] + 3*x[49] - 2*x[50] + x[58] + x[61] + x[78]) + dot[l1, p3]*dot[p1, p3]*dot[p2, p4]*(1/4 + 15*x[1] + 6*x[2] + 28*x[5] + 5*x[6] - (23*x[7])/2 + 16*x[8] + x[9]/2 - 8*x[10] - 2*x[11] + x[12]/2 - (7*x[14])/2 + x[15] + x[16] - 8*x[18] - (3*x[19])/2 - (7*x[20])/2 - x[21] + 3*x[22] + x[25] + x[26] + x[27] - 8*x[28] - x[29] + 4*x[32] + 2*x[33] - 4*x[35] - x[38] - x[39] + x[40] + 4*x[41] + x[42] + x[43] + x[45] - x[47] - x[48] - x[50] + 4*x[53] - 4*x[55] + 3*x[58] + x[61] + x[78]) + dot[l1, p4]*dot[p1, p2]*dot[p3, p4]*(-21*x[1] + 14*x[2] + 16*x[3] + 24*x[4] - 64*x[5] + 5*x[6] + (33*x[7])/2 + 6*x[8] + (29*x[9])/2 + 10*x[10] - 16*x[11] - (27*x[12])/2 + 2*x[13] - (57*x[14])/2 - 10*x[15] - 25*x[16] + 2*x[17] - x[18] + (41*x[19])/2 + (27*x[20])/2 - 2*x[21] + x[22] - 4*x[23] - 4*x[24] + 28*x[25] - 20*x[26] + x[27] + 2*x[28] - 3*x[29] + 7*x[30] - 8*x[31] + 29*x[32] - 21*x[33] - 10*x[34] + 8*x[35] + 4*x[36] + 6*x[37] - 7*x[38] - x[39] + 5*x[40] - 6*x[41] - 3*x[42] + 5*x[43] - 9*x[45] + 4*x[46] - 7*x[47] + x[48] - 3*x[49] + 3*x[50] - 4*x[52] + 2*x[53] - 6*x[54] + 6*x[55] - 2*x[58] + 2*x[61] - x[63] - x[79]) + dot[l1, p1]*dot[p1, p2]* dot[p3, p4]*x[79] + dot[p2, p4]^3*(18*x[1] + 8*x[2] + 8*x[3] + 8*x[4] - 16*x[5] + 30*x[6] + 13*x[7] + 4*x[8] + 15*x[9] - 2*x[10] - 4*x[11] - x[12] - 8*x[14] - 9*x[15] - 10*x[16] + 4*x[17] - x[18] + 7*x[19] + 2*x[20] - 5*x[21] - 4*x[22] - 4*x[23] - 4*x[24] + 13*x[25] - 7*x[26] + 4*x[27] - 4*x[29] + 9*x[30] - 4*x[31] + 9*x[32] - 11*x[33] - 6*x[34] + 4*x[35] + 4*x[36] + 4*x[37] - 2*x[38] - 4*x[39] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] - 4*x[52] - 4*x[53] + 2*x[55] - x[58] + x[59] - x[81]) + dot[l1, p4]*dot[p2, p4]^2* (36*x[1] + 16*x[2] + 12*x[3] + 12*x[4] - 36*x[5] + 52*x[6] + 26*x[7] + 2*x[8] + 30*x[9] - 4*x[10] - 8*x[11] - 2*x[12] - 16*x[14] - 16*x[15] - 18*x[16] + 6*x[17] + 14*x[19] + 4*x[20] - 12*x[21] - 8*x[22] - 6*x[23] - 6*x[24] + 24*x[25] - 14*x[26] + 6*x[27] + 2*x[28] - 8*x[29] + 16*x[30] - 6*x[31] + 18*x[32] - 20*x[33] - 8*x[34] + 8*x[35] + 6*x[36] + 6*x[37] - 4*x[38] - 6*x[39] + 4*x[40] - 4*x[41] + 4*x[43] - 4*x[47] - 2*x[49] + 4*x[50] - 6*x[52] - 6*x[53] + 4*x[55] - 2*x[58] + 2*x[59] - x[81]) + dot[p2, p4]^2*dot[p3, p4]*(78*x[1] + 12*x[2] + 24*x[3] + 24*x[4] - 64*x[5] + 82*x[6] + 31*x[7] + 20*x[8] + 41*x[9] - 16*x[10] - 16*x[11] - 3*x[12] - 31*x[14] - 26*x[15] - 28*x[16] + 12*x[17] - 8*x[18] + 21*x[19] + x[20] - 22*x[21] - 4*x[22] - 12*x[23] - 12*x[24] + 42*x[25] - 24*x[26] + 14*x[27] - 4*x[28] - 10*x[29] + 28*x[30] - 12*x[31] + 38*x[32] - 34*x[33] - 10*x[34] + 6*x[35] + 12*x[36] + 12*x[37] - 6*x[38] - 10*x[39] + 4*x[40] - 4*x[41] - 2*x[42] + 4*x[43] - 2*x[45] - 8*x[47] + 2*x[48] - 4*x[49] + 6*x[50] - 12*x[52] - 2*x[53] + 4*x[55] - 2*x[58] + 3*x[59] - x[69] - x[81]) + dot[p1, p4]*dot[p2, p4]^2*(10*x[1] - 8*x[2] + 16*x[3] + 20*x[4] - 12*x[5] + 30*x[6] + 3*x[7] + 6*x[8] + 5*x[9] - 2*x[10] - 2*x[11] + x[12] - 6*x[14] - 7*x[15] - 8*x[16] + 2*x[17] - 5*x[18] + 3*x[19] - 3*x[21] - 2*x[22] - 6*x[23] - 4*x[24] + 11*x[25] - 7*x[26] + 4*x[27] - 2*x[28] - 2*x[29] + 7*x[30] - 4*x[31] + 9*x[32] - 11*x[33] - 6*x[34] + 2*x[35] + 4*x[36] + 4*x[37] - 2*x[38] - 4*x[39] + 2*x[40] + 2*x[43] + 2*x[44] - 2*x[47] + 2*x[48] - x[49] + 2*x[50] - 4*x[52] - 2*x[53] + 2*x[55] - x[58] + x[59] + x[70] - x[81]) + dot[l1, p1]*dot[p1, p3]^2* x[81] + dot[l1, p4]*dot[p2, p3]*dot[p2, p4]*(22*x[1] + 8*x[2] - 4*x[3] + 16*x[4] + 4*x[5] + 34*x[6] + 3*x[7] + 10*x[8] + 15*x[9] - 12*x[10] - 2*x[11] - x[12] + 4*x[13] - 11*x[14] - 8*x[15] - 8*x[16] + 2*x[17] - 6*x[18] + 7*x[19] + x[20] - 4*x[21] - 4*x[22] - 4*x[23] - 8*x[24] + 14*x[25] - 8*x[26] + 8*x[27] - 2*x[28] - 4*x[29] + 12*x[30] - 6*x[31] + 10*x[32] - 12*x[33] - 8*x[34] + 4*x[35] + 4*x[36] + 6*x[37] - 2*x[38] - 4*x[39] - 2*x[41] + 2*x[46] - 2*x[47] - 2*x[49] + 2*x[50] - 4*x[52] - 4*x[53] + 2*x[62] + x[63] - x[83]) + dot[l1, p1]*dot[p1, p3]* dot[p2, p3]*x[83] + dot[l1, p1]*dot[p1, p3]*dot[p3, p4]* (11*x[1] + 18*x[2] + 28*x[3] + 24*x[4] - 12*x[5] + 29*x[6] + (37*x[7])/2 + 30*x[8] + (29*x[9])/2 + 2*x[10] - 12*x[11] - (23*x[12])/2 - (49*x[14])/2 - 14*x[15] - 21*x[16] + 8*x[17] - 9*x[18] + (25*x[19])/2 + (7*x[20])/2 - 6*x[21] + 3*x[22] - 8*x[23] - 6*x[24] + 24*x[25] - 12*x[26] + 7*x[27] - 8*x[28] - 5*x[29] + 11*x[30] - 10*x[31] + 19*x[32] - 17*x[33] - 8*x[34] + 2*x[35] + 8*x[36] + 8*x[37] - 5*x[38] - 7*x[39] + x[40] - 2*x[41] - x[42] + 3*x[43] - 5*x[45] + 2*x[46] - 3*x[47] - x[48] - x[49] + x[50] - 8*x[52] - 2*x[53] - 4*x[54] + 2*x[55] + x[61] - x[63] - x[84]) + dot[l1, p4]*dot[p1, p2]*dot[p2, p4]*(-23*x[1] + 10*x[2] - 12*x[3] - 12*x[5] - 13*x[6] + (11*x[7])/2 - 16*x[8] + (19*x[9])/2 - 6*x[10] - (5*x[12])/2 + 2*x[13] - (3*x[14])/2 + 2*x[15] + x[16] - 6*x[17] + 5*x[18] + (15*x[19])/2 + (17*x[20])/2 + 4*x[21] - 5*x[22] + 4*x[23] + 2*x[24] + 2*x[25] - 4*x[26] - 5*x[27] + 6*x[28] - 3*x[29] - x[30] + 2*x[31] + 3*x[32] - x[33] - 4*x[34] + 6*x[35] - 4*x[36] - 2*x[37] - x[38] + 3*x[39] + 3*x[40] - 2*x[41] + x[42] + x[43] - x[45] + 2*x[46] - x[47] - x[48] - x[49] + x[50] + 4*x[52] - 2*x[53] - 2*x[54] + 2*x[55] + x[61] + x[84]) + dot[l1, p4]*dot[p1, p3]*dot[p2, p4]* (45*x[1] + 6*x[2] + 16*x[3] + 24*x[4] + 12*x[5] + 59*x[6] + (23*x[7])/2 + 54*x[8] + (27*x[9])/2 - 18*x[10] - 8*x[11] - (13*x[12])/2 + 2*x[13] - (63*x[14])/2 - 14*x[15] - 19*x[16] + 2*x[17] - 27*x[18] + (15*x[19])/2 - (3*x[20])/2 - 14*x[21] + 7*x[22] - 4*x[23] - 4*x[24] + 28*x[25] - 16*x[26] + 7*x[27] - 22*x[28] - 9*x[29] + 17*x[30] - 8*x[31] + 35*x[32] - 15*x[33] - 6*x[34] - 4*x[35] + 4*x[36] + 6*x[37] - 5*x[38] - 7*x[39] + 3*x[40] + 6*x[41] + 3*x[42] + 3*x[43] - 3*x[45] + 4*x[46] - 5*x[47] - 5*x[48] - 5*x[49] + x[50] - 4*x[52] + 10*x[53] - 6*x[54] - 6*x[55] + 2*x[58] + 2*x[61] - x[63] - x[85]) + dot[l1, p1]*dot[p1, p3]*dot[p2, p4]*x[85] + dot[l1, p2]*dot[p3, p4]^2*(10*x[1] + 20*x[2] + 32*x[3] - 8*x[4] - 28*x[5] - 22*x[6] + 23*x[7] + 6*x[8] + 9*x[9] + 10*x[10] - 2*x[11] - 3*x[12] - 6*x[13] + 3*x[14] - 2*x[15] + 10*x[17] + 12*x[18] + 7*x[19] + x[20] - 4*x[22] - 4*x[23] + 4*x[24] + 4*x[26] - 3*x[27] + 2*x[28] + x[29] - 2*x[30] + 2*x[33] + 2*x[34] + 4*x[35] + 4*x[36] - 2*x[37] - 2*x[38] - 2*x[39] - 2*x[41] - 2*x[42] - 4*x[46] - 2*x[47] + x[49] + x[50] - 4*x[52] + 2*x[54] + 2*x[55] - 2*x[56] - 2*x[58] - x[63] - x[86]) + dot[p1, p2]*dot[p3, p4]^2*(-6*x[1] + 24*x[2] + 48*x[3] + 4*x[4] - 68*x[5] - 22*x[6] + 37*x[7] + 10*x[8] + 17*x[9] + 22*x[10] - 12*x[11] - 11*x[12] - 6*x[13] - 13*x[14] - 8*x[15] - 16*x[16] + 12*x[17] + 12*x[18] + 19*x[19] + 9*x[20] - 4*x[22] - 6*x[23] + 4*x[24] + 16*x[25] - 8*x[26] - 5*x[27] + 4*x[28] - x[29] - 4*x[31] + 16*x[32] - 10*x[33] - 4*x[34] + 10*x[35] + 6*x[36] - 6*x[38] - 2*x[39] + 4*x[40] - 6*x[41] - 4*x[42] + 4*x[43] - 6*x[45] - 2*x[46] - 6*x[47] - x[49] + 3*x[50] - 6*x[52] - 2*x[54] + 6*x[55] - 2*x[56] - 4*x[58] + x[61] - 2*x[63] - x[79] - x[86]) + dot[l1, p3]*dot[p1, p2]^2*(-40*x[1] - 16*x[2] - 4*x[3] - 4*x[4] + 56*x[5] - 44*x[6] - 30*x[7] + 10*x[8] - 32*x[9] + 14*x[10] + 4*x[11] + 2*x[12] + 16*x[14] + 14*x[15] + 12*x[16] - 2*x[17] - 2*x[18] - 14*x[19] - 2*x[20] + 12*x[21] + 12*x[22] + 2*x[23] + 2*x[24] - 22*x[25] + 16*x[26] - 3*x[27] - 6*x[28] + 9*x[29] - 14*x[30] + 2*x[31] - 22*x[32] + 18*x[33] + 6*x[34] - 10*x[35] - 2*x[36] - 2*x[37] + 4*x[38] + 2*x[39] - 4*x[40] + 4*x[41] - 4*x[43] + 4*x[47] + 3*x[49] - 5*x[50] + 2*x[52] - 4*x[55] + 2*x[56] + 2*x[58] + x[86]) + dot[l1, p4]*dot[p2, p3]^2*(-20*x[1] - 16*x[3] - 48*x[4] + 12*x[5] - 32*x[6] - 14*x[7] + 2*x[8] - 10*x[9] + 12*x[10] + 4*x[11] + 4*x[12] + 18*x[14] + 8*x[15] + 10*x[16] + 8*x[17] + 10*x[18] - 6*x[19] + 8*x[21] - 2*x[22] - 16*x[25] + 12*x[26] - 2*x[27] + 6*x[29] - 10*x[30] + 4*x[31] - 18*x[32] + 14*x[33] + 4*x[34] - 4*x[37] + 2*x[38] + 2*x[39] - 2*x[40] - 2*x[42] - 2*x[43] + 2*x[45] + 2*x[47] - 2*x[48] + 2*x[49] - 2*x[50] + 2*x[51] + 4*x[52] - 4*x[53] + 4*x[54] - 2*x[57] + 2*x[63] - x[87]) + dot[l1, p1]*dot[p2, p3]^2*x[87] + dot[l1, p1]*dot[p3, p4]^2*(27*x[1] + 14*x[2] + 24*x[3] + 8*x[4] - 84*x[5] + 21*x[6] + (81*x[7])/2 - 2*x[8] + (69*x[9])/2 - 6*x[10] - 12*x[11] - (19*x[12])/2 - 2*x[13] - (49*x[14])/2 - 18*x[15] - 21*x[16] + 6*x[17] + 5*x[18] + (45*x[19])/2 + (11*x[20])/2 - 12*x[21] - 7*x[22] - 4*x[23] + 30*x[25] - 22*x[26] + x[27] + 6*x[28] - 9*x[29] + 13*x[30] - 4*x[31] + 29*x[32] - 23*x[33] - 6*x[34] + 12*x[35] + 4*x[36] + 2*x[37] - 7*x[38] - x[39] + 5*x[40] - 6*x[41] - 3*x[42] + 5*x[43] - 5*x[45] - 7*x[47] + x[48] - 3*x[49] + 5*x[50] - 4*x[52] - 2*x[54] + 6*x[55] - 2*x[56] - 2*x[58] - x[63] - x[88]) + dot[l1, p4]*dot[p1, p2]^2*(-39*x[1] - 6*x[2] - 4*x[3] - 4*x[4] + 68*x[5] - 45*x[6] - (57*x[7])/2 + 10*x[8] - (61*x[9])/2 + 6*x[10] + 6*x[11] + (3*x[12])/2 + (37*x[14])/2 + 16*x[15] + 19*x[16] - 2*x[17] - x[18] - (29*x[19])/2 - (3*x[20])/2 + 14*x[21] + 11*x[22] + 2*x[23] + 2*x[24] - 26*x[25] + 20*x[26] - 3*x[27] - 6*x[28] + 9*x[29] - 15*x[30] + 2*x[31] - 25*x[32] + 21*x[33] + 6*x[34] - 10*x[35] - 2*x[36] - 2*x[37] + 5*x[38] + x[39] - 5*x[40] + 4*x[41] + x[42] - 5*x[43] + x[45] + 5*x[47] - x[48] + 3*x[49] - 5*x[50] + 2*x[52] - 4*x[55] + 2*x[56] + 2*x[58] + x[88]) + dot[p1, p2]^2*dot[p3, p4]* (1/4 - 61*x[1] - 6*x[2] - 12*x[4] + 96*x[5] - 71*x[6] - (91*x[7])/2 + 14*x[8] - (95*x[9])/2 + 20*x[10] + 8*x[11] + (9*x[12])/2 - 2*x[13] + (65*x[14])/2 + 25*x[15] + 27*x[16] + 2*x[18] - (47*x[19])/2 - (7*x[20])/2 + 21*x[21] + 13*x[22] + 2*x[23] + 4*x[24] - 41*x[25] + 33*x[26] - 7*x[27] - 8*x[28] + 15*x[29] - 26*x[30] + 4*x[31] - 40*x[32] + 34*x[33] + 10*x[34] - 14*x[35] - 2*x[36] - 4*x[37] + 7*x[38] + x[39] - 5*x[40] + 6*x[41] + x[42] - 5*x[43] + 3*x[45] - 2*x[46] + 7*x[47] - x[48] + 6*x[49] - 7*x[50] + 2*x[52] + 2*x[54] - 6*x[55] + 2*x[56] + 3*x[58] + x[78] + x[88]) + dot[l1, p4]*dot[p1, p3]*dot[p2, p3]*(44*x[1] + 4*x[2] - 28*x[3] + 8*x[4] + 4*x[5] + 60*x[6] + 8*x[7] + 26*x[8] + 16*x[9] - 24*x[10] - 6*x[11] - 4*x[12] + 8*x[13] - 30*x[14] - 12*x[15] - 14*x[16] - 2*x[17] - 22*x[18] + 8*x[19] - 12*x[21] + 2*x[22] - 8*x[24] + 26*x[25] - 20*x[26] + 8*x[27] - 12*x[28] - 8*x[29] + 18*x[30] - 6*x[31] + 32*x[32] - 18*x[33] - 8*x[34] + 6*x[37] - 4*x[38] - 2*x[39] + 2*x[40] + 2*x[41] + 2*x[42] + 2*x[43] - 2*x[45] + 6*x[46] - 4*x[47] - 2*x[48] - 6*x[49] + 2*x[50] + 8*x[53] - 4*x[54] - 4*x[55] + x[63] + x[64] - x[90]) + dot[l1, p1]*dot[p2, p3]*dot[p2, p4]*x[90] + dot[l1, p1]*dot[p2, p4]*dot[p3, p4]*(2*x[1] - 8*x[2] + 36*x[3] + 16*x[4] - 24*x[5] + 14*x[6] + 9*x[7] + 44*x[8] - 11*x[9] + 12*x[10] - 10*x[11] - 7*x[12] - 2*x[13] - 19*x[14] - 8*x[15] - 18*x[16] + 6*x[17] - 14*x[18] + 5*x[19] + x[20] - 4*x[21] + 8*x[22] - 4*x[23] + 2*x[24] + 16*x[25] - 10*x[26] - 14*x[28] + 2*x[30] - 6*x[31] + 22*x[32] - 8*x[33] - 4*x[34] - 2*x[35] + 4*x[36] + 2*x[37] - 2*x[38] - 4*x[39] + 4*x[40] + 2*x[41] + 6*x[43] - 6*x[45] + 2*x[46] - 4*x[47] - 4*x[48] - 4*x[49] - 2*x[50] - 4*x[52] + 6*x[53] - 6*x[54] - 2*x[55] - 2*x[58] - 2*x[63] - x[91]) + dot[l1, p4]*dot[p1, p2]*dot[p1, p3]* (3*x[1] + 6*x[2] + 4*x[3] - 8*x[4] + 28*x[5] - 15*x[6] - (11*x[7])/2 + 4*x[8] - (7*x[9])/2 + 2*x[10] + 2*x[11] + x[12]/2 - 2*x[13] + (15*x[14])/2 + 6*x[15] + 9*x[16] + 2*x[17] + x[18] - (11*x[19])/2 - (5*x[20])/2 + 6*x[21] + x[22] + 2*x[24] - 8*x[25] + 8*x[26] - 3*x[27] - 2*x[28] + 3*x[29] - 5*x[30] + 2*x[31] - 9*x[32] + 7*x[33] + 2*x[34] - 2*x[35] - 2*x[37] + x[38] + x[39] - x[40] + 2*x[41] - x[42] - 3*x[43] + x[45] - 2*x[46] + x[47] + x[48] + x[49] - x[50] + 2*x[54] - 2*x[55] + x[91]) + dot[l1, p4]*dot[p1, p2]*dot[p2, p3]* (4*x[1] + 12*x[2] - 28*x[3] + 8*x[4] - 48*x[5] + 28*x[6] + 18*x[7] - 6*x[8] + 18*x[9] - 4*x[10] - 8*x[11] - 6*x[12] + 6*x[13] - 20*x[14] - 10*x[15] - 16*x[16] - 2*x[17] - 2*x[18] + 14*x[19] + 8*x[20] - 6*x[21] - 4*x[22] + 2*x[23] - 8*x[24] + 22*x[25] - 18*x[26] + 4*x[27] + 4*x[28] - 6*x[29] + 12*x[30] - 6*x[31] + 22*x[32] - 18*x[33] - 8*x[34] + 8*x[35] + 6*x[37] - 4*x[38] + 2*x[40] - 6*x[41] + 2*x[43] - 4*x[45] + 6*x[46] - 4*x[47] - 4*x[49] + 2*x[50] - 4*x[54] + 4*x[55] - 2*x[58] + x[63] + x[64] - x[92]) + dot[l1, p1]*dot[p2, p3]*dot[p3, p4]* x[92] + dot[l1, p4]*dot[p1, p3]^2*(21*x[1] + 14*x[2] + 20*x[3] + 4*x[4] - 4*x[5] + 7*x[6] + (31*x[7])/2 + 24*x[8] + (27*x[9])/2 - 6*x[10] - 4*x[11] - (9*x[12])/2 - 2*x[13] - (23*x[14])/2 - 4*x[15] - 5*x[16] + 4*x[17] - 3*x[18] + (15*x[19])/2 + x[20]/2 - 4*x[21] + x[22] - 2*x[23] + 2*x[24] + 10*x[25] - 4*x[26] - x[27] - 8*x[28] - 5*x[29] + 5*x[30] - 2*x[31] + 13*x[32] - 3*x[33] - 2*x[34] + 2*x[36] - 3*x[38] - 3*x[39] + x[40] + 2*x[41] + x[42] + x[43] - x[45] - 3*x[47] - 3*x[48] - x[49] + x[50] - 2*x[52] + 4*x[53] - 2*x[54] - 2*x[55] - x[63] - x[93]) + dot[p1, p3]^2*dot[p2, p4]*(1/4 + 11*x[1] + 14*x[2] + 24*x[3] - 4*x[4] + 20*x[5] - 11*x[6] + x[7]/2 + 28*x[8] + (5*x[9])/2 - 2*x[10] - 2*x[11] - (3*x[12])/2 - 4*x[13] - x[14]/2 + 2*x[15] + 3*x[16] + 6*x[17] - x[18] + x[19]/2 - (5*x[20])/2 + 3*x[22] - 2*x[23] + 4*x[24] - 2*x[25] + 6*x[26] - 3*x[27] - 10*x[28] - x[29] - 3*x[30] + x[32] + 7*x[33] + 2*x[34] - 4*x[35] + 2*x[36] - 2*x[37] - x[38] - 3*x[39] + x[40] + 4*x[41] + x[42] + x[43] + x[45] - 2*x[46] - x[47] - 3*x[48] + x[49] - x[50] - 2*x[52] + 4*x[53] - 4*x[55] + 2*x[58] - x[63] + x[78] - x[93]) + dot[l1, p1]*dot[p2, p4]^2*x[93] + dot[l1, p2]*dot[p1, p2]*dot[p2, p3]*(20*x[1] + 8*x[3] + 36*x[4] - 12*x[5] + 32*x[6] + 14*x[7] - 2*x[8] + 10*x[9] - 12*x[10] - 6*x[11] - 6*x[12] - 18*x[14] - 8*x[15] - 10*x[16] - 8*x[17] - 10*x[18] + 6*x[19] - 6*x[21] + 4*x[22] + 16*x[25] - 12*x[26] + 2*x[27] - 6*x[29] + 10*x[30] - 2*x[31] + 18*x[32] - 14*x[33] - 4*x[34] + 2*x[36] + 4*x[37] - 2*x[38] - 2*x[39] + 2*x[40] + 2*x[42] + 2*x[43] - 2*x[45] - 2*x[47] + 2*x[48] - 2*x[49] + 2*x[50] - 2*x[51] - 2*x[52] + 4*x[53] - 4*x[54] + x[60] + x[62] - x[63] + x[68] + x[73] - x[94]) + dot[l1, p3]*dot[p1, p4]*dot[p3, p4]*(41*x[1] - 34*x[2] - 16*x[3] + 44*x[4] - 12*x[5] + 75*x[6] + (15*x[7])/2 + 20*x[8] - x[9]/2 - 38*x[10] - 8*x[11] - (17*x[12])/2 + 14*x[13] - (75*x[14])/2 - 16*x[15] - 17*x[16] - 14*x[17] - 33*x[18] + (3*x[19])/2 - (19*x[20])/2 - 8*x[21] + 13*x[22] - 10*x[24] + 32*x[25] - 24*x[26] + 9*x[27] - 14*x[28] - 9*x[29] + 21*x[30] + 2*x[31] + 37*x[32] - 29*x[33] - 12*x[34] - 6*x[35] - 2*x[36] + 12*x[37] - 3*x[38] - 5*x[39] + x[40] + 4*x[41] + 3*x[42] + x[43] - 7*x[45] + 2*x[46] - 3*x[47] + 5*x[48] - 5*x[49] + 3*x[50] - 2*x[51] + 2*x[52] + 10*x[53] - 10*x[54] - 2*x[55] + 2*x[58] + 2*x[62] + x[63] + x[73] - x[75] - x[94]) + dot[p1, p3]*dot[p1, p4]*dot[p3, p4]*(51*x[1] - 34*x[2] + 8*x[3] + 68*x[4] - 12*x[5] + 93*x[6] + (25*x[7])/2 + 38*x[8] + (9*x[9])/2 - 50*x[10] - 16*x[11] - (31*x[12])/2 + 14*x[13] - (115*x[14])/2 - 21*x[15] - 25*x[16] - 14*x[17] - 42*x[18] + (13*x[19])/2 - (15*x[20])/2 - 11*x[21] + 17*x[22] - 4*x[23] - 10*x[24] + 47*x[25] - 35*x[26] + 10*x[27] - 20*x[28] - 12*x[29] + 26*x[30] - 2*x[31] + 54*x[32] - 38*x[33] - 16*x[34] - 6*x[35] + 14*x[37] - 7*x[38] - 5*x[39] + 3*x[40] + 6*x[41] + 3*x[42] + 3*x[43] + 2*x[44] - 11*x[45] + 4*x[46] - 5*x[47] + 3*x[48] - 7*x[49] + 4*x[50] - 2*x[51] + 14*x[53] - 14*x[54] - 2*x[55] + 3*x[58] + x[61] + 2*x[62] + x[73] - x[75] - x[76] + x[77] - x[94]) + dot[p1, p2]^2*dot[p2, p3]* (13*x[1] - 18*x[2] - 24*x[3] + 40*x[4] + 12*x[5] + 51*x[6] - (25*x[7])/2 - 2*x[8] - (5*x[9])/2 - 22*x[10] - 6*x[11] - (9*x[12])/2 + 10*x[13] - (47*x[14])/2 - 6*x[15] - 11*x[16] - 16*x[17] - 23*x[18] - x[19]/2 - (3*x[20])/2 - 6*x[21] + 9*x[22] + 2*x[23] - 6*x[24] + 18*x[25] - 16*x[26] + 7*x[27] - 4*x[28] - 5*x[29] + 13*x[30] - 2*x[31] + 21*x[32] - 17*x[33] - 6*x[34] - 4*x[35] - 2*x[36] + 8*x[37] - x[38] - x[39] + x[40] + 2*x[41] + 3*x[42] + x[43] - 3*x[45] + 4*x[46] - x[47] + 3*x[48] - 3*x[49] + x[50] - 2*x[51] + 2*x[52] + 6*x[53] - 6*x[54] - 2*x[55] + 2*x[56] + 2*x[58] + x[62] + x[68] + x[73] + x[86] - x[94]) + dot[l1, p3]*dot[p2, p3]*dot[p3, p4]*(-43*x[1] - 2*x[2] + 8*x[3] - 32*x[4] + 36*x[5] - 81*x[6] - (17*x[7])/2 + 8*x[8] - (53*x[9])/2 + 30*x[10] + 6*x[11] + (15*x[12])/2 - 10*x[13] + (73*x[14])/2 + 14*x[15] + 21*x[16] + 12*x[17] + 19*x[18] - (25*x[19])/2 + x[20]/2 + 12*x[21] + 5*x[22] + 4*x[24] - 36*x[25] + 28*x[26] - 7*x[27] + 13*x[29] - 23*x[30] - 39*x[32] + 31*x[33] + 14*x[34] - 8*x[35] + 2*x[36] - 8*x[37] + 5*x[38] + 3*x[39] - 5*x[40] - 3*x[42] - 5*x[43] + 3*x[45] - 2*x[46] + 5*x[47] - 3*x[48] + 5*x[49] - 5*x[50] + 2*x[51] - 2*x[52] - 6*x[53] + 6*x[54] - 2*x[55] + 2*x[59] + x[60] - x[62] + x[63] - x[68] - x[73] + x[94]) + dot[l1, p2]*dot[p1, p2]*dot[p1, p4]*(-9*x[1] - 2*x[2] - 24*x[3] - 4*x[5] - 7*x[6] + (13*x[7])/2 - 8*x[8] + (5*x[9])/2 + 6*x[10] + (9*x[12])/2 - 4*x[13] + (11*x[14])/2 - 2*x[15] + x[16] + 5*x[18] + x[19]/2 + (7*x[20])/2 - 4*x[21] + 3*x[22] + 2*x[23] - 4*x[24] - 4*x[25] + 2*x[26] + x[27] + 4*x[28] + x[29] - x[30] - 6*x[31] - 5*x[32] + 3*x[33] + 4*x[34] - 2*x[35] + 2*x[36] + x[38] + x[39] - x[40] - 2*x[41] - x[42] - x[43] - 2*x[44] + x[45] + 2*x[46] + x[47] - x[48] + x[49] - x[50] + 2*x[51] - 2*x[52] - 2*x[53] + 2*x[54] - x[73] + x[75] + x[94]) + dot[p2, p3]^2*dot[p3, p4]*(-73*x[1] - 2*x[2] + 16*x[3] - 76*x[4] + 60*x[5] - 131*x[6] - (63*x[7])/2 + 18*x[8] - (91*x[9])/2 + 48*x[10] + 12*x[11] + (21*x[12])/2 - 12*x[13] + (119*x[14])/2 + 28*x[15] + 35*x[16] + 22*x[17] + 31*x[18] - (43*x[19])/2 - x[20]/2 + 26*x[21] + 3*x[22] - 2*x[23] + 8*x[24] - 58*x[25] + 46*x[26] - 12*x[27] - 2*x[28] + 22*x[29] - 39*x[30] + 6*x[31] - 63*x[32] + 51*x[33] + 18*x[34] - 8*x[35] + 2*x[36] - 14*x[37] + 7*x[38] + 5*x[39] - 7*x[40] + 2*x[41] - 5*x[42] - 7*x[43] + 2*x[44] + 5*x[45] - 4*x[46] + 7*x[47] - 5*x[48] + 8*x[49] - 8*x[50] + 4*x[51] + 2*x[52] - 10*x[53] + 10*x[54] - 2*x[55] - 2*x[57] + x[59] + x[60] - x[62] + 2*x[63] - x[68] - x[73] - x[87] + x[94]) + dot[p1, p2]^2*dot[p1, p4]*(-59*x[1] - 10*x[2] - 20*x[3] - 28*x[4] + 92*x[5] - 69*x[6] - (81*x[7])/2 + 6*x[8] - (85*x[9])/2 + 24*x[10] + 12*x[11] + (23*x[12])/2 - 8*x[13] + (81*x[14])/2 + 22*x[15] + 29*x[16] + 4*x[17] + 7*x[18] - (49*x[19])/2 - (3*x[20])/2 + 16*x[21] + 11*x[22] + 4*x[23] + 2*x[24] - 46*x[25] + 34*x[26] - 4*x[27] - 4*x[28] + 16*x[29] - 25*x[30] - 2*x[31] - 47*x[32] + 37*x[33] + 14*x[34] - 14*x[35] - 6*x[37] + 9*x[38] + 3*x[39] - 7*x[40] + 4*x[41] - x[42] - 7*x[43] - 2*x[44] + 5*x[45] + 9*x[47] - 3*x[48] + 6*x[49] - 8*x[50] + 2*x[51] - 4*x[53] + 6*x[54] - 6*x[55] + 2*x[56] + 2*x[58] - x[62] - x[73] + x[75] + x[88] + x[94]) + dot[l1, p2]*dot[p2, p4]* dot[p3, p4]*(-30*x[1] - 8*x[2] + 32*x[3] - 8*x[4] + 60*x[5] - 58*x[6] - 31*x[7] + 38*x[8] - 39*x[9] + 24*x[10] + 2*x[11] + x[12] - 6*x[13] + 19*x[14] + 14*x[15] + 12*x[16] + 10*x[17] - 2*x[18] - 15*x[19] - 5*x[20] + 18*x[21] + 14*x[22] - 4*x[23] + 4*x[24] - 22*x[25] + 24*x[26] - 2*x[27] - 14*x[28] + 14*x[29] - 18*x[30] - 22*x[32] + 22*x[33] + 4*x[34] - 12*x[35] + 4*x[36] - 2*x[37] + 4*x[38] - 2*x[39] - 4*x[40] + 6*x[41] - 2*x[42] - 4*x[43] - 4*x[46] + 2*x[47] + 4*x[49] - 6*x[50] - 4*x[52] + 2*x[54] - 6*x[55] + 2*x[58] + 2*x[61] - x[63] - x[95]) + dot[l1, p3]*dot[p2, p4]*dot[p3, p4]*(-26*x[1] - 24*x[2] + 32*x[3] - 8*x[4] + 92*x[5] - 58*x[6] - 39*x[7] + 54*x[8] - 51*x[9] + 16*x[10] + 4*x[11] + 3*x[12] - 6*x[13] + 21*x[14] + 14*x[15] + 18*x[16] + 10*x[17] - 12*x[18] - 23*x[19] - 11*x[20] + 18*x[21] + 22*x[22] - 4*x[23] + 4*x[24] - 28*x[25] + 28*x[26] - 22*x[28] + 16*x[29] - 20*x[30] - 26*x[32] + 26*x[33] + 8*x[34] - 20*x[35] + 4*x[36] - 2*x[37] + 6*x[38] - 2*x[39] - 6*x[40] + 10*x[41] - 2*x[42] - 6*x[43] - 4*x[46] + 4*x[47] + 4*x[49] - 8*x[50] - 4*x[52] + 4*x[53] + 2*x[54] - 10*x[55] + 4*x[58] + 2*x[61] - x[63] - x[95]) + dot[l1, p2]*dot[p1, p2]*dot[p2, p4]*(28*x[1] + 12*x[2] - 4*x[3] - 4*x[4] - 24*x[5] + 4*x[6] + 20*x[7] - 6*x[8] + 20*x[9] + 6*x[10] - 10*x[11] - 2*x[12] - 8*x[14] - 6*x[15] - 8*x[16] - 2*x[17] + 2*x[18] + 10*x[19] + 4*x[20] - 6*x[21] + 4*x[22] + 2*x[23] + 2*x[24] + 14*x[25] - 8*x[26] - 3*x[27] + 2*x[28] - 5*x[29] + 2*x[30] + 2*x[31] + 14*x[32] - 6*x[33] - 2*x[36] - 2*x[37] - 4*x[38] + 2*x[39] + 4*x[40] + 2*x[43] - 4*x[47] - x[49] + x[50] + 2*x[52] + 2*x[59] + x[61] + x[72] - x[95]) + dot[l1, p3]*dot[p1, p2]*dot[p2, p4]*(-13*x[1] + 2*x[2] + 20*x[3] - 20*x[4] + 36*x[5] - 51*x[6] - (23*x[7])/2 + 20*x[8] - (43*x[9])/2 + 36*x[10] + (5*x[12])/2 - 6*x[13] + (35*x[14])/2 + 12*x[15] + 7*x[16] + 4*x[17] + x[18] - (19*x[19])/2 - (5*x[20])/2 + 12*x[21] + 9*x[22] + 2*x[23] + 10*x[24] - 16*x[25] + 16*x[26] - 10*x[27] - 8*x[28] + 8*x[29] - 19*x[30] + 6*x[31] - 15*x[32] + 19*x[33] + 6*x[34] - 8*x[35] - 2*x[36] - 8*x[37] + x[38] + 3*x[39] + x[40] + 6*x[41] - x[42] - x[43] + x[45] - 4*x[46] + x[47] - x[48] + 2*x[49] - 6*x[50] + 2*x[52] + 2*x[53] + 2*x[54] - 6*x[55] + x[61] - x[63] + x[72] - x[95]) + dot[p2, p3]*dot[p2, p4]*dot[p3, p4]*(-17*x[1] - 30*x[2] + 8*x[3] + 8*x[4] + 84*x[5] - 23*x[6] - (83*x[7])/2 + 58*x[8] - (83*x[9])/2 + 4*x[10] + 2*x[11] + (9*x[12])/2 + (19*x[14])/2 + 6*x[15] + 9*x[16] + 10*x[17] - 19*x[18] - (35*x[19])/2 - (17*x[20])/2 + 14*x[21] + 21*x[22] - 6*x[23] - 8*x[24] - 14*x[25] + 18*x[26] + 10*x[27] - 22*x[28] + 14*x[29] - 7*x[30] - 8*x[31] - 15*x[32] + 13*x[33] - 18*x[35] + 8*x[36] + 6*x[37] + 5*x[38] - 5*x[39] - 7*x[40] + 6*x[41] - 3*x[42] - 7*x[43] - x[45] + 3*x[47] + x[48] + 2*x[49] - 6*x[50] - 8*x[52] + 2*x[53] + 2*x[54] - 10*x[55] + 4*x[58] + 2*x[61] + 2*x[62] + x[63] - x[73] - x[83] - x[95]) + dot[p1, p2]*dot[p2, p4]* dot[p3, p4]*(-61*x[1] - 2*x[2] + 36*x[3] - 8*x[4] + 16*x[5] - 87*x[6] - (35*x[7])/2 + 24*x[8] - (63*x[9])/2 + 32*x[10] - 4*x[11] - (11*x[12])/2 - 6*x[13] + (27*x[14])/2 + 16*x[15] + 7*x[16] + 6*x[17] + 5*x[18] - (7*x[19])/2 + (11*x[20])/2 + 22*x[21] + 11*x[22] + 10*x[24] - 16*x[25] + 16*x[26] - 12*x[27] - 6*x[28] + 12*x[29] - 23*x[30] + 2*x[31] - 13*x[32] + 19*x[33] + 2*x[34] - 4*x[35] - 6*x[37] + x[38] + 3*x[39] + x[40] + 2*x[41] - 3*x[42] - x[43] - 5*x[45] - 2*x[46] - x[47] - x[48] + 2*x[49] - 4*x[50] + 2*x[53] - 2*x[54] - 2*x[55] + 3*x[61] - 2*x[63] - x[79] + x[84] - x[95]) + dot[p1, p3]*dot[p2, p4]*dot[p3, p4]*(10*x[1] - 24*x[2] + 64*x[3] + 16*x[4] + 92*x[5] - 14*x[6] - 21*x[7] + 118*x[8] - 39*x[9] - 2*x[10] - 8*x[11] - 7*x[12] - 6*x[13] - 15*x[14] - 2*x[16] + 14*x[17] - 38*x[18] - 13*x[19] - 11*x[20] + 6*x[21] + 34*x[22] - 8*x[23] + 4*x[24] + 2*x[25] + 10*x[26] + 3*x[27] - 46*x[28] + 7*x[29] - 6*x[30] - 8*x[31] + 12*x[32] + 12*x[33] + 2*x[34] - 26*x[35] + 8*x[36] + 2*x[37] - 8*x[39] - 2*x[40] + 16*x[41] - 2*x[43] - 6*x[45] - 6*x[48] - x[49] - 7*x[50] - 8*x[52] + 16*x[53] - 6*x[54] - 16*x[55] + 6*x[58] + 4*x[61] - 3*x[63] - x[76] - x[85] - x[95]) + dot[p1, p2]^2*dot[p2, p4]*(-27*x[1] - 10*x[2] - 4*x[3] - 16*x[4] + 84*x[5] - 53*x[6] - (69*x[7])/2 + 16*x[8] - (73*x[9])/2 + 20*x[10] + 4*x[11] + (11*x[12])/2 - 2*x[13] + (51*x[14])/2 + 19*x[15] + 21*x[16] - 2*x[17] - 4*x[18] - (41*x[19])/2 - (9*x[20])/2 + 15*x[21] + 17*x[22] + 4*x[23] + 6*x[24] - 29*x[25] + 25*x[26] - 7*x[27] - 10*x[28] + 11*x[29] - 22*x[30] + 6*x[31] - 28*x[32] + 28*x[33] + 10*x[34] - 16*x[35] - 4*x[36] - 6*x[37] + 5*x[38] + 3*x[39] - 3*x[40] + 8*x[41] + x[42] - 5*x[43] + 3*x[45] - 2*x[46] + 5*x[47] - x[48] + 4*x[49] - 7*x[50] + 4*x[52] + 2*x[53] + 2*x[54] - 8*x[55] + 2*x[56] + 3*x[58] + x[59] + x[61] + x[72] + x[88] - x[95]) + dot[p1, p2]*dot[p1, p3]* dot[p2, p4]*(-1/4 + 4*x[2] + 24*x[3] - 28*x[4] + 52*x[5] - 60*x[6] - 12*x[7] + 16*x[8] - 16*x[9] + 26*x[10] + 4*x[11] + 2*x[12] - 8*x[13] + 23*x[14] + 15*x[15] + 16*x[16] + 6*x[17] + 5*x[18] - 12*x[19] - 5*x[20] + 15*x[21] + 8*x[22] + 2*x[23] + 12*x[24] - 21*x[25] + 21*x[26] - 10*x[27] - 6*x[28] + 8*x[29] - 19*x[30] + 8*x[31] - 23*x[32] + 23*x[33] + 8*x[34] - 8*x[35] - 2*x[36] - 10*x[37] + 2*x[38] + 4*x[39] - 2*x[40] + 6*x[41] - 2*x[42] - 6*x[43] + 2*x[45] - 6*x[46] + 2*x[47] + 3*x[49] - 4*x[50] + 2*x[52] + 4*x[54] - 6*x[55] + x[58] + 2*x[61] - x[63] + x[72] - x[78] + x[91] - x[95]) + dot[l1, p2]*dot[p1, p2]*dot[p1, p3]*x[95] + dot[l1, p3]*dot[p1, p2]* dot[p1, p3]*(20*x[2] - 28*x[5] + 4*x[6] + 14*x[7] - 16*x[8] + 18*x[9] + 8*x[10] - 2*x[11] - 2*x[12] - 4*x[14] - 2*x[15] - 8*x[16] + 10*x[18] + 10*x[19] + 6*x[20] - 2*x[21] - 10*x[22] + 6*x[25] - 6*x[26] - 2*x[27] + 8*x[28] - 4*x[29] + 4*x[30] + 4*x[32] - 6*x[33] - 4*x[34] + 8*x[35] - 2*x[38] + 2*x[40] - 4*x[41] + 2*x[43] - 2*x[47] + 2*x[50] - 4*x[53] + 4*x[55] - 2*x[58] + x[95]) + dot[l1, p3]*dot[p1, p3]*dot[p3, p4]* (41*x[1] + 18*x[2] - 4*x[3] + 20*x[4] - 44*x[5] + 47*x[6] + (83*x[7])/2 - 10*x[8] + (71*x[9])/2 - 28*x[10] - 10*x[11] - (17*x[12])/2 + 4*x[13] - (55*x[14])/2 - 18*x[15] - 15*x[16] - 2*x[17] - x[18] + (39*x[19])/2 + (9*x[20])/2 - 16*x[21] - 7*x[22] - 2*x[23] - 6*x[24] + 26*x[25] - 22*x[26] + 6*x[27] + 6*x[28] - 12*x[29] + 21*x[30] - 6*x[31] + 25*x[32] - 23*x[33] - 6*x[34] + 8*x[35] + 2*x[36] + 6*x[37] - 5*x[38] - 3*x[39] + x[40] - 6*x[41] + x[42] + 3*x[43] - 3*x[45] + 4*x[46] - 3*x[47] - x[48] - 4*x[49] + 6*x[50] - 2*x[52] - 2*x[53] - 4*x[54] + 6*x[55] - 2*x[58] + 2*x[59] - x[61] - x[72] + x[95]) + dot[l1, p2]*dot[p1, p3]*dot[p3, p4]* (-4*x[1] + 4*x[2] + 20*x[3] + 4*x[4] + 12*x[5] - 12*x[6] + 4*x[7] + 16*x[8] - 12*x[9] + 2*x[10] - 4*x[12] - 2*x[13] + 2*x[15] + 2*x[16] + 4*x[17] - 2*x[18] - 2*x[19] - 2*x[20] + 4*x[21] - 2*x[23] + 2*x[24] - 4*x[25] + 4*x[26] - x[27] - 4*x[28] + 3*x[29] - 2*x[30] - 2*x[31] - 4*x[32] + 4*x[33] + 2*x[36] - 2*x[39] - 2*x[40] - 2*x[45] + 2*x[47] - 2*x[48] - x[49] - x[50] - 2*x[52] - 2*x[54] - 2*x[58] - x[61] - x[63] - x[72] + x[95]) + dot[p1, p2]^2*dot[p1, p3]*(-9*x[1] - 14*x[2] - 28*x[3] + 12*x[4] + 16*x[5] + 17*x[6] - (35*x[7])/2 - 8*x[8] - (15*x[9])/2 - 10*x[10] + x[12]/2 + 6*x[13] - (11*x[14])/2 + x[15] - x[16] - 8*x[17] - 8*x[18] - (7*x[19])/2 + x[20]/2 - x[21] + 3*x[22] + 2*x[23] - 6*x[24] + x[25] - 5*x[26] + 4*x[27] + 4*x[30] - 2*x[31] + 2*x[32] - 4*x[33] - 2*x[34] - 2*x[35] - 2*x[36] + 4*x[37] + x[38] + x[39] - x[40] + x[42] - x[43] - x[45] + 4*x[46] + x[47] + x[48] - x[49] + 2*x[52] - 2*x[54] + 2*x[56] + x[58] - x[61] + x[63] + x[86] + x[95]) + dot[p1, p2]*dot[p1, p3]*dot[p3, p4]* (-1/4 - 10*x[1] + 16*x[2] + 24*x[3] - 4*x[4] + 4*x[5] - 34*x[6] + 15*x[7] - 4*x[8] + 3*x[9] + 6*x[10] + 2*x[11] - 7*x[12] - 4*x[13] + 6*x[14] + 5*x[15] + 6*x[16] + 6*x[17] + 13*x[18] + 3*x[19] + 2*x[20] + 9*x[21] - 6*x[22] - 2*x[23] + 4*x[24] - 9*x[25] + 7*x[26] - 4*x[27] + 6*x[28] + 2*x[29] - 3*x[30] - 13*x[32] + 5*x[33] + 6*x[35] + 2*x[36] - 2*x[37] - 4*x[40] - 4*x[41] - 2*x[42] - 4*x[43] - 2*x[45] - 2*x[46] + 2*x[47] + x[49] + 2*x[50] - 2*x[52] - 6*x[53] + 4*x[55] - 3*x[58] - x[63] - x[72] - x[78] + x[91] + x[95]) + dot[p1, p3]^2*dot[p3, p4]* (35*x[1] + 22*x[2] + 20*x[3] + 16*x[4] - 40*x[5] + 33*x[6] + (77*x[7])/2 + 10*x[8] + (65*x[9])/2 - 22*x[10] - 8*x[11] - (19*x[12])/2 - (49*x[14])/2 - 14*x[15] - 13*x[16] + 4*x[17] + x[18] + (37*x[19])/2 + (7*x[20])/2 - 12*x[21] - 7*x[22] - 4*x[23] - 2*x[24] + 22*x[25] - 16*x[26] + 3*x[27] - 11*x[29] + 17*x[30] - 6*x[31] + 23*x[32] - 17*x[33] - 6*x[34] + 8*x[35] + 4*x[36] + 4*x[37] - 5*x[38] - 5*x[39] + x[40] - 4*x[41] + x[42] + 3*x[43] - 3*x[45] + 2*x[46] - 3*x[47] - 3*x[48] - 3*x[49] + 5*x[50] - 4*x[52] - 4*x[54] + 4*x[55] - 2*x[58] + x[59] - x[61] - x[63] - x[72] - x[93] + x[95]) + dot[p1, p3]*dot[p2, p3]*dot[p3, p4]*(1/2 + 5*x[1] + 10*x[2] + 4*x[3] - 8*x[4] + 16*x[5] - 13*x[6] + (27*x[7])/2 + 28*x[8] - x[9]/2 - 4*x[10] - 2*x[11] - (5*x[12])/2 - 2*x[13] - (3*x[14])/2 - 2*x[15] + 3*x[16] + 12*x[17] + 3*x[18] + (7*x[19])/2 + (5*x[20])/2 - 2*x[21] - x[22] - 4*x[23] - 4*x[24] - 4*x[25] + 2*x[26] + 2*x[27] - 6*x[28] + 2*x[29] + x[30] - 8*x[31] - 3*x[32] + 5*x[33] + 2*x[34] + 4*x[36] - x[38] - x[39] - 3*x[40] - 2*x[41] - x[42] - x[43] + 2*x[44] - x[45] + 4*x[46] + x[47] - 5*x[48] - 2*x[49] + 2*x[51] - 4*x[52] - 2*x[53] - 2*x[58] + 2*x[59] + x[60] - x[61] - x[62] + x[63] + x[64] - x[68] - x[72] - x[73] - x[90] + x[94] + x[95]) + dot[p1, p3]*dot[p2, p3]^2* ((103*x[1])/2 + 21*x[2] - 17*x[3] + 47*x[4] - 34*x[5] + (165*x[6])/2 + (85*x[7])/4 - (17*x[8])/2 + (133*x[9])/4 - 44*x[10] - 7*x[11] - (23*x[12])/4 + 10*x[13] - (153*x[14])/4 - 17*x[15] - (39*x[16])/2 - 15*x[17] - (35*x[18])/2 + (61*x[19])/4 + (19*x[20])/4 - 19*x[21] - (11*x[22])/2 - 6*x[24] + 38*x[25] - 25*x[26] + 8*x[27] + x[28] - 15*x[29] + (55*x[30])/2 - 4*x[31] + (83*x[32])/2 - (57*x[33])/2 - 12*x[34] + 5*x[35] - x[36] + 8*x[37] - (11*x[38])/2 - (7*x[39])/2 + (11*x[40])/2 - x[41] + (11*x[42])/2 + (11*x[43])/2 + x[44] - (3*x[45])/2 + 5*x[46] - (11*x[47])/2 - x[48]/2 - 6*x[49] + 5*x[50] - (3*x[51])/2 + x[52] + 7*x[53] - 7*x[54] + 2*x[55] - x[57] + x[58] + x[60]/2 + x[61] + x[62] + x[68] + x[73] + x[74] - x[94] - x[96]) + dot[l1, p3]*dot[p1, p3]*dot[p2, p3]*(78*x[1] + 28*x[2] - 24*x[3] + 56*x[4] - 64*x[5] + 114*x[6] + 39*x[7] - 22*x[8] + 55*x[9] - 52*x[10] - 12*x[11] - 7*x[12] + 10*x[13] - 51*x[14] - 26*x[15] - 30*x[16] - 18*x[17] - 18*x[18] + 25*x[19] + 7*x[20] - 28*x[21] - 10*x[22] - 8*x[24] + 54*x[25] - 38*x[26] + 10*x[27] + 6*x[28] - 22*x[29] + 38*x[30] - 6*x[31] + 56*x[32] - 42*x[33] - 16*x[34] + 10*x[35] + 10*x[37] - 8*x[38] - 4*x[39] + 8*x[40] - 4*x[41] + 6*x[42] + 8*x[43] - 2*x[45] + 6*x[46] - 8*x[47] - 8*x[49] + 8*x[50] - 2*x[51] + 6*x[53] - 8*x[54] + 4*x[55] + x[59] + x[60] + x[61] + x[62] + x[68] + x[73] + x[74] - x[94] - x[96]) + dot[l1, p2]*dot[p1, p3]*dot[p1, p4]* (-1/2 + 25*x[1] + 2*x[2] - 8*x[3] + 24*x[4] - 12*x[5] + 51*x[6] - (9*x[7])/2 + 18*x[8] + (15*x[9])/2 - 36*x[10] - 4*x[11] - (9*x[12])/2 + 6*x[13] - (53*x[14])/2 - 9*x[15] - 11*x[16] - 10*x[17] - 22*x[18] + (7*x[19])/2 - x[20]/2 - 9*x[21] + 3*x[22] + 2*x[23] - 2*x[24] + 25*x[25] - 13*x[26] + 7*x[27] - 10*x[28] - 9*x[29] + 16*x[30] - 2*x[31] + 30*x[32] - 14*x[33] - 8*x[34] - 2*x[35] - 2*x[36] + 6*x[37] - 3*x[38] - 3*x[39] + 3*x[40] + 4*x[41] + 5*x[42] + 3*x[43] - 3*x[45] + 4*x[46] - 3*x[47] - 3*x[48] - 4*x[49] + x[50] + 2*x[52] + 10*x[53] - 6*x[54] - 2*x[55] + 3*x[58] + x[61] + x[62] + x[73] + x[74] + x[89] - x[94] - x[96]) + dot[l1, p2]*dot[p2, p3]*dot[p2, p4]* (-47*x[1] - 6*x[2] + 40*x[3] - 52*x[4] + 40*x[5] - 113*x[6] - (37*x[7])/2 + 12*x[8] - (57*x[9])/2 + 54*x[10] + 6*x[11] + (11*x[12])/2 - 18*x[13] + (97*x[14])/2 + 22*x[15] + 25*x[16] + 22*x[17] + 29*x[18] - (25*x[19])/2 - (7*x[20])/2 + 24*x[21] + x[22] - 2*x[23] + 12*x[24] - 46*x[25] + 32*x[26] - 13*x[27] + 2*x[28] + 17*x[29] - 35*x[30] + 4*x[31] - 51*x[32] + 37*x[33] + 14*x[34] - 2*x[35] + 4*x[36] - 14*x[37] + 5*x[38] + 5*x[39] - 5*x[40] - 7*x[42] - 5*x[43] + 3*x[45] - 8*x[46] + 5*x[47] - x[48] + 7*x[49] - 5*x[50] + 2*x[51] - 4*x[52] - 12*x[53] + 10*x[54] - 2*x[55] - 2*x[58] + x[59] + x[60] - x[61] - x[62] - x[68] - x[73] - x[74] + x[94] + x[96]) + dot[l1, p3]*dot[p1, p4]*dot[p2, p4]*(1/2 + 61*x[1] - 14*x[2] - 40*x[3] + 4*x[4] - 28*x[5] + 63*x[6] + (55*x[7])/2 + 2*x[8] + (39*x[9])/2 - 6*x[11] + (3*x[12])/2 + 4*x[13] - (41*x[14])/2 - 15*x[15] - 17*x[16] - 12*x[18] + (15*x[19])/2 - (13*x[20])/2 - 15*x[21] + x[22] - 12*x[24] + 23*x[25] - 21*x[26] + 5*x[27] - 4*x[28] - 7*x[29] + 16*x[30] - 2*x[31] + 24*x[32] - 24*x[33] - 4*x[34] + 2*x[35] + 2*x[36] + 6*x[37] - 3*x[38] - 3*x[39] + x[40] - 2*x[41] - x[42] + x[43] - 2*x[44] - x[45] - 3*x[47] + 5*x[48] - 4*x[49] + 3*x[50] - 2*x[52] + 2*x[53] - 2*x[54] - 3*x[58] - x[61] - x[62] + x[63] + x[64] - x[73] - x[74] - x[89] + x[94] + x[96]) + dot[p1, p3]*dot[p1, p4]*dot[p2, p4]* (1/2 + 75*x[1] - 14*x[2] - 16*x[3] + 28*x[4] - 12*x[5] + 93*x[6] + (61*x[7])/2 + 28*x[8] + (33*x[9])/2 - 6*x[10] - 10*x[11] - (7*x[12])/2 + 4*x[13] - (69*x[14])/2 - 20*x[15] - 25*x[16] - 25*x[18] + (13*x[19])/2 - (13*x[20])/2 - 20*x[21] + 5*x[22] - 4*x[23] - 12*x[24] + 34*x[25] - 28*x[26] + 7*x[27] - 14*x[28] - 9*x[29] + 21*x[30] - 6*x[31] + 37*x[32] - 29*x[33] - 6*x[34] + 4*x[36] + 8*x[37] - 5*x[38] - 5*x[39] + 3*x[40] + 2*x[41] + x[42] + 3*x[43] - 3*x[45] + 2*x[46] - 5*x[47] + x[48] - 7*x[49] + 3*x[50] - 4*x[52] + 6*x[53] - 6*x[54] - 2*x[55] - 2*x[58] - x[62] + x[64] - x[73] - x[74] + x[77] - x[85] - x[89] + x[94] + x[96]) + dot[p1, p2]*dot[p2, p3]*dot[p2, p4]* (1/2 - 57*x[1] - 2*x[2] + 36*x[3] - 52*x[4] + 48*x[5] - 127*x[6] - (43*x[7])/2 + 28*x[8] - (79*x[9])/2 + 72*x[10] + (5*x[12])/2 - 14*x[13] + (91*x[14])/2 + 24*x[15] + 21*x[16] + 22*x[17] + 23*x[18] - (27*x[19])/2 - x[20]/2 + 28*x[21] + 9*x[22] - 2*x[23] + 12*x[24] - 42*x[25] + 32*x[26] - 16*x[27] - 4*x[28] + 20*x[29] - 41*x[30] + 4*x[31] - 47*x[32] + 39*x[33] + 14*x[34] - 6*x[35] + 2*x[36] - 14*x[37] + 3*x[38] + 7*x[39] - 3*x[40] + 2*x[41] - 7*x[42] - 5*x[43] + 2*x[44] + x[45] - 6*x[46] + 3*x[47] - x[48] + 6*x[49] - 8*x[50] + 2*x[51] - 2*x[52] - 8*x[53] + 8*x[54] - 4*x[55] - 2*x[58] + x[59] + x[60] - x[62] + x[64] - x[68] + x[72] - x[73] - x[74] - x[92] + x[94] - x[95] + x[96]) + dot[l1, p3]*dot[p2, p4]^2*(17*x[1] + 14*x[2] + 28*x[3] - 12*x[4] + 8*x[5] - 25*x[6] + (3*x[7])/2 + 16*x[8] + (7*x[9])/2 + 6*x[10] - x[12]/2 - 6*x[13] + (13*x[14])/2 + 4*x[15] + 5*x[16] + 8*x[17] + 5*x[18] + (3*x[19])/2 - (7*x[20])/2 + 4*x[21] - x[22] - 2*x[23] + 6*x[24] - 4*x[25] + 8*x[26] - 3*x[27] - 4*x[28] + x[29] - 5*x[30] + 2*x[31] - 5*x[32] + 7*x[33] + 2*x[34] + 2*x[36] - 4*x[37] - x[38] - x[39] - x[40] + 2*x[41] - x[42] - x[43] + x[45] - 4*x[46] - x[47] - x[48] + x[49] - x[50] - 2*x[52] + 2*x[54] - 2*x[55] - x[63] - x[97]) + dot[p2, p3]*dot[p2, p4]^2*(17*x[1] + 14*x[2] + 16*x[3] - 4*x[4] + 16*x[5] - 5*x[6] - x[7]/2 + 18*x[8] + (15*x[9])/2 - x[12]/2 - 2*x[13] + (5*x[14])/2 + x[16] + 8*x[17] + x[18] + (7*x[19])/2 - (3*x[20])/2 + 4*x[21] - 3*x[22] - 4*x[23] + 2*x[25] + 4*x[26] + 2*x[27] - 4*x[28] + x[30] - 2*x[31] - 3*x[32] + x[33] - 4*x[34] + 2*x[35] + 4*x[36] - x[38] - 3*x[39] - x[40] - x[42] - x[43] + x[45] - 2*x[46] - x[47] - x[48] - 4*x[52] - 4*x[53] + 2*x[54] - 2*x[55] + x[62] - x[83] - x[97]) + dot[p1, p3]*dot[p2, p4]^2* (37*x[1] + 14*x[2] + 44*x[3] + 16*x[5] + 3*x[6] + (19*x[7])/2 + 52*x[8] + (11*x[9])/2 - 4*x[11] - (9*x[12])/2 - 6*x[13] - (17*x[14])/2 - 3*x[15] - 5*x[16] + 10*x[17] - 10*x[18] + (7*x[19])/2 - (9*x[20])/2 - 3*x[21] + 5*x[22] - 4*x[23] + 6*x[24] + 9*x[25] + x[26] - x[27] - 18*x[28] - 3*x[29] + 2*x[30] - 2*x[31] + 12*x[32] + 2*x[33] - 4*x[35] + 4*x[36] - 2*x[37] - 3*x[38] - 5*x[39] + x[40] + 6*x[41] + x[42] + x[43] - x[45] - 2*x[46] - 3*x[47] - 5*x[48] - 2*x[49] - x[50] - 4*x[52] + 6*x[53] - 2*x[54] - 6*x[55] + x[58] + x[61] - 2*x[63] - x[85] - x[97]) + dot[l1, p2]*dot[p2, p4]^2*(-17*x[1] - 26*x[2] + 4*x[3] + 4*x[4] + 64*x[5] - 7*x[6] - (91*x[7])/2 + 30*x[8] - (63*x[9])/2 - 2*x[10] + 2*x[11] + (5*x[12])/2 + (9*x[14])/2 + 9*x[15] + 7*x[16] + 2*x[17] - 16*x[18] - (31*x[19])/2 - (15*x[20])/2 + 15*x[21] + 11*x[22] - 2*x[23] - 2*x[24] - 9*x[25] + 9*x[26] + 4*x[27] - 14*x[28] + 8*x[29] - 6*x[30] - 2*x[31] - 10*x[32] + 8*x[33] - 4*x[34] - 10*x[35] + 2*x[36] + 2*x[37] + 3*x[38] - x[39] - 3*x[40] + 6*x[41] - x[42] - 3*x[43] - x[45] + 3*x[47] + x[48] + x[49] - 4*x[50] - 2*x[52] - 6*x[55] + 2*x[56] + 3*x[58] + x[59] - x[65] + x[86] - x[97]) + dot[p1, p2]*dot[p2, p4]^2*(-32*x[1] - 24*x[2] - 8*x[3] - 8*x[4] + 60*x[5] - 36*x[6] - 46*x[7] + 12*x[8] - 32*x[9] - 6*x[10] + 6*x[11] + 4*x[12] + 15*x[14] + 17*x[15] + 18*x[16] - 4*x[17] - 9*x[18] - 16*x[19] - 5*x[20] + 19*x[21] + 8*x[22] + 4*x[23] + 4*x[24] - 19*x[25] + 13*x[26] - 4*x[27] - 8*x[28] + 8*x[29] - 13*x[30] + 4*x[31] - 17*x[32] + 17*x[33] - 8*x[35] - 4*x[36] - 4*x[37] + 4*x[38] + 4*x[39] - 2*x[40] + 6*x[41] - 4*x[43] + 4*x[47] + x[49] - 4*x[50] + 4*x[52] + 2*x[53] - 6*x[55] + 2*x[56] + 3*x[58] + x[59] - x[65] + x[84] + x[86] - x[97]) + dot[l1, p2]*dot[p1, p3]^2*x[97] + dot[p1, p3]^3*(35*x[1] + 34*x[2] - 80*x[5] + 29*x[6] + (117*x[7])/2 - 32*x[8] + (93*x[9])/2 - 6*x[11] - (7*x[12])/2 - (25*x[14])/2 - 16*x[15] - 15*x[16] + 17*x[18] + (45*x[19])/2 + (19*x[20])/2 - 18*x[21] - 15*x[22] + 20*x[25] - 16*x[26] - 2*x[27] + 16*x[28] - 12*x[29] + 13*x[30] + 19*x[32] - 17*x[33] - 2*x[34] + 14*x[35] - 5*x[38] - x[39] + 5*x[40] - 8*x[41] + x[42] + 5*x[43] + x[45] - 5*x[47] - x[48] - 2*x[49] + 6*x[50] - 4*x[53] + 8*x[55] - 2*x[56] - 4*x[58] + x[65] - x[86] + x[97]) + dot[l1, p3]*dot[p1, p3]^2* (53*x[1] + 42*x[2] - 100*x[5] + 43*x[6] + (143*x[7])/2 - 40*x[8] + (123*x[9])/2 - 2*x[10] - 10*x[11] - (9*x[12])/2 - (37*x[14])/2 - 21*x[15] - 21*x[16] + 20*x[18] + (59*x[19])/2 + (23*x[20])/2 - 23*x[21] - 19*x[22] + 29*x[25] - 23*x[26] - 2*x[27] + 20*x[28] - 16*x[29] + 18*x[30] + 26*x[32] - 24*x[33] - 4*x[34] + 18*x[35] - 7*x[38] - x[39] + 7*x[40] - 10*x[41] + x[42] + 7*x[43] + x[45] - 7*x[47] - x[48] - 3*x[49] + 8*x[50] - 6*x[53] + 10*x[55] - 2*x[56] - 5*x[58] + x[59] + x[65] - x[86] + x[97]) + dot[p1, p2]*dot[p1, p3]^2* (17*x[1] + 10*x[2] - 24*x[3] + 16*x[4] - 48*x[5] + 51*x[6] + (39*x[7])/2 - 26*x[8] + (55*x[9])/2 - 14*x[10] - 4*x[11] - (5*x[12])/2 + 6*x[13] - (39*x[14])/2 - 12*x[15] - 15*x[16] - 6*x[17] + x[18] + (27*x[19])/2 + (13*x[20])/2 - 12*x[21] - 11*x[22] - 8*x[24] + 20*x[25] - 20*x[26] + 5*x[27] + 10*x[28] - 9*x[29] + 17*x[30] - 4*x[31] + 21*x[32] - 21*x[33] - 8*x[34] + 10*x[35] + 6*x[37] - 3*x[38] - x[39] + 3*x[40] - 6*x[41] + x[42] + 3*x[43] - x[45] + 4*x[46] - 3*x[47] + x[48] - 3*x[49] + 5*x[50] - 2*x[53] - 2*x[54] + 6*x[55] - 2*x[58] - x[61] + x[63] + x[95] + x[97]) + dot[p1, p3]^2*dot[p2, p3]*(95*x[1] + 54*x[2] - 28*x[3] + 48*x[4] - 124*x[5] + 129*x[6] + (169*x[7])/2 - 46*x[8] + (173*x[9])/2 - 50*x[10] - 14*x[11] - (19*x[12])/2 + 12*x[13] - (115*x[14])/2 - 37*x[15] - 39*x[16] - 18*x[17] - 4*x[18] + (81*x[19])/2 + (29*x[20])/2 - 41*x[21] - 21*x[22] + 2*x[23] - 8*x[24] + 65*x[25] - 47*x[26] + 8*x[27] + 18*x[28] - 30*x[29] + 46*x[30] - 4*x[31] + 68*x[32] - 52*x[33] - 16*x[34] + 20*x[35] - 2*x[36] + 10*x[37] - 11*x[38] - 5*x[39] + 11*x[40] - 10*x[41] + 7*x[42] + 11*x[43] - x[45] + 6*x[46] - 11*x[47] - x[48] - 9*x[49] + 12*x[50] - 2*x[51] + 2*x[52] + 4*x[53] - 8*x[54] + 10*x[55] - 2*x[56] - 3*x[58] + x[61] + x[62] + x[65] + x[68] + x[73] + x[74] - x[86] - x[94] - x[96] + x[97]) + dot[p1, p2]*dot[p1, p3]*dot[p2, p3]*(-6*x[1] - 32*x[2] - 28*x[3] - 8*x[5] + 46*x[6] - 13*x[7] - 6*x[8] - 11*x[9] - 6*x[10] - 6*x[11] - 3*x[12] + 12*x[13] - 21*x[14] - 6*x[15] - 14*x[16] - 10*x[17] - 18*x[18] - 3*x[19] - 3*x[20] - 2*x[21] + 4*x[22] - 2*x[23] - 8*x[24] + 12*x[25] - 16*x[26] + 7*x[27] - 2*x[28] - x[29] + 12*x[30] + 4*x[31] + 18*x[32] - 18*x[33] - 6*x[34] + 2*x[36] + 10*x[37] - 2*x[39] - 4*x[45] + 2*x[46] + 6*x[48] - x[49] + x[50] - 2*x[51] + 6*x[52] + 6*x[53] - 4*x[54] - 2*x[61] + x[63] - x[74] + 2*x[82] + 2*x[83] + x[95] + x[96] - 2*x[98]) + dot[l1, p3]*dot[p1, p3]*dot[p1, p4]* (13*x[1] + 2*x[2] + 16*x[3] + 32*x[4] + 8*x[5] + 23*x[6] + (15*x[7])/2 + 16*x[8] + (3*x[9])/2 - 14*x[10] - 4*x[11] - (5*x[12])/2 - (29*x[14])/2 - 5*x[15] - 5*x[16] - 4*x[17] - 10*x[18] + (3*x[19])/2 - x[20]/2 - 5*x[21] + 3*x[22] - 2*x[23] + 9*x[25] - 5*x[26] + 2*x[27] - 6*x[28] - 2*x[29] + 8*x[30] - 4*x[31] + 12*x[32] - 6*x[33] - 2*x[34] - 2*x[35] + 2*x[36] + 4*x[37] - x[38] - 3*x[39] + x[40] + 2*x[41] + x[42] + x[43] - x[45] - x[47] - x[48] - x[49] - 2*x[52] + 4*x[53] - 4*x[54] + x[58] + x[62] - x[63] + x[75] + x[83] - x[98]) + dot[l1, p2]*dot[p1, p3]*dot[p2, p3]*(16*x[1] - 16*x[2] - 24*x[3] + 20*x[4] + 4*x[5] + 40*x[6] - 6*x[7] + 4*x[8] - 2*x[9] - 20*x[10] - 2*x[11] + 4*x[13] - 18*x[14] - 6*x[15] - 8*x[16] - 10*x[17] - 20*x[18] - 2*x[19] - 4*x[20] - 6*x[21] + 6*x[22] + 4*x[23] - 4*x[24] + 14*x[25] - 10*x[26] + 6*x[27] - 6*x[28] - 4*x[29] + 12*x[30] - 2*x[31] + 18*x[32] - 12*x[33] - 4*x[34] - 4*x[35] + 6*x[37] - 2*x[39] + 2*x[41] + 2*x[42] - 2*x[44] - 2*x[45] + 2*x[46] + 2*x[48] - 2*x[49] - 2*x[51] + 8*x[53] - 4*x[54] - 4*x[55] + 2*x[58] + x[82] + x[83] - x[98]) + dot[p1, p3]^2*dot[p1, p4]*(-2*x[1] + 12*x[2] + 44*x[3] + 12*x[4] + 24*x[5] - 10*x[6] + 5*x[7] + 32*x[8] - 5*x[9] - 2*x[10] - 2*x[11] - 3*x[12] - 6*x[13] - 4*x[14] + x[15] + 2*x[16] + 6*x[17] - 3*x[18] - x[19] + x[21] + 4*x[22] - 4*x[23] + 6*x[24] - 3*x[25] + 7*x[26] - 2*x[27] - 10*x[28] + 2*x[29] - x[30] - 4*x[31] + x[32] + 7*x[33] + 2*x[34] - 4*x[35] + 4*x[36] - 4*x[39] + 4*x[41] - 2*x[46] - 4*x[48] + x[49] - 2*x[50] - 4*x[52] + 4*x[53] - 2*x[54] - 2*x[55] + x[58] - 2*x[63] + x[75] + x[83] - x[93] - x[98]) + dot[l1, p3]*dot[p1, p2]*dot[p2, p3]*(-17*x[1] - 26*x[2] - 16*x[3] + 16*x[4] - 4*x[5] + 17*x[6] - (19*x[7])/2 - 2*x[8] - (23*x[9])/2 + 14*x[10] - 4*x[11] - (3*x[12])/2 + 4*x[13] - (17*x[14])/2 - 2*x[15] - 11*x[16] - 6*x[17] - 11*x[18] - (7*x[19])/2 - (5*x[20])/2 + 2*x[21] + 7*x[22] - 4*x[24] + 4*x[25] - 8*x[26] + 3*x[27] - 2*x[28] + x[29] + 3*x[30] - 2*x[31] + 7*x[32] - 9*x[33] - 2*x[34] - 2*x[35] + 2*x[36] + 6*x[37] + x[38] - x[39] - x[40] - x[42] - x[43] - 2*x[44] - 3*x[45] + x[47] + 5*x[48] + x[49] - x[50] - 2*x[51] - 2*x[52] + 4*x[53] - 2*x[54] - 2*x[55] - x[74] + x[82] + x[83] + x[96] - x[98]) + dot[p1, p2]*dot[p2, p3]^2*((-61*x[1])/2 - 27*x[2] + 13*x[3] - 11*x[4] + 26*x[5] - (55*x[6])/2 - (87*x[7])/4 + (25*x[8])/2 - (119*x[9])/4 + 22*x[10] - x[11] - (3*x[12])/4 + (39*x[14])/4 + 8*x[15] + (9*x[16])/2 + 3*x[17] - (5*x[18])/2 - (47*x[19])/4 - (21*x[20])/4 + 12*x[21] + (17*x[22])/2 - 4*x[23] + 2*x[24] - 15*x[25] + 8*x[26] - 2*x[27] - 5*x[28] + 9*x[29] - (23*x[30])/2 + 4*x[31] - (27*x[32])/2 + (17*x[33])/2 + 4*x[34] - 5*x[35] + 3*x[36] + (5*x[38])/2 + x[39]/2 - (5*x[40])/2 + 3*x[41] - (5*x[42])/2 - (5*x[43])/2 + x[44] - (3*x[45])/2 - 3*x[46] + (5*x[47])/2 + (7*x[48])/2 + 3*x[49] - 3*x[50] - x[51]/2 + x[52] + x[53] + x[54] - 2*x[55] - x[57] + x[60]/2 - x[61] - x[74] + x[82] + x[83] + x[96] - x[98]) + dot[l1, p2]*dot[p1, p4]* dot[p3, p4]*(1/2 + 43*x[1] - 22*x[2] + 36*x[4] - 12*x[5] + 57*x[6] + (37*x[7])/2 + 14*x[8] - (7*x[9])/2 - 8*x[10] - 10*x[11] - (15*x[12])/2 + 8*x[13] - (61*x[14])/2 - 12*x[15] - 17*x[16] - 4*x[17] - 23*x[18] + (5*x[19])/2 - (17*x[20])/2 - 8*x[21] + 9*x[22] - 4*x[23] - 8*x[24] + 24*x[25] - 20*x[26] + 4*x[27] - 8*x[28] - 2*x[29] + 15*x[30] + 29*x[32] - 25*x[33] - 6*x[34] - 2*x[35] + 2*x[36] + 10*x[37] - 3*x[38] - 5*x[39] + x[40] + 2*x[41] - x[42] + x[43] - 5*x[45] - 2*x[46] - 3*x[47] + 7*x[48] - 4*x[49] + 2*x[50] - 2*x[51] - 2*x[52] + 8*x[53] - 8*x[54] - 2*x[58] - x[61] + x[64] - x[74] + x[83] - x[89] + x[96] - x[98]) + dot[p1, p2]*dot[p1, p4]*dot[p3, p4]* (1/2 + 29*x[1] - 18*x[2] + 24*x[3] + 60*x[4] - 44*x[5] + 59*x[6] + (55*x[7])/2 + 20*x[8] - x[9]/2 - 4*x[10] - 18*x[11] - (29*x[12])/2 + 8*x[13] - (91*x[14])/2 - 16*x[15] - 29*x[16] - 4*x[17] - 25*x[18] + (23*x[19])/2 - (3*x[20])/2 - 8*x[21] + 9*x[22] - 8*x[23] - 8*x[24] + 38*x[25] - 30*x[26] + 2*x[27] - 8*x[28] - 4*x[29] + 17*x[30] - 4*x[31] + 45*x[32] - 35*x[33] - 12*x[34] + 2*x[35] + 4*x[36] + 12*x[37] - 7*x[38] - 5*x[39] + 5*x[40] - x[42] + 5*x[43] + 2*x[44] - 11*x[45] - 7*x[47] + 7*x[48] - 6*x[49] + 4*x[50] - 2*x[51] - 4*x[52] + 10*x[53] - 12*x[54] + 4*x[55] - 4*x[58] - x[63] + x[64] - x[79] + x[83] - x[89] + x[96] - x[98]) + dot[l1, p2]*dot[p1, p4]*dot[p2, p4]* (55*x[1] - 10*x[2] - 56*x[3] + 12*x[4] - 60*x[5] + 81*x[6] + (49*x[7])/2 - 16*x[8] + (69*x[9])/2 - 22*x[10] - 6*x[11] - (3*x[12])/2 + 10*x[13] - (59*x[14])/2 - 19*x[15] - 23*x[16] - 10*x[17] - 12*x[18] + (29*x[19])/2 - (3*x[20])/2 - 15*x[21] - 3*x[22] + 4*x[23] - 14*x[24] + 37*x[25] - 29*x[26] + 8*x[27] + 2*x[28] - 16*x[29] + 24*x[30] + 36*x[32] - 32*x[33] - 14*x[34] + 6*x[35] - 2*x[36] + 8*x[37] - 5*x[38] - 3*x[39] + 3*x[40] - 4*x[41] + 3*x[42] + 3*x[43] - 2*x[44] - 3*x[45] + 4*x[46] - 5*x[47] + 3*x[48] - 5*x[49] + 6*x[50] + 2*x[52] - 4*x[54] + 2*x[55] - x[58] + x[62] + 2*x[63] - x[75] - x[83] + x[98]) + dot[l1, p3]*dot[p2, p3]*dot[p2, p4]* (15*x[1] + 14*x[2] - 4*x[3] + 20*x[4] + 5*x[6] + (5*x[7])/2 + (33*x[9])/2 + 2*x[10] + x[12]/2 - 4*x[13] - x[14]/2 - 2*x[15] - 3*x[16] + 2*x[17] + x[18] + (13*x[19])/2 + (3*x[20])/2 - 2*x[21] - 5*x[22] + 2*x[23] + 4*x[25] - 4*x[26] + x[27] + 2*x[28] - 3*x[29] + x[30] - 8*x[31] + 3*x[32] - 3*x[33] - 2*x[34] + 4*x[35] - 2*x[37] - x[38] + x[39] + x[40] - 2*x[41] - x[42] + x[43] - 2*x[44] + x[45] - x[47] - x[48] - x[49] + x[50] - 8*x[52] - 2*x[53] + 2*x[54] - 2*x[55] + 2*x[61] - x[82] - x[83] + x[98]) + dot[p1, p2]*dot[p1, p4]*dot[p2, p4]* (42*x[1] - 8*x[2] - 60*x[3] + 12*x[4] - 56*x[5] + 54*x[6] + 19*x[7] - 32*x[8] + 29*x[9] - 34*x[10] + x[12] + 10*x[13] - 18*x[14] - 9*x[15] - 8*x[16] - 18*x[17] - 7*x[18] + 11*x[19] - 11*x[21] - 6*x[22] + 8*x[23] - 8*x[24] + 25*x[25] - 23*x[26] + 6*x[28] - 16*x[29] + 17*x[30] + 6*x[31] + 29*x[32] - 21*x[33] - 10*x[34] + 6*x[35] - 8*x[36] + 2*x[37] - 4*x[38] + 2*x[39] + 4*x[40] - 2*x[41] + 6*x[42] + 2*x[43] - 2*x[45] + 4*x[46] - 4*x[47] + 2*x[48] - 5*x[49] + 6*x[50] + 8*x[52] + 4*x[53] - 4*x[54] + 2*x[55] - x[58] + x[62] + 2*x[63] + x[74] - x[75] - x[83] + x[84] + x[98]) + dot[p2, p3]^2*dot[p2, p4]* (-13*x[1] + 18*x[2] + 4*x[3] - 24*x[4] + 12*x[5] - 47*x[6] - (11*x[7])/2 + 2*x[8] + (5*x[9])/2 + 20*x[10] + 4*x[11] + (5*x[12])/2 - 6*x[13] + (45*x[14])/2 + 9*x[15] + 11*x[16] + 12*x[17] + 18*x[18] + x[19]/2 + (5*x[20])/2 + 9*x[21] - 7*x[22] + 4*x[24] - 17*x[25] + 13*x[26] - 5*x[27] + 4*x[28] + 5*x[29] - 14*x[30] - 2*x[31] - 22*x[32] + 16*x[33] + 4*x[34] + 4*x[35] - 8*x[37] + x[38] + 3*x[39] - x[40] - 2*x[41] - 3*x[42] - x[43] + 3*x[45] - 2*x[46] + x[47] - 3*x[48] + 2*x[49] - x[50] + 2*x[51] - 4*x[52] - 8*x[53] + 6*x[54] - 2*x[57] - x[58] + x[61] + x[63] - x[82] - x[83] - x[87] + x[98]) + dot[p1, p3]*dot[p2, p3]*dot[p2, p4]*(3/4 + 41*x[1] + 22*x[2] - 4*x[3] + 24*x[4] + 28*x[5] + 27*x[6] + (3*x[7])/2 + 30*x[8] + (35*x[9])/2 - 12*x[10] - 4*x[11] - (5*x[12])/2 - (29*x[14])/2 - 5*x[15] - 5*x[16] + 4*x[17] - 12*x[18] + (15*x[19])/2 - x[20]/2 - 7*x[21] - x[22] - 2*x[24] + 13*x[25] - 9*x[26] + 3*x[27] - 10*x[28] - 5*x[29] + 6*x[30] - 10*x[31] + 16*x[32] - 6*x[33] - 4*x[34] - 3*x[38] - x[39] + 3*x[40] + 2*x[41] + x[42] + 3*x[43] + x[45] + 2*x[46] - 3*x[47] - 3*x[48] - 4*x[49] + x[50] - 8*x[52] + 4*x[53] - 6*x[55] + x[58] + x[61] + x[64] + x[78] - x[82] - x[83] - x[90] + x[98]) + dot[p1, p2]*dot[p1, p3]* dot[p1, p4]*(-1 - 12*x[1] + 32*x[2] - 28*x[3] - 24*x[4] - 8*x[5] - 12*x[6] - 22*x[7] - 16*x[8] + 20*x[9] - 32*x[10] + 6*x[11] + 2*x[12] - 2*x[13] + 7*x[14] + 5*x[15] + 10*x[16] - 6*x[17] + 9*x[18] + 2*x[19] + 7*x[20] + x[21] - 8*x[22] + 8*x[23] + 2*x[24] - x[25] + 9*x[26] + 3*x[27] + 4*x[28] - 7*x[29] + 3*x[30] - 3*x[32] + 9*x[33] - 2*x[34] + 2*x[35] - 4*x[36] - 2*x[37] + 2*x[39] + 4*x[42] - 2*x[43] - 2*x[44] + 2*x[45] + 4*x[46] - 6*x[48] + 2*x[49] + x[50] + 2*x[51] + 4*x[52] + 4*x[54] + 5*x[58] + 2*x[61] + x[62] + x[63] - x[64] + x[73] + 2*x[74] - x[83] + 2*x[89] + x[91] - x[94] - 2*x[96] + x[98]) + dot[l1, p2]*dot[p2, p3]*dot[p3, p4]*(-6*x[1] + 28*x[2] - 12*x[3] + 24*x[4] - 12*x[5] - 14*x[6] + 11*x[7] - 10*x[8] + 11*x[9] + 4*x[11] + 3*x[12] - 6*x[13] + 7*x[14] + 2*x[15] + 2*x[16] - 2*x[17] + 10*x[18] + 5*x[19] + 7*x[20] - 2*x[21] - 6*x[22] + 8*x[23] - 2*x[25] + 6*x[26] - 2*x[27] + 6*x[28] - 2*x[29] - 8*x[31] - 4*x[32] + 6*x[33] + 2*x[35] - 2*x[36] - 2*x[37] - 4*x[41] + 2*x[42] - 2*x[44] + 2*x[45] + 2*x[46] - 4*x[48] - 6*x[52] - 2*x[53] + 2*x[61] + x[74] - x[82] - x[83] - x[96] + x[98]) + dot[l1, p3]*dot[p1, p2]*dot[p1, p4]*(-1/2 + 3*x[1] + 18*x[2] - 48*x[3] - 8*x[4] - 52*x[5] + 25*x[6] + (17*x[7])/2 - 14*x[8] + (53*x[9])/2 - 8*x[10] - 2*x[11] + x[12]/2 + 2*x[13] - (21*x[14])/2 - 8*x[15] - 13*x[16] - 6*x[17] + 3*x[18] + (25*x[19])/2 + (19*x[20])/2 - 10*x[21] - 7*x[22] + 6*x[23] - 6*x[24] + 18*x[25] - 12*x[26] + 4*x[27] + 4*x[28] - 10*x[29] + 11*x[30] - 4*x[31] + 17*x[32] - 11*x[33] - 6*x[34] + 6*x[35] - 2*x[36] + 2*x[37] - 3*x[38] + x[39] + 3*x[40] - 4*x[41] + 3*x[42] + 3*x[43] - 2*x[44] - x[45] + 6*x[46] - 3*x[47] - 3*x[48] - 2*x[49] + 2*x[50] + 2*x[51] + 2*x[52] + 2*x[55] + x[61] + x[63] + x[74] - x[83] + x[89] - x[96] + x[98]) + dot[p1, p2]*dot[p2, p3]*dot[p3, p4]*(1/4 + 4*x[1] + 40*x[2] - 20*x[3] + 44*x[4] - 68*x[5] + 16*x[6] + 40*x[7] - 12*x[8] + 34*x[9] - 2*x[10] - 6*x[11] - 8*x[12] + 2*x[13] - 21*x[14] - 11*x[15] - 20*x[16] - 4*x[17] + 7*x[18] + 24*x[19] + 17*x[20] - 9*x[21] - 10*x[22] + 6*x[23] - 6*x[24] + 27*x[25] - 17*x[26] + 2*x[27] + 10*x[28] - 10*x[29] + 15*x[30] - 14*x[31] + 25*x[32] - 17*x[33] - 10*x[34] + 12*x[35] - 2*x[36] + 4*x[37] - 6*x[38] + 2*x[40] - 10*x[41] + 2*x[42] + 2*x[43] - 4*x[45] + 8*x[46] - 6*x[47] - 4*x[48] - 5*x[49] + 4*x[50] - 6*x[52] - 2*x[53] - 6*x[54] + 6*x[55] - 3*x[58] + 3*x[61] + x[64] + x[74] - x[78] - x[82] - x[83] - x[92] - x[96] + x[98])) + beta[p1, p3, p2, p4]*(dot[l1, l1]^2*dot[p1, p2]*x[3] + dot[l1, l1]^2*dot[p3, p4]*x[3] + dot[l1, l1]^2*dot[p1, p3]*x[6] + dot[l1, l1]^2*dot[p2, p4]*x[6] + dot[l1, l1]^2*dot[p1, p4]*x[9] + dot[l1, l1]^2*dot[p2, p3]*(-2*x[1] - 2*x[2] - 2*x[5] - 2*x[6] - x[7] - x[9] - x[10]) + dot[l1, l1]*dot[l1, p4]*dot[p3, p4]*(4*x[3] - x[13]) + dot[l1, l1]*dot[l1, p1]*dot[p1, p2]*x[13] + dot[l1, l1]*dot[l1, p1]* dot[p1, p3]*(4*x[1] + 4*x[2] + 4*x[5] + 4*x[6] + x[7] + x[9] - x[11] - x[12] - x[14]) + dot[l1, l1]*dot[l1, p4]*dot[p2, p4]* (-4*x[1] - 4*x[2] - 4*x[5] - x[7] - x[9] + x[11] + x[12] + x[14]) + dot[l1, l1]*dot[l1, p1]*dot[p1, p4]*(3*x[7] + 3*x[9] - x[15]) + dot[l1, l1]*dot[l1, p4]*dot[p1, p4]*(-3*x[7] + x[9] + x[15]) + dot[l1, l1]*dot[l1, p1]*dot[p2, p3]*(-6*x[1] - 6*x[2] - 6*x[5] - 6*x[6] - 3*x[7] - 3*x[9] - x[16]) + dot[l1, l1]*dot[l1, p4]*dot[p2, p3]* (-2*x[1] - 2*x[2] - 2*x[5] - 2*x[6] - x[7] - x[9] - 4*x[10] + x[16]) + dot[l1, l1]*dot[l1, p1]*dot[p3, p4]*(2*x[3] + 2*x[4] - x[8] - x[17]) + dot[l1, l1]*dot[l1, p4]*dot[p1, p2]*(2*x[3] - 2*x[4] + x[8] + x[17]) + dot[l1, l1]*dot[l1, p4]*dot[p1, p3]*(4*x[6] - x[19]) + dot[l1, l1]*dot[l1, p1]*dot[p2, p4]*x[19] + dot[l1, l1]*dot[l1, p3]* dot[p3, p4]*(4*x[3] - x[23]) + dot[l1, l1]*dot[l1, p2]*dot[p1, p2]* x[23] + dot[l1, l1]*dot[l1, p3]*dot[p2, p4]*(4*x[6] - x[26]) + dot[l1, l1]*dot[l1, p2]*dot[p1, p3]*x[26] + dot[l1, l1]*dot[l1, p3]* dot[p1, p2]*(2*x[3] - 2*x[4] + 3*x[8] + x[17] - x[28]) + dot[l1, l1]*dot[l1, p2]*dot[p3, p4]*(2*x[3] + 2*x[4] - 3*x[8] - x[17] + x[28]) + dot[l1, l1]*dot[l1, p3]*dot[p1, p4]*(4*x[9] - x[29]) + dot[l1, l1]*dot[l1, p2]*dot[p1, p4]*x[29] + dot[l1, l1]*dot[l1, p2]* dot[p2, p3]*(-4*x[1] - 4*x[2] - 4*x[5] - 4*x[6] - 2*x[7] - 2*x[9] - x[11] - x[12] + x[21] + x[22] - x[30]) + dot[l1, l1]*dot[l1, p3]* dot[p2, p3]*(-4*x[1] - 4*x[2] - 4*x[5] - 4*x[6] - 2*x[7] - 2*x[9] - 4*x[10] + x[11] + x[12] - x[21] - x[22] + x[30]) + dot[l1, l1]*dot[l1, p3]*dot[p1, p3]*(4*x[6] - x[33]) + dot[l1, l1]*dot[l1, p2]*dot[p2, p4]*x[33] + dot[l1, l1]*dot[p1, p2]^2* x[36] + dot[l1, l1]*dot[p3, p4]^2*(4*x[3] - x[13] - x[23] + x[36]) + dot[l1, l1]*dot[p1, p2]*dot[p1, p3]*x[39] + dot[l1, l1]*dot[p2, p4]* dot[p3, p4]*(-4*x[1] - 4*x[2] + 2*x[3] + 2*x[4] - 4*x[5] - x[7] - 3*x[8] - x[9] + x[11] + x[12] - x[13] + x[14] - x[17] - x[26] + x[28] + x[39]) + dot[l1, l1]*dot[p1, p2]*dot[p1, p4]*x[42] + dot[l1, l1]*dot[p1, p4]*dot[p3, p4]*(2*x[3] + 2*x[4] - 3*x[7] - x[8] + x[9] - x[13] + x[15] - x[17] - x[29] + x[42]) + dot[l1, l1]*dot[p1, p2]*dot[p2, p3]*x[45] + dot[l1, l1]*dot[p2, p3]* dot[p3, p4]*(2*x[1] + 2*x[2] + 2*x[3] + 2*x[4] + 2*x[5] + 2*x[6] + x[7] - 3*x[8] + x[9] - 4*x[10] + x[11] + x[12] + x[16] - x[17] - x[21] - x[22] - x[23] + x[28] + x[30] + x[45]) + dot[l1, l1]*dot[p1, p2]*dot[p2, p4]*x[48] + dot[l1, l1]*dot[p1, p3]* dot[p3, p4]*(2*x[3] + 2*x[4] + 4*x[6] - x[8] - x[17] - x[19] - x[23] - x[33] + x[48]) + dot[l1, l1]*dot[p1, p2]*dot[p3, p4]*x[51] + dot[l1, l1]*dot[p1, p3]^2*(-2*x[3] - 2*x[4] - 3*x[8] + x[14] + x[15] + x[16] - x[17] + x[18] + x[23] + x[24] - x[25] - x[27] + x[28] - x[30] + x[31] - x[32] + x[34] - x[36] - x[37] + x[39] + x[52]) + dot[l1, l1]*dot[p2, p4]^2*(-4*x[1] - 4*x[2] - 2*x[3] - 2*x[4] - 4*x[5] - 4*x[6] - x[7] - 3*x[8] - x[9] + x[11] + x[12] + 2*x[14] + x[15] + x[16] - x[17] + x[18] + x[23] + x[24] - x[25] - x[27] + x[28] - x[30] + x[31] - x[32] + x[33] + x[34] - x[36] - x[37] + x[39] + x[52]) + dot[l1, p1]*dot[l1, p3]*dot[p1, p3]*(8*x[1] + 8*x[2] + 8*x[3] + 8*x[4] + 16*x[5] + 20*x[6] + 2*x[7] + 12*x[8] + 2*x[9] - 2*x[11] - 2*x[12] - 6*x[14] - 4*x[15] - 4*x[16] + 4*x[17] - 4*x[18] + 2*x[22] - 4*x[23] - 4*x[24] + 4*x[25] + 4*x[27] - 4*x[28] + 4*x[30] - 4*x[31] + 2*x[32] - 4*x[33] - 4*x[34] - 2*x[35] + 4*x[36] + 4*x[37] - 4*x[39] - 4*x[52] - 2*x[53]) + dot[l1, p2]*dot[l1, p4]*dot[p2, p4]* (8*x[3] + 8*x[4] + 8*x[5] + 12*x[6] + 12*x[8] - 4*x[14] - 4*x[15] - 4*x[16] + 4*x[17] - 4*x[18] + 2*x[22] - 4*x[23] - 4*x[24] + 4*x[25] + 4*x[27] - 4*x[28] + 4*x[30] - 4*x[31] + 2*x[32] - 2*x[33] - 4*x[34] - 2*x[35] + 4*x[36] + 4*x[37] - 4*x[39] - 4*x[52] - 2*x[53]) + dot[l1, p3]*dot[l1, p4]*dot[p3, p4]*(34*x[1] - 4*x[2] - 36*x[3] + 36*x[4] - 40*x[5] + 70*x[6] + 19*x[7] - 18*x[8] + 27*x[9] - 24*x[10] - 4*x[11] - x[12] + 4*x[13] - 27*x[14] - 16*x[15] - 18*x[16] - 12*x[17] - 14*x[18] + 11*x[19] + x[20] - 16*x[21] - 2*x[22] + 8*x[23] - 8*x[24] + 28*x[25] - 24*x[26] + 8*x[27] + 4*x[28] - 12*x[29] + 22*x[30] - 8*x[31] + 30*x[32] - 26*x[33] - 8*x[34] + 4*x[35] - 4*x[36] + 8*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 4*x[41] + 2*x[42] + 2*x[43] - 4*x[44] - 2*x[45] + 4*x[46] - 2*x[47] + 2*x[48] - 4*x[49] + 4*x[50] - 2*x[51] - 4*x[52] + 4*x[53] - 4*x[54]) + dot[l1, p1]*dot[l1, p2]*dot[p1, p2]* (34*x[1] - 4*x[2] - 44*x[3] + 36*x[4] - 40*x[5] + 70*x[6] + 19*x[7] - 18*x[8] + 27*x[9] - 24*x[10] - 4*x[11] - x[12] + 6*x[13] - 27*x[14] - 16*x[15] - 18*x[16] - 12*x[17] - 14*x[18] + 11*x[19] + x[20] - 16*x[21] - 2*x[22] + 10*x[23] - 8*x[24] + 28*x[25] - 24*x[26] + 8*x[27] + 4*x[28] - 12*x[29] + 22*x[30] - 8*x[31] + 30*x[32] - 26*x[33] - 8*x[34] + 4*x[35] - 4*x[36] + 8*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 4*x[41] + 2*x[42] + 2*x[43] - 4*x[44] - 2*x[45] + 4*x[46] - 2*x[47] + 2*x[48] - 4*x[49] + 4*x[50] - 2*x[51] - 4*x[52] + 4*x[53] - 4*x[54]) + dot[l1, p1]*dot[l1, p4]*dot[p1, p3]* (33*x[1] + 14*x[2] + 12*x[4] - 4*x[5] + 35*x[6] + (27*x[7])/2 + 10*x[8] + (35*x[9])/2 - 12*x[10] - 6*x[11] - (9*x[12])/2 + 2*x[13] - (35*x[14])/2 - 8*x[15] - 9*x[16] - 7*x[18] + (15*x[19])/2 + x[20]/2 - 8*x[21] - x[22] - 2*x[23] - 4*x[24] + 16*x[25] - 10*x[26] + 4*x[27] - 4*x[28] - 6*x[29] + 11*x[30] - 4*x[31] + 17*x[32] - 11*x[33] - 4*x[34] + 2*x[35] + 2*x[36] + 4*x[37] - 3*x[38] - 3*x[39] + x[40] + x[42] + x[43] - x[45] + 2*x[46] - 3*x[47] - x[48] - 2*x[49] + 2*x[50] - 2*x[52] + 2*x[53] - 2*x[54]) + dot[l1, p1]*dot[l1, p4]*dot[p2, p4]* (25*x[1] + 6*x[2] + 12*x[4] - 12*x[5] + 27*x[6] + (23*x[7])/2 + 10*x[8] + (31*x[9])/2 - 12*x[10] - 4*x[11] - (5*x[12])/2 + 2*x[13] - (31*x[14])/2 - 8*x[15] - 9*x[16] - 7*x[18] + (19*x[19])/2 + x[20]/2 - 8*x[21] - x[22] - 2*x[23] - 4*x[24] + 16*x[25] - 10*x[26] + 4*x[27] - 4*x[28] - 6*x[29] + 11*x[30] - 4*x[31] + 17*x[32] - 11*x[33] - 4*x[34] + 2*x[35] + 2*x[36] + 4*x[37] - 3*x[38] - 3*x[39] + x[40] + x[42] + x[43] - x[45] + 2*x[46] - 3*x[47] - x[48] - 2*x[49] + 2*x[50] - 2*x[52] + 2*x[53] - 2*x[54]) + dot[l1, p1]*dot[l1, p3]*dot[p1, p4]* (19*x[1] - 6*x[2] + 12*x[4] - 20*x[5] + 25*x[6] + (25*x[7])/2 + 10*x[8] + (25*x[9])/2 - 12*x[10] - 6*x[11] - (7*x[12])/2 + 2*x[13] - (33*x[14])/2 - 10*x[15] - 9*x[16] - 9*x[18] + (13*x[19])/2 - x[20]/2 - 6*x[21] + 3*x[22] - 2*x[23] - 4*x[24] + 16*x[25] - 12*x[26] + 4*x[27] - 4*x[28] - 4*x[29] + 9*x[30] - 4*x[31] + 19*x[32] - 13*x[33] - 4*x[34] + 2*x[36] + 4*x[37] - 3*x[38] - x[39] + x[40] - x[42] + x[43] - 3*x[45] + 2*x[46] - 3*x[47] + x[48] - 2*x[49] + 2*x[50] - 2*x[52] + 4*x[53] - 2*x[54]) + dot[l1, p2]*dot[l1, p4]*dot[p1, p4]* (19*x[1] - 6*x[2] + 12*x[4] - 20*x[5] + 25*x[6] + (13*x[7])/2 + 10*x[8] + (13*x[9])/2 - 12*x[10] - 6*x[11] - (7*x[12])/2 + 2*x[13] - (33*x[14])/2 - 8*x[15] - 9*x[16] - 9*x[18] + (13*x[19])/2 - x[20]/2 - 6*x[21] + 3*x[22] - 2*x[23] - 4*x[24] + 16*x[25] - 12*x[26] + 4*x[27] - 4*x[28] - 2*x[29] + 9*x[30] - 4*x[31] + 19*x[32] - 13*x[33] - 4*x[34] + 2*x[36] + 4*x[37] - 3*x[38] - x[39] + x[40] - x[42] + x[43] - 3*x[45] + 2*x[46] - 3*x[47] + x[48] - 2*x[49] + 2*x[50] - 2*x[52] + 4*x[53] - 2*x[54]) + dot[l1, l1]*dot[p1, p3]*dot[p1, p4]* (-16*x[1] - 2*x[3] - 8*x[4] + 6*x[5] - 16*x[6] - 3*x[7] - 8*x[8] - x[9] + 6*x[10] + 3*x[11] + 2*x[12] - x[13] + 10*x[14] + 5*x[15] + 6*x[16] - x[17] + 6*x[18] - 4*x[19] + x[20] + 5*x[21] - x[22] + 2*x[23] + 3*x[24] - 9*x[25] + 6*x[26] - 4*x[27] + 3*x[28] + x[29] - 6*x[30] + 3*x[31] - 10*x[32] + 7*x[33] + 2*x[34] - 2*x[36] - 3*x[37] + x[38] + 2*x[39] - x[43] + x[45] - x[46] + x[47] + x[49] - x[50] + 2*x[52] - 2*x[53] + x[54]) + dot[l1, l1]*dot[p1, p4]*dot[p2, p4]* (-20*x[1] - 4*x[2] - 2*x[3] - 8*x[4] + 2*x[5] - 20*x[6] - 7*x[7] - 8*x[8] - 5*x[9] + 6*x[10] + 4*x[11] + 3*x[12] - x[13] + 11*x[14] + 6*x[15] + 6*x[16] - x[17] + 6*x[18] - 3*x[19] + x[20] + 5*x[21] - x[22] + 2*x[23] + 3*x[24] - 9*x[25] + 6*x[26] - 4*x[27] + 3*x[28] + 2*x[29] - 6*x[30] + 3*x[31] - 10*x[32] + 7*x[33] + 2*x[34] - 2*x[36] - 3*x[37] + x[38] + 2*x[39] - x[43] + x[45] - x[46] + x[47] + x[49] - x[50] + 2*x[52] - 2*x[53] + x[54]) + dot[l1, l1]*dot[p1, p3]* dot[p2, p4]*(-11*x[1] + 2*x[2] + 4*x[3] - 8*x[4] + 8*x[5] - 13*x[6] - (13*x[7])/2 - 4*x[8] - (9*x[9])/2 + 6*x[10] + 2*x[11] + (3*x[12])/2 - 2*x[13] + (19*x[14])/2 + 5*x[15] + 6*x[16] + 2*x[17] + 6*x[18] - (7*x[19])/2 - x[20]/2 + 5*x[21] - x[22] + 2*x[24] - 9*x[25] + 6*x[26] - 2*x[27] + 2*x[28] + 3*x[29] - 6*x[30] + 2*x[31] - 10*x[32] + 6*x[33] + 2*x[34] - 2*x[37] + x[38] + x[39] - x[40] - x[42] - x[43] + x[45] - 2*x[46] + x[47] + x[48] + 2*x[49] - x[50] - 2*x[53] + 2*x[54]) + dot[l1, p1]*dot[l1, p3]*dot[p2, p4]*(20*x[1] - 4*x[2] - 8*x[3] + 16*x[4] - 4*x[5] + 36*x[6] + 6*x[7] + 16*x[8] + 2*x[9] - 12*x[10] - 4*x[11] - 2*x[12] + 4*x[13] - 18*x[14] - 8*x[15] - 10*x[16] - 4*x[17] - 16*x[18] + 4*x[19] - 8*x[21] + 4*x[22] - 4*x[24] + 16*x[25] - 12*x[26] + 4*x[27] - 8*x[28] - 4*x[29] + 10*x[30] - 4*x[31] + 20*x[32] - 10*x[33] - 4*x[34] - 2*x[35] + 4*x[37] - 2*x[38] - 2*x[39] + 2*x[40] + 2*x[41] + 2*x[42] + 2*x[43] - 2*x[45] + 4*x[46] - 2*x[47] - 2*x[48] - 4*x[49] + 6*x[53] - 4*x[54] - 2*x[55]) + dot[l1, p2]*dot[l1, p4]*dot[p1, p3]*(20*x[1] - 4*x[2] - 8*x[3] + 16*x[4] - 4*x[5] + 36*x[6] + 6*x[7] + 16*x[8] + 2*x[9] - 12*x[10] - 4*x[11] - 2*x[12] + 4*x[13] - 18*x[14] - 8*x[15] - 10*x[16] - 4*x[17] - 16*x[18] + 2*x[19] - 8*x[21] + 4*x[22] - 4*x[24] + 16*x[25] - 10*x[26] + 4*x[27] - 8*x[28] - 4*x[29] + 10*x[30] - 4*x[31] + 20*x[32] - 10*x[33] - 4*x[34] - 2*x[35] + 4*x[37] - 2*x[38] - 2*x[39] + 2*x[40] + 2*x[41] + 2*x[42] + 2*x[43] - 2*x[45] + 4*x[46] - 2*x[47] - 2*x[48] - 4*x[49] + 6*x[53] - 4*x[54] - 2*x[55]) + dot[l1, l1]*dot[p1, p3]*dot[p2, p3]*(-5*x[1] - 8*x[2] + 2*x[3] - 4*x[4] + 4*x[5] - 3*x[6] - (13*x[7])/2 + 2*x[8] - (17*x[9])/2 + 2*x[10] + 3*x[11] + (7*x[12])/2 - x[13] + (11*x[14])/2 + 2*x[15] + 2*x[16] + x[17] - (9*x[19])/2 - (5*x[20])/2 + x[24] - 5*x[25] + 4*x[26] - x[28] + 2*x[29] - 2*x[30] + x[31] - 5*x[32] + 3*x[33] + 2*x[34] - 2*x[35] - x[37] + x[38] - x[40] + x[41] + x[45] - x[46] + x[47] + x[49] - x[50] + x[54] - x[55]) + dot[l1, l1]*dot[p2, p3]*dot[p2, p4]* (-3*x[1] - 6*x[2] + 2*x[3] - 4*x[4] + 6*x[5] - x[6] - (11*x[7])/2 + 2*x[8] - (15*x[9])/2 + 2*x[10] + 2*x[11] + (5*x[12])/2 - x[13] + (11*x[14])/2 + 2*x[15] + 3*x[16] + x[17] - (9*x[19])/2 - (5*x[20])/2 + x[21] + x[22] + x[24] - 5*x[25] + 3*x[26] - x[28] + 2*x[29] - 3*x[30] + x[31] - 5*x[32] + 4*x[33] + 2*x[34] - 2*x[35] - x[37] + x[38] - x[40] + x[41] + x[45] - x[46] + x[47] + x[49] - x[50] + x[54] - x[55]) + dot[l1, p2]*dot[l1, p4]*dot[p2, p3]*(13*x[1] + 2*x[2] + 12*x[4] - 24*x[5] + 19*x[6] + (19*x[7])/2 + 2*x[8] + (27*x[9])/2 - 8*x[10] - 8*x[11] - (13*x[12])/2 + 2*x[13] - (31*x[14])/2 - 8*x[15] - 9*x[16] - 3*x[18] + (19*x[19])/2 + (5*x[20])/2 - 4*x[21] + x[22] - 2*x[23] - 4*x[24] + 16*x[25] - 12*x[26] + 4*x[27] - 4*x[29] + 7*x[30] - 4*x[31] + 15*x[32] - 13*x[33] - 4*x[34] + 4*x[35] + 2*x[36] + 4*x[37] - 3*x[38] - x[39] + x[40] - 2*x[41] - x[42] + x[43] - 3*x[45] + 2*x[46] - 3*x[47] + x[48] - 2*x[49] + 2*x[50] - 2*x[52] - 2*x[54] + 2*x[55]) + dot[l1, p1]*dot[l1, p3]*dot[p2, p3]*(9*x[1] - 2*x[2] + 12*x[4] - 28*x[5] + 15*x[6] + (15*x[7])/2 + 2*x[8] + (23*x[9])/2 - 8*x[10] - 6*x[11] - (9*x[12])/2 + 2*x[13] - (31*x[14])/2 - 8*x[15] - 11*x[16] - 3*x[18] + (19*x[19])/2 + (5*x[20])/2 - 6*x[21] - x[22] - 2*x[23] - 4*x[24] + 16*x[25] - 12*x[26] + 4*x[27] - 4*x[29] + 9*x[30] - 4*x[31] + 15*x[32] - 13*x[33] - 4*x[34] + 4*x[35] + 2*x[36] + 4*x[37] - 3*x[38] - x[39] + x[40] - 2*x[41] - x[42] + x[43] - 3*x[45] + 2*x[46] - 3*x[47] + x[48] - 2*x[49] + 2*x[50] - 2*x[52] - 2*x[54] + 2*x[55]) + dot[l1, p2]*dot[l1, p3]*dot[p1, p3]*(19*x[1] + 14*x[2] + 12*x[4] - 32*x[5] + 21*x[6] + (29*x[7])/2 + 2*x[8] + (37*x[9])/2 - 12*x[10] - 4*x[11] - (7*x[12])/2 + 2*x[13] - (29*x[14])/2 - 8*x[15] - 9*x[16] - x[18] + (21*x[19])/2 + (7*x[20])/2 - 8*x[21] - x[22] - 2*x[23] - 4*x[24] + 16*x[25] - 8*x[26] + 4*x[27] - 6*x[29] + 11*x[30] - 4*x[31] + 17*x[32] - 11*x[33] - 4*x[34] + 2*x[35] + 2*x[36] + 4*x[37] - 3*x[38] - 3*x[39] + x[40] - 2*x[41] + x[42] + x[43] - x[45] + 2*x[46] - 3*x[47] - x[48] - 2*x[49] + 2*x[50] - 2*x[52] + 2*x[53] - 2*x[54] + 2*x[55]) + dot[l1, p2]*dot[l1, p3]*dot[p2, p4]*(19*x[1] + 14*x[2] + 12*x[4] - 32*x[5] + 21*x[6] + (29*x[7])/2 + 2*x[8] + (37*x[9])/2 - 12*x[10] - 4*x[11] - (7*x[12])/2 + 2*x[13] - (29*x[14])/2 - 8*x[15] - 9*x[16] - x[18] + (21*x[19])/2 + (7*x[20])/2 - 8*x[21] - x[22] - 2*x[23] - 4*x[24] + 16*x[25] - 10*x[26] + 4*x[27] - 6*x[29] + 11*x[30] - 4*x[31] + 17*x[32] - 9*x[33] - 4*x[34] + 2*x[35] + 2*x[36] + 4*x[37] - 3*x[38] - 3*x[39] + x[40] - 2*x[41] + x[42] + x[43] - x[45] + 2*x[46] - 3*x[47] - x[48] - 2*x[49] + 2*x[50] - 2*x[52] + 2*x[53] - 2*x[54] + 2*x[55]) + dot[l1, l1]*dot[p1, p4]^2*(-13*x[1] + 6*x[2] - 4*x[3] - 4*x[4] + 12*x[5] - 19*x[6] - (21*x[7])/2 - 6*x[8] - (5*x[9])/2 + 6*x[10] + 2*x[11] + x[12]/2 + (15*x[14])/2 + 8*x[15] + 5*x[16] - 2*x[17] + 5*x[18] - (3*x[19])/2 + (3*x[20])/2 + 4*x[21] - x[22] + 2*x[23] + 2*x[24] - 8*x[25] + 6*x[26] - 3*x[27] + 2*x[28] + x[29] - 5*x[30] + 2*x[31] - 9*x[32] + 7*x[33] + 2*x[34] - 2*x[36] - 2*x[37] + x[38] + x[39] - x[40] + x[42] - x[43] + x[45] + x[47] - x[48] + x[49] - x[50] + 2*x[52] - 2*x[53] + x[56]) + dot[l1, p2]*dot[l1, p3]* dot[p1, p4]*(16*x[1] - 8*x[2] - 8*x[3] + 16*x[4] - 24*x[5] + 40*x[6] + 12*x[7] + 8*x[8] + 8*x[9] - 4*x[10] - 8*x[11] - 4*x[12] + 4*x[13] - 22*x[14] - 10*x[15] - 16*x[16] - 4*x[17] - 14*x[18] + 8*x[19] + 2*x[20] - 6*x[21] - 4*x[24] + 22*x[25] - 18*x[26] + 2*x[27] - 4*x[28] - 4*x[29] + 10*x[30] - 4*x[31] + 26*x[32] - 18*x[33] - 8*x[34] + 4*x[35] + 4*x[37] - 4*x[38] + 4*x[40] + 4*x[43] - 4*x[45] + 4*x[46] - 4*x[47] - 4*x[49] + 2*x[50] + 4*x[53] - 4*x[54] - 2*x[58]) + dot[l1, p1]*dot[l1, p4]*dot[p2, p3]*(4*x[2] - 8*x[3] + 16*x[4] - 52*x[5] + 24*x[6] + 16*x[7] - 8*x[8] + 16*x[9] - 8*x[11] - 6*x[12] + 4*x[13] - 20*x[14] - 10*x[15] - 18*x[16] - 4*x[17] - 2*x[18] + 14*x[19] + 8*x[20] - 6*x[21] - 4*x[22] - 4*x[24] + 22*x[25] - 18*x[26] + 2*x[27] + 4*x[28] - 6*x[29] + 10*x[30] - 4*x[31] + 22*x[32] - 18*x[33] - 8*x[34] + 8*x[35] + 4*x[37] - 4*x[38] + 4*x[40] - 4*x[41] + 4*x[43] - 4*x[45] + 4*x[46] - 4*x[47] - 4*x[49] + 2*x[50] - 4*x[54] + 4*x[55] - 2*x[58]) + dot[l1, l1]*dot[p2, p3]^2* (10*x[1] + 4*x[2] - 32*x[5] + 10*x[6] + 15*x[7] - 8*x[8] + 13*x[9] - 6*x[10] - x[11] - 6*x[14] - 6*x[15] - 6*x[16] + 3*x[18] + 7*x[19] + 2*x[20] - 6*x[21] - 5*x[22] + 9*x[25] - 7*x[26] + 4*x[28] - 4*x[29] + 6*x[30] + 9*x[32] - 7*x[33] - 2*x[34] + 4*x[35] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] + 2*x[55] - x[56] - x[58]) + dot[l1, l1]*dot[p1, p4]*dot[p2, p3]* (-8*x[1] - 2*x[2] + 4*x[3] - 8*x[4] + 22*x[5] - 20*x[6] - 12*x[7] + 4*x[8] - 8*x[9] - 2*x[10] + 4*x[11] + 3*x[12] - 2*x[13] + 11*x[14] + 6*x[15] + 10*x[16] + 2*x[17] + 2*x[18] - 7*x[19] - 3*x[20] + 4*x[21] + 2*x[22] + 2*x[24] - 12*x[25] + 10*x[26] - x[27] - 2*x[28] + 3*x[29] - 6*x[30] + 2*x[31] - 12*x[32] + 10*x[33] + 4*x[34] - 4*x[35] - 2*x[37] + 2*x[38] - 2*x[40] + 2*x[41] - 2*x[43] + 2*x[45] - 2*x[46] + 2*x[47] + 2*x[49] - 2*x[50] + 2*x[54] - 2*x[55] + x[58]) + dot[l1, p2]*dot[l1, p3]*dot[p2, p3]*(-2*x[1] - 28*x[2] + 8*x[3] + 8*x[4] + 48*x[5] + 10*x[6] - 19*x[7] + 28*x[8] - 23*x[9] - 4*x[10] - 2*x[11] - x[12] - 3*x[14] - 2*x[15] + 2*x[16] + 4*x[17] - 16*x[18] - 11*x[19] - 7*x[20] + 4*x[21] + 12*x[22] - 4*x[23] - 4*x[24] - 2*x[25] + 2*x[26] + 6*x[27] - 12*x[28] + 6*x[29] - 2*x[30] - 4*x[31] - 4*x[32] - 8*x[35] + 4*x[36] + 4*x[37] + 2*x[38] - 2*x[39] - 2*x[40] + 4*x[41] - 2*x[42] - 2*x[43] - 2*x[45] + 2*x[47] + 2*x[48] - 2*x[50] - 4*x[52] - 4*x[55] + 2*x[58]) + dot[l1, p1]*dot[l1, p4]*dot[p1, p4]* (-2*x[1] - 28*x[2] + 8*x[3] + 8*x[4] + 32*x[5] + 10*x[6] - 13*x[7] + 28*x[8] - 21*x[9] - 8*x[10] + x[12] - 3*x[14] - 4*x[15] + 2*x[16] + 4*x[17] - 16*x[18] - 11*x[19] - 7*x[20] + 2*x[21] + 14*x[22] - 4*x[23] - 4*x[24] - 2*x[25] + 2*x[26] + 6*x[27] - 12*x[28] + 6*x[29] - 4*x[31] - 12*x[35] + 4*x[36] + 4*x[37] + 2*x[38] - 2*x[39] - 2*x[40] + 4*x[41] - 2*x[42] - 2*x[43] - 2*x[45] + 2*x[47] + 2*x[48] - 2*x[50] - 4*x[52] + 4*x[53] - 4*x[55] + 2*x[58]) + dot[l1, p2]^2*dot[p2, p3]* (17*x[1] - 6*x[2] + 4*x[3] + 4*x[4] - 4*x[5] + 19*x[6] + (7*x[7])/2 + 6*x[8] + (7*x[9])/2 - 2*x[10] - 6*x[11] - (5*x[12])/2 - (15*x[14])/2 - 6*x[15] - 5*x[16] + 2*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 4*x[21] + 3*x[22] - 2*x[23] - 2*x[24] + 8*x[25] - 6*x[26] + 3*x[27] - 2*x[28] - x[29] + 3*x[30] - 2*x[31] + 7*x[32] - 7*x[33] + 2*x[36] + 2*x[37] - x[38] - x[39] + x[40] - x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] - 2*x[52] + x[59]) + dot[l1, p3]^2*dot[p2, p3]* (17*x[1] - 6*x[2] + 4*x[3] + 4*x[4] - 4*x[5] + 19*x[6] + (7*x[7])/2 + 6*x[8] + (7*x[9])/2 - 6*x[10] - 4*x[11] - x[12]/2 - (15*x[14])/2 - 6*x[15] - 5*x[16] + 2*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 6*x[21] + x[22] - 2*x[23] - 2*x[24] + 8*x[25] - 6*x[26] + 3*x[27] - 2*x[28] - x[29] + 5*x[30] - 2*x[31] + 7*x[32] - 7*x[33] + 2*x[36] + 2*x[37] - x[38] - x[39] + x[40] - x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] - 2*x[52] + x[59]) + dot[l1, p1]^2*dot[p1, p4]* (17*x[1] - 6*x[2] + 4*x[3] + 4*x[4] - 12*x[5] + 19*x[6] + (19*x[7])/2 + 6*x[8] + (11*x[9])/2 - 6*x[10] - 4*x[11] - x[12]/2 - (15*x[14])/2 - 8*x[15] - 5*x[16] + 2*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 6*x[21] + 3*x[22] - 2*x[23] - 2*x[24] + 8*x[25] - 6*x[26] + 3*x[27] - 2*x[28] - x[29] + 5*x[30] - 2*x[31] + 9*x[32] - 7*x[33] - 2*x[35] + 2*x[36] + 2*x[37] - x[38] - x[39] + x[40] - x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] - 2*x[52] + 2*x[53] + x[59]) + dot[l1, p4]^2*dot[p1, p4]*(17*x[1] - 6*x[2] + 4*x[3] + 4*x[4] - 12*x[5] + 19*x[6] + (7*x[7])/2 + 6*x[8] + (7*x[9])/2 - 6*x[10] - 4*x[11] - x[12]/2 - (15*x[14])/2 - 6*x[15] - 5*x[16] + 2*x[17] - 5*x[18] + (3*x[19])/2 - (3*x[20])/2 - 6*x[21] + 3*x[22] - 2*x[23] - 2*x[24] + 8*x[25] - 6*x[26] + 3*x[27] - 2*x[28] - x[29] + 5*x[30] - 2*x[31] + 9*x[32] - 7*x[33] - 2*x[35] + 2*x[36] + 2*x[37] - x[38] - x[39] + x[40] - x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + x[50] - 2*x[52] + 2*x[53] + x[59]) + dot[l1, p3]^2*dot[p1, p3]* (18*x[1] + 8*x[2] + 4*x[3] + 4*x[4] - 28*x[5] + 22*x[6] + 13*x[7] - 2*x[8] + 15*x[9] - 2*x[10] - 4*x[11] - x[12] - 8*x[14] - 7*x[15] - 8*x[16] + 2*x[17] + x[18] + 7*x[19] + 2*x[20] - 7*x[21] - 2*x[22] - 2*x[23] - 2*x[24] + 11*x[25] - 7*x[26] + 2*x[27] + 2*x[28] - 4*x[29] + 7*x[30] - 2*x[31] + 11*x[32] - 9*x[33] - 2*x[34] + 2*x[35] + 2*x[36] + 2*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] - 2*x[52] + 2*x[55] - x[58] + x[59]) + dot[l1, p2]^2*dot[p2, p4]*(18*x[1] + 8*x[2] + 4*x[3] + 4*x[4] - 28*x[5] + 18*x[6] + 13*x[7] - 2*x[8] + 15*x[9] - 2*x[10] - 4*x[11] - x[12] - 8*x[14] - 7*x[15] - 8*x[16] + 2*x[17] + x[18] + 7*x[19] + 2*x[20] - 7*x[21] - 2*x[22] - 2*x[23] - 2*x[24] + 11*x[25] - 7*x[26] + 2*x[27] + 2*x[28] - 4*x[29] + 7*x[30] - 2*x[31] + 11*x[32] - 7*x[33] - 2*x[34] + 2*x[35] + 2*x[36] + 2*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] - 2*x[52] + 2*x[55] - x[58] + x[59]) + dot[l1, p1]^2*dot[p1, p3]*(26*x[1] + 16*x[2] + 4*x[3] + 4*x[4] - 12*x[5] + 26*x[6] + 15*x[7] - 2*x[8] + 17*x[9] - 2*x[10] - 6*x[11] - 3*x[12] - 10*x[14] - 7*x[15] - 8*x[16] + 2*x[17] + x[18] + 7*x[19] + 2*x[20] - 7*x[21] - 4*x[22] - 2*x[23] - 2*x[24] + 11*x[25] - 7*x[26] + 2*x[27] + 2*x[28] - 4*x[29] + 7*x[30] - 2*x[31] + 9*x[32] - 9*x[33] - 2*x[34] + 4*x[35] + 2*x[36] + 2*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] - 2*x[52] - 2*x[53] + 2*x[55] - x[58] + x[59]) + dot[l1, p4]^2*dot[p2, p4]* (18*x[1] + 8*x[2] + 4*x[3] + 4*x[4] - 20*x[5] + 22*x[6] + 13*x[7] - 2*x[8] + 15*x[9] - 2*x[10] - 4*x[11] - x[12] - 8*x[14] - 7*x[15] - 8*x[16] + 2*x[17] + x[18] + 7*x[19] + 2*x[20] - 7*x[21] - 4*x[22] - 2*x[23] - 2*x[24] + 11*x[25] - 7*x[26] + 2*x[27] + 2*x[28] - 4*x[29] + 7*x[30] - 2*x[31] + 9*x[32] - 9*x[33] - 2*x[34] + 4*x[35] + 2*x[36] + 2*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] - 2*x[52] - 2*x[53] + 2*x[55] - x[58] + x[59]) + dot[l1, p1]^2*dot[p1, p2]*x[60] + dot[l1, p3]^2*dot[p3, p4]* (4*x[3] - 2*x[13] + x[60]) + dot[l1, p4]^2*dot[p3, p4]* (4*x[3] - 2*x[13] + x[60]) + dot[l1, p2]^2*dot[p1, p2]* (-2*x[13] + 2*x[23] + x[60]) + dot[l1, p3]^2*dot[p1, p4]* (-2*x[1] - 4*x[3] + 8*x[4] - 8*x[5] + 14*x[6] + 3*x[7] + 4*x[8] + 7*x[9] - 2*x[10] - 4*x[11] - 3*x[12] + 2*x[13] - 11*x[14] - 4*x[15] - 8*x[16] - 2*x[17] - 6*x[18] + 5*x[19] + 3*x[20] - 2*x[21] - 2*x[24] + 10*x[25] - 8*x[26] + x[27] - 2*x[28] - 3*x[29] + 4*x[30] - 2*x[31] + 12*x[32] - 8*x[33] - 4*x[34] + 2*x[35] + 2*x[37] - 2*x[38] + 2*x[40] + 2*x[43] - 2*x[45] + 2*x[46] - 2*x[47] - x[49] + x[50] + 2*x[53] - 2*x[54] + x[61]) + dot[l1, p2]^2*dot[p1, p4]* (-2*x[1] - 4*x[3] + 8*x[4] - 8*x[5] + 14*x[6] + 3*x[7] + 4*x[8] + 3*x[9] - 2*x[10] - 4*x[11] - 3*x[12] + 2*x[13] - 11*x[14] - 4*x[15] - 8*x[16] - 2*x[17] - 6*x[18] + 5*x[19] + 3*x[20] - 2*x[21] - 2*x[24] + 10*x[25] - 8*x[26] + x[27] - 2*x[28] - x[29] + 4*x[30] - 2*x[31] + 12*x[32] - 8*x[33] - 4*x[34] + 2*x[35] + 2*x[37] - 2*x[38] + 2*x[40] + 2*x[43] - 2*x[45] + 2*x[46] - 2*x[47] - x[49] + x[50] + 2*x[53] - 2*x[54] + x[61]) + dot[l1, p1]^2*dot[p2, p3]*(-12*x[1] + 4*x[2] - 4*x[3] + 8*x[4] - 24*x[5] + 4*x[6] + 4*x[7] - 4*x[8] + 8*x[9] + 2*x[10] - 4*x[11] - 4*x[12] + 2*x[13] - 10*x[14] - 4*x[15] - 10*x[16] - 2*x[17] + 8*x[19] + 6*x[20] - 2*x[21] - 2*x[22] - 2*x[24] + 10*x[25] - 8*x[26] + x[27] + 2*x[28] - 3*x[29] + 4*x[30] - 2*x[31] + 10*x[32] - 8*x[33] - 4*x[34] + 4*x[35] + 2*x[37] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[45] + 2*x[46] - 2*x[47] - x[49] + x[50] - 2*x[54] + 2*x[55] + x[61]) + dot[l1, p4]^2*dot[p2, p3]* (-8*x[1] + 8*x[2] - 4*x[3] + 8*x[4] - 20*x[5] + 8*x[6] + 6*x[7] - 4*x[8] + 10*x[9] - 2*x[10] - 4*x[11] - 4*x[12] + 2*x[13] - 10*x[14] - 4*x[15] - 8*x[16] - 2*x[17] + 8*x[19] + 6*x[20] - 2*x[21] - 2*x[22] - 2*x[24] + 10*x[25] - 8*x[26] + x[27] + 2*x[28] - 3*x[29] + 4*x[30] - 2*x[31] + 10*x[32] - 8*x[33] - 4*x[34] + 4*x[35] + 2*x[37] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[45] + 2*x[46] - 2*x[47] - x[49] + x[50] - 2*x[54] + 2*x[55] + x[61]) + dot[l1, p3]^2*dot[p2, p4]* (-3*x[1] + 6*x[2] - 4*x[3] + 8*x[4] - 4*x[5] + 11*x[6] + (3*x[7])/2 + 4*x[8] + (7*x[9])/2 - 6*x[10] - 2*x[11] - (5*x[12])/2 + 2*x[13] - (17*x[14])/2 - 3*x[15] - 5*x[16] - 2*x[17] - 4*x[18] + (7*x[19])/2 + (7*x[20])/2 - 3*x[21] + x[22] - 2*x[24] + 7*x[25] - 5*x[26] + 2*x[27] - 2*x[28] - 2*x[29] + 4*x[30] - 2*x[31] + 8*x[32] - 4*x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] + 2*x[46] - x[47] - x[48] - x[49] + 2*x[53] - 2*x[54] + x[58] + x[61]) + dot[l1, p2]^2*dot[p1, p3]*(-3*x[1] + 6*x[2] - 4*x[3] + 8*x[4] - 4*x[5] + 7*x[6] + (3*x[7])/2 + 4*x[8] + (7*x[9])/2 - 6*x[10] - 2*x[11] - (5*x[12])/2 + 2*x[13] - (17*x[14])/2 - 3*x[15] - 5*x[16] - 2*x[17] - 4*x[18] + (7*x[19])/2 + (7*x[20])/2 - 3*x[21] + x[22] - 2*x[24] + 7*x[25] - 3*x[26] + 2*x[27] - 2*x[28] - 2*x[29] + 4*x[30] - 2*x[31] + 8*x[32] - 4*x[33] - 2*x[34] + 2*x[37] - x[38] - x[39] + x[40] + x[42] + x[43] - x[45] + 2*x[46] - x[47] - x[48] - x[49] + 2*x[53] - 2*x[54] + x[58] + x[61]) + dot[l1, p4]^2*dot[p1, p3]*(3*x[1] - 2*x[2] - 4*x[3] + 8*x[4] + 8*x[5] + 17*x[6] - (3*x[7])/2 + 12*x[8] + x[9]/2 - 6*x[10] - 2*x[11] - (3*x[12])/2 + 2*x[13] - (19*x[14])/2 - 3*x[15] - 5*x[16] - 2*x[17] - 10*x[18] + x[19]/2 + x[20]/2 - 3*x[21] + 3*x[22] - 2*x[24] + 7*x[25] - 5*x[26] + 2*x[27] - 6*x[28] - 2*x[29] + 4*x[30] - 2*x[31] + 10*x[32] - 4*x[33] - 2*x[34] - 2*x[35] + 2*x[37] - x[38] - x[39] + x[40] + 2*x[41] + x[42] + x[43] - x[45] + 2*x[46] - x[47] - x[48] - x[49] + 4*x[53] - 2*x[54] - 2*x[55] + x[58] + x[61]) + dot[l1, p1]^2*dot[p2, p4]*(3*x[1] - 2*x[2] - 4*x[3] + 8*x[4] + 8*x[5] + 13*x[6] - (3*x[7])/2 + 12*x[8] + x[9]/2 - 6*x[10] - 2*x[11] - (3*x[12])/2 + 2*x[13] - (19*x[14])/2 - 3*x[15] - 5*x[16] - 2*x[17] - 10*x[18] + (5*x[19])/2 + x[20]/2 - 3*x[21] + 3*x[22] - 2*x[24] + 7*x[25] - 5*x[26] + 2*x[27] - 6*x[28] - 2*x[29] + 4*x[30] - 2*x[31] + 10*x[32] - 4*x[33] - 2*x[34] - 2*x[35] + 2*x[37] - x[38] - x[39] + x[40] + 2*x[41] + x[42] + x[43] - x[45] + 2*x[46] - x[47] - x[48] - x[49] + 4*x[53] - 2*x[54] - 2*x[55] + x[58] + x[61]) + dot[l1, p3]^2*dot[p1, p2]*(4*x[3] + 4*x[4] + 2*x[8] + x[62]) + dot[l1, p4]^2*dot[p1, p2]*(4*x[3] + 4*x[4] + 2*x[8] + x[62]) + dot[l1, p1]^2*dot[p3, p4]*(4*x[3] + 8*x[4] - 2*x[17] + x[62]) + dot[l1, p2]^2*dot[p3, p4]*(4*x[3] + 8*x[4] - 4*x[8] - 2*x[17] + 2*x[28] + x[62]) + dot[l1, p1]*dot[l1, p2]*dot[p2, p3]*(-16*x[1] - 8*x[2] + 24*x[3] - 4*x[4] - 4*x[5] - 28*x[6] - 2*x[7] + 12*x[8] - 8*x[9] + 14*x[10] - 4*x[11] - 4*x[12] - 4*x[13] + 4*x[14] + 2*x[15] + 6*x[17] + 4*x[18] + 6*x[21] + 4*x[22] - 2*x[23] + 4*x[24] - 4*x[25] + 4*x[26] - 3*x[27] - 2*x[28] + 3*x[29] - 8*x[30] - 6*x[32] + 4*x[33] + 2*x[34] + 2*x[36] - 2*x[37] - 2*x[42] - 2*x[45] - 2*x[46] + x[49] - x[50] - 2*x[52] - 2*x[53] - x[63]) + dot[l1, p3]*dot[l1, p4]*dot[p2, p3]* (-12*x[1] - 4*x[2] + 24*x[3] - 4*x[4] - 24*x[6] + 12*x[8] - 6*x[9] + 6*x[10] - 2*x[11] - 2*x[12] - 4*x[13] + 4*x[14] + 2*x[15] + 2*x[16] + 6*x[17] + 4*x[18] + 4*x[21] + 2*x[22] - 2*x[23] + 4*x[24] - 4*x[25] + 4*x[26] - 3*x[27] - 2*x[28] + 3*x[29] - 6*x[30] - 6*x[32] + 4*x[33] + 2*x[34] + 2*x[36] - 2*x[37] - 2*x[42] - 2*x[45] - 2*x[46] + x[49] - x[50] - 2*x[52] - 2*x[53] - x[63]) + dot[l1, p3]*dot[l1, p4]* dot[p2, p4]*(-6*x[1] + 8*x[2] + 24*x[3] - 4*x[4] - 18*x[6] + 5*x[7] + 12*x[8] - x[9] + 6*x[10] - x[12] - 4*x[13] + 5*x[14] + 2*x[15] + 2*x[16] + 6*x[17] + 6*x[18] + x[19] + x[20] + 2*x[21] - 2*x[23] + 4*x[24] - 4*x[25] + 6*x[26] - 3*x[27] - 2*x[28] + x[29] - 4*x[30] - 6*x[32] + 6*x[33] + 2*x[34] + 2*x[36] - 2*x[37] - 2*x[39] - 2*x[46] - 2*x[48] + x[49] - x[50] - 2*x[52] - 2*x[53] - x[63]) + dot[l1, p1]*dot[l1, p2]*dot[p1, p3]*(2*x[1] + 16*x[2] + 24*x[3] - 4*x[4] + 8*x[5] - 18*x[6] + 7*x[7] + 12*x[8] + x[9] + 6*x[10] - 2*x[11] - 3*x[12] - 4*x[13] + 3*x[14] + 2*x[15] + 2*x[16] + 6*x[17] + 6*x[18] + x[19] + x[20] + 2*x[21] - 2*x[23] + 4*x[24] - 4*x[25] + 8*x[26] - 3*x[27] - 2*x[28] + x[29] - 4*x[30] - 6*x[32] + 6*x[33] + 2*x[34] + 2*x[36] - 2*x[37] - 2*x[39] - 2*x[46] - 2*x[48] + x[49] - x[50] - 2*x[52] - 2*x[53] - x[63]) + dot[l1, p3]*dot[l1, p4]* dot[p1, p4]*(-6*x[1] - 12*x[2] + 24*x[3] - 4*x[4] + 4*x[5] - 18*x[6] - 3*x[7] + 20*x[8] - 9*x[9] + 6*x[10] - 2*x[11] - x[12] - 4*x[13] + 3*x[14] + 2*x[15] + 2*x[16] + 6*x[17] - 2*x[18] - 3*x[19] - 3*x[20] + 4*x[21] + 6*x[22] - 2*x[23] + 4*x[24] - 4*x[25] + 4*x[26] - 3*x[27] - 6*x[28] + 3*x[29] - 6*x[30] - 2*x[32] + 4*x[33] + 2*x[34] - 4*x[35] + 2*x[36] - 2*x[37] + 2*x[41] - 2*x[42] - 2*x[45] - 2*x[46] + x[49] - x[50] - 2*x[52] + 2*x[53] - 2*x[55] - x[63]) + dot[l1, p1]*dot[l1, p2]*dot[p1, p4]*(-6*x[1] - 12*x[2] + 24*x[3] - 4*x[4] + 4*x[5] - 18*x[6] + 3*x[7] + 20*x[8] - 11*x[9] + 6*x[10] - 2*x[11] - x[12] - 4*x[13] + 3*x[14] + 2*x[16] + 6*x[17] - 2*x[18] - 3*x[19] - 3*x[20] + 4*x[21] + 6*x[22] - 2*x[23] + 4*x[24] - 4*x[25] + 4*x[26] - 3*x[27] - 6*x[28] + 5*x[29] - 6*x[30] - 2*x[32] + 4*x[33] + 2*x[34] - 4*x[35] + 2*x[36] - 2*x[37] + 2*x[41] - 2*x[42] - 2*x[45] - 2*x[46] + x[49] - x[50] - 2*x[52] + 2*x[53] - 2*x[55] - x[63]) + dot[l1, p3]*dot[l1, p4]*dot[p1, p3]*(24*x[3] - 4*x[4] + 4*x[5] - 12*x[6] + 2*x[7] + 20*x[8] - 4*x[9] + 6*x[10] - 4*x[13] + 4*x[14] + 2*x[15] + 2*x[16] + 6*x[17] - 2*x[19] - 2*x[20] + 2*x[21] + 4*x[22] - 2*x[23] + 4*x[24] - 4*x[25] + 6*x[26] - 3*x[27] - 6*x[28] + x[29] - 4*x[30] - 2*x[32] + 6*x[33] + 2*x[34] - 4*x[35] + 2*x[36] - 2*x[37] - 2*x[39] + 2*x[41] - 2*x[46] - 2*x[48] + x[49] - x[50] - 2*x[52] + 2*x[53] - 2*x[55] - x[63]) + dot[l1, p1]*dot[l1, p2]*dot[p2, p4]* (24*x[3] - 4*x[4] + 4*x[5] - 20*x[6] + 2*x[7] + 20*x[8] - 4*x[9] + 6*x[10] - 4*x[13] + 4*x[14] + 2*x[15] + 2*x[16] + 6*x[17] - 2*x[20] + 2*x[21] + 4*x[22] - 2*x[23] + 4*x[24] - 4*x[25] + 6*x[26] - 3*x[27] - 6*x[28] + x[29] - 4*x[30] - 2*x[32] + 8*x[33] + 2*x[34] - 4*x[35] + 2*x[36] - 2*x[37] - 2*x[39] + 2*x[41] - 2*x[46] - 2*x[48] + x[49] - x[50] - 2*x[52] + 2*x[53] - 2*x[55] - x[63]) + dot[l1, p1]*dot[l1, p3]*dot[p3, p4]*(8*x[1] - 4*x[2] - 24*x[3] - 8*x[4] - 16*x[5] + 20*x[6] + 2*x[7] - 10*x[8] + 8*x[9] - 6*x[10] + 2*x[12] + 2*x[13] - 4*x[14] - 4*x[15] - 4*x[16] - 4*x[17] - 2*x[18] + 2*x[19] - 4*x[21] - 2*x[22] + 4*x[23] - 4*x[24] + 6*x[25] - 6*x[26] + 3*x[27] + 2*x[28] - 3*x[29] + 6*x[30] + 6*x[32] - 6*x[33] - 2*x[34] + 2*x[35] - 2*x[36] + 2*x[37] - 2*x[41] - 2*x[44] + 2*x[46] - x[49] + x[50] + 2*x[52] + x[63]) + dot[l1, p1]*dot[l1, p4]*dot[p3, p4]* (6*x[1] - 24*x[3] - 8*x[4] - 12*x[5] + 18*x[6] + 3*x[7] - 10*x[8] + 9*x[9] - 6*x[10] + x[12] + 2*x[13] - 5*x[14] - 4*x[15] - 4*x[16] - 4*x[17] - 2*x[18] + 3*x[19] + x[20] - 4*x[21] - 2*x[22] + 4*x[23] - 4*x[24] + 6*x[25] - 6*x[26] + 3*x[27] + 2*x[28] - 3*x[29] + 6*x[30] + 6*x[32] - 6*x[33] - 2*x[34] + 2*x[35] - 2*x[36] + 2*x[37] - 2*x[41] - 2*x[44] + 2*x[46] - x[49] + x[50] + 2*x[52] + x[63]) + dot[l1, p1]*dot[l1, p3]*dot[p1, p2]*(6*x[1] - 28*x[3] - 12*x[4] - 12*x[5] + 18*x[6] + 3*x[7] - 8*x[8] + 9*x[9] - 6*x[10] + x[12] + 4*x[13] - 5*x[14] - 4*x[15] - 4*x[16] - 2*x[17] - 2*x[18] + 3*x[19] + x[20] - 4*x[21] - 2*x[22] + 4*x[23] - 4*x[24] + 6*x[25] - 6*x[26] + 3*x[27] + 2*x[28] - 3*x[29] + 6*x[30] + 6*x[32] - 6*x[33] - 2*x[34] + 2*x[35] - 2*x[36] + 2*x[37] - 2*x[41] - 2*x[44] + 2*x[46] - x[49] + x[50] + 2*x[52] + x[63]) + dot[l1, p1]*dot[l1, p4]*dot[p1, p2]* (6*x[1] - 28*x[3] - 12*x[4] - 12*x[5] + 18*x[6] + 3*x[7] - 8*x[8] + 9*x[9] - 6*x[10] + x[12] + 4*x[13] - 5*x[14] - 4*x[15] - 4*x[16] - 2*x[17] - 2*x[18] + 3*x[19] + x[20] - 4*x[21] - 2*x[22] + 4*x[23] - 4*x[24] + 6*x[25] - 6*x[26] + 3*x[27] + 2*x[28] - 3*x[29] + 6*x[30] + 6*x[32] - 6*x[33] - 2*x[34] + 2*x[35] - 2*x[36] + 2*x[37] - 2*x[41] - 2*x[44] + 2*x[46] - x[49] + x[50] + 2*x[52] + x[63]) + dot[l1, p2]*dot[l1, p3]*dot[p1, p2]*(8*x[1] - 4*x[2] - 28*x[3] - 12*x[4] - 16*x[5] + 20*x[6] + 2*x[7] - 8*x[8] + 8*x[9] - 6*x[10] + 2*x[12] + 2*x[13] - 4*x[14] - 4*x[15] - 4*x[16] - 2*x[17] - 2*x[18] + 2*x[19] - 4*x[21] - 2*x[22] + 6*x[23] - 4*x[24] + 6*x[25] - 6*x[26] + 3*x[27] + 2*x[28] - 3*x[29] + 6*x[30] + 6*x[32] - 6*x[33] - 2*x[34] + 2*x[35] - 2*x[36] + 2*x[37] - 2*x[41] - 2*x[44] + 2*x[46] - x[49] + x[50] + 2*x[52] + x[63]) + dot[l1, p2]*dot[l1, p4]*dot[p1, p2]* (8*x[1] - 4*x[2] - 28*x[3] - 12*x[4] - 16*x[5] + 20*x[6] + 2*x[7] - 8*x[8] + 8*x[9] - 6*x[10] + 2*x[12] + 2*x[13] - 4*x[14] - 4*x[15] - 4*x[16] - 2*x[17] - 2*x[18] + 2*x[19] - 4*x[21] - 2*x[22] + 6*x[23] - 4*x[24] + 6*x[25] - 6*x[26] + 3*x[27] + 2*x[28] - 3*x[29] + 6*x[30] + 6*x[32] - 6*x[33] - 2*x[34] + 2*x[35] - 2*x[36] + 2*x[37] - 2*x[41] - 2*x[44] + 2*x[46] - x[49] + x[50] + 2*x[52] + x[63]) + dot[l1, p2]*dot[l1, p3]*dot[p3, p4]*(8*x[1] - 4*x[2] - 24*x[3] - 8*x[4] - 16*x[5] + 20*x[6] + 2*x[7] - 14*x[8] + 8*x[9] - 6*x[10] + 2*x[12] + 2*x[13] - 4*x[14] - 4*x[15] - 4*x[16] - 4*x[17] - 2*x[18] + 2*x[19] - 4*x[21] - 2*x[22] + 4*x[23] - 4*x[24] + 6*x[25] - 6*x[26] + 3*x[27] + 4*x[28] - 3*x[29] + 6*x[30] + 6*x[32] - 6*x[33] - 2*x[34] + 2*x[35] - 2*x[36] + 2*x[37] - 2*x[41] - 2*x[44] + 2*x[46] - x[49] + x[50] + 2*x[52] + x[63]) + dot[l1, p2]*dot[l1, p4]*dot[p3, p4]* (6*x[1] - 24*x[3] - 8*x[4] - 12*x[5] + 18*x[6] + 3*x[7] - 14*x[8] + 9*x[9] - 6*x[10] + x[12] + 2*x[13] - 5*x[14] - 4*x[15] - 4*x[16] - 4*x[17] - 2*x[18] + 3*x[19] + x[20] - 4*x[21] - 2*x[22] + 4*x[23] - 4*x[24] + 6*x[25] - 6*x[26] + 3*x[27] + 4*x[28] - 3*x[29] + 6*x[30] + 6*x[32] - 6*x[33] - 2*x[34] + 2*x[35] - 2*x[36] + 2*x[37] - 2*x[41] - 2*x[44] + 2*x[46] - x[49] + x[50] + 2*x[52] + x[63]) + dot[l1, p1]*dot[l1, p2]*dot[p3, p4]*x[64] + dot[l1, p3]*dot[l1, p4]* dot[p1, p2]*(-8*x[4] + 8*x[8] + 4*x[17] - 2*x[28] + x[64]) + dot[l1, p1]*dot[p1, p4]^2*(-26*x[1] - 52*x[2] + 8*x[3] + 8*x[4] + 88*x[5] - 18*x[6] - 41*x[7] + 44*x[8] - 51*x[9] - 4*x[10] + 2*x[11] + 5*x[12] + 9*x[14] + 6*x[15] + 14*x[16] + 4*x[17] - 22*x[18] - 25*x[19] - 11*x[20] + 10*x[21] + 28*x[22] - 4*x[23] - 4*x[24] - 20*x[25] + 16*x[26] + 6*x[27] - 20*x[28] + 14*x[29] - 10*x[30] - 4*x[31] - 18*x[32] + 14*x[33] + 6*x[34] - 24*x[35] + 4*x[36] + 4*x[37] + 6*x[38] - 2*x[39] - 6*x[40] + 8*x[41] - 2*x[42] - 6*x[43] - 2*x[45] + 6*x[47] + 2*x[48] + 2*x[49] - 6*x[50] - 4*x[52] + 4*x[53] - 8*x[55] + 2*x[56] + 4*x[58] + x[59] - x[66]) + dot[p1, p4]^3*(15*x[1] + 30*x[2] - 4*x[3] - 4*x[4] - 44*x[5] + 9*x[6] + (33*x[7])/2 - 22*x[8] + (53*x[9])/2 + 2*x[10] - 2*x[11] - (7*x[12])/2 - (9*x[14])/2 - 2*x[15] - 7*x[16] - 2*x[17] + 11*x[18] + (25*x[19])/2 + (11*x[20])/2 - 6*x[21] - 13*x[22] + 2*x[23] + 2*x[24] + 10*x[25] - 8*x[26] - 3*x[27] + 10*x[28] - 7*x[29] + 5*x[30] + 2*x[31] + 9*x[32] - 7*x[33] - 2*x[34] + 10*x[35] - 2*x[36] - 2*x[37] - 3*x[38] + x[39] + 3*x[40] - 4*x[41] + x[42] + 3*x[43] + x[45] - 3*x[47] - x[48] - x[49] + 3*x[50] + 2*x[52] - 2*x[53] + 4*x[55] - 2*x[58] + x[66]) + dot[l1, p4]*dot[p1, p4]^2*(32*x[1] + 24*x[2] - 56*x[5] + 28*x[6] + 20*x[7] - 16*x[8] + 30*x[9] - 4*x[10] - 6*x[11] - 4*x[12] - 12*x[14] - 8*x[15] - 12*x[16] + 6*x[18] + 14*x[19] + 4*x[20] - 12*x[21] - 10*x[22] + 18*x[25] - 14*x[26] + 8*x[28] - 8*x[29] + 10*x[30] + 18*x[32] - 14*x[33] - 2*x[34] + 8*x[35] - 4*x[38] + 4*x[40] - 4*x[41] + 4*x[43] - 4*x[47] - 2*x[49] + 4*x[50] + 4*x[55] - 2*x[58] + x[59] + x[66]) + dot[l1, p3]*dot[p3, p4]^2*(51*x[1] - 6*x[2] - 58*x[3] + 54*x[4] - 60*x[5] + 105*x[6] + (57*x[7])/2 - 27*x[8] + (81*x[9])/2 - 36*x[10] - 6*x[11] - (3*x[12])/2 + 6*x[13] - (81*x[14])/2 - 24*x[15] - 27*x[16] - 18*x[17] - 21*x[18] + (33*x[19])/2 + (3*x[20])/2 - 24*x[21] - 3*x[22] + 12*x[23] - 12*x[24] + 42*x[25] - 36*x[26] + 12*x[27] + 6*x[28] - 18*x[29] + 33*x[30] - 12*x[31] + 45*x[32] - 39*x[33] - 12*x[34] + 6*x[35] - 4*x[36] + 12*x[37] - 3*x[38] - 3*x[39] + 3*x[40] - 6*x[41] + 3*x[42] + 3*x[43] - 6*x[44] - 3*x[45] + 6*x[46] - 3*x[47] + 3*x[48] - 6*x[49] + 6*x[50] - 3*x[51] - 6*x[52] + 6*x[53] - 6*x[54] + x[60] - x[67]) + dot[p3, p4]^3* (34*x[1] - 4*x[2] - 40*x[3] + 36*x[4] - 40*x[5] + 70*x[6] + 19*x[7] - 18*x[8] + 27*x[9] - 24*x[10] - 4*x[11] - x[12] + 4*x[13] - 27*x[14] - 16*x[15] - 18*x[16] - 12*x[17] - 14*x[18] + 11*x[19] + x[20] - 16*x[21] - 2*x[22] + 8*x[23] - 8*x[24] + 28*x[25] - 24*x[26] + 8*x[27] + 4*x[28] - 12*x[29] + 22*x[30] - 8*x[31] + 30*x[32] - 26*x[33] - 8*x[34] + 4*x[35] - 2*x[36] + 8*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 4*x[41] + 2*x[42] + 2*x[43] - 4*x[44] - 2*x[45] + 4*x[46] - 2*x[47] + 2*x[48] - 4*x[49] + 4*x[50] - 2*x[51] - 4*x[52] + 4*x[53] - 4*x[54] + x[60] - x[67]) + dot[l1, p4]*dot[p3, p4]^2* (34*x[1] - 4*x[2] - 36*x[3] + 36*x[4] - 40*x[5] + 70*x[6] + 19*x[7] - 18*x[8] + 27*x[9] - 24*x[10] - 4*x[11] - x[12] + 2*x[13] - 27*x[14] - 16*x[15] - 18*x[16] - 12*x[17] - 14*x[18] + 11*x[19] + x[20] - 16*x[21] - 2*x[22] + 8*x[23] - 8*x[24] + 28*x[25] - 24*x[26] + 8*x[27] + 4*x[28] - 12*x[29] + 22*x[30] - 8*x[31] + 30*x[32] - 26*x[33] - 8*x[34] + 4*x[35] - 2*x[36] + 8*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 4*x[41] + 2*x[42] + 2*x[43] - 4*x[44] - 2*x[45] + 4*x[46] - 2*x[47] + 2*x[48] - 4*x[49] + 4*x[50] - 2*x[51] - 4*x[52] + 4*x[53] - 4*x[54] + 2*x[60] - x[67]) + dot[l1, p1]*dot[p1, p2]^2*x[67] + dot[p1, p2]^3*(-17*x[1] + 2*x[2] + 22*x[3] - 18*x[4] + 20*x[5] - 35*x[6] - (19*x[7])/2 + 9*x[8] - (27*x[9])/2 + 12*x[10] + 2*x[11] + x[12]/2 - 4*x[13] + (27*x[14])/2 + 8*x[15] + 9*x[16] + 6*x[17] + 7*x[18] - (11*x[19])/2 - x[20]/2 + 8*x[21] + x[22] - 4*x[23] + 4*x[24] - 14*x[25] + 12*x[26] - 4*x[27] - 2*x[28] + 6*x[29] - 11*x[30] + 4*x[31] - 15*x[32] + 13*x[33] + 4*x[34] - 2*x[35] + 2*x[36] - 4*x[37] + x[38] + x[39] - x[40] + 2*x[41] - x[42] - x[43] + 2*x[44] + x[45] - 2*x[46] + x[47] - x[48] + 2*x[49] - 2*x[50] + x[51] + 2*x[52] - 2*x[53] + 2*x[54] + x[67]) + dot[l1, p2]*dot[p1, p2]^2* (-17*x[1] + 2*x[2] + 22*x[3] - 18*x[4] + 20*x[5] - 35*x[6] - (19*x[7])/2 + 9*x[8] - (27*x[9])/2 + 12*x[10] + 2*x[11] + x[12]/2 - 6*x[13] + (27*x[14])/2 + 8*x[15] + 9*x[16] + 6*x[17] + 7*x[18] - (11*x[19])/2 - x[20]/2 + 8*x[21] + x[22] - 2*x[23] + 4*x[24] - 14*x[25] + 12*x[26] - 4*x[27] - 2*x[28] + 6*x[29] - 11*x[30] + 4*x[31] - 15*x[32] + 13*x[33] + 4*x[34] - 2*x[35] + 2*x[36] - 4*x[37] + x[38] + x[39] - x[40] + 2*x[41] - x[42] - x[43] + 2*x[44] + x[45] - 2*x[46] + x[47] - x[48] + 2*x[49] - 2*x[50] + x[51] + 2*x[52] - 2*x[53] + 2*x[54] + x[60] + x[67]) + dot[l1, p1]*dot[p1, p3]* dot[p1, p4]*(80*x[1] + 12*x[2] + 12*x[3] + 24*x[4] - 60*x[5] + 72*x[6] + 38*x[7] + 20*x[8] + 46*x[9] - 26*x[10] - 18*x[11] - 6*x[12] + 2*x[13] - 37*x[14] - 25*x[15] - 24*x[16] + 6*x[17] - 11*x[18] + 22*x[19] + x[20] - 21*x[21] - 8*x[23] - 10*x[24] + 43*x[25] - 27*x[26] + 10*x[27] - 6*x[28] - 12*x[29] + 27*x[30] - 10*x[31] + 45*x[32] - 33*x[33] - 8*x[34] + 4*x[35] + 8*x[36] + 10*x[37] - 8*x[38] - 6*x[39] + 4*x[40] - 2*x[41] - 2*x[42] + 2*x[43] - 4*x[45] + 2*x[46] - 10*x[47] + 2*x[48] - 5*x[49] + 6*x[50] - 8*x[52] + 4*x[53] - 2*x[54] + 2*x[55] - x[58] + 2*x[59] - x[69]) + dot[l1, p4]*dot[p1, p4]*dot[p2, p4]* (10*x[1] - 16*x[5] + 30*x[6] + 15*x[7] - 8*x[8] + 11*x[9] - 2*x[10] - 4*x[11] - x[12] - 8*x[14] - 9*x[15] - 8*x[16] - x[18] + 3*x[19] + 2*x[20] - 9*x[21] - 2*x[22] + 9*x[25] - 9*x[26] + 4*x[28] - 4*x[29] + 5*x[30] + 7*x[32] - 9*x[33] + 2*x[35] - 2*x[38] + 4*x[40] - 2*x[41] + 4*x[43] - x[49] + 2*x[50] - 2*x[53] + 2*x[55] - x[58] + 2*x[59] + x[69]) + dot[p1, p4]^2*dot[p2, p4]*(-10*x[1] + 28*x[2] - 12*x[3] - 12*x[4] - 28*x[5] - 2*x[6] + 15*x[7] - 34*x[8] + 19*x[9] + 8*x[10] + 2*x[11] - 3*x[12] + 3*x[14] + 2*x[15] - 2*x[16] - 6*x[17] + 14*x[18] + 7*x[19] + 7*x[20] - 2*x[21] - 14*x[22] + 6*x[23] + 6*x[24] - 4*x[26] - 8*x[27] + 14*x[28] - 6*x[29] - 2*x[30] + 6*x[31] - 2*x[32] + 10*x[35] - 6*x[36] - 6*x[37] - 2*x[38] + 4*x[39] + 4*x[40] - 4*x[41] + 2*x[42] + 4*x[43] + 2*x[45] - 2*x[48] + 2*x[50] + 6*x[52] - 4*x[53] + 4*x[55] - 2*x[58] + x[66] + x[69]) + dot[l1, p4]*dot[p2, p4]*dot[p3, p4]* (44*x[1] + 32*x[2] + 8*x[3] - 4*x[4] - 44*x[5] + 44*x[6] + 36*x[7] - 6*x[8] + 40*x[9] - 4*x[10] - 10*x[11] - 4*x[12] - 4*x[13] - 18*x[14] - 16*x[15] - 18*x[16] + 6*x[17] + 6*x[18] + 18*x[19] + 6*x[20] - 16*x[21] - 10*x[22] - 2*x[23] - 4*x[24] + 24*x[25] - 14*x[26] + 4*x[27] + 6*x[28] - 10*x[29] + 16*x[30] - 4*x[31] + 18*x[32] - 18*x[33] - 4*x[34] + 10*x[35] + 4*x[36] + 4*x[37] - 4*x[38] - 4*x[39] + 4*x[40] - 6*x[41] + 4*x[43] - 2*x[44] - 4*x[47] - 2*x[48] - 2*x[49] + 4*x[50] - 4*x[52] - 6*x[53] + 4*x[55] - 2*x[58] + 2*x[59] + 2*x[60] - x[70]) + dot[p2, p4]*dot[p3, p4]^2*(60*x[1] + 20*x[2] - 40*x[3] + 28*x[4] - 64*x[5] + 92*x[6] + 42*x[7] - 22*x[8] + 52*x[9] - 26*x[10] - 10*x[11] - 4*x[12] + 2*x[13] - 37*x[14] - 25*x[15] - 28*x[16] - 8*x[17] - 9*x[18] + 22*x[19] + 5*x[20] - 25*x[21] - 8*x[22] + 8*x[23] - 10*x[24] + 41*x[25] - 31*x[26] + 10*x[27] + 8*x[28] - 18*x[29] + 31*x[30] - 10*x[31] + 39*x[32] - 35*x[33] - 10*x[34] + 10*x[35] + 10*x[37] - 4*x[38] - 4*x[39] + 4*x[40] - 8*x[41] + 2*x[42] + 4*x[43] - 6*x[44] - 2*x[45] + 4*x[46] - 4*x[47] - 5*x[49] + 6*x[50] - 2*x[51] - 6*x[52] - 4*x[54] + 2*x[55] - x[58] + x[59] + 2*x[60] - x[67] - x[70]) + dot[l1, p1]*dot[p1, p2]*dot[p1, p3]*x[70] + dot[l1, p1]*dot[p1, p2]*dot[p1, p4]*(26*x[1] - 32*x[2] - 8*x[3] - 12*x[4] - 44*x[5] + 34*x[6] + 17*x[7] + 20*x[8] + 7*x[9] - 12*x[10] - 10*x[11] - x[12] - 2*x[13] - 19*x[14] - 16*x[15] - 14*x[16] + 4*x[17] - 14*x[18] + 5*x[19] - 5*x[20] - 10*x[21] + 10*x[22] + 2*x[23] - 4*x[24] + 20*x[25] - 16*x[26] + 4*x[27] - 8*x[28] - 4*x[29] + 10*x[30] - 2*x[31] + 24*x[32] - 18*x[33] - 2*x[34] - 4*x[35] + 2*x[36] + 4*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 2*x[42] + 2*x[43] - 4*x[44] - 6*x[45] - 2*x[47] + 2*x[48] - 2*x[49] + 2*x[50] - 2*x[52] + 6*x[53] - 2*x[54] - 2*x[55] + x[59] + x[60] - x[71]) + dot[l1, p4]*dot[p1, p4]*dot[p3, p4]*(8*x[1] + 8*x[2] + 16*x[3] + 8*x[4] + 12*x[5] + 4*x[6] - 4*x[7] + 2*x[8] - 2*x[9] - 2*x[13] + 2*x[14] + 2*x[16] + 2*x[17] - 2*x[19] - 2*x[21] - 4*x[23] - 2*x[25] + 2*x[26] + 2*x[27] + 2*x[29] - 2*x[31] - 2*x[32] + 2*x[33] + 2*x[34] - 2*x[35] + 2*x[36] + 2*x[44] + 2*x[45] - 2*x[52] + 2*x[54] + x[59] + x[60] + x[71]) + dot[p1, p4]^2*dot[p3, p4]*(6*x[1] + 44*x[2] + 4*x[3] - 20*x[5] - 6*x[6] + 9*x[7] - 26*x[8] + 21*x[9] + 8*x[10] + 2*x[11] - 3*x[12] + 5*x[14] + 4*x[15] - 2*x[17] + 16*x[18] + 9*x[19] + 7*x[20] - 2*x[21] - 16*x[22] + 4*x[24] - 4*x[27] + 12*x[28] - 4*x[29] + 2*x[31] - 2*x[32] + 2*x[33] + 10*x[35] - 2*x[36] - 4*x[37] - 2*x[38] + 2*x[39] + 2*x[40] - 4*x[41] + 2*x[42] + 2*x[43] + 2*x[44] + 4*x[45] - 2*x[47] - 2*x[48] + 2*x[50] + 2*x[52] - 4*x[53] + 2*x[54] + 4*x[55] - 2*x[58] + x[66] + x[71]) + dot[p1, p4]*dot[p3, p4]^2*(25*x[1] + 10*x[2] - 32*x[3] + 40*x[4] - 16*x[5] + 55*x[6] + (23*x[7])/2 - 22*x[8] + (43*x[9])/2 - 18*x[10] - x[12]/2 + 4*x[13] - (35*x[14])/2 - 10*x[15] - 11*x[16] - 12*x[17] - 9*x[18] + (15*x[19])/2 + (5*x[20])/2 - 12*x[21] - 5*x[22] + 6*x[23] - 6*x[24] + 18*x[25] - 16*x[26] + 7*x[27] + 6*x[28] - 9*x[29] + 17*x[30] - 8*x[31] + 19*x[32] - 17*x[33] - 6*x[34] + 4*x[35] - 2*x[36] + 6*x[37] - x[38] - x[39] + x[40] - 4*x[41] + 3*x[42] + x[43] - 2*x[44] + x[45] + 4*x[46] - x[47] + x[48] - 3*x[49] + 3*x[50] - 2*x[51] - 4*x[52] + 2*x[53] - 2*x[54] + x[60] - x[67] + x[71]) + dot[p1, p4]*dot[p2, p4]*dot[p3, p4]*(-8*x[1] + 36*x[2] - 12*x[4] + 16*x[5] - 4*x[6] + 14*x[7] - 20*x[8] + 12*x[9] + 10*x[10] + 2*x[11] - 2*x[12] - 2*x[13] + 7*x[14] + x[15] + 2*x[16] + 13*x[18] + 2*x[19] + 7*x[20] - x[21] - 10*x[22] + 2*x[23] + 4*x[24] - 7*x[25] + 5*x[26] - 4*x[27] + 10*x[28] - 2*x[29] - 3*x[30] + 2*x[31] - 13*x[32] + 7*x[33] + 2*x[34] + 6*x[35] - 2*x[36] - 4*x[37] + 2*x[39] + 2*x[40] - 4*x[41] + 2*x[42] + 2*x[43] + 4*x[45] + 2*x[47] - 4*x[48] + x[49] + 2*x[52] - 8*x[53] + 2*x[54] + 2*x[55] - x[58] + x[59] + x[60] + x[69] - x[70] + x[71]) + dot[l1, p1]*dot[p1, p4]*dot[p3, p4]* (13*x[1] - 34*x[2] - 32*x[3] + 12*x[4] + 4*x[5] + 43*x[6] - (21*x[7])/2 + 18*x[8] - (13*x[9])/2 - 20*x[10] - 2*x[11] + (7*x[12])/2 + 4*x[13] - (31*x[14])/2 - 12*x[15] - 7*x[16] - 2*x[17] - 21*x[18] - (9*x[19])/2 - (11*x[20])/2 - 6*x[21] + 13*x[22] - 14*x[24] + 12*x[25] - 10*x[26] + 14*x[27] - 10*x[28] + 13*x[30] - 8*x[31] + 15*x[32] - 13*x[33] - 4*x[34] - 10*x[35] + 4*x[36] + 10*x[37] + x[38] - 3*x[39] - 3*x[40] - x[42] - 3*x[43] - 2*x[44] - 3*x[45] + 4*x[46] + x[47] + 3*x[48] - 2*x[49] - 4*x[52] + 6*x[53] - 4*x[55] + 2*x[58] + x[62] + 2*x[63] - x[73]) + dot[l1, p4]*dot[p1, p2]*dot[p1, p4]* (10*x[1] + 20*x[3] + 12*x[4] - 4*x[5] + 10*x[6] + 7*x[7] + 12*x[8] + x[9] - 6*x[10] - 4*x[11] - 5*x[12] - 9*x[14] - 4*x[15] - 4*x[16] - 6*x[18] + 3*x[19] - x[20] - 2*x[21] + 2*x[22] - 2*x[23] + 2*x[24] + 8*x[25] - 6*x[26] - x[27] - 4*x[28] - x[29] + 2*x[30] + 10*x[32] - 6*x[33] - 2*x[34] - 2*x[38] + 2*x[40] + 2*x[41] + 2*x[43] - 2*x[45] - 2*x[47] - x[49] + x[50] + 2*x[53] - 2*x[54] + x[62] - x[63] + x[73]) + dot[l1, p4]*dot[p2, p3]*dot[p3, p4]*(16*x[1] + 12*x[2] - 52*x[3] + 40*x[4] - 88*x[5] + 84*x[6] + 36*x[7] - 28*x[8] + 52*x[9] - 20*x[10] - 14*x[11] - 10*x[12] + 8*x[13] - 48*x[14] - 26*x[15] - 38*x[16] - 14*x[17] - 12*x[18] + 30*x[19] + 14*x[20] - 20*x[21] - 6*x[22] + 10*x[23] - 12*x[24] + 50*x[25] - 42*x[26] + 10*x[27] + 10*x[28] - 18*x[29] + 30*x[30] - 12*x[31] + 50*x[32] - 44*x[33] - 16*x[34] + 14*x[35] - 4*x[36] + 12*x[37] - 6*x[38] - 2*x[39] + 6*x[40] - 10*x[41] + 6*x[43] - 6*x[44] - 6*x[45] + 8*x[46] - 6*x[47] + 2*x[48] - 6*x[49] + 6*x[50] - 2*x[51] - 4*x[52] + 2*x[53] - 8*x[54] + 4*x[55] + 2*x[61] - x[74]) + dot[p2, p3]*dot[p3, p4]^2* (41*x[1] + 2*x[2] - 70*x[3] + 50*x[4] - 88*x[5] + 111*x[6] + (79*x[7])/2 - 33*x[8] + (111*x[9])/2 - 30*x[10] - 12*x[11] - (13*x[12])/2 + 8*x[13] - (103*x[14])/2 - 30*x[15] - 39*x[16] - 18*x[17] - 19*x[18] + (55*x[19])/2 + (17*x[20])/2 - 26*x[21] - 5*x[22] + 14*x[23] - 14*x[24] + 54*x[25] - 46*x[26] + 13*x[27] + 10*x[28] - 21*x[29] + 37*x[30] - 14*x[31] + 55*x[32] - 49*x[33] - 16*x[34] + 12*x[35] - 4*x[36] + 14*x[37] - 5*x[38] - 3*x[39] + 5*x[40] - 10*x[41] + x[42] + 5*x[43] - 8*x[44] - 5*x[45] + 8*x[46] - 5*x[47] + 3*x[48] - 7*x[49] + 7*x[50] - 3*x[51] - 6*x[52] + 4*x[53] - 8*x[54] + 2*x[55] + x[60] + x[61] - x[67] - x[74]) + dot[l1, p1]*dot[p1, p2]*dot[p2, p3]*x[74] + dot[l1, p2]*dot[p1, p4]* dot[p2, p4]*(3*x[1] - 6*x[2] + 20*x[3] + 16*x[4] - 8*x[5] + 13*x[6] + (21*x[7])/2 + 34*x[8] + (13*x[9])/2 - 12*x[10] - 8*x[11] - (11*x[12])/2 - (43*x[14])/2 - 9*x[15] - 11*x[16] + 4*x[17] - 12*x[18] + (17*x[19])/2 + (5*x[20])/2 - x[21] + 9*x[22] - 4*x[23] - 2*x[24] + 19*x[25] - 11*x[26] + x[27] - 12*x[28] - 3*x[29] + 8*x[30] - 6*x[31] + 22*x[32] - 10*x[33] - 8*x[34] - 4*x[35] + 4*x[36] + 4*x[37] - 5*x[38] - 3*x[39] + 3*x[40] + 2*x[41] - x[42] + x[43] - 5*x[45] + 2*x[46] - 3*x[47] - x[48] - 2*x[49] + x[50] - 4*x[52] + 4*x[53] - 4*x[54] - 2*x[55] + x[58] + x[61] - x[63] - x[76]) + dot[l1, p1]*dot[p1, p4]* dot[p2, p4]*(7*x[1] - 22*x[2] + 20*x[3] + 16*x[4] + 24*x[5] + 13*x[6] + (5*x[7])/2 + 50*x[8] - (11*x[9])/2 - 20*x[10] - 6*x[11] - (7*x[12])/2 - (39*x[14])/2 - 9*x[15] - 5*x[16] + 4*x[17] - 22*x[18] + x[19]/2 - (7*x[20])/2 - x[21] + 17*x[22] - 4*x[23] - 2*x[24] + 13*x[25] - 7*x[26] + 3*x[27] - 20*x[28] - x[29] + 6*x[30] - 6*x[31] + 18*x[32] - 6*x[33] - 4*x[34] - 12*x[35] + 4*x[36] + 4*x[37] - 3*x[38] - 3*x[39] + x[40] + 6*x[41] - x[42] - x[43] - 5*x[45] + 2*x[46] - x[47] - x[48] - 2*x[49] - x[50] - 4*x[52] + 8*x[53] - 4*x[54] - 6*x[55] + 3*x[58] + x[61] - x[63] - x[76]) + dot[l1, p3]*dot[p1, p3]*dot[p1, p4]* (-20*x[1] - 4*x[5] - 2*x[7] + 14*x[10] + 3*x[14] + x[15] - 4*x[16] - x[18] + 3*x[20] + 3*x[21] - 2*x[22] - x[25] + x[26] - 2*x[27] - 3*x[30] + x[32] - x[33] - 2*x[34] + 2*x[35] + 2*x[40] + 2*x[43] - 2*x[47] + x[49] - x[58] + x[61] + x[76]) + dot[l1, p4]*dot[p1, p3]* dot[p1, p4]*(-16*x[1] - 16*x[2] + 28*x[5] - 16*x[7] + 16*x[8] - 18*x[9] + 6*x[10] + 2*x[11] + 2*x[12] + 5*x[14] + 3*x[15] + 2*x[16] - 11*x[18] - 10*x[19] - 3*x[20] + 3*x[21] + 6*x[22] - 7*x[25] + 5*x[26] - 8*x[28] + 4*x[29] - 5*x[30] - 3*x[32] + 5*x[33] + 2*x[34] - 6*x[35] + 2*x[38] + 4*x[41] + x[49] - 2*x[50] + 4*x[53] - 4*x[55] + x[58] + x[61] + x[76]) + dot[l1, p4]*dot[p1, p3]*dot[p3, p4]* (46*x[1] - 8*x[2] - 52*x[3] + 40*x[4] - 32*x[5] + 102*x[6] + 21*x[7] + 16*x[8] + 33*x[9] - 36*x[10] - 8*x[11] - 3*x[12] + 8*x[13] - 47*x[14] - 24*x[15] - 30*x[16] - 14*x[17] - 36*x[18] + 15*x[19] + x[20] - 24*x[21] + 6*x[22] + 10*x[23] - 12*x[24] + 44*x[25] - 34*x[26] + 12*x[27] - 12*x[28] - 18*x[29] + 32*x[30] - 12*x[31] + 54*x[32] - 34*x[33] - 12*x[34] - 2*x[35] - 4*x[36] + 12*x[37] - 4*x[38] - 6*x[39] + 4*x[40] + 4*x[42] + 4*x[43] - 6*x[44] - 4*x[45] + 8*x[46] - 4*x[47] - 6*x[49] + 4*x[50] - 2*x[51] - 4*x[52] + 14*x[53] - 8*x[54] - 6*x[55] + 2*x[58] + 2*x[61] - x[77]) + dot[p1, p3]*dot[p3, p4]^2* (60*x[1] - 8*x[2] - 70*x[3] + 50*x[4] - 60*x[5] + 120*x[6] + 32*x[7] - 5*x[8] + 46*x[9] - 42*x[10] - 8*x[11] - 2*x[12] + 8*x[13] - 51*x[14] - 29*x[15] - 34*x[16] - 18*x[17] - 33*x[18] + 20*x[19] + x[20] - 29*x[21] + 2*x[22] + 14*x[23] - 14*x[24] + 51*x[25] - 41*x[26] + 14*x[27] - 4*x[28] - 22*x[29] + 39*x[30] - 14*x[31] + 59*x[32] - 43*x[33] - 14*x[34] + 2*x[35] - 4*x[36] + 14*x[37] - 4*x[38] - 6*x[39] + 4*x[40] - 4*x[41] + 4*x[42] + 4*x[43] - 8*x[44] - 4*x[45] + 8*x[46] - 4*x[47] + 2*x[48] - 7*x[49] + 6*x[50] - 3*x[51] - 6*x[52] + 12*x[53] - 8*x[54] - 4*x[55] + x[58] + x[60] + x[61] - x[67] - x[77]) + dot[l1, p1]*dot[p1, p2]*dot[p2, p4]*x[77] + dot[l1, p1]*dot[p1, p4]* dot[p2, p3]*(-9*x[1] + 2*x[2] + 16*x[3] + 24*x[4] - 64*x[5] + 13*x[6] + (41*x[7])/2 + 14*x[8] + (29*x[9])/2 + 4*x[10] - 16*x[11] - (23*x[12])/2 + 2*x[13] - (61*x[14])/2 - 14*x[15] - 25*x[16] + 2*x[17] - 7*x[18] + (37*x[19])/2 + (19*x[20])/2 - 4*x[21] + 3*x[22] - 4*x[23] - 4*x[24] + 30*x[25] - 22*x[26] + 2*x[27] - 2*x[28] - 4*x[29] + 9*x[30] - 8*x[31] + 33*x[32] - 23*x[33] - 10*x[34] + 6*x[35] + 4*x[36] + 6*x[37] - 7*x[38] - x[39] + 5*x[40] - 4*x[41] - 3*x[42] + 5*x[43] - 9*x[45] + 4*x[46] - 7*x[47] + x[48] - 4*x[49] + 2*x[50] - 4*x[52] + 4*x[53] - 6*x[54] + 4*x[55] - 2*x[58] + x[61] - x[63] - x[79]) + dot[l1, p2]*dot[p1, p3]*dot[p2, p4]*(6*x[1] + 16*x[2] + 16*x[3] + 24*x[4] - 44*x[5] + 18*x[6] + 17*x[7] + 22*x[8] + 13*x[9] - 4*x[10] - 12*x[11] - 9*x[12] + 2*x[13] - 28*x[14] - 11*x[15] - 20*x[16] + 2*x[17] - 9*x[18] + 15*x[19] + 8*x[20] - 7*x[21] + 4*x[22] - 4*x[23] - 4*x[24] + 27*x[25] - 15*x[26] + 3*x[27] - 6*x[28] - 5*x[29] + 11*x[30] - 8*x[31] + 31*x[32] - 15*x[33] - 8*x[34] + 2*x[35] + 4*x[36] + 6*x[37] - 6*x[38] - 4*x[39] + 4*x[40] - 2*x[41] + 4*x[43] - 6*x[45] + 4*x[46] - 6*x[47] - 2*x[48] - 4*x[49] + x[50] - 4*x[52] + 6*x[53] - 6*x[54] + 2*x[55] - x[58] + x[61] - x[63] - x[79]) + dot[l1, p4]*dot[p1, p4]*dot[p2, p3]*(-6*x[1] + 4*x[5] - 2*x[6] - 5*x[7] + 8*x[8] + 3*x[9] - 10*x[10] - x[12] - x[14] + 2*x[16] - 2*x[18] + x[19] + x[20] + 2*x[22] + x[27] - 4*x[28] - x[29] + 2*x[32] - 2*x[35] + 2*x[41] + x[49] - x[50] + 2*x[53] - 2*x[55] + 2*x[58] + x[61] + x[79]) + dot[l1, p3]*dot[p1, p3]*dot[p2, p4]* (5*x[1] + 10*x[2] + 20*x[5] + 7*x[6] - (9*x[7])/2 + 16*x[8] + (3*x[9])/2 - 14*x[10] + 4*x[11] + (3*x[12])/2 + (3*x[14])/2 + x[15] + 5*x[16] - 4*x[18] - (5*x[19])/2 - x[20]/2 - 3*x[21] + 3*x[22] - 3*x[25] + 5*x[26] + 2*x[27] - 8*x[28] - 2*x[29] + 2*x[30] + 6*x[33] + 2*x[34] - 6*x[35] + x[38] - 3*x[39] - x[40] + 4*x[41] + 3*x[42] - x[43] + 3*x[45] + x[47] - 3*x[48] + x[49] - 2*x[50] + 4*x[53] - 4*x[55] + 3*x[58] + x[61] + x[79]) + dot[l1, p4]*dot[p1, p2]* dot[p3, p4]*(-26*x[1] + 12*x[2] + 4*x[3] - 12*x[4] + 24*x[5] - 38*x[6] - 11*x[7] - 8*x[8] - 7*x[9] + 12*x[10] + 4*x[11] + x[12] - 2*x[13] + 15*x[14] + 8*x[15] + 10*x[16] + 2*x[17] + 10*x[18] - 3*x[19] + 3*x[20] + 8*x[21] - 2*x[22] + 4*x[24] - 16*x[25] + 12*x[26] - 2*x[27] + 4*x[28] + 6*x[29] - 10*x[30] - 18*x[32] + 14*x[33] + 4*x[34] - 4*x[37] + 2*x[38] + 2*x[39] - 2*x[40] - 2*x[42] - 2*x[43] + 2*x[45] + 2*x[47] - 2*x[48] + 2*x[49] - 2*x[50] + 2*x[51] - 4*x[53] + 4*x[54] - x[80]) + dot[l1, p3]*dot[p1, p2]*dot[p3, p4]*(-1/4 - (59*x[1])/2 + 9*x[2] + 7*x[3] - 39*x[4] + 24*x[5] - (89*x[6])/2 - (61*x[7])/4 - (11*x[8])/2 - (41*x[9])/4 + 15*x[10] + 5*x[11] + (11*x[12])/4 - 4*x[13] + (81*x[14])/4 + 10*x[15] + (25*x[16])/2 + 8*x[17] + (25*x[18])/2 - (21*x[19])/4 + (9*x[20])/4 + 10*x[21] - (5*x[22])/2 + 2*x[23] + 5*x[24] - 20*x[25] + 15*x[26] - (5*x[27])/2 + 4*x[28] + (15*x[29])/2 - (25*x[30])/2 + 2*x[31] - (45*x[32])/2 + (35*x[33])/2 + 5*x[34] - 2*x[36] - 5*x[37] + (5*x[38])/2 + (5*x[39])/2 - (5*x[40])/2 - (5*x[42])/2 - (5*x[43])/2 + (5*x[45])/2 + (5*x[47])/2 - (5*x[48])/2 + (5*x[49])/2 - (5*x[50])/2 + (3*x[51])/2 + 2*x[52] - 5*x[53] + 5*x[54] - x[62] + x[64]/2 - x[80]/2) + dot[l1, p2]*dot[p1, p2]*dot[p3, p4]* (1/4 - (33*x[1])/2 + 3*x[2] + 9*x[3] - 17*x[4] + 12*x[5] - (51*x[6])/2 - (39*x[7])/4 - (13*x[8])/2 - (27*x[9])/4 + 9*x[10] + 3*x[11] + (9*x[12])/4 - 2*x[13] + (51*x[14])/4 + 6*x[15] + (15*x[16])/2 + 2*x[17] + (15*x[18])/2 - (15*x[19])/4 + (3*x[20])/4 + 6*x[21] - (3*x[22])/2 + 2*x[23] + 3*x[24] - 12*x[25] + 9*x[26] - (3*x[27])/2 + 4*x[28] + (9*x[29])/2 - (15*x[30])/2 + 2*x[31] - (27*x[32])/2 + (21*x[33])/2 + 3*x[34] - 2*x[36] - 3*x[37] + (3*x[38])/2 + (3*x[39])/2 - (3*x[40])/2 - (3*x[42])/2 - (3*x[43])/2 + (3*x[45])/2 + (3*x[47])/2 - (3*x[48])/2 + (3*x[49])/2 - (3*x[50])/2 + x[51]/2 + 2*x[52] - 3*x[53] + 3*x[54] + x[62] - x[64]/2 + x[80]/2) + dot[l1, p1]*dot[p1, p2]*dot[p3, p4]*x[80] + dot[l1, p1]*dot[p1, p3]^2* (26*x[1] + 16*x[2] + 12*x[3] + 12*x[4] + 42*x[6] + 15*x[7] + 10*x[8] + 17*x[9] - 2*x[10] - 6*x[11] - 3*x[12] - 12*x[14] - 11*x[15] - 12*x[16] + 6*x[17] - 3*x[18] + 7*x[19] + 2*x[20] - 5*x[21] - 2*x[22] - 6*x[23] - 6*x[24] + 15*x[25] - 7*x[26] + 6*x[27] - 2*x[28] - 4*x[29] + 11*x[30] - 6*x[31] + 9*x[32] - 13*x[33] - 8*x[34] + 2*x[35] + 6*x[36] + 6*x[37] - 2*x[38] - 6*x[39] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] - 6*x[52] - 6*x[53] + 2*x[55] - x[58] + x[59] - x[81]) + dot[p2, p4]^3*(-4*x[3] - 4*x[4] - 4*x[5] - 8*x[6] - 6*x[8] + 2*x[15] + 2*x[16] - 2*x[17] + 2*x[18] - 2*x[21] + 2*x[23] + 2*x[24] - 2*x[25] - 2*x[27] + 2*x[28] - 2*x[30] + 2*x[31] + 2*x[33] + 4*x[34] - 2*x[36] - 2*x[37] + 2*x[39] + 2*x[52] + 2*x[53] + x[81]) + dot[l1, p4]*dot[p2, p4]^2*(18*x[1] + 8*x[2] - 24*x[5] + 14*x[6] + 13*x[7] - 8*x[8] + 15*x[9] - 2*x[10] - 4*x[11] - x[12] - 8*x[14] - 5*x[15] - 6*x[16] + 3*x[18] + 7*x[19] + 2*x[20] - 9*x[21] - 4*x[22] + 9*x[25] - 7*x[26] + 4*x[28] - 4*x[29] + 5*x[30] + 9*x[32] - 7*x[33] + 2*x[34] + 4*x[35] - 2*x[38] + 2*x[40] - 2*x[41] + 2*x[43] - 2*x[47] - x[49] + 2*x[50] + 2*x[55] - x[58] + x[59] + x[81]) + dot[p1, p4]*dot[p2, p4]^2*(-25*x[1] - 2*x[2] - 12*x[3] - 12*x[4] + 12*x[5] - 19*x[6] - (3*x[7])/2 - 18*x[8] - (15*x[9])/2 + 6*x[10] + 4*x[11] + x[12]/2 + (15*x[14])/2 + 6*x[15] + 7*x[16] - 6*x[17] + 5*x[18] - (11*x[19])/2 + (3*x[20])/2 + 2*x[21] - x[22] + 6*x[23] + 6*x[24] - 12*x[25] + 4*x[26] - 7*x[27] + 6*x[28] + x[29] - 9*x[30] + 6*x[31] - 11*x[32] + 9*x[33] + 6*x[34] - 6*x[36] - 6*x[37] + x[38] + 5*x[39] + x[40] + x[42] + x[43] + x[45] + 3*x[47] - x[48] + x[49] - x[50] + 6*x[52] + x[69] + x[81]) + dot[p2, p4]^2*dot[p3, p4]* (26*x[1] + 24*x[2] - 4*x[3] - 12*x[4] - 28*x[5] + 14*x[6] + 23*x[7] - 10*x[8] + 25*x[9] - 2*x[10] - 6*x[11] - 3*x[12] - 2*x[13] - 10*x[14] - 7*x[15] - 8*x[16] + 2*x[17] + 7*x[18] + 11*x[19] + 4*x[20] - 11*x[21] - 6*x[22] + 2*x[23] + 11*x[25] - 7*x[26] + 6*x[28] - 6*x[29] + 7*x[30] + 9*x[32] - 7*x[33] + 2*x[34] + 6*x[35] - 2*x[38] + 2*x[40] - 4*x[41] + 2*x[43] - 2*x[44] - 2*x[47] - 2*x[48] - x[49] + 2*x[50] - 2*x[53] + 2*x[55] - x[58] + x[59] + x[60] - x[70] + x[81]) + dot[l1, p1]*dot[p1, p3]*dot[p3, p4]*(41*x[1] + 10*x[2] - 40*x[3] + 16*x[4] - 12*x[5] + 75*x[6] + (27*x[7])/2 + (59*x[9])/2 - 24*x[10] - 6*x[11] - (5*x[12])/2 + 8*x[13] - (51*x[14])/2 - 16*x[15] - 17*x[16] - 6*x[17] - 13*x[18] + (23*x[19])/2 + (5*x[20])/2 - 12*x[21] - 5*x[22] - 14*x[24] + 28*x[25] - 20*x[26] + 12*x[27] - 2*x[28] - 10*x[29] + 23*x[30] - 8*x[31] + 25*x[32] - 25*x[33] - 12*x[34] + 6*x[35] + 2*x[36] + 10*x[37] - 3*x[38] - 5*x[39] + x[40] - 4*x[41] + x[42] + x[43] - 2*x[44] - x[45] + 6*x[46] - 3*x[47] + x[48] - 4*x[49] + 4*x[50] - 2*x[52] - 2*x[53] - 2*x[54] + x[62] + 2*x[63] - x[83]) + dot[l1, p4]*dot[p1, p2]*dot[p2, p4]*(28*x[3] + 8*x[4] - 8*x[6] + 2*x[7] + 14*x[8] - 4*x[9] + 6*x[10] - 4*x[13] + 4*x[17] - 2*x[19] - 2*x[20] + 4*x[22] - 2*x[23] + 2*x[24] - 2*x[25] + 4*x[26] - x[27] - 4*x[28] + x[29] - 2*x[30] + 4*x[33] + 2*x[34] - 4*x[35] + 2*x[36] - 2*x[39] + 2*x[41] - 2*x[46] + x[49] - x[50] - 2*x[52] + 2*x[53] + x[62] - x[63] + x[83]) + dot[p1, p2]*dot[p1, p4]*dot[p2, p4]*(-6*x[1] + 52*x[3] + 8*x[4] - 22*x[6] + 13*x[7] + 34*x[8] - 3*x[9] - 6*x[11] - 7*x[12] - 6*x[13] - 10*x[14] - x[15] - 2*x[16] + 4*x[17] - 5*x[18] + 3*x[19] + 3*x[21] + 10*x[22] - 2*x[23] + 10*x[24] + 5*x[25] - x[26] - 9*x[27] - 12*x[28] - x[29] - 5*x[30] + 2*x[31] + 11*x[32] + 3*x[33] - 6*x[35] - 4*x[37] - 4*x[38] + 4*x[40] + 6*x[41] + 2*x[43] - 4*x[45] - 2*x[46] - 2*x[47] - 2*x[48] - x[50] + 6*x[53] - 4*x[54] - 2*x[55] + x[58] + x[61] - 3*x[63] + x[73] - x[76] + x[83]) + dot[l1, p4]*dot[p2, p3]* dot[p2, p4]*(-7*x[1] + 22*x[2] + 28*x[3] + 24*x[4] - 36*x[5] + 27*x[6] + (35*x[7])/2 + 22*x[8] + (39*x[9])/2 + 6*x[10] - 12*x[11] - (21*x[12])/2 - (51*x[14])/2 - 14*x[15] - 25*x[16] + 8*x[17] - x[18] + (35*x[19])/2 + (21*x[20])/2 - 6*x[21] - x[22] - 8*x[23] - 6*x[24] + 26*x[25] - 14*x[26] + 7*x[27] - 4*x[28] - 5*x[29] + 11*x[30] - 10*x[31] + 21*x[32] - 19*x[33] - 10*x[34] + 6*x[35] + 8*x[36] + 8*x[37] - 5*x[38] - 7*x[39] + 3*x[40] - 4*x[41] - x[42] + 5*x[43] - 5*x[45] + 2*x[46] - 5*x[47] - x[48] - x[49] + x[50] - 8*x[52] - 4*x[53] - 4*x[54] + 4*x[55] + 2*x[61] - x[63] - x[84]) + dot[l1, p3]*dot[p2, p3]*dot[p2, p4]*(-3*x[1] + 6*x[2] + 28*x[3] + 24*x[4] - 4*x[5] + 27*x[6] + (7*x[7])/2 + 38*x[8] + (3*x[9])/2 - 2*x[10] - 10*x[11] - (17*x[12])/2 - (47*x[14])/2 - 12*x[15] - 19*x[16] + 8*x[17] - 11*x[18] + (15*x[19])/2 + (9*x[20])/2 - 6*x[21] + 7*x[22] - 8*x[23] - 6*x[24] + 20*x[25] - 10*x[26] + 9*x[27] - 12*x[28] - x[29] + 9*x[30] - 10*x[31] + 17*x[32] - 13*x[33] - 6*x[34] - 2*x[35] + 8*x[36] + 8*x[37] - 3*x[38] - 7*x[39] + x[40] - x[42] + 3*x[43] - 5*x[45] + 2*x[46] - 3*x[47] - x[48] - x[49] - x[50] - 8*x[52] - 4*x[54] + 2*x[58] + 2*x[61] - x[63] - x[84]) + dot[l1, p1]*dot[p1, p3]*dot[p2, p3]*x[84] + dot[l1, p2]*dot[p1, p3]* dot[p2, p3]*(-20*x[2] + 28*x[5] - 4*x[6] - 14*x[7] + 16*x[8] - 18*x[9] - 8*x[10] + 2*x[11] + 2*x[12] + 4*x[14] + 2*x[15] + 8*x[16] - 10*x[18] - 10*x[19] - 6*x[20] + 2*x[21] + 10*x[22] - 6*x[25] + 6*x[26] + 2*x[27] - 8*x[28] + 4*x[29] - 4*x[30] - 4*x[32] + 6*x[33] + 4*x[34] - 8*x[35] + 2*x[38] - 2*x[40] + 4*x[41] - 2*x[43] + 2*x[47] - 2*x[50] + 4*x[53] - 4*x[55] + 2*x[58] + x[84]) + dot[l1, p2]*dot[p1, p4]*dot[p2, p3]* (32*x[1] - 4*x[2] + 16*x[3] + 24*x[4] - 8*x[5] + 48*x[6] + 12*x[7] + 46*x[8] + 8*x[9] - 10*x[10] - 14*x[11] - 10*x[12] + 2*x[13] - 32*x[14] - 14*x[15] - 20*x[16] + 2*x[17] - 24*x[18] + 10*x[19] - 8*x[21] + 8*x[22] - 4*x[23] - 4*x[24] + 30*x[25] - 20*x[26] + 5*x[27] - 18*x[28] - 5*x[29] + 12*x[30] - 8*x[31] + 36*x[32] - 20*x[33] - 8*x[34] + 4*x[36] + 6*x[37] - 6*x[38] - 4*x[39] + 4*x[40] + 4*x[41] + 4*x[43] - 6*x[45] + 4*x[46] - 6*x[47] - 2*x[48] - 5*x[49] + x[50] - 4*x[52] + 8*x[53] - 6*x[54] - 4*x[55] + x[61] - x[63] - x[85]) + dot[l1, p1]*dot[p1, p3]*dot[p2, p4]*(51*x[1] + 14*x[2] + 16*x[3] + 24*x[4] + 16*x[5] + 57*x[6] + (29*x[7])/2 + 54*x[8] + (25*x[9])/2 - 18*x[10] - 10*x[11] - (15*x[12])/2 + 2*x[13] - (63*x[14])/2 - 13*x[15] - 17*x[16] + 2*x[17] - 26*x[18] + (17*x[19])/2 - (3*x[20])/2 - 13*x[21] + 7*x[22] - 4*x[23] - 4*x[24] + 27*x[25] - 15*x[26] + 6*x[27] - 22*x[28] - 8*x[29] + 16*x[30] - 8*x[31] + 34*x[32] - 14*x[33] - 6*x[34] - 4*x[35] + 4*x[36] + 6*x[37] - 5*x[38] - 7*x[39] + 3*x[40] + 6*x[41] + 3*x[42] + 3*x[43] - 3*x[45] + 4*x[46] - 5*x[47] - 5*x[48] - 5*x[49] - 4*x[52] + 10*x[53] - 6*x[54] - 6*x[55] + x[58] + x[61] - x[63] - x[85]) + dot[l1, p3]*dot[p1, p4]*dot[p2, p3]* (-31*x[1] - 6*x[2] - 8*x[5] - 21*x[6] - (13*x[7])/2 - 8*x[8] - x[9]/2 + 4*x[10] - 4*x[11] - (5*x[12])/2 - (3*x[14])/2 + 2*x[15] - x[16] + 3*x[18] + (7*x[19])/2 + (9*x[20])/2 + 6*x[21] - x[22] - 2*x[26] - 2*x[27] + 4*x[28] + 2*x[29] - 5*x[30] - x[32] - 3*x[33] - 2*x[34] + 4*x[35] - x[38] + 3*x[39] + x[40] - 2*x[41] - 3*x[42] + x[43] - 3*x[45] - x[47] + 3*x[48] + 2*x[49] - 2*x[53] + 2*x[55] + x[61] + x[85]) + dot[l1, p4]*dot[p1, p3]*dot[p2, p4]*(-20*x[1] + 4*x[2] + 8*x[5] - 12*x[6] - 6*x[7] - 2*x[9] + x[14] + 3*x[15] + 2*x[16] + x[18] + 3*x[20] + 3*x[21] - 3*x[25] + 3*x[26] - x[27] + x[29] - 3*x[30] - 3*x[32] + 3*x[33] + 2*x[49] - x[50] + x[58] + x[61] + x[85]) + dot[l1, p1]*dot[p3, p4]^2*(-20*x[1] - 16*x[3] - 52*x[4] + 12*x[5] - 32*x[6] - 14*x[7] - 10*x[9] + 12*x[10] + 4*x[11] + 4*x[12] + 18*x[14] + 8*x[15] + 10*x[16] + 6*x[17] + 10*x[18] - 6*x[19] + 8*x[21] - 2*x[22] - 16*x[25] + 12*x[26] - 2*x[27] + 6*x[29] - 10*x[30] + 6*x[31] - 18*x[32] + 14*x[33] + 4*x[34] - 4*x[37] + 2*x[38] + 2*x[39] - 2*x[40] - 2*x[42] - 2*x[43] + 2*x[45] + 2*x[47] - 2*x[48] + 2*x[49] - 2*x[50] + 2*x[51] + 6*x[52] - 4*x[53] + 4*x[54] - 2*x[57] + 2*x[63] - x[87]) + dot[l1, p2]*dot[p3, p4]^2* (-20*x[1] - 16*x[3] - 52*x[4] + 12*x[5] - 32*x[6] - 14*x[7] - 4*x[8] - 10*x[9] + 12*x[10] + 4*x[11] + 4*x[12] + 18*x[14] + 8*x[15] + 10*x[16] + 6*x[17] + 10*x[18] - 6*x[19] + 8*x[21] - 2*x[22] - 16*x[25] + 12*x[26] - 2*x[27] + 2*x[28] + 6*x[29] - 10*x[30] + 6*x[31] - 18*x[32] + 14*x[33] + 4*x[34] - 4*x[37] + 2*x[38] + 2*x[39] - 2*x[40] - 2*x[42] - 2*x[43] + 2*x[45] + 2*x[47] - 2*x[48] + 2*x[49] - 2*x[50] + 2*x[51] + 6*x[52] - 4*x[53] + 4*x[54] - 2*x[57] + 2*x[63] - x[87]) + dot[l1, p3]*dot[p1, p2]^2*(34*x[1] - 4*x[2] - 36*x[3] + 32*x[4] - 40*x[5] + 70*x[6] + 19*x[7] - 18*x[8] + 27*x[9] - 24*x[10] - 4*x[11] - x[12] + 4*x[13] - 27*x[14] - 16*x[15] - 18*x[16] - 12*x[17] - 14*x[18] + 11*x[19] + x[20] - 16*x[21] - 2*x[22] + 8*x[23] - 8*x[24] + 28*x[25] - 24*x[26] + 8*x[27] + 4*x[28] - 12*x[29] + 22*x[30] - 6*x[31] + 30*x[32] - 26*x[33] - 8*x[34] + 4*x[35] - 2*x[36] + 8*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 4*x[41] + 2*x[42] + 2*x[43] - 4*x[44] - 2*x[45] + 4*x[46] - 2*x[47] + 2*x[48] - 4*x[49] + 4*x[50] - 2*x[51] - 2*x[52] + 4*x[53] - 4*x[54] + 2*x[57] + x[87]) + dot[l1, p4]*dot[p1, p2]^2*(34*x[1] - 4*x[2] - 36*x[3] + 32*x[4] - 40*x[5] + 70*x[6] + 19*x[7] - 18*x[8] + 27*x[9] - 24*x[10] - 4*x[11] - x[12] + 4*x[13] - 27*x[14] - 16*x[15] - 18*x[16] - 12*x[17] - 14*x[18] + 11*x[19] + x[20] - 16*x[21] - 2*x[22] + 8*x[23] - 8*x[24] + 28*x[25] - 24*x[26] + 8*x[27] + 4*x[28] - 12*x[29] + 22*x[30] - 6*x[31] + 30*x[32] - 26*x[33] - 8*x[34] + 4*x[35] - 2*x[36] + 8*x[37] - 2*x[38] - 2*x[39] + 2*x[40] - 4*x[41] + 2*x[42] + 2*x[43] - 4*x[44] - 2*x[45] + 4*x[46] - 2*x[47] + 2*x[48] - 4*x[49] + 4*x[50] - 2*x[51] - 2*x[52] + 4*x[53] - 4*x[54] + 2*x[57] + x[87]) + dot[l1, p4]*dot[p2, p3]^2*(25*x[1] + 10*x[2] + 24*x[3] + 8*x[4] - 84*x[5] + 19*x[6] + (83*x[7])/2 - 2*x[8] + (71*x[9])/2 - 6*x[10] - 12*x[11] - (17*x[12])/2 - 2*x[13] - (47*x[14])/2 - 18*x[15] - 21*x[16] + 6*x[17] + 7*x[18] + (47*x[19])/2 + (13*x[20])/2 - 12*x[21] - 7*x[22] - 4*x[23] + 30*x[25] - 22*x[26] + x[27] + 6*x[28] - 9*x[29] + 13*x[30] - 4*x[31] + 27*x[32] - 23*x[33] - 6*x[34] + 12*x[35] + 4*x[36] + 2*x[37] - 7*x[38] - x[39] + 5*x[40] - 6*x[41] - 3*x[42] + 5*x[43] - 5*x[45] - 7*x[47] + x[48] - 3*x[49] + 5*x[50] - 4*x[52] - 2*x[53] - 2*x[54] + 6*x[55] - 2*x[56] - 2*x[58] - x[63] - x[88]) + dot[p2, p3]^2*dot[p2, p4]*(37*x[1] + 14*x[2] + 32*x[3] + 28*x[4] - 84*x[5] + 59*x[6] + (87*x[7])/2 + 20*x[8] + (79*x[9])/2 - 8*x[10] - 18*x[11] - (25*x[12])/2 - (85*x[14])/2 - 29*x[15] - 37*x[16] + 10*x[17] - 4*x[18] + (55*x[19])/2 + (15*x[20])/2 - 19*x[21] - 3*x[22] - 10*x[23] - 8*x[24] + 47*x[25] - 31*x[26] + 11*x[27] - 2*x[28] - 11*x[29] + 24*x[30] - 12*x[31] + 42*x[32] - 36*x[33] - 12*x[34] + 10*x[35] + 10*x[36] + 10*x[37] - 9*x[38] - 7*x[39] + 5*x[40] - 6*x[41] - 3*x[42] + 7*x[43] - 7*x[45] + 2*x[46] - 9*x[47] + x[48] - 4*x[49] + 5*x[50] - 10*x[52] - 2*x[53] - 4*x[54] + 6*x[55] - 2*x[56] - x[58] + x[61] - x[63] - x[84] - x[88]) + dot[p1, p4]*dot[p2, p3]^2* (8*x[1] + 8*x[2] + 4*x[3] + 4*x[4] - 84*x[5] + 8*x[6] + 32*x[7] - 26*x[8] + 34*x[9] - 6*x[10] - 10*x[11] - 6*x[12] - 18*x[14] - 14*x[15] - 16*x[16] + 2*x[17] + 12*x[18] + 22*x[19] + 8*x[20] - 8*x[21] - 10*x[22] - 2*x[23] - 2*x[24] + 24*x[25] - 20*x[26] + x[27] + 14*x[28] - 7*x[29] + 10*x[30] - 2*x[31] + 20*x[32] - 22*x[33] - 6*x[34] + 14*x[35] + 2*x[36] + 2*x[37] - 6*x[38] + 2*x[39] + 4*x[40] - 8*x[41] - 4*x[42] + 4*x[43] - 4*x[45] - 6*x[47] + 4*x[48] - x[49] + 5*x[50] - 2*x[52] - 4*x[53] + 8*x[55] - 2*x[56] - 2*x[58] + x[85] - x[88]) + dot[l1, p1]*dot[p2, p3]^2*x[88] + dot[l1, p1]*dot[p2, p4]* dot[p3, p4]*(1/2 + 46*x[1] - 28*x[3] + 12*x[4] + 66*x[6] + 7*x[7] + 24*x[8] + 15*x[9] - 24*x[10] - 6*x[11] - 3*x[12] + 8*x[13] - 31*x[14] - 14*x[15] - 16*x[16] - 4*x[17] - 24*x[18] + 9*x[19] - x[20] - 14*x[21] + 2*x[22] - 10*x[24] + 28*x[25] - 22*x[26] + 10*x[27] - 12*x[28] - 8*x[29] + 20*x[30] - 6*x[31] + 34*x[32] - 20*x[33] - 8*x[34] + 8*x[37] - 4*x[38] - 2*x[39] + 2*x[40] + 2*x[41] + 2*x[42] + 2*x[43] - 2*x[45] + 6*x[46] - 4*x[47] - 2*x[48] - 6*x[49] + 2*x[50] + 8*x[53] - 4*x[54] - 4*x[55] + x[63] + x[64] - x[90]) + dot[l1, p4]*dot[p1, p2]*dot[p1, p3]*(-1/2 + 5*x[1] + 2*x[2] - 8*x[3] + 4*x[4] - 28*x[5] + 15*x[6] + (27*x[7])/2 - 6*x[8] + (23*x[9])/2 - 6*x[10] - 2*x[11] - x[12]/2 - (15*x[14])/2 - 6*x[15] - 7*x[16] - 2*x[17] - x[18] + (11*x[19])/2 + (5*x[20])/2 - 6*x[21] - x[22] + 2*x[23] - 2*x[24] + 10*x[25] - 6*x[26] + x[27] + 2*x[28] - 5*x[29] + 7*x[30] - 2*x[31] + 9*x[32] - 7*x[33] - 2*x[34] + 2*x[35] + 2*x[37] - x[38] - x[39] + x[40] - 2*x[41] + x[42] + x[43] - 2*x[44] - x[45] + 2*x[46] - x[47] - x[48] - x[49] + x[50] - 2*x[54] + 2*x[55] + x[90]) + dot[l1, p4]*dot[p1, p3]*dot[p2, p3]*(6*x[1] - 12*x[2] + 36*x[3] + 16*x[4] - 36*x[5] + 18*x[6] + 15*x[7] + 44*x[8] - 5*x[9] + 12*x[10] - 10*x[11] - 5*x[12] - 2*x[13] - 19*x[14] - 10*x[15] - 20*x[16] + 6*x[17] - 14*x[18] + 7*x[19] + x[20] - 6*x[21] + 8*x[22] - 4*x[23] + 2*x[24] + 20*x[25] - 12*x[26] - 14*x[28] - 2*x[29] + 4*x[30] - 6*x[31] + 24*x[32] - 10*x[33] - 4*x[34] - 2*x[35] + 4*x[36] + 2*x[37] - 4*x[38] - 4*x[39] + 4*x[40] + 2*x[41] + 6*x[43] - 6*x[45] + 2*x[46] - 4*x[47] - 4*x[48] - 4*x[49] - 2*x[50] - 4*x[52] + 6*x[53] - 6*x[54] - 2*x[55] - 2*x[58] - 2*x[63] - x[91]) + dot[p1, p3]*dot[p2, p3]* dot[p2, p4]*(26*x[1] - 4*x[2] + 24*x[3] + 32*x[4] - 16*x[5] + 66*x[6] + 9*x[7] + 58*x[8] + x[9] - 4*x[10] - 10*x[11] - 5*x[12] + 2*x[13] - 32*x[14] - 19*x[15] - 28*x[16] + 6*x[17] - 25*x[18] + 7*x[19] - 15*x[21] + 10*x[22] - 8*x[23] - 8*x[24] + 31*x[25] - 17*x[26] + 13*x[27] - 22*x[28] - 5*x[29] + 17*x[30] - 12*x[31] + 33*x[32] - 19*x[33] - 8*x[34] - 6*x[35] + 8*x[36] + 10*x[37] - 4*x[38] - 10*x[39] + 2*x[40] + 4*x[41] + 2*x[42] + 6*x[43] - 4*x[45] + 4*x[46] - 4*x[47] - 4*x[48] - 4*x[49] - 3*x[50] - 8*x[52] + 6*x[53] - 6*x[54] - 4*x[55] + x[58] + x[61] - x[63] + x[79] - x[84] - x[91]) + dot[p1, p3]*dot[p1, p4]*dot[p2, p3]*(-29*x[1] - 14*x[2] - 4*x[3] + 8*x[4] - 36*x[5] + 5*x[6] - (3*x[7])/2 - 4*x[8] - (19*x[9])/2 + 22*x[10] - 4*x[11] + x[12]/2 + 2*x[13] - (7*x[14])/2 - 3*x[15] - 13*x[16] - 2*x[17] - 4*x[18] + (5*x[19])/2 + (9*x[20])/2 + x[21] - x[22] - 2*x[24] + 7*x[25] - 7*x[26] + 2*x[28] + 2*x[29] - 2*x[30] - 2*x[31] + 8*x[32] - 8*x[33] - 4*x[34] + 4*x[35] + 2*x[37] - x[38] + x[39] + 3*x[40] - 2*x[41] - x[42] + 5*x[43] - 3*x[45] + 2*x[46] - 3*x[47] + x[48] - x[49] - 2*x[50] - 2*x[54] + 2*x[55] - 3*x[58] + x[76] + x[85] - x[91]) + dot[l1, p1]*dot[p2, p3]*dot[p2, p4]*x[91] + dot[l1, p1]*dot[p2, p3]*dot[p3, p4]*(1/2 + 14*x[1] + 16*x[2] - 36*x[3] + 16*x[4] - 68*x[5] + 50*x[6] + 27*x[7] - 18*x[8] + 31*x[9] - 12*x[10] - 10*x[11] - 7*x[12] + 10*x[13] - 31*x[14] - 16*x[15] - 24*x[16] - 8*x[17] - 4*x[18] + 21*x[19] + 11*x[20] - 12*x[21] - 8*x[22] + 2*x[23] - 10*x[24] + 34*x[25] - 28*x[26] + 6*x[27] + 8*x[28] - 10*x[29] + 20*x[30] - 6*x[31] + 34*x[32] - 28*x[33] - 12*x[34] + 12*x[35] - 2*x[36] + 8*x[37] - 6*x[38] + 4*x[40] - 8*x[41] + 4*x[43] - 4*x[45] + 8*x[46] - 6*x[47] - 6*x[49] + 4*x[50] + 2*x[52] - 6*x[54] + 6*x[55] - 2*x[58] + x[63] + x[64] - x[92]) + dot[l1, p4]*dot[p1, p2]*dot[p2, p3]*(-1/2 + 15*x[1] - 6*x[2] - 16*x[5] + 21*x[6] + (9*x[7])/2 + 4*x[8] + (21*x[9])/2 - 2*x[10] - 4*x[11] - (3*x[12])/2 - 2*x[13] - (17*x[14])/2 - 6*x[15] - 7*x[16] + 2*x[17] - 3*x[18] + (9*x[19])/2 - x[20]/2 - 4*x[21] + x[22] - 2*x[24] + 10*x[25] - 8*x[26] + 3*x[27] - 2*x[28] - 3*x[29] + 5*x[30] - 2*x[31] + 9*x[32] - 9*x[33] - 2*x[34] + 2*x[35] + 2*x[36] + 2*x[37] - x[38] - x[39] + x[40] - x[42] + x[43] - 2*x[44] - x[45] - x[47] + x[48] - x[49] + x[50] - 2*x[52] + x[92]) + dot[l1, p1]*dot[p2, p4]^2* (23*x[1] + 10*x[2] + 20*x[3] + 4*x[4] - 8*x[5] + 5*x[6] + (29*x[7])/2 + 24*x[8] + (25*x[9])/2 - 6*x[10] - 4*x[11] - (7*x[12])/2 - 2*x[13] - (21*x[14])/2 - 4*x[15] - 5*x[16] + 4*x[17] - 3*x[18] + (17*x[19])/2 - x[20]/2 - 6*x[21] + x[22] - 2*x[23] + 2*x[24] + 10*x[25] - 4*x[26] - x[27] - 8*x[28] - 5*x[29] + 5*x[30] - 2*x[31] + 13*x[32] - 3*x[33] + 2*x[36] - 3*x[38] - 3*x[39] + x[40] + 2*x[41] + x[42] + x[43] - x[45] - 3*x[47] - 3*x[48] - x[49] + x[50] - 2*x[52] + 4*x[53] - 2*x[54] - 2*x[55] - x[63] - x[93]) + dot[l1, p4]*dot[p1, p3]^2* (2*x[1] - 4*x[2] + 2*x[6] - x[7] - x[9] + x[12] + x[14] - 2*x[18] - x[19] - x[20] + 2*x[22] - 2*x[35] + x[93]) + dot[p1, p3]^2*dot[p1, p4]*(-16*x[1] - 4*x[2] - 20*x[3] - 4*x[4] - 8*x[7] - 24*x[8] - 4*x[9] + 10*x[10] + 4*x[11] + 4*x[12] + 2*x[13] + 11*x[14] + 3*x[15] + 2*x[16] - 4*x[17] + 3*x[18] - 4*x[19] + x[20] + 3*x[21] - 4*x[22] + 2*x[23] - 2*x[24] - 7*x[25] + 3*x[26] + 8*x[28] + 2*x[29] - 3*x[30] + 2*x[31] - 9*x[32] + x[33] + 2*x[35] - 2*x[36] + 2*x[38] + 2*x[39] - 2*x[41] + 2*x[45] + 2*x[48] + x[49] + 2*x[52] - 4*x[53] + 2*x[54] + 2*x[55] - x[58] + x[63] + x[76] + x[93]) + dot[p1, p3]^2*dot[p2, p4]*(10*x[1] - 20*x[3] - 4*x[4] + 20*x[5] + 10*x[6] - 9*x[7] - 8*x[8] + x[9] - 14*x[10] + 6*x[11] + 5*x[12] + 2*x[13] + 7*x[14] + 2*x[15] + 8*x[16] - 4*x[17] - 2*x[18] - 5*x[19] - 3*x[20] - 2*x[21] + 2*x[23] - 2*x[24] - 6*x[25] + 4*x[26] + 3*x[27] - x[29] + 2*x[30] + 2*x[31] - 6*x[32] + 4*x[33] + 2*x[34] - 4*x[35] - 2*x[36] + 2*x[38] - 2*x[40] + 2*x[41] + 2*x[42] - 2*x[43] + 4*x[45] + 2*x[47] + x[49] - x[50] + 2*x[52] + 2*x[54] - 2*x[55] + 2*x[58] + x[63] + x[79] + x[93]) + dot[p1, p2]*dot[p3, p4]^2* (-83*x[1] + 46*x[2] + 8*x[3] - 108*x[4] + 52*x[5] - 141*x[6] - (53*x[7])/2 - 26*x[8] - (37*x[9])/2 + 62*x[10] + 16*x[11] + (23*x[12])/2 - 16*x[13] + (141*x[14])/2 + 32*x[15] + 37*x[16] + 20*x[17] + 51*x[18] - (25*x[19])/2 + (21*x[20])/2 + 24*x[21] - 17*x[22] + 18*x[24] - 64*x[25] + 48*x[26] - 17*x[27] + 16*x[28] + 19*x[29] - 43*x[30] + 8*x[31] - 73*x[32] + 57*x[33] + 20*x[34] + 6*x[35] - 22*x[37] + 7*x[38] + 9*x[39] - 3*x[40] - 2*x[41] - 5*x[42] - 3*x[43] + 11*x[45] - 4*x[46] + 7*x[47] - 9*x[48] + 9*x[49] - 7*x[50] + 6*x[51] + 6*x[52] - 18*x[53] + 16*x[54] + 2*x[55] - 2*x[57] - 2*x[58] - 3*x[62] + x[75] - x[80] - x[87] + x[94]) + dot[l1, p3]*dot[p1, p3]* dot[p2, p3]*(13*x[1] - 18*x[2] + 8*x[3] - 16*x[4] + 36*x[5] + 7*x[6] - (33*x[7])/2 + 24*x[8] - (45*x[9])/2 + 34*x[10] - 4*x[11] + (15*x[12])/2 - 4*x[13] + (17*x[14])/2 - 3*x[16] + 4*x[17] - 13*x[18] - (33*x[19])/2 - (15*x[20])/2 - 4*x[21] + 17*x[22] + 4*x[24] - 4*x[25] + 8*x[26] - x[27] - 12*x[28] + 7*x[29] - 13*x[30] + 4*x[31] - 5*x[32] + 9*x[33] + 10*x[34] - 16*x[35] - 4*x[37] + x[38] + x[39] + 3*x[40] + 8*x[41] - x[42] + 3*x[43] + 3*x[45] - 4*x[46] + x[47] + x[48] + 3*x[49] - 5*x[50] + 6*x[53] + 4*x[54] - 8*x[55] + 2*x[58] + 2*x[59] + 2*x[61] + x[69] + 2*x[72] - 2*x[95]) + dot[l1, p2]*dot[p1, p3]* dot[p1, p4]*(-11*x[1] - 22*x[2] - 24*x[4] + 76*x[5] - 41*x[6] - (65*x[7])/2 + 28*x[8] - (77*x[9])/2 + 32*x[10] + 2*x[11] + (19*x[12])/2 - 4*x[13] + (47*x[14])/2 + 15*x[15] + 15*x[16] - 12*x[18] - (49*x[19])/2 - (17*x[20])/2 + 13*x[21] + 19*x[22] + 4*x[23] + 8*x[24] - 21*x[25] + 23*x[26] - 9*x[27] - 16*x[28] + 13*x[29] - 24*x[30] + 8*x[31] - 18*x[32] + 24*x[33] + 10*x[34] - 18*x[35] - 4*x[36] - 8*x[37] + 3*x[38] + 5*x[39] + x[40] + 12*x[41] - x[42] - 3*x[43] + 3*x[45] - 4*x[46] + x[47] + x[48] + 4*x[49] - 7*x[50] + 4*x[52] + 8*x[53] + 4*x[54] - 12*x[55] + 3*x[58] + 2*x[61] + 2*x[72] + x[91] - 2*x[95]) + dot[l1, p2]*dot[p2, p3]*dot[p2, p4]* (87*x[1] + 30*x[2] + 12*x[3] + 48*x[4] - 140*x[5] + 109*x[6] + (129*x[7])/2 - 8*x[8] + (157*x[9])/2 - 58*x[10] - 20*x[11] - (31*x[12])/2 + 6*x[13] - (117*x[14])/2 - 38*x[15] - 37*x[16] + 6*x[17] + x[18] + (89*x[19])/2 + (19*x[20])/2 - 32*x[21] - 17*x[22] - 12*x[23] - 18*x[24] + 64*x[25] - 48*x[26] + 19*x[27] + 10*x[28] - 23*x[29] + 49*x[30] - 18*x[31] + 63*x[32] - 55*x[33] - 18*x[34] + 22*x[35] + 12*x[36] + 18*x[37] - 11*x[38] - 11*x[39] + 3*x[40] - 14*x[41] - x[42] + 5*x[43] - 7*x[45] + 6*x[46] - 11*x[47] + x[48] - 9*x[49] + 13*x[50] - 12*x[52] - 4*x[53] - 6*x[54] + 14*x[55] - 4*x[58] + 2*x[59] - 2*x[61] - x[69] - 2*x[72] + 2*x[95]) + dot[l1, p3]*dot[p1, p4]*dot[p2, p4]*(3*x[1] + 6*x[2] + 28*x[3] + 32*x[4] - 88*x[5] + 41*x[6] + (93*x[7])/2 + 12*x[8] + (57*x[9])/2 - 24*x[10] - 10*x[11] - (27*x[12])/2 + 2*x[13] - (71*x[14])/2 - 19*x[15] - 25*x[16] + 2*x[17] - 2*x[18] + (53*x[19])/2 + (21*x[20])/2 - 11*x[21] - 11*x[22] - 4*x[23] - 2*x[24] + 33*x[25] - 29*x[26] + x[27] + 2*x[28] - 13*x[29] + 22*x[30] - 10*x[31] + 36*x[32] - 28*x[33] - 14*x[34] + 16*x[35] + 4*x[36] + 6*x[37] - 7*x[38] - 5*x[39] + 5*x[40] - 8*x[41] + x[42] + 7*x[43] - 9*x[45] + 6*x[46] - 5*x[47] - 5*x[48] - 8*x[49] + 5*x[50] - 4*x[52] - 2*x[53] - 10*x[54] + 8*x[55] - 5*x[58] - 2*x[61] - 2*x[63] - 2*x[72] - x[91] + 2*x[95]) + dot[p1, p4]*dot[p2, p3]*dot[p2, p4]*(18*x[1] + 16*x[2] + 16*x[3] + 48*x[4] - 84*x[5] + 86*x[6] + 45*x[7] + 18*x[8] + 41*x[9] - 36*x[10] - 12*x[11] - 15*x[12] + 6*x[13] - 50*x[14] - 29*x[15] - 36*x[16] + 2*x[17] - 9*x[18] + 31*x[19] + 12*x[20] - 19*x[21] - 12*x[22] - 8*x[23] - 12*x[24] + 47*x[25] - 37*x[26] + 13*x[27] - 2*x[28] - 17*x[29] + 35*x[30] - 16*x[31] + 47*x[32] - 41*x[33] - 20*x[34] + 16*x[35] + 8*x[36] + 14*x[37] - 8*x[38] - 10*x[39] + 4*x[40] - 8*x[41] + 2*x[42] + 8*x[43] - 8*x[45] + 8*x[46] - 6*x[47] - 4*x[48] - 8*x[49] + 5*x[50] - 8*x[52] - 4*x[53] - 10*x[54] + 8*x[55] - 3*x[58] - x[61] - x[63] - 2*x[72] + x[79] - x[84] - x[91] + 2*x[95]) + dot[p1, p3]*dot[p1, p4]*dot[p2, p4]*(-27*x[1] + 2*x[2] - 12*x[3] + 24*x[4] - 72*x[5] + 31*x[6] + (51*x[7])/2 - 28*x[8] + (35*x[9])/2 - 18*x[10] - 2*x[11] - (13*x[12])/2 + 6*x[13] - (37*x[14])/2 - 11*x[15] - 15*x[16] - 6*x[17] + 4*x[18] + (35*x[19])/2 + (23*x[20])/2 - 5*x[21] - 17*x[22] - 6*x[24] + 17*x[25] - 21*x[26] + 2*x[27] + 14*x[28] - 8*x[29] + 16*x[30] - 6*x[31] + 18*x[32] - 22*x[33] - 12*x[34] + 18*x[35] + 6*x[37] - 3*x[38] - x[39] + 3*x[40] - 10*x[41] + x[42] + 5*x[43] - 5*x[45] + 6*x[46] - 3*x[47] - x[48] - 5*x[49] + 4*x[50] - 6*x[53] - 6*x[54] + 10*x[55] - 5*x[58] - 2*x[61] - 2*x[72] + x[76] + x[85] - x[91] + 2*x[95]) + dot[l1, p3]*dot[p2, p4]*dot[p3, p4]* (30*x[1] + 12*x[2] - 52*x[3] + 40*x[4] - 64*x[5] + 86*x[6] + 29*x[7] - 12*x[8] + 41*x[9] - 36*x[10] - 8*x[11] - 5*x[12] + 6*x[13] - 43*x[14] - 24*x[15] - 30*x[16] - 14*x[17] - 18*x[18] + 21*x[19] + 9*x[20] - 24*x[21] - 2*x[22] + 12*x[23] - 12*x[24] + 44*x[25] - 32*x[26] + 12*x[27] + 2*x[28] - 18*x[29] + 32*x[30] - 12*x[31] + 46*x[32] - 34*x[33] - 12*x[34] + 6*x[35] - 4*x[36] + 12*x[37] - 4*x[38] - 4*x[39] + 4*x[40] - 6*x[41] + 4*x[42] + 4*x[43] - 6*x[44] - 4*x[45] + 8*x[46] - 4*x[47] - 2*x[48] - 6*x[49] + 4*x[50] - 2*x[51] - 4*x[52] + 6*x[53] - 8*x[54] + 2*x[58] + 2*x[61] - x[96]) + dot[l1, p2]*dot[p1, p2]*dot[p2, p3]*(25*x[1] - 22*x[2] - 24*x[3] + 16*x[4] - 4*x[5] + 51*x[6] - (13*x[7])/2 + 6*x[8] - x[9]/2 - 22*x[10] - 4*x[11] + (3*x[12])/2 + 2*x[13] - (31*x[14])/2 - 10*x[15] - 7*x[16] - 6*x[17] - 19*x[18] - (5*x[19])/2 - (7*x[20])/2 - 10*x[21] + 7*x[22] + 4*x[23] - 8*x[24] + 16*x[25] - 12*x[26] + 9*x[27] - 6*x[28] - 3*x[29] + 11*x[30] - 4*x[31] + 19*x[32] - 13*x[33] - 2*x[34] - 4*x[35] + 6*x[37] - x[38] - x[39] + x[40] + 2*x[41] + x[42] + x[43] - x[45] + 4*x[46] - x[47] + x[48] - 3*x[49] + x[50] + 6*x[53] - 2*x[54] - 2*x[55] + 2*x[58] + x[59] + x[61] + x[63] + x[70] + x[74] - x[96]) + dot[l1, p2]*dot[p1, p2]*dot[p2, p4]*(61*x[1] + 2*x[2] - 32*x[3] + 4*x[4] - 92*x[5] + 83*x[6] + (67*x[7])/2 + 2*x[8] + (83*x[9])/2 - 34*x[10] - 10*x[11] + (3*x[12])/2 - (71*x[14])/2 - 26*x[15] - 27*x[16] - 2*x[17] - 13*x[18] + (35*x[19])/2 + (5*x[20])/2 - 28*x[21] + x[22] + 6*x[23] - 12*x[24] + 42*x[25] - 26*x[26] + 11*x[27] - 2*x[28] - 17*x[29] + 31*x[30] - 6*x[31] + 47*x[32] - 29*x[33] - 8*x[34] + 2*x[36] + 10*x[37] - 5*x[38] - 7*x[39] + 5*x[40] - 4*x[41] + 3*x[42] + 5*x[43] - 4*x[44] - 3*x[45] + 4*x[46] - 5*x[47] - x[48] - 5*x[49] + 5*x[50] - 2*x[52] + 8*x[53] - 4*x[54] + 2*x[55] + 2*x[59] + x[60] + x[61] + x[63] - x[71] + x[74] - x[96]) + dot[p1, p3]*dot[p1, p4]* dot[p3, p4]*(42*x[1] - 4*x[2] - 84*x[3] + 32*x[4] - 36*x[5] + 110*x[6] + 17*x[7] + 14*x[8] + 33*x[9] - 44*x[10] - 2*x[11] + 3*x[12] + 10*x[13] - 44*x[14] - 25*x[15] - 30*x[16] - 18*x[17] - 41*x[18] + 13*x[19] + 2*x[20] - 29*x[21] + 6*x[22] + 16*x[23] - 16*x[24] + 43*x[25] - 29*x[26] + 15*x[27] - 14*x[28] - 21*x[29] + 37*x[30] - 12*x[31] + 57*x[32] - 31*x[33] - 12*x[34] - 6*x[35] - 6*x[36] + 14*x[37] - 2*x[38] - 8*x[39] + 4*x[40] + 8*x[42] + 4*x[43] - 8*x[44] - 2*x[45] + 10*x[46] - 4*x[47] - 2*x[48] - 6*x[49] + 3*x[50] - 2*x[51] - 2*x[52] + 18*x[53] - 8*x[54] - 8*x[55] + 3*x[58] + 3*x[61] + x[63] + x[74] + x[76] - 2*x[77] - x[96]) + dot[l1, p3]*dot[p1, p4]*dot[p3, p4]* (46*x[1] - 52*x[3] + 40*x[4] - 52*x[5] + 94*x[6] + 25*x[7] + 8*x[8] + 37*x[9] - 44*x[10] - 6*x[11] - x[12] + 6*x[13] - 45*x[14] - 24*x[15] - 28*x[16] - 14*x[17] - 30*x[18] + 17*x[19] + 3*x[20] - 26*x[21] + 4*x[22] + 12*x[23] - 12*x[24] + 44*x[25] - 30*x[26] + 12*x[27] - 8*x[28] - 20*x[29] + 34*x[30] - 12*x[31] + 54*x[32] - 32*x[33] - 12*x[34] - 2*x[35] - 4*x[36] + 12*x[37] - 4*x[38] - 6*x[39] + 4*x[40] - 2*x[41] + 6*x[42] + 4*x[43] - 6*x[44] - 4*x[45] + 8*x[46] - 4*x[47] - 2*x[48] - 6*x[49] + 4*x[50] - 2*x[51] - 4*x[52] + 14*x[53] - 8*x[54] - 4*x[55] + 2*x[58] + 2*x[61] + x[74] - x[77] - x[96]) + dot[p1, p4]*dot[p2, p3]*dot[p3, p4]*(44*x[1] + 12*x[2] - 84*x[3] + 32*x[4] - 60*x[5] + 108*x[6] + 28*x[7] - 6*x[8] + 54*x[9] - 52*x[10] - 6*x[11] - 2*x[12] + 10*x[13] - 50*x[14] - 28*x[15] - 32*x[16] - 18*x[17] - 28*x[18] + 24*x[19] + 8*x[20] - 30*x[21] + 16*x[23] - 16*x[24] + 50*x[25] - 36*x[26] + 16*x[27] - 4*x[28] - 24*x[29] + 40*x[30] - 12*x[31] + 58*x[32] - 38*x[33] - 14*x[34] + 2*x[35] - 6*x[36] + 14*x[37] - 4*x[38] - 6*x[39] + 4*x[40] - 4*x[41] + 6*x[42] + 4*x[43] - 8*x[44] - 2*x[45] + 10*x[46] - 4*x[47] - 2*x[48] - 6*x[49] + 4*x[50] - 2*x[51] - 2*x[52] + 12*x[53] - 8*x[54] - 4*x[55] + 4*x[58] + 3*x[61] + x[63] - x[77] + x[79] - x[96]) + dot[p2, p3]*dot[p2, p4]* dot[p3, p4]*(27*x[1] + 26*x[2] - 56*x[3] + 56*x[4] - 108*x[5] + 129*x[6] + (93*x[7])/2 - 4*x[8] + (133*x[9])/2 - 28*x[10] - 22*x[11] - (31*x[12])/2 + 10*x[13] - (149*x[14])/2 - 42*x[15] - 61*x[16] - 10*x[17] - 23*x[18] + (81*x[19])/2 + (39*x[20])/2 - 32*x[21] - 3*x[22] + 8*x[23] - 22*x[24] + 76*x[25] - 54*x[26] + 22*x[27] + 2*x[28] - 24*x[29] + 47*x[30] - 22*x[31] + 73*x[32] - 61*x[33] - 24*x[34] + 14*x[35] + 2*x[36] + 22*x[37] - 9*x[38] - 9*x[39] + 7*x[40] - 12*x[41] + x[42] + 9*x[43] - 8*x[44] - 9*x[45] + 12*x[46] - 9*x[47] - x[48] - 8*x[49] + 6*x[50] - 2*x[51] - 10*x[52] + 2*x[53] - 12*x[54] + 4*x[55] + 2*x[58] + 4*x[61] - x[74] - x[84] - x[96]) + dot[p1, p3]*dot[p2, p4]*dot[p3, p4]*(22*x[1] + 8*x[2] - 84*x[3] + 32*x[4] - 64*x[5] + 90*x[6] + 23*x[7] - 14*x[8] + 45*x[9] - 42*x[10] - 8*x[11] - 3*x[12] + 10*x[13] - 48*x[14] - 25*x[15] - 32*x[16] - 18*x[17] - 25*x[18] + 23*x[19] + 10*x[20] - 25*x[21] + 16*x[23] - 16*x[24] + 47*x[25] - 35*x[26] + 14*x[27] - 20*x[29] + 35*x[30] - 12*x[31] + 53*x[32] - 37*x[33] - 14*x[34] + 4*x[35] - 6*x[36] + 14*x[37] - 4*x[38] - 4*x[39] + 4*x[40] - 6*x[41] + 4*x[42] + 4*x[43] - 8*x[44] - 4*x[45] + 10*x[46] - 4*x[47] - 5*x[49] + 4*x[50] - 2*x[51] - 2*x[52] + 10*x[53] - 8*x[54] - 2*x[55] + 3*x[58] + 3*x[61] + x[63] - x[77] + x[85] - x[96]) + dot[p1, p2]^2*dot[p2, p3]* (34*x[1] - 16*x[2] - 36*x[3] + 56*x[4] - 24*x[5] + 82*x[6] + 7*x[7] - 10*x[8] + 15*x[9] - 38*x[10] - 2*x[11] + x[12] + 4*x[13] - 31*x[14] - 16*x[15] - 16*x[16] - 18*x[17] - 26*x[18] + 5*x[19] - x[20] - 18*x[21] + 4*x[22] + 8*x[23] - 10*x[24] + 30*x[25] - 24*x[26] + 11*x[27] - 2*x[28] - 11*x[29] + 24*x[30] - 8*x[31] + 36*x[32] - 26*x[33] - 8*x[34] - 2*x[35] - 2*x[36] + 10*x[37] - 2*x[38] - 2*x[39] + 2*x[40] + 4*x[42] + 2*x[43] - 2*x[44] - 2*x[45] + 6*x[46] - 2*x[47] + 2*x[48] - 5*x[49] + 3*x[50] - 2*x[51] - 2*x[52] + 10*x[53] - 6*x[54] - 2*x[55] + 2*x[57] + 2*x[58] + x[61] + x[70] + x[74] + x[87] - x[96]) + dot[p1, p2]^2*dot[p2, p4]*(69*x[1] - 6*x[2] - 44*x[3] + 44*x[4] - 88*x[5] + 115*x[6] + (75*x[7])/2 - 6*x[8] + (91*x[9])/2 - 50*x[10] - 10*x[11] - x[12]/2 + 2*x[13] - (101*x[14])/2 - 31*x[15] - 33*x[16] - 14*x[17] - 26*x[18] + (39*x[19])/2 + (3*x[20])/2 - 33*x[21] + 3*x[22] + 10*x[23] - 14*x[24] + 53*x[25] - 37*x[26] + 14*x[27] - 2*x[28] - 22*x[29] + 40*x[30] - 10*x[31] + 60*x[32] - 42*x[33] - 12*x[34] + 14*x[37] - 5*x[38] - 7*x[39] + 5*x[40] - 4*x[41] + 5*x[42] + 5*x[43] - 6*x[44] - 5*x[45] + 6*x[46] - 5*x[47] + x[48] - 7*x[49] + 6*x[50] - 2*x[51] - 4*x[52] + 12*x[53] - 8*x[54] + 2*x[57] + x[58] + x[59] + x[60] + x[61] - x[71] + x[74] + x[87] - x[96]) + dot[l1, p2]*dot[p1, p2]*dot[p1, p3]*x[96] + dot[l1, p3]*dot[p2, p3]* dot[p3, p4]*(13*x[1] + 10*x[2] + 32*x[3] - 20*x[4] - 12*x[5] - 9*x[6] + (39*x[7])/2 + 4*x[8] + (27*x[9])/2 + 18*x[10] - 8*x[11] - (9*x[12])/2 - 8*x[13] + x[14]/2 - 4*x[15] - 5*x[16] + 12*x[17] + 11*x[18] + (15*x[19])/2 + x[20]/2 - 3*x[22] - 4*x[23] + 4*x[24] + 2*x[25] - 2*x[26] - 3*x[27] + 4*x[28] + x[29] - 3*x[30] - 5*x[32] - 3*x[33] + 2*x[34] + 6*x[35] + 4*x[36] - 2*x[37] - x[38] - x[39] + x[40] - 4*x[41] - 5*x[42] + x[43] - 2*x[44] - x[45] - 4*x[46] - x[47] + x[48] + x[49] + x[50] - 4*x[52] - 8*x[53] + 2*x[54] + 2*x[55] - 2*x[58] + x[59] + 2*x[60] - x[61] - x[63] - x[70] - x[74] + x[96]) + dot[l1, p3]*dot[p1, p3]*dot[p3, p4]*(-17*x[1] + 10*x[2] + 40*x[3] - 8*x[4] + 24*x[5] - 39*x[6] - (7*x[7])/2 + 4*x[8] - (15*x[9])/2 + 30*x[10] + 2*x[11] - (3*x[12])/2 - 6*x[13] + (39*x[14])/2 + 10*x[15] + 9*x[16] + 8*x[17] + 13*x[18] - (7*x[19])/2 - x[20]/2 + 12*x[21] - 3*x[22] - 6*x[23] + 8*x[24] - 18*x[25] + 12*x[26] - 7*x[27] + 2*x[28] + 7*x[29] - 15*x[30] + 2*x[31] - 21*x[32] + 13*x[33] + 4*x[34] + 2*x[35] + 2*x[36] - 6*x[37] + x[38] + x[39] - x[40] - 3*x[42] - x[43] + 2*x[44] + 3*x[45] - 4*x[46] + x[47] + x[48] + 3*x[49] - x[50] - 2*x[52] - 6*x[53] + 4*x[54] - 2*x[58] + x[60] - x[61] - x[63] + x[71] - x[74] + x[96]) + dot[l1, p2]*dot[p1, p2]*dot[p1, p4]* (-14*x[1] - 20*x[2] - 16*x[5] + 6*x[6] - x[7] - 8*x[8] - 5*x[9] + 16*x[10] - 8*x[11] - 5*x[12] - 5*x[14] - 2*x[15] - 8*x[16] + 3*x[19] + x[20] + 6*x[21] - 2*x[22] + 6*x[25] - 12*x[26] - 2*x[27] + 4*x[28] + 4*x[29] - 4*x[30] + 4*x[32] - 12*x[33] - 4*x[34] + 8*x[35] - 2*x[38] + 4*x[39] + 2*x[40] - 2*x[41] - 4*x[42] + 2*x[43] - 4*x[45] - 2*x[47] + 4*x[48] + 2*x[50] - 4*x[53] + 2*x[55] - 2*x[58] - x[74] + x[77] + x[96]) + dot[p1, p2]^2*dot[p1, p3]*(29*x[1] - 6*x[2] - 4*x[3] + 36*x[4] - 20*x[5] + 43*x[6] + (31*x[7])/2 - 14*x[8] + (31*x[9])/2 - 12*x[10] - 2*x[11] - x[12]/2 - (29*x[14])/2 - 9*x[15] - 9*x[16] - 8*x[17] - 8*x[18] + (11*x[19])/2 - (5*x[20])/2 - 9*x[21] - x[22] + 2*x[23] - 2*x[24] + 15*x[25] - 15*x[26] + 3*x[27] + 4*x[28] - 7*x[29] + 12*x[30] - 4*x[31] + 16*x[32] - 16*x[33] - 4*x[34] + 2*x[35] + 4*x[37] - x[38] - x[39] + x[40] - 2*x[41] + x[42] + x[43] - 2*x[44] - x[45] - x[47] + 3*x[48] - 2*x[49] + 3*x[50] - 2*x[51] - 4*x[52] + 2*x[53] - 2*x[54] + 2*x[57] - x[58] - x[61] - x[63] + x[87] + x[96]) + dot[p1, p2]^2*dot[p1, p4]*(14*x[1] - 20*x[2] - 4*x[3] + 36*x[4] - 32*x[5] + 42*x[6] + 13*x[7] - 22*x[8] + 11*x[9] - 8*x[11] - 5*x[12] - 17*x[14] - 10*x[15] - 14*x[16] - 8*x[17] - 6*x[18] + 7*x[19] - x[20] - 4*x[21] - 2*x[22] + 2*x[23] - 2*x[24] + 18*x[25] - 22*x[26] + 2*x[27] + 8*x[28] - 4*x[29] + 8*x[30] - 4*x[31] + 16*x[32] - 24*x[33] - 6*x[34] + 8*x[35] + 4*x[37] - 2*x[38] + 2*x[39] + 2*x[40] - 4*x[41] - 2*x[42] + 2*x[43] - 2*x[44] - 4*x[45] - 2*x[47] + 6*x[48] - 2*x[49] + 4*x[50] - 2*x[51] - 4*x[52] - 2*x[53] - 2*x[54] + 2*x[55] + 2*x[57] - 2*x[58] - x[61] - x[63] - x[74] + x[77] + x[87] + x[96]) + dot[p2, p3]^2*dot[p3, p4]*(50*x[1] + 24*x[2] + 28*x[3] - 8*x[4] - 96*x[5] + 34*x[6] + 61*x[7] - 10*x[8] + 55*x[9] + 6*x[10] - 18*x[11] - 11*x[12] - 4*x[13] - 27*x[14] - 24*x[15] - 28*x[16] + 12*x[17] + 14*x[18] + 31*x[19] + 7*x[20] - 16*x[21] - 12*x[22] - 6*x[23] + 36*x[25] - 28*x[26] + x[27] + 12*x[28] - 11*x[29] + 16*x[30] - 4*x[31] + 28*x[32] - 30*x[33] - 6*x[34] + 18*x[35] + 6*x[36] + 2*x[37] - 8*x[38] - 2*x[39] + 6*x[40] - 10*x[41] - 6*x[42] + 6*x[43] - 2*x[44] - 4*x[45] - 2*x[46] - 8*x[47] + 2*x[48] - 3*x[49] + 7*x[50] - 6*x[52] - 8*x[53] + 8*x[55] - 2*x[56] - 4*x[58] + x[59] + x[60] - x[61] - x[63] - x[70] - x[74] - x[88] + x[96]) + dot[p1, p3]^2*dot[p3, p4]*(-15*x[1] + 6*x[2] + 12*x[3] - 4*x[4] + 20*x[5] - 25*x[6] - (13*x[7])/2 - 16*x[8] - (9*x[9])/2 + 24*x[10] + 2*x[11] - x[12]/2 + (33*x[14])/2 + 8*x[15] + 7*x[16] + 2*x[17] + 11*x[18] - (5*x[19])/2 + x[20]/2 + 10*x[21] - 5*x[22] - 4*x[23] + 4*x[24] - 14*x[25] + 6*x[26] - 4*x[27] + 8*x[28] + 6*x[29] - 11*x[30] + 2*x[31] - 19*x[32] + 7*x[33] + 2*x[34] + 4*x[35] - 4*x[37] + x[38] + 3*x[39] - x[40] - 2*x[41] - 3*x[42] - x[43] + 2*x[44] + 3*x[45] - 2*x[46] + x[47] + 3*x[48] + 2*x[49] - 8*x[53] + 4*x[54] + 2*x[55] - 2*x[58] - x[61] + x[71] - x[74] + x[93] + x[96]) + dot[p1, p3]*dot[p2, p3]*dot[p3, p4]*(14*x[1] + 12*x[2] + 52*x[3] - 4*x[4] - 28*x[5] + 6*x[6] + 29*x[7] + 20*x[8] + 11*x[9] + 48*x[10] - 14*x[11] - 9*x[12] - 4*x[13] - 7*x[14] - 8*x[15] - 20*x[16] + 14*x[17] + 6*x[18] + 13*x[19] + 3*x[20] - 4*x[22] - 10*x[23] + 6*x[24] + 12*x[25] - 12*x[26] - 4*x[27] + 2*x[29] - 4*x[30] - 4*x[31] + 6*x[32] - 10*x[33] - 2*x[34] + 10*x[35] + 6*x[36] - 2*x[37] - 4*x[38] - 2*x[39] + 4*x[40] - 4*x[41] - 6*x[42] + 6*x[43] - 2*x[45] - 2*x[46] - 4*x[47] - 2*x[49] - 6*x[52] - 8*x[53] + 2*x[55] - 6*x[58] + x[59] + x[60] - 2*x[61] - 2*x[63] - x[70] + x[71] - 2*x[74] - x[91] + 2*x[96]) + dot[p1, p3]^3*(31*x[1] + 34*x[2] - 4*x[3] - 4*x[4] - 56*x[5] + 25*x[6] + (41*x[7])/2 - 22*x[8] + (73*x[9])/2 - 4*x[11] - (7*x[12])/2 - (21*x[14])/2 - 6*x[15] - 13*x[16] - 2*x[17] + 9*x[18] + (33*x[19])/2 + (11*x[20])/2 - 8*x[21] - 15*x[22] + 2*x[23] + 2*x[24] + 20*x[25] - 14*x[26] - 2*x[27] + 10*x[28] - 10*x[29] + 9*x[30] + 2*x[31] + 17*x[32] - 13*x[33] - 6*x[34] + 12*x[35] - 2*x[36] - 2*x[37] - 5*x[38] + x[39] + 5*x[40] - 4*x[41] + x[42] + 5*x[43] + x[45] - 5*x[47] - x[48] - 2*x[49] + 4*x[50] + 2*x[52] - 2*x[53] + 4*x[55] - 2*x[58] + x[66] + x[86] - x[97]) + dot[l1, p3]*dot[p1, p3]^2*(49*x[1] + 42*x[2] - 84*x[5] + 47*x[6] + (67*x[7])/2 - 24*x[8] + (103*x[9])/2 - 2*x[10] - 8*x[11] - (9*x[12])/2 - (37*x[14])/2 - 13*x[15] - 21*x[16] + 10*x[18] + (47*x[19])/2 + (15*x[20])/2 - 15*x[21] - 17*x[22] + 31*x[25] - 21*x[26] + 12*x[28] - 14*x[29] + 16*x[30] + 28*x[32] - 22*x[33] - 8*x[34] + 14*x[35] - 7*x[38] - x[39] + 7*x[40] - 6*x[41] + x[42] + 7*x[43] + x[45] - 7*x[47] - x[48] - 3*x[49] + 6*x[50] - 2*x[53] + 6*x[55] - 3*x[58] + x[59] + x[66] + x[86] - x[97]) + dot[p2, p3]^3*(15*x[1] - 10*x[2] - 4*x[3] - 4*x[4] + 5*x[6] - (11*x[7])/2 + 2*x[8] - (3*x[9])/2 - 6*x[10] - 2*x[11] + x[12]/2 - (11*x[14])/2 - x[15] - x[16] - 2*x[17] - 6*x[18] - (3*x[19])/2 - (7*x[20])/2 - 3*x[21] + 3*x[22] + 2*x[23] + 2*x[24] + 5*x[25] - 5*x[26] - 2*x[28] + 2*x[31] + 6*x[32] - 2*x[33] + 2*x[34] - 2*x[35] - 2*x[36] - 2*x[37] - x[38] + 3*x[39] + x[40] + 2*x[41] - x[42] + x[43] - x[45] - x[47] + x[48] - x[49] + 2*x[52] + 4*x[53] - 2*x[55] + x[58] + x[81] + x[86] - x[97]) + dot[l1, p3]*dot[p2, p3]^2* (32*x[1] - 16*x[2] - 4*x[5] + 24*x[6] - 2*x[7] + 8*x[8] + 2*x[9] - 12*x[10] - 6*x[11] - 13*x[14] - 7*x[15] - 6*x[16] - 11*x[18] - 5*x[20] - 9*x[21] + 4*x[22] + 13*x[25] - 11*x[26] + 3*x[27] - 4*x[28] - x[29] + 5*x[30] + 13*x[32] - 9*x[33] + 2*x[34] - 2*x[35] - 2*x[38] + 2*x[39] + 2*x[40] + 2*x[41] - 2*x[42] + 2*x[43] - 2*x[45] - 2*x[47] + 2*x[48] - 2*x[49] + x[50] + 4*x[53] - 2*x[55] + x[58] + x[59] + x[81] + x[86] - x[97]) + dot[l1, p2]*dot[p1, p3]^2*(-2*x[1] + 4*x[2] - 4*x[3] - 4*x[4] + 40*x[5] - 14*x[6] - 23*x[7] + 10*x[8] - 13*x[9] - 2*x[10] + 4*x[11] + 3*x[12] + 9*x[14] + 10*x[15] + 10*x[16] - 2*x[17] - 4*x[18] - 9*x[19] - 3*x[20] + 6*x[21] + 6*x[22] + 2*x[23] + 2*x[24] - 10*x[25] + 12*x[26] - x[27] - 6*x[28] + 3*x[29] - 6*x[30] + 2*x[31] - 10*x[32] + 12*x[33] + 2*x[34] - 8*x[35] - 2*x[36] - 2*x[37] + 2*x[38] - 2*x[40] + 4*x[41] + 2*x[42] - 2*x[43] + 2*x[45] + 2*x[47] - 2*x[48] + x[49] - 3*x[50] + 2*x[52] + 2*x[53] - 4*x[55] + 2*x[56] + 2*x[58] + x[86] + x[88] - x[97]) + dot[l1, p2]*dot[p1, p4]^2*(6*x[1] + 16*x[3] + 12*x[5] - 14*x[6] - 11*x[7] + 26*x[8] - 5*x[9] - 4*x[11] - 3*x[12] - 2*x[13] - 4*x[14] + 5*x[15] + 2*x[17] - 5*x[18] + x[19] - 2*x[20] + 3*x[21] + 6*x[22] + 4*x[24] + 3*x[25] + x[26] - 3*x[27] - 10*x[28] + x[29] - 3*x[30] + 5*x[32] + 3*x[33] - 4*x[35] - 2*x[37] - 2*x[38] + 4*x[41] - 2*x[45] - 2*x[47] - 2*x[48] - x[50] + 4*x[53] - 2*x[54] - 4*x[55] + 2*x[56] + x[58] - x[63] + x[86] - x[93] - x[97]) + dot[p1, p2]*dot[p1, p4]^2*(-3*x[1] + 6*x[2] + 32*x[3] - 4*x[4] + 28*x[5] - 29*x[6] - (21*x[7])/2 + 26*x[8] - (21*x[9])/2 + 6*x[10] - 2*x[11] - (9*x[12])/2 - 4*x[13] + (7*x[14])/2 + 9*x[15] + 5*x[16] + 2*x[17] - 2*x[18] - (5*x[19])/2 - (5*x[20])/2 + 7*x[21] + 5*x[22] + 10*x[24] - 5*x[25] + 7*x[26] - 8*x[27] - 10*x[28] + 2*x[29] - 10*x[30] + 4*x[31] - 4*x[32] + 10*x[33] + 2*x[34] - 4*x[35] - 2*x[36] - 6*x[37] - x[38] + x[39] + x[40] + 6*x[41] + x[42] + x[43] - x[45] - 2*x[46] - x[47] - 3*x[48] + x[49] - 2*x[50] + 2*x[52] + 2*x[53] - 2*x[54] - 4*x[55] + 2*x[56] + x[58] - 2*x[63] + x[73] + x[86] - x[93] - x[97]) + dot[p1, p3]^2*dot[p2, p3]*(9*x[1] + 14*x[2] - 4*x[3] - 28*x[4] + 12*x[5] - 9*x[6] - (25*x[7])/2 - 2*x[8] - (9*x[9])/2 + 42*x[10] + (11*x[12])/2 - 4*x[13] + (27*x[14])/2 + 7*x[15] - 3*x[16] - 2*x[17] - (17*x[19])/2 - (5*x[20])/2 + x[21] + 3*x[22] + 6*x[23] + 10*x[24] - 3*x[25] + 7*x[26] - 8*x[27] - 2*x[28] + 2*x[29] - 16*x[30] + 10*x[31] - 6*x[32] + 12*x[33] + 6*x[34] - 6*x[35] - 6*x[36] - 10*x[37] - x[38] + 5*x[39] + 5*x[40] + 6*x[41] + x[42] + 5*x[43] + 5*x[45] - 4*x[46] - x[47] - x[48] + 3*x[49] - 4*x[50] + 6*x[52] + 4*x[53] + 4*x[54] - 6*x[55] + x[58] + 2*x[61] + x[66] + x[69] + 2*x[72] + x[86] - 2*x[95] - x[97]) + dot[p1, p3]*dot[p2, p3]^2* (-7*x[1] - 30*x[2] - 4*x[3] - 28*x[4] + 68*x[5] - 29*x[6] - (77*x[7])/2 + 22*x[8] - (85*x[9])/2 + 36*x[10] + 2*x[11] + (19*x[12])/2 - 4*x[13] + (37*x[14])/2 + 12*x[15] + 9*x[16] - 2*x[17] - 15*x[18] - (53*x[19])/2 - (23*x[20])/2 + 6*x[21] + 21*x[22] + 6*x[23] + 10*x[24] - 18*x[25] + 16*x[26] - 6*x[27] - 14*x[28] + 12*x[29] - 25*x[30] + 10*x[31] - 17*x[32] + 23*x[33] + 14*x[34] - 20*x[35] - 6*x[36] - 10*x[37] + 3*x[38] + 7*x[39] + x[40] + 12*x[41] - x[42] + x[43] + 3*x[45] - 4*x[46] + 3*x[47] + x[48] + 4*x[49] - 8*x[50] + 6*x[52] + 10*x[53] + 4*x[54] - 12*x[55] + 4*x[58] + 2*x[61] + x[69] + 2*x[72] + x[81] + x[86] - 2*x[95] - x[97]) + dot[l1, p2]*dot[p2, p4]^2*(-13*x[1] - 26*x[2] + 12*x[3] + 12*x[4] + 36*x[5] + x[6] - (15*x[7])/2 + 26*x[8] - (43*x[9])/2 - 2*x[10] + (5*x[12])/2 + x[14]/2 - 3*x[15] + 3*x[16] + 6*x[17] - 10*x[18] - (19*x[19])/2 - (7*x[20])/2 + x[21] + 15*x[22] - 6*x[23] - 6*x[24] - 7*x[25] + 7*x[26] + 6*x[27] - 10*x[28] + 6*x[29] - 6*x[31] - 6*x[32] + 4*x[33] + 2*x[34] - 12*x[35] + 6*x[36] + 6*x[37] + 3*x[38] - 5*x[39] - 3*x[40] + 2*x[41] - x[42] - 3*x[43] - x[45] + 3*x[47] + x[48] + x[49] - 2*x[50] - 6*x[52] - 2*x[55] + x[58] + x[59] - x[66] - x[86] + x[97]) + dot[l1, p2]*dot[p2, p3]^2*(28*x[1] - 8*x[2] + 16*x[3] + 16*x[4] - 12*x[5] + 52*x[6] + 24*x[7] + 16*x[8] + 12*x[9] - 8*x[10] - 8*x[11] - 4*x[12] - 17*x[14] - 19*x[15] - 14*x[16] + 8*x[17] - 9*x[18] + 6*x[19] - x[20] - 9*x[21] + 2*x[22] - 8*x[23] - 8*x[24] + 19*x[25] - 13*x[26] + 9*x[27] - 4*x[28] - 3*x[29] + 13*x[30] - 8*x[31] + 15*x[32] - 19*x[33] - 6*x[34] + 2*x[35] + 8*x[36] + 8*x[37] - 2*x[38] - 6*x[39] + 2*x[40] - 2*x[41] - 2*x[42] + 2*x[43] - 2*x[45] - 2*x[47] + 2*x[48] - 2*x[49] + 3*x[50] - 8*x[52] - 4*x[53] + 2*x[55] - 2*x[56] - x[58] + x[59] - x[81] - x[86] + x[97]) + dot[p1, p2]*dot[p2, p4]^2* (-13*x[1] - 26*x[2] + 28*x[3] + 8*x[4] + 28*x[5] - 19*x[6] - (11*x[7])/2 + 26*x[8] - (51*x[9])/2 + 4*x[10] + (5*x[12])/2 - 4*x[13] + (9*x[14])/2 + x[15] + 7*x[16] + 6*x[17] - 6*x[18] - (23*x[19])/2 - (11*x[20])/2 + x[21] + 17*x[22] - 4*x[23] - 13*x[25] + 11*x[26] + x[27] - 10*x[28] + 7*x[29] - 6*x[30] - 2*x[31] - 8*x[32] + 10*x[33] + 8*x[34] - 14*x[35] + 4*x[36] + 2*x[37] + 3*x[38] - 3*x[39] - 3*x[40] + 4*x[41] - x[42] - 3*x[43] - x[45] - 2*x[46] + 3*x[47] + x[48] + 2*x[49] - 3*x[50] - 4*x[52] + 4*x[53] - 2*x[55] + x[58] + x[59] - x[63] - x[66] + x[83] - x[86] + x[97]) + dot[l1, p3]*dot[p2, p4]^2* (15*x[1] + 18*x[2] + 24*x[3] + 8*x[4] - 72*x[5] + 9*x[6] + (85*x[7])/2 - 2*x[8] + (61*x[9])/2 - 4*x[10] - 8*x[11] - (15*x[12])/2 - 2*x[13] - (33*x[14])/2 - 14*x[15] - 15*x[16] + 6*x[17] + 11*x[18] + (41*x[19])/2 + (15*x[20])/2 - 12*x[21] - 7*x[22] - 4*x[23] + 20*x[25] - 14*x[26] + 6*x[28] - 8*x[29] + 11*x[30] - 4*x[31] + 19*x[32] - 15*x[33] - 2*x[34] + 10*x[35] + 4*x[36] + 2*x[37] - 5*x[38] - 3*x[39] + 3*x[40] - 6*x[41] - x[42] + 3*x[43] - 3*x[45] - 5*x[47] - x[48] - 2*x[49] + 4*x[50] - 4*x[52] - 2*x[53] - 2*x[54] + 6*x[55] - 2*x[56] - 2*x[58] - x[63] - x[86] - x[88] + x[97]) + dot[p2, p3]*dot[p2, p4]^2* (22*x[1] + 24*x[2] + 32*x[3] + 28*x[4] - 88*x[5] + 46*x[6] + 49*x[7] + 12*x[8] + 41*x[9] - 2*x[10] - 16*x[11] - 13*x[12] - 37*x[14] - 26*x[15] - 34*x[16] + 10*x[17] + 4*x[18] + 29*x[19] + 11*x[20] - 18*x[21] - 6*x[22] - 10*x[23] - 8*x[24] + 40*x[25] - 26*x[26] + 9*x[27] + 2*x[28] - 11*x[29] + 22*x[30] - 12*x[31] + 36*x[32] - 32*x[33] - 10*x[34] + 12*x[35] + 10*x[36] + 10*x[37] - 8*x[38] - 8*x[39] + 4*x[40] - 8*x[41] - 2*x[42] + 6*x[43] - 6*x[45] + 2*x[46] - 8*x[47] - 3*x[49] + 5*x[50] - 10*x[52] - 4*x[53] - 4*x[54] + 8*x[55] - 2*x[56] - 2*x[58] + x[61] - x[63] - x[84] - x[86] - x[88] + x[97]) + dot[p1, p3]*dot[p2, p4]^2*(-2*x[1] + 16*x[2] + 4*x[3] + 4*x[4] - 72*x[5] - 2*x[6] + 33*x[7] - 26*x[8] + 29*x[9] - 4*x[10] - 6*x[11] - 5*x[12] - 11*x[14] - 10*x[15] - 10*x[16] + 2*x[17] + 16*x[18] + 19*x[19] + 9*x[20] - 8*x[21] - 10*x[22] - 2*x[23] - 2*x[24] + 14*x[25] - 12*x[26] + 14*x[28] - 6*x[29] + 8*x[30] - 2*x[31] + 12*x[32] - 14*x[33] - 2*x[34] + 12*x[35] + 2*x[36] + 2*x[37] - 4*x[38] + 2*x[40] - 8*x[41] - 2*x[42] + 2*x[43] - 2*x[45] - 4*x[47] + 2*x[48] + 4*x[50] - 2*x[52] - 4*x[53] + 8*x[55] - 2*x[56] - 2*x[58] + x[85] - x[86] - x[88] + x[97]) + dot[l1, p3]*dot[p1, p4]^2* (-19*x[1] - 6*x[2] - 4*x[5] - 17*x[6] - x[7]/2 - 8*x[8] - (9*x[9])/2 + 6*x[10] - x[12]/2 + (11*x[14])/2 + 3*x[15] + 3*x[16] + 4*x[18] - x[19]/2 + (3*x[20])/2 + 3*x[21] + x[22] - 7*x[25] + 3*x[26] - 2*x[27] + 4*x[28] + 2*x[29] - 4*x[30] - 6*x[32] + 2*x[33] + 2*x[34] + x[38] + x[39] - x[40] - 2*x[41] - x[42] - x[43] - x[45] + x[47] + x[48] + x[49] - 2*x[53] + 2*x[55] - x[58] - x[86] + x[93] + x[97]) + dot[p1, p3]*dot[p1, p4]^2*(-32*x[1] - 8*x[2] - 20*x[3] - 4*x[4] + 12*x[5] - 16*x[6] - 12*x[7] - 24*x[8] - 14*x[9] + 12*x[10] + 6*x[11] + 4*x[12] + 2*x[13] + 17*x[14] + 7*x[15] + 8*x[16] - 4*x[17] + 5*x[18] - 8*x[19] + x[20] + 5*x[21] - 2*x[22] + 2*x[23] - 2*x[24] - 17*x[25] + 9*x[26] - x[27] + 8*x[28] + 5*x[29] - 7*x[30] + 2*x[31] - 17*x[32] + 7*x[33] + 4*x[34] - 2*x[36] + 4*x[38] + 2*x[39] - 2*x[40] - 2*x[41] - 2*x[43] + 2*x[45] + 2*x[47] + 2*x[48] + 2*x[49] - x[50] + 2*x[52] - 4*x[53] + 2*x[54] + 2*x[55] - x[58] + x[63] + x[76] - x[86] + x[93] + x[97]) + dot[p1, p4]^2*dot[p2, p3]*(-11*x[1] - 2*x[2] - 20*x[3] - 4*x[4] + 16*x[5] - 9*x[6] - (17*x[7])/2 - 16*x[8] - (5*x[9])/2 - 8*x[10] + 6*x[11] + (7*x[12])/2 + 2*x[13] + (23*x[14])/2 + 5*x[15] + 11*x[16] - 4*x[17] + 4*x[18] - (9*x[19])/2 - x[20]/2 + x[21] - x[22] + 2*x[23] - 2*x[24] - 13*x[25] + 7*x[26] + x[27] + 4*x[28] + x[29] - 2*x[30] + 2*x[31] - 12*x[32] + 6*x[33] + 4*x[34] - 2*x[35] - 2*x[36] + 3*x[38] + x[39] - 3*x[40] + x[42] - 3*x[43] + 3*x[45] + 3*x[47] + x[48] + 2*x[49] - x[50] + 2*x[52] - 2*x[53] + 2*x[54] + x[58] + x[63] + x[79] - x[86] + x[93] + x[97]) + dot[l1, p2]*dot[p2, p3]*dot[p3, p4]* (29*x[1] - 10*x[2] + 48*x[4] + 75*x[6] + (7*x[7])/2 + 12*x[8] + (19*x[9])/2 - 38*x[10] - 10*x[11] - (21*x[12])/2 + 12*x[13] - (75*x[14])/2 - 16*x[15] - 17*x[16] - 10*x[17] - 27*x[18] + (15*x[19])/2 - (3*x[20])/2 - 6*x[21] + 5*x[22] - 4*x[23] - 10*x[24] + 32*x[25] - 22*x[26] + 13*x[27] - 6*x[28] - 7*x[29] + 23*x[30] - 6*x[31] + 33*x[32] - 29*x[33] - 14*x[34] + 2*x[35] + 2*x[36] + 14*x[37] - 3*x[38] - 7*x[39] + x[40] + x[42] + x[43] - 5*x[45] + 4*x[46] - 3*x[47] + 3*x[48] - 5*x[49] + 3*x[50] - 2*x[51] - 2*x[52] + 4*x[53] - 8*x[54] + 2*x[58] + 2*x[62] + x[63] + x[73] - x[94] - x[98]) + dot[l1, p2]*dot[p2, p4]*dot[p3, p4]*(15*x[1] - 22*x[2] + 8*x[3] + 44*x[4] + 4*x[5] + 53*x[6] - (15*x[7])/2 + 22*x[8] - (11*x[9])/2 - 30*x[10] - 6*x[11] - (11*x[12])/2 + 8*x[13] - (61*x[14])/2 - 12*x[15] - 13*x[16] - 6*x[17] - 27*x[18] + x[19]/2 - (9*x[20])/2 - 4*x[21] + 11*x[22] - 4*x[23] - 10*x[24] + 22*x[25] - 14*x[26] + 13*x[27] - 10*x[28] - 3*x[29] + 19*x[30] - 6*x[31] + 27*x[32] - 19*x[33] - 10*x[34] - 6*x[35] + 4*x[36] + 14*x[37] - x[38] - 7*x[39] - x[40] + 2*x[41] + x[42] - x[43] - 5*x[45] + 2*x[46] - x[47] + 3*x[48] - 3*x[49] + x[50] - 2*x[51] - 4*x[52] + 8*x[53] - 6*x[54] - 2*x[55] + 2*x[58] + 2*x[62] + x[63] + x[83] - x[94] - x[98]) + dot[l1, p3]*dot[p1, p2]*dot[p1, p4]*(-1/2 + x[1] - 18*x[2] + 32*x[3] + 36*x[4] - 24*x[5] + 27*x[6] + (19*x[7])/2 + 14*x[8] - (5*x[9])/2 - 16*x[10] - 10*x[11] - (21*x[12])/2 + 4*x[13] - (51*x[14])/2 - 8*x[15] - 13*x[16] - 6*x[17] - 17*x[18] + (11*x[19])/2 - (3*x[20])/2 + 5*x[22] - 2*x[23] + 2*x[24] + 20*x[25] - 14*x[26] - 6*x[28] - 4*x[29] + 9*x[30] + 25*x[32] - 19*x[33] - 8*x[34] + 2*x[35] + 6*x[37] - 3*x[38] - 3*x[39] + 3*x[40] + 2*x[41] + x[42] + 3*x[43] - 7*x[45] - 3*x[47] + 3*x[48] - 2*x[49] + 2*x[50] - 2*x[51] + 6*x[53] - 8*x[54] + 2*x[55] + x[62] - x[63] + x[73] + x[83] + x[90] - x[94] - x[98]) + dot[l1, p3]*dot[p1, p2]*dot[p2, p4]*(-1/2 + 21*x[1] - 10*x[2] + 40*x[3] + 32*x[4] + 31*x[6] - x[7]/2 + 32*x[8] - (9*x[9])/2 - 24*x[10] - 4*x[11] - (13*x[12])/2 + 2*x[13] - (43*x[14])/2 - 6*x[15] - 7*x[16] - 2*x[17] - 19*x[18] - x[19]/2 - (11*x[20])/2 - 4*x[21] + 9*x[22] - 4*x[23] + 2*x[24] + 14*x[25] - 6*x[26] + 4*x[27] - 14*x[28] - 4*x[29] + 11*x[30] + 21*x[32] - 9*x[33] - 4*x[34] - 6*x[35] + 2*x[36] + 6*x[37] - x[38] - 7*x[39] + x[40] + 6*x[41] + 3*x[42] + x[43] - 3*x[45] - 2*x[46] - x[47] + x[48] - 2*x[49] - 2*x[51] - 2*x[52] + 10*x[53] - 6*x[54] - 2*x[55] + 2*x[58] + x[62] - x[63] + x[73] + x[83] + x[92] - x[94] - x[98]) + dot[p1, p2]*dot[p2, p3]*dot[p3, p4]* (-1/4 + (65*x[1])/2 - 11*x[2] + 19*x[3] + 73*x[4] + 12*x[5] + (163*x[6])/2 + (15*x[7])/4 + (17*x[8])/2 + (43*x[9])/4 - 35*x[10] - 7*x[11] - (33*x[12])/4 + 6*x[13] - (147*x[14])/4 - 16*x[15] - (35*x[16])/2 - 14*x[17] - (59*x[18])/2 + (23*x[19])/4 - (11*x[20])/4 - 8*x[21] + (11*x[22])/2 - 2*x[23] - 5*x[24] + 30*x[25] - 21*x[26] + (25*x[27])/2 - 6*x[28] - (15*x[29])/2 + (47*x[30])/2 - 8*x[31] + (63*x[32])/2 - (57*x[33])/2 - 13*x[34] + 2*x[36] + 13*x[37] - (3*x[38])/2 - (15*x[39])/2 + (3*x[40])/2 + 2*x[41] + (3*x[42])/2 + (3*x[43])/2 - 2*x[44] - (7*x[45])/2 + 2*x[46] - (3*x[47])/2 + (7*x[48])/2 - (9*x[49])/2 + (5*x[50])/2 - (5*x[51])/2 - 6*x[52] + 5*x[53] - 7*x[54] - 2*x[55] + 2*x[57] + 2*x[58] + 2*x[62] - x[63] - x[64]/2 + x[73] - x[80]/2 + x[87] + x[92] - x[94] - x[98]) + dot[p1, p2]*dot[p1, p3]*dot[p2, p4]*(-1 - 7*x[1] - 2*x[2] + 56*x[3] + 40*x[4] - 36*x[5] + 7*x[6] + (19*x[7])/2 + 22*x[8] - x[9]/2 - 10*x[10] - 10*x[11] - (21*x[12])/2 - 2*x[13] - (49*x[14])/2 - 7*x[15] - 15*x[16] - 2*x[17] - 12*x[18] + (15*x[19])/2 + (3*x[20])/2 - x[21] + 9*x[22] - 4*x[23] + 4*x[24] + 19*x[25] - 7*x[26] - 8*x[28] - 4*x[29] + 8*x[30] - 2*x[31] + 24*x[32] - 12*x[33] - 6*x[34] - 2*x[35] + 4*x[36] + 6*x[37] - 3*x[38] - 7*x[39] + 3*x[40] + 2*x[41] + x[42] + 3*x[43] - 2*x[44] - 7*x[45] - 2*x[46] - 3*x[47] + x[48] - x[49] - 2*x[51] - 4*x[52] + 8*x[53] - 8*x[54] + 2*x[55] + x[58] + x[61] + x[62] - 2*x[63] - x[64] + x[73] - x[79] + x[83] + x[90] + x[92] - x[94] - x[98]) + dot[p1, p2]*dot[p1, p4]*dot[p2, p3]*(-1 + 19*x[1] - 22*x[2] + 56*x[3] + 40*x[4] + 37*x[6] + (9*x[7])/2 + 46*x[8] - (11*x[9])/2 - 16*x[10] - 12*x[11] - (23*x[12])/2 - 2*x[13] - (57*x[14])/2 - 10*x[15] - 15*x[16] - 2*x[17] - 27*x[18] + (5*x[19])/2 - (13*x[20])/2 - 2*x[21] + 13*x[22] - 4*x[23] + 4*x[24] + 22*x[25] - 12*x[26] + 2*x[27] - 20*x[28] - 4*x[29] + 9*x[30] - 2*x[31] + 29*x[32] - 17*x[33] - 6*x[34] - 4*x[35] + 4*x[36] + 6*x[37] - 3*x[38] - 7*x[39] + 3*x[40] + 8*x[41] + x[42] + 3*x[43] - 2*x[44] - 7*x[45] - 2*x[46] - 3*x[47] + x[48] - 2*x[49] - 2*x[51] - 4*x[52] + 10*x[53] - 8*x[54] - 4*x[55] + 2*x[58] + x[61] + x[62] - 2*x[63] - x[64] + x[73] + x[83] - x[85] + x[90] + x[92] - x[94] - x[98]) + dot[p1, p2]*dot[p1, p3]* dot[p1, p4]*(-1 - 41*x[1] - 26*x[2] + 40*x[3] - 8*x[4] + 52*x[5] - 75*x[6] - (55*x[7])/2 + 4*x[8] - (79*x[9])/2 + 26*x[10] + 2*x[11] + (9*x[12])/2 - 8*x[13] + (61*x[14])/2 + 19*x[15] + 21*x[16] - 4*x[17] - (47*x[19])/2 - (19*x[20])/2 + 21*x[21] + 19*x[22] + 4*x[23] + 16*x[24] - 29*x[25] + 31*x[26] - 14*x[27] - 6*x[28] + 12*x[29] - 28*x[30] + 14*x[31] - 30*x[32] + 26*x[33] + 12*x[34] - 16*x[35] - 4*x[36] - 8*x[37] + 5*x[38] + 3*x[39] - x[40] + 10*x[41] - x[42] - 5*x[43] - 2*x[44] + x[45] - 10*x[46] + 3*x[47] + 5*x[48] + 9*x[49] - 6*x[50] - 2*x[51] + 4*x[52] + 4*x[53] + 2*x[54] - 6*x[55] + 5*x[58] + 2*x[61] + x[62] - x[63] - x[64] + 2*x[72] + x[73] + x[83] + 2*x[90] + x[91] - x[94] - 2*x[95] - x[98]) + dot[p1, p2]*dot[p2, p3]*dot[p2, p4]* (-1 + 91*x[1] - 2*x[2] + 52*x[3] + 64*x[4] - 100*x[5] + 121*x[6] + (89*x[7])/2 + 16*x[8] + (105*x[9])/2 - 64*x[10] - 16*x[11] - (27*x[12])/2 + 2*x[13] - (117*x[14])/2 - 34*x[15] - 33*x[16] + 2*x[17] - 17*x[18] + (57*x[19])/2 - (5*x[20])/2 - 28*x[21] - 7*x[22] - 12*x[23] - 10*x[24] + 56*x[25] - 40*x[26] + 18*x[27] - 4*x[28] - 20*x[29] + 47*x[30] - 12*x[31] + 61*x[32] - 51*x[33] - 16*x[34] + 12*x[35] + 12*x[36] + 18*x[37] - 7*x[38] - 15*x[39] + 3*x[40] - 4*x[41] + x[42] + 5*x[43] - 2*x[44] - 7*x[45] - 7*x[47] + 3*x[48] - 8*x[49] + 10*x[50] - 2*x[51] - 12*x[52] + 4*x[53] - 8*x[54] + 8*x[55] - 2*x[58] + 2*x[59] - 2*x[61] + x[62] - x[63] - x[64] - x[69] - 2*x[72] + x[73] + x[83] + 2*x[92] - x[94] + 2*x[95] - x[98]) + dot[p1, p2]*dot[p2, p4]*dot[p3, p4]*(-1/2 - 59*x[1] - 2*x[2] + 72*x[3] + 24*x[4] + 28*x[5] - 69*x[6] - (73*x[7])/2 + 18*x[8] - (73*x[9])/2 - 12*x[10] + 2*x[11] - (13*x[12])/2 - 4*x[13] + (11*x[14])/2 + 15*x[15] + 17*x[16] - 6*x[17] - 2*x[18] - (25*x[19])/2 - x[20]/2 + 15*x[21] + 13*x[22] + 16*x[24] - 21*x[25] + 21*x[26] - 3*x[27] - 6*x[28] + 9*x[29] - 14*x[30] + 4*x[31] - 10*x[32] + 24*x[33] + 8*x[34] - 12*x[35] - 2*x[36] - 2*x[37] + 3*x[38] + x[39] - 3*x[40] + 8*x[41] + x[42] - 3*x[43] + 2*x[44] - 3*x[45] - 2*x[46] + 3*x[47] - 3*x[48] + 4*x[49] - 5*x[50] + 2*x[52] + 12*x[53] - 2*x[54] - 2*x[55] + 5*x[58] + x[61] + 2*x[62] - 2*x[63] - x[64] + x[73] + x[74] - x[80] + 3*x[83] + x[89] - 2*x[94] - x[96] - x[98]) + dot[p1, p2]^2*dot[p3, p4]* (3/4 + (61*x[1])/2 - 27*x[2] + 29*x[3] + 39*x[4] + 32*x[5] + (71*x[6])/2 + (27*x[7])/4 + (7*x[8])/2 - (33*x[9])/4 - 7*x[10] + x[11] + (3*x[12])/4 - 2*x[13] - (39*x[14])/4 - 4*x[15] - (3*x[16])/2 - 6*x[17] - (35*x[18])/2 - (29*x[19])/4 - (47*x[20])/4 - 4*x[21] + (15*x[22])/2 + 3*x[24] + 2*x[25] - 5*x[26] + x[27]/2 - 4*x[28] + x[29]/2 + (11*x[30])/2 + 2*x[31] + (11*x[32])/2 - (17*x[33])/2 + x[34] - 6*x[35] + 3*x[37] + (5*x[38])/2 - (7*x[39])/2 - x[40]/2 + 4*x[41] - x[42]/2 - x[43]/2 - 2*x[44] + x[45]/2 - 6*x[46] + (5*x[47])/2 + (11*x[48])/2 - x[49]/2 + x[50]/2 - (7*x[51])/2 - 4*x[52] + 5*x[53] - 3*x[54] - 4*x[55] + 2*x[57] - x[61] - 2*x[63] - x[64]/2 - x[74] + x[80]/2 + x[83] + x[87] - x[89] + x[92] + x[96] - x[98]) + dot[l1, p3]*dot[p1, p2]*dot[p2, p3]*(-2*x[1] - 12*x[2] - 12*x[3] - 24*x[4] + 16*x[5] - 18*x[6] - 7*x[7] + 2*x[8] - 7*x[9] + 20*x[10] + 2*x[11] + 7*x[12] - 8*x[13] + 15*x[14] + 2*x[15] + 6*x[16] + 8*x[17] + 6*x[18] - 7*x[19] - 3*x[20] + 4*x[22] + 2*x[23] - 2*x[24] - 12*x[25] + 6*x[26] + 6*x[29] - 10*x[30] - 2*x[31] - 16*x[32] + 10*x[33] + 8*x[34] - 4*x[35] + 2*x[36] - 4*x[37] + 2*x[38] + 4*x[39] - 2*x[40] - 4*x[42] - 2*x[43] - 2*x[44] + 2*x[45] + 2*x[47] + 2*x[49] - 2*x[50] + 2*x[51] - 2*x[52] - 4*x[53] + 6*x[54] - 2*x[55] - x[73] + x[94] + x[98]) + dot[l1, p3]*dot[p1, p2]*dot[p1, p3]* (10*x[1] + 36*x[2] - 20*x[3] - 20*x[4] - 40*x[5] - 2*x[6] + 25*x[7] - 24*x[8] + 33*x[9] + 12*x[10] + 2*x[11] + 3*x[12] - 4*x[13] + 7*x[14] - 4*x[15] - 4*x[16] + 4*x[17] + 20*x[18] + 13*x[19] + 9*x[20] - 8*x[21] - 12*x[22] + 2*x[23] - 2*x[24] + 4*x[25] - 2*x[26] - 2*x[27] + 12*x[28] - 6*x[29] + 2*x[30] - 2*x[31] - 2*x[32] + 8*x[35] - 4*x[37] - 2*x[38] + 2*x[39] + 2*x[40] - 6*x[41] + 2*x[43] - 2*x[44] + 4*x[45] + 2*x[46] - 2*x[47] - 4*x[48] + 2*x[50] + 2*x[51] - 8*x[53] + 4*x[54] + 4*x[55] - 2*x[58] - x[83] + x[94] + x[98]) + dot[l1, p2]*dot[p1, p4]*dot[p3, p4]* (1/2 + 40*x[1] + 4*x[2] - 68*x[3] - 20*x[4] - 32*x[5] + 56*x[6] + 12*x[7] - 4*x[8] + 26*x[9] - 6*x[10] - 4*x[11] + 4*x[12] + 4*x[13] - 18*x[14] - 14*x[15] - 16*x[16] - 8*x[18] + 12*x[19] + 4*x[20] - 16*x[21] - 4*x[22] + 4*x[23] - 14*x[24] + 24*x[25] - 22*x[26] + 9*x[27] - 7*x[29] + 16*x[30] - 8*x[31] + 26*x[32] - 18*x[33] - 6*x[34] + 4*x[35] + 4*x[37] - 4*x[38] + 2*x[39] + 2*x[40] - 4*x[41] + 2*x[43] - 2*x[44] + 8*x[46] - 4*x[47] - 2*x[48] - 5*x[49] + 3*x[50] + 2*x[51] + 2*x[53] + 2*x[54] - 2*x[55] - 2*x[58] - x[62] + 2*x[63] + x[64] - x[73] - x[83] - x[90] + x[94] + x[98]) + dot[p1, p2]*dot[p1, p4]*dot[p3, p4]*(1/2 - x[1] + 22*x[2] - 24*x[3] - 28*x[4] + 20*x[5] - 15*x[6] - (3*x[7])/2 + 3*x[8] + (9*x[9])/2 + 18*x[10] + 2*x[11] + (5*x[12])/2 - 2*x[13] + (19*x[14])/2 + 2*x[15] + 3*x[16] + 6*x[17] + 7*x[18] + (5*x[19])/2 + (11*x[20])/2 - 5*x[22] - 6*x[25] + 2*x[26] - x[27] + 3*x[29] - 7*x[30] - 4*x[31] - 7*x[32] + 9*x[33] + 2*x[34] + 2*x[35] - 6*x[37] - x[38] + 5*x[39] + x[40] - x[42] + x[43] + 3*x[45] + 4*x[46] - x[47] - 5*x[48] - x[49] - x[50] + 4*x[51] - 4*x[53] + 6*x[54] - 2*x[55] - x[57] - 2*x[58] - x[62] + x[64] - x[80] - x[83] - x[90] + x[94] + x[98]) + dot[l1, p2]*dot[p1, p3]*dot[p3, p4]*(1/2 + 26*x[1] + 16*x[2] - 76*x[3] - 16*x[4] - 52*x[5] + 46*x[6] + 23*x[7] - 22*x[8] + 33*x[9] - 6*x[10] - 4*x[11] + 3*x[12] + 6*x[13] - 15*x[14] - 14*x[15] - 16*x[16] - 4*x[17] + 15*x[19] + 9*x[20] - 16*x[21] - 8*x[22] + 6*x[23] - 14*x[24] + 24*x[25] - 20*x[26] + 7*x[27] + 8*x[28] - 9*x[29] + 16*x[30] - 8*x[31] + 22*x[32] - 18*x[33] - 6*x[34] + 8*x[35] - 2*x[36] + 4*x[37] - 4*x[38] + 2*x[39] + 2*x[40] - 8*x[41] + 2*x[43] - 2*x[44] + 10*x[46] - 4*x[47] - 2*x[48] - 5*x[49] + 3*x[50] + 2*x[51] + 2*x[52] - 2*x[53] + 2*x[55] - 2*x[58] - x[62] + 2*x[63] + x[64] - x[73] - x[83] - x[92] + x[94] + x[98]) + dot[p1, p2]*dot[p1, p3]^2* (-11*x[1] + 26*x[2] - 28*x[3] - 40*x[4] + 32*x[5] - 37*x[6] - (25*x[7])/2 - 18*x[8] + (3*x[9])/2 + 22*x[10] + 10*x[11] + (19*x[12])/2 - 6*x[13] + (61*x[14])/2 + 14*x[15] + 15*x[16] + 2*x[17] + 17*x[18] - (13*x[19])/2 + (5*x[20])/2 + 6*x[21] - 5*x[22] + 6*x[23] + 4*x[24] - 22*x[25] + 18*x[26] - 7*x[27] + 6*x[28] + 3*x[29] - 15*x[30] + 4*x[31] - 29*x[32] + 23*x[33] + 6*x[34] - 2*x[35] - 4*x[36] - 10*x[37] + 3*x[38] + 5*x[39] - x[40] + x[42] - x[43] - 2*x[44] + 7*x[45] + 3*x[47] - 5*x[48] + 3*x[49] - 3*x[50] + 2*x[51] + 4*x[52] - 8*x[53] + 6*x[54] - 2*x[55] + 2*x[56] - x[62] - x[83] + x[86] + x[88] + x[94] - x[97] + x[98]) + dot[p1, p2]*dot[p2, p3]^2* (28*x[1] + 8*x[2] - 8*x[3] - 20*x[4] - 44*x[5] + 24*x[6] + 36*x[7] - 12*x[8] + 28*x[9] + 16*x[10] - 4*x[11] + 4*x[12] - 8*x[13] + x[14] - 15*x[15] - 10*x[16] + 12*x[17] + 13*x[18] + 10*x[19] + 3*x[20] - 13*x[21] - 6*x[22] - 2*x[23] - 6*x[24] + 9*x[25] - 9*x[26] + 3*x[27] + 8*x[28] - 3*x[29] + 5*x[30] - 6*x[31] + 3*x[32] - 9*x[33] + 2*x[34] + 6*x[35] + 6*x[36] - 2*x[38] + 2*x[40] - 6*x[41] - 4*x[42] + 2*x[43] - 2*x[44] + 2*x[45] - 2*x[47] + 3*x[50] + 2*x[51] - 6*x[52] - 8*x[53] + 6*x[54] + 4*x[55] - 2*x[56] - 3*x[58] + x[59] - x[62] - x[73] - x[81] - x[86] + x[94] + x[97] + x[98]) + dot[p1, p2]*dot[p1, p3]*dot[p3, p4]* (-1/4 - (57*x[1])/2 + 27*x[2] - 69*x[3] - 55*x[4] - 92*x[5] - (91*x[6])/2 + (97*x[7])/4 - (163*x[8])/2 + (157*x[9])/4 + 29*x[10] + 5*x[11] + (33*x[12])/4 - 4*x[13] + (119*x[14])/4 + x[15] + (3*x[16])/2 + (89*x[18])/2 + (65*x[19])/4 + (55*x[20])/4 - x[21] - (39*x[22])/2 + 10*x[23] - 5*x[24] - 7*x[25] + 2*x[26] - (9*x[27])/2 + 34*x[28] - (9*x[29])/2 - (13*x[30])/2 + 2*x[31] - (45*x[32])/2 + (7*x[33])/2 + 3*x[34] + 16*x[35] - 4*x[36] - 7*x[37] - x[38]/2 + (15*x[39])/2 - (3*x[40])/2 - 16*x[41] - (7*x[42])/2 - (3*x[43])/2 - 4*x[44] + (7*x[45])/2 + 4*x[46] - x[47]/2 + x[48]/2 + (7*x[49])/2 + (7*x[50])/2 + (7*x[51])/2 + 4*x[52] - 19*x[53] + 9*x[54] + 10*x[55] - 3*x[58] - x[62] + 2*x[63] - x[64]/2 - x[73] - x[75] - x[80]/2 - 2*x[83] + 2*x[90] - x[92] + x[94] + 2*x[98]) + dot[p1, p2]*dot[p1, p3]*dot[p2, p3]*(-9*x[1] + 18*x[2] - 48*x[3] - 72*x[4] - 12*x[5] - 55*x[6] + (17*x[7])/2 - 40*x[8] + (25*x[9])/2 + 40*x[10] + 12*x[11] + (33*x[12])/2 - 14*x[13] + (87*x[14])/2 + 10*x[15] + 17*x[16] + 8*x[17] + 33*x[18] - (7*x[19])/2 + (7*x[20])/2 - 2*x[21] - 9*x[22] + 10*x[23] + 4*x[24] - 28*x[25] + 16*x[26] - 10*x[27] + 16*x[28] + 4*x[29] - 21*x[30] + 4*x[31] - 35*x[32] + 27*x[33] + 16*x[34] + 2*x[35] - 4*x[36] - 16*x[37] + 3*x[38] + 11*x[39] - x[40] - 4*x[41] - 3*x[42] - x[43] - 4*x[44] + 9*x[45] + 3*x[47] - 5*x[48] + 4*x[49] - 2*x[50] + 4*x[51] + 4*x[52] - 10*x[53] + 12*x[54] - 2*x[58] - 2*x[62] - x[73] - x[83] + x[84] + 2*x[94] + 2*x[98]))
};


==> anc/3_FormFactor_UTmasters.m <==
(* ::Package:: *)

(*   Ancillary file of
Z. Cai, Y. Guo and G. Yang,
"Full-Color Two-loop Four-point Form Factor in N=4 SYM with Global CK-duality".*)


(*
Four-point form factor of the stress-tensor multiplet in N=4 SYM with full colour dependence, at one and two loops,
in terms of the uniformly transcendental (UT) master integrals of arXiv:2306.15431.
*)

(*
Symbols defined in this file (Get returns Null):
  A10 = A^(1,0)[1234] : one loop,  coefficient of Nc tr[1,2,3,4]
  A11 = A^(1,1)[12;34]: one loop,  coefficient of tr[1,2] tr[3,4]
  A20 = A^(2,0)[1234] : two loops, coefficient of Nc^2 tr[1,2,3,4]
  A22 = A^(2,2)[1234] : two loops, coefficient of Nc^0 tr[1,2,3,4]
  A21 = A^(2,1)[12;34]: two loops, coefficient of Nc tr[1,2] tr[3,4]
A^(l,k) multiplies Nc^(l-k) times the trace in F^(l)/MHV[1,2,3,4] (l = 1, 2); the power of Nc and the trace are not part of the expression.
The expressions contain the overall factor eps^(-2l), eps = (4-D)/2, and are exact in eps.
Coefficients are rational numbers times 1, B or B1:
  B  = (s12 s34 + s14 s23 - s13 s24)/sqrtDelta5,   B1 = <12><34>/<13><24>.
Conventions: see README.

Notation for the UT integrals, denoted as mi[{T,{i1,i2,i3,i4},N}]:
T refers to the topology, following arXiv:2306.15431 as
{P -> "1L", DPzz -> "zz_DP", DPmz -> "mz_DP", HBzzz -> "zzz_HB", HBmzz -> "mzz_HB", HBzmz -> "zmz_HB", PBzzz -> "zzz", PBmzz -> "mzz", PBzmz -> "zmz"};
{i1,i2,i3,i4} labels the ordering of the four massless external momenta p1..p4 of the master integral;
{1,2,3,4} is the defining ordering of the master integrals of arXiv:2306.15431 (its legs 2,3,4,5);
N is the index of the UT integral in the list of the topology T in the ancillary files of arXiv:2306.15431.
Products of two one-loop masters occur in the two-loop expressions.
The coefficient of the one-loop pentagon mi[{P,{i1,i2,i3,i4},1}] in A10 and A11 includes the factor -16 sgn(i1,i2,i3,i4) relative to the reduction result (normalisation of that master, see README).
*)

A10 = eps^(-2)*(
  (8 - 8*B)*mi[{P,{1,2,3,4},1}]
  - (1/2)*mi[{P,{1,2,3,4},2}]
  - (1/2)*mi[{P,{1,2,3,4},5}]
  - 4*mi[{P,{1,2,3,4},8}]
  + mi[{P,{1,2,3,4},9}]
  + mi[{P,{2,1,3,4},9}]
  + (-8 - 8*B)*mi[{P,{2,3,4,1},1}]
  - (1/2)*mi[{P,{2,3,4,1},2}]
  - (1/2)*mi[{P,{2,3,4,1},5}]
  + mi[{P,{3,1,2,4},9}]
  - (1/2)*mi[{P,{3,1,4,2},5}]
  + (8 - 8*B)*mi[{P,{3,4,1,2},1}]
  - (1/2)*mi[{P,{3,4,1,2},2}]
  + (-8 - 8*B)*mi[{P,{4,1,2,3},1}]
  - (1/2)*mi[{P,{4,1,2,3},2}]
  - (1/2)*mi[{P,{4,1,2,3},5}]
  + mi[{P,{4,1,2,3},9}]
);

A11 = eps^(-2)*(
  (16 - 16*B)*mi[{P,{1,2,3,4},1}]
  - mi[{P,{1,2,3,4},2}]
  + (-1 + B1)*mi[{P,{1,2,3,4},5}]
  + (16 - 16*B)*mi[{P,{1,2,4,3},1}]
  + (1 - B1)*mi[{P,{1,2,4,3},2}]
  + mi[{P,{1,2,4,3},5}]
  + (-16 - 16*B + 32*B1)*mi[{P,{1,3,2,4},1}]
  + B1*mi[{P,{1,3,2,4},2}]
  + (-16 - 16*B + 32*B1)*mi[{P,{1,3,4,2},1}]
  + (1 - B1)*mi[{P,{1,3,4,2},2}]
  + (-16 - 16*B)*mi[{P,{1,4,2,3},1}]
  + B1*mi[{P,{1,4,2,3},2}]
  + (16 - 16*B)*mi[{P,{2,1,3,4},1}]
  + (1 - B1)*mi[{P,{2,1,3,4},2}]
  + mi[{P,{2,1,3,4},5}]
  + (-16 - 16*B)*mi[{P,{2,3,1,4},1}]
  + (-16 - 16*B)*mi[{P,{2,3,4,1},1}]
  - mi[{P,{2,3,4,1},2}]
  - B1*mi[{P,{2,3,4,1},5}]
  + (-16 - 16*B + 32*B1)*mi[{P,{2,4,1,3},1}]
  + (1 - B1)*mi[{P,{2,4,3,1},2}]
  + (-16 - 16*B + 32*B1)*mi[{P,{3,1,2,4},1}]
  + B1*mi[{P,{3,1,4,2},2}]
  + (-1 + B1)*mi[{P,{3,1,4,2},5}]
  + B1*mi[{P,{3,2,4,1},2}]
  + (16 - 16*B)*mi[{P,{3,4,1,2},1}]
  - mi[{P,{3,4,1,2},2}]
  + (-16 - 16*B)*mi[{P,{4,1,2,3},1}]
  - mi[{P,{4,1,2,3},2}]
  - B1*mi[{P,{4,1,2,3},5}]
);

A20 = eps^(-4)*(
  (1/2 + B/4)*mi[{DPzz,{1,2,3,4},2}]
  + (1/2 + B/4)*mi[{DPzz,{1,2,3,4},3}]
  + (1/4)*mi[{DPzz,{1,2,3,4},4}]
  + (1/4)*mi[{DPzz,{1,2,3,4},5}]
  - 2*mi[{DPzz,{1,2,3,4},7}]
  - 2*mi[{DPzz,{1,2,3,4},8}]
  - (1/32)*mi[{DPzz,{1,2,3,4},34}]
  - (1/32)*mi[{DPzz,{1,2,3,4},36}]
  - (1/64)*mi[{DPzz,{1,2,3,4},72}]
  + (-1/2 + B/4)*mi[{DPzz,{2,3,4,1},2}]
  + (-1/2 + B/4)*mi[{DPzz,{2,3,4,1},3}]
  - (1/4)*mi[{DPzz,{2,3,4,1},4}]
  - (1/4)*mi[{DPzz,{2,3,4,1},5}]
  - 2*mi[{DPzz,{2,3,4,1},7}]
  - 2*mi[{DPzz,{2,3,4,1},8}]
  - (1/32)*mi[{DPzz,{2,3,4,1},34}]
  - (1/32)*mi[{DPzz,{2,3,4,1},36}]
  - (1/64)*mi[{DPzz,{2,3,4,1},72}]
  + (-1/8 + B/16)*mi[{HBzzz,{1,2,3,4},1}]
  + (1/8 + B/16)*mi[{HBzzz,{1,2,3,4},2}]
  + (1/16)*mi[{HBzzz,{1,2,3,4},3}]
  - (1/32)*mi[{HBzzz,{1,2,3,4},6}]
  + (1/4 - B/8)*mi[{HBzzz,{1,2,3,4},7}]
  + (1/2)*mi[{HBzzz,{1,2,3,4},8}]
  + (1/8 - B/16)*mi[{HBzzz,{1,2,3,4},9}]
  - (1/32)*mi[{HBzzz,{1,2,3,4},12}]
  + (-1/4 - B/8)*mi[{HBzzz,{1,2,3,4},13}]
  + (-1/8 - B/16)*mi[{HBzzz,{1,2,3,4},15}]
  + (1/64)*mi[{HBzzz,{1,2,3,4},16}]
  + (1/64)*mi[{HBzzz,{1,2,3,4},19}]
  + (3/64)*mi[{HBzzz,{1,2,3,4},26}]
  - (1/32)*mi[{HBzzz,{1,2,3,4},27}]
  + (1/16)*mi[{HBzzz,{1,2,3,4},29}]
  + (3/64)*mi[{HBzzz,{1,2,3,4},30}]
  - (1/32)*mi[{HBzzz,{1,2,3,4},31}]
  + (1/16)*mi[{HBzzz,{1,2,3,4},33}]
  - (1/64)*mi[{HBzzz,{1,2,3,4},34}]
  - (1/8)*mi[{HBzzz,{1,2,3,4},35}]
  - (1/64)*mi[{HBzzz,{1,2,3,4},36}]
  - (1/8)*mi[{HBzzz,{1,2,3,4},37}]
  + (1/16)*mi[{HBzzz,{1,2,3,4},38}]
  + (1/8 + B/16)*mi[{HBzzz,{2,3,4,1},1}]
  + (-1/8 + B/16)*mi[{HBzzz,{2,3,4,1},2}]
  + (1/16)*mi[{HBzzz,{2,3,4,1},3}]
  - (1/32)*mi[{HBzzz,{2,3,4,1},6}]
  + (-1/4 - B/8)*mi[{HBzzz,{2,3,4,1},7}]
  - (1/2)*mi[{HBzzz,{2,3,4,1},8}]
  + (-1/8 - B/16)*mi[{HBzzz,{2,3,4,1},9}]
  - (1/32)*mi[{HBzzz,{2,3,4,1},12}]
  + (1/4 - B/8)*mi[{HBzzz,{2,3,4,1},13}]
  + (1/2)*mi[{HBzzz,{2,3,4,1},14}]
  + (1/8 - B/16)*mi[{HBzzz,{2,3,4,1},15}]
  + (1/64)*mi[{HBzzz,{2,3,4,1},16}]
  + (1/64)*mi[{HBzzz,{2,3,4,1},19}]
  + (3/64)*mi[{HBzzz,{2,3,4,1},26}]
  - (1/32)*mi[{HBzzz,{2,3,4,1},27}]
  + (1/16)*mi[{HBzzz,{2,3,4,1},29}]
  + (3/64)*mi[{HBzzz,{2,3,4,1},30}]
  - (1/32)*mi[{HBzzz,{2,3,4,1},31}]
  + (1/16)*mi[{HBzzz,{2,3,4,1},33}]
  - (1/64)*mi[{HBzzz,{2,3,4,1},34}]
  - (1/8)*mi[{HBzzz,{2,3,4,1},35}]
  + (1/16)*mi[{HBzzz,{2,3,4,1},38}]
  + (-1/8 + B/16)*mi[{HBzzz,{3,4,1,2},1}]
  + (1/8 + B/16)*mi[{HBzzz,{3,4,1,2},2}]
  + (1/16)*mi[{HBzzz,{3,4,1,2},3}]
  - (1/32)*mi[{HBzzz,{3,4,1,2},6}]
  + (1/4 - B/8)*mi[{HBzzz,{3,4,1,2},7}]
  + (1/8 - B/16)*mi[{HBzzz,{3,4,1,2},9}]
  - (1/32)*mi[{HBzzz,{3,4,1,2},12}]
  + (-1/4 - B/8)*mi[{HBzzz,{3,4,1,2},13}]
  - (1/2)*mi[{HBzzz,{3,4,1,2},14}]
  + (-1/8 - B/16)*mi[{HBzzz,{3,4,1,2},15}]
  + (1/64)*mi[{HBzzz,{3,4,1,2},16}]
  + (1/64)*mi[{HBzzz,{3,4,1,2},19}]
  + (3/64)*mi[{HBzzz,{3,4,1,2},26}]
  - (1/32)*mi[{HBzzz,{3,4,1,2},27}]
  + (1/16)*mi[{HBzzz,{3,4,1,2},29}]
  + (3/64)*mi[{HBzzz,{3,4,1,2},30}]
  - (1/32)*mi[{HBzzz,{3,4,1,2},31}]
  + (1/16)*mi[{HBzzz,{3,4,1,2},33}]
  - (1/64)*mi[{HBzzz,{3,4,1,2},34}]
  - (1/8)*mi[{HBzzz,{3,4,1,2},35}]
  + (1/16)*mi[{HBzzz,{3,4,1,2},38}]
  + (1/8 + B/16)*mi[{HBzzz,{4,1,2,3},1}]
  + (-1/8 + B/16)*mi[{HBzzz,{4,1,2,3},2}]
  + (1/16)*mi[{HBzzz,{4,1,2,3},3}]
  - (1/32)*mi[{HBzzz,{4,1,2,3},6}]
  + (-1/4 - B/8)*mi[{HBzzz,{4,1,2,3},7}]
  + (-1/8 - B/16)*mi[{HBzzz,{4,1,2,3},9}]
  - (1/32)*mi[{HBzzz,{4,1,2,3},12}]
  + (1/4 - B/8)*mi[{HBzzz,{4,1,2,3},13}]
  + (1/8 - B/16)*mi[{HBzzz,{4,1,2,3},15}]
  + (1/64)*mi[{HBzzz,{4,1,2,3},16}]
  + (1/64)*mi[{HBzzz,{4,1,2,3},19}]
  + (3/64)*mi[{HBzzz,{4,1,2,3},26}]
  - (1/32)*mi[{HBzzz,{4,1,2,3},27}]
  + (1/16)*mi[{HBzzz,{4,1,2,3},29}]
  + (3/64)*mi[{HBzzz,{4,1,2,3},30}]
  - (1/32)*mi[{HBzzz,{4,1,2,3},31}]
  + (1/16)*mi[{HBzzz,{4,1,2,3},33}]
  + (1/16)*mi[{HBzzz,{4,1,2,3},38}]
  + (-16 + 8*B)*mi[{PBzzz,{1,2,3,4},1}]
  - 512*mi[{PBzzz,{1,2,3,4},2}]
  + (1/4)*mi[{PBzzz,{1,2,3,4},3}]
  + 8*B*mi[{PBzzz,{1,2,3,4},4}]
  - (1/2)*mi[{PBzzz,{1,2,3,4},5}]
  + (-16 + 8*B)*mi[{PBzzz,{1,2,3,4},6}]
  - (1/4)*mi[{PBzzz,{1,2,3,4},10}]
  + (32 - 16*B)*mi[{PBzzz,{1,2,3,4},12}]
  + (1/4)*mi[{PBzzz,{1,2,3,4},13}]
  + (1/4)*mi[{PBzzz,{1,2,3,4},15}]
  + (1/2)*mi[{PBzzz,{1,2,3,4},16}]
  - 8*B*mi[{PBzzz,{1,2,3,4},22}]
  - (1/4)*mi[{PBzzz,{1,2,3,4},23}]
  - (1/4)*mi[{PBzzz,{1,2,3,4},24}]
  + 8*B*mi[{PBzzz,{1,2,3,4},26}]
  - (1/2)*mi[{PBzzz,{1,2,3,4},28}]
  - (1/2)*mi[{PBzzz,{1,2,3,4},35}]
  - (1/4)*mi[{PBzzz,{1,2,3,4},37}]
  - (1/4)*mi[{PBzzz,{1,2,3,4},38}]
  - (3/2)*mi[{PBzzz,{1,2,3,4},56}]
  + 3*mi[{PBzzz,{1,2,3,4},67}]
  - (1/2)*mi[{PBzzz,{1,2,3,4},79}]
  + (3/2)*mi[{PBzzz,{1,2,3,4},80}]
  - 3*mi[{PBzzz,{1,2,3,4},86}]
  + (16 + 8*B)*mi[{PBzzz,{1,4,3,2},1}]
  + 512*mi[{PBzzz,{1,4,3,2},2}]
  + (1/4)*mi[{PBzzz,{1,4,3,2},3}]
  + 8*B*mi[{PBzzz,{1,4,3,2},4}]
  - (1/2)*mi[{PBzzz,{1,4,3,2},5}]
  + (16 + 8*B)*mi[{PBzzz,{1,4,3,2},6}]
  - (1/4)*mi[{PBzzz,{1,4,3,2},10}]
  + (-32 - 16*B)*mi[{PBzzz,{1,4,3,2},12}]
  + (1/4)*mi[{PBzzz,{1,4,3,2},13}]
  + (1/4)*mi[{PBzzz,{1,4,3,2},15}]
  + (1/2)*mi[{PBzzz,{1,4,3,2},16}]
  - (1/2)*mi[{PBzzz,{1,4,3,2},28}]
  - (3/2)*mi[{PBzzz,{1,4,3,2},56}]
  + (-16 + 8*B)*mi[{PBzzz,{2,1,4,3},1}]
  - 512*mi[{PBzzz,{2,1,4,3},2}]
  + (1/4)*mi[{PBzzz,{2,1,4,3},3}]
  + 8*B*mi[{PBzzz,{2,1,4,3},4}]
  - (1/2)*mi[{PBzzz,{2,1,4,3},5}]
  + (-16 + 8*B)*mi[{PBzzz,{2,1,4,3},6}]
  - (1/4)*mi[{PBzzz,{2,1,4,3},10}]
  + (32 - 16*B)*mi[{PBzzz,{2,1,4,3},12}]
  + (1/4)*mi[{PBzzz,{2,1,4,3},13}]
  + (1/4)*mi[{PBzzz,{2,1,4,3},15}]
  + (1/2)*mi[{PBzzz,{2,1,4,3},16}]
  - (1/2)*mi[{PBzzz,{2,1,4,3},28}]
  - (3/2)*mi[{PBzzz,{2,1,4,3},56}]
  + (16 + 8*B)*mi[{PBzzz,{2,3,4,1},1}]
  + 512*mi[{PBzzz,{2,3,4,1},2}]
  + (1/4)*mi[{PBzzz,{2,3,4,1},3}]
  + 8*B*mi[{PBzzz,{2,3,4,1},4}]
  - (1/2)*mi[{PBzzz,{2,3,4,1},5}]
  + (16 + 8*B)*mi[{PBzzz,{2,3,4,1},6}]
  - (1/4)*mi[{PBzzz,{2,3,4,1},10}]
  + (-32 - 16*B)*mi[{PBzzz,{2,3,4,1},12}]
  + (1/4)*mi[{PBzzz,{2,3,4,1},13}]
  + (1/4)*mi[{PBzzz,{2,3,4,1},15}]
  + (1/2)*mi[{PBzzz,{2,3,4,1},16}]
  - 8*B*mi[{PBzzz,{2,3,4,1},22}]
  - (1/4)*mi[{PBzzz,{2,3,4,1},23}]
  - (1/4)*mi[{PBzzz,{2,3,4,1},24}]
  + 8*B*mi[{PBzzz,{2,3,4,1},26}]
  - (1/2)*mi[{PBzzz,{2,3,4,1},28}]
  - (1/2)*mi[{PBzzz,{2,3,4,1},35}]
  - (1/4)*mi[{PBzzz,{2,3,4,1},37}]
  - (1/4)*mi[{PBzzz,{2,3,4,1},38}]
  - (3/2)*mi[{PBzzz,{2,3,4,1},56}]
  + 3*mi[{PBzzz,{2,3,4,1},67}]
  - (1/2)*mi[{PBzzz,{2,3,4,1},79}]
  + (3/2)*mi[{PBzzz,{2,3,4,1},80}]
  - 3*mi[{PBzzz,{2,3,4,1},86}]
  + (16 + 8*B)*mi[{PBzzz,{3,2,1,4},1}]
  + 512*mi[{PBzzz,{3,2,1,4},2}]
  + (1/4)*mi[{PBzzz,{3,2,1,4},3}]
  + 8*B*mi[{PBzzz,{3,2,1,4},4}]
  - (1/2)*mi[{PBzzz,{3,2,1,4},5}]
  + (16 + 8*B)*mi[{PBzzz,{3,2,1,4},6}]
  - (1/4)*mi[{PBzzz,{3,2,1,4},10}]
  + (-32 - 16*B)*mi[{PBzzz,{3,2,1,4},12}]
  + (1/4)*mi[{PBzzz,{3,2,1,4},13}]
  + (1/4)*mi[{PBzzz,{3,2,1,4},15}]
  + (1/2)*mi[{PBzzz,{3,2,1,4},16}]
  - (1/2)*mi[{PBzzz,{3,2,1,4},28}]
  - (3/2)*mi[{PBzzz,{3,2,1,4},56}]
  + (-16 + 8*B)*mi[{PBzzz,{3,4,1,2},1}]
  - 512*mi[{PBzzz,{3,4,1,2},2}]
  + (1/4)*mi[{PBzzz,{3,4,1,2},3}]
  + 8*B*mi[{PBzzz,{3,4,1,2},4}]
  - (1/2)*mi[{PBzzz,{3,4,1,2},5}]
  + (-16 + 8*B)*mi[{PBzzz,{3,4,1,2},6}]
  - (1/4)*mi[{PBzzz,{3,4,1,2},10}]
  + (32 - 16*B)*mi[{PBzzz,{3,4,1,2},12}]
  + (1/4)*mi[{PBzzz,{3,4,1,2},13}]
  + (1/4)*mi[{PBzzz,{3,4,1,2},15}]
  + (1/2)*mi[{PBzzz,{3,4,1,2},16}]
  - 8*B*mi[{PBzzz,{3,4,1,2},22}]
  - (1/4)*mi[{PBzzz,{3,4,1,2},23}]
  - (1/4)*mi[{PBzzz,{3,4,1,2},24}]
  + 8*B*mi[{PBzzz,{3,4,1,2},26}]
  - (1/2)*mi[{PBzzz,{3,4,1,2},28}]
  - (1/2)*mi[{PBzzz,{3,4,1,2},35}]
  - (1/4)*mi[{PBzzz,{3,4,1,2},37}]
  - (1/4)*mi[{PBzzz,{3,4,1,2},38}]
  - (3/2)*mi[{PBzzz,{3,4,1,2},56}]
  + 3*mi[{PBzzz,{3,4,1,2},67}]
  - (1/2)*mi[{PBzzz,{3,4,1,2},79}]
  + (3/2)*mi[{PBzzz,{3,4,1,2},80}]
  - 3*mi[{PBzzz,{3,4,1,2},86}]
  + (16 + 8*B)*mi[{PBzzz,{4,1,2,3},1}]
  + 512*mi[{PBzzz,{4,1,2,3},2}]
  + (1/4)*mi[{PBzzz,{4,1,2,3},3}]
  + 8*B*mi[{PBzzz,{4,1,2,3},4}]
  - (1/2)*mi[{PBzzz,{4,1,2,3},5}]
  + (16 + 8*B)*mi[{PBzzz,{4,1,2,3},6}]
  - (1/4)*mi[{PBzzz,{4,1,2,3},10}]
  + (-32 - 16*B)*mi[{PBzzz,{4,1,2,3},12}]
  + (1/4)*mi[{PBzzz,{4,1,2,3},13}]
  + (1/4)*mi[{PBzzz,{4,1,2,3},15}]
  + (1/2)*mi[{PBzzz,{4,1,2,3},16}]
  - 8*B*mi[{PBzzz,{4,1,2,3},22}]
  - (1/4)*mi[{PBzzz,{4,1,2,3},23}]
  - (1/4)*mi[{PBzzz,{4,1,2,3},24}]
  + 8*B*mi[{PBzzz,{4,1,2,3},26}]
  - (1/2)*mi[{PBzzz,{4,1,2,3},28}]
  - (1/2)*mi[{PBzzz,{4,1,2,3},35}]
  - (1/4)*mi[{PBzzz,{4,1,2,3},37}]
  - (1/4)*mi[{PBzzz,{4,1,2,3},38}]
  - (3/2)*mi[{PBzzz,{4,1,2,3},56}]
  + 3*mi[{PBzzz,{4,1,2,3},67}]
  - (1/2)*mi[{PBzzz,{4,1,2,3},79}]
  + (3/2)*mi[{PBzzz,{4,1,2,3},80}]
  - 3*mi[{PBzzz,{4,1,2,3},86}]
  + (-16 + 8*B)*mi[{PBzzz,{4,3,2,1},1}]
  - 512*mi[{PBzzz,{4,3,2,1},2}]
  + (1/4)*mi[{PBzzz,{4,3,2,1},3}]
  + 8*B*mi[{PBzzz,{4,3,2,1},4}]
  - (1/2)*mi[{PBzzz,{4,3,2,1},5}]
  + (-16 + 8*B)*mi[{PBzzz,{4,3,2,1},6}]
  - (1/4)*mi[{PBzzz,{4,3,2,1},10}]
  + (32 - 16*B)*mi[{PBzzz,{4,3,2,1},12}]
  + (1/4)*mi[{PBzzz,{4,3,2,1},13}]
  + (1/4)*mi[{PBzzz,{4,3,2,1},15}]
  + (1/2)*mi[{PBzzz,{4,3,2,1},16}]
  - (1/2)*mi[{PBzzz,{4,3,2,1},28}]
  - (3/2)*mi[{PBzzz,{4,3,2,1},56}]
  + (-16 + 16*B)*mi[{PBmzz,{1,2,3,4},1}]
  + (-512 + 512*B)*mi[{PBmzz,{1,2,3,4},2}]
  + (1/4)*mi[{PBmzz,{1,2,3,4},4}]
  - (1/2)*mi[{PBmzz,{1,2,3,4},5}]
  + (16 - 16*B)*mi[{PBmzz,{1,2,3,4},6}]
  + (1/4)*mi[{PBmzz,{1,2,3,4},7}]
  + (1/4)*mi[{PBmzz,{1,2,3,4},8}]
  + (32 - 32*B)*mi[{PBmzz,{1,2,3,4},9}]
  + (1/2)*mi[{PBmzz,{1,2,3,4},10}]
  + (16 - 16*B)*mi[{PBmzz,{1,2,3,4},16}]
  + (1/2)*mi[{PBmzz,{1,2,3,4},17}]
  + 4*B*mi[{PBmzz,{1,2,3,4},18}]
  - (1/2)*mi[{PBmzz,{1,2,3,4},19}]
  - (1/2)*mi[{PBmzz,{1,2,3,4},21}]
  + 4*B*mi[{PBmzz,{1,2,3,4},22}]
  - (1/4)*mi[{PBmzz,{1,2,3,4},25}]
  + (1/4)*mi[{PBmzz,{1,2,3,4},26}]
  - (3/2)*mi[{PBmzz,{1,2,3,4},28}]
  - (3/2)*mi[{PBmzz,{1,2,3,4},29}]
  - (1/2)*mi[{PBmzz,{1,2,3,4},31}]
  - (3/8)*mi[{PBmzz,{1,2,3,4},33}]
  + (1/2)*mi[{PBmzz,{1,2,3,4},34}]
  + (1/8)*mi[{PBmzz,{1,2,3,4},35}]
  + (5/12)*mi[{PBmzz,{1,2,3,4},36}]
  - (1/2)*mi[{PBmzz,{1,2,3,4},39}]
  + mi[{PBmzz,{1,2,3,4},42}]
  + mi[{PBmzz,{1,2,3,4},43}]
  + mi[{PBmzz,{1,2,3,4},47}]
  + (1/4)*mi[{PBmzz,{1,2,3,4},48}]
  + (3/2)*mi[{PBmzz,{1,2,3,4},49}]
  - 3*mi[{PBmzz,{1,2,3,4},50}]
  - (15/8)*mi[{PBmzz,{1,2,3,4},51}]
  + (1/4)*mi[{PBmzz,{1,2,3,4},52}]
  - (15/8)*mi[{PBmzz,{1,2,3,4},53}]
  + (1/4)*mi[{PBmzz,{1,2,3,4},54}]
  + (19/4)*mi[{PBmzz,{1,2,3,4},55}]
  - (1/4)*mi[{PBmzz,{1,2,3,4},56}]
  - 4*mi[{PBmzz,{1,2,3,4},58}]
  - (1/4)*mi[{PBmzz,{1,2,3,4},60}]
  + (9/4)*mi[{PBmzz,{1,2,3,4},63}]
  + (9/4)*mi[{PBmzz,{1,2,3,4},64}]
  + (3/4)*mi[{PBmzz,{1,2,3,4},65}]
  + (3/4)*mi[{PBmzz,{1,2,3,4},66}]
  + (9/4)*mi[{PBmzz,{1,2,3,4},67}]
  + (19/2)*mi[{PBmzz,{1,2,3,4},68}]
  + (1/2)*mi[{PBmzz,{1,2,3,4},71}]
  + (16 + 16*B)*mi[{PBmzz,{1,4,3,2},1}]
  + (512 + 512*B)*mi[{PBmzz,{1,4,3,2},2}]
  + (1/4)*mi[{PBmzz,{1,4,3,2},4}]
  - (1/2)*mi[{PBmzz,{1,4,3,2},5}]
  + (-16 - 16*B)*mi[{PBmzz,{1,4,3,2},6}]
  + (1/2)*mi[{PBmzz,{1,4,3,2},10}]
  + (-16 - 16*B)*mi[{PBmzz,{1,4,3,2},16}]
  - (1/2)*mi[{PBmzz,{1,4,3,2},19}]
  - (1/4)*mi[{PBmzz,{1,4,3,2},25}]
  + (1/2)*mi[{PBmzz,{1,4,3,2},34}]
  + (1/8)*mi[{PBmzz,{1,4,3,2},35}]
  - (1/2)*mi[{PBmzz,{1,4,3,2},39}]
  + (3/2)*mi[{PBmzz,{1,4,3,2},49}]
  - 3*mi[{PBmzz,{1,4,3,2},50}]
  + (1/2)*mi[{PBmzz,{1,4,3,2},71}]
  + (-16 + 16*B)*mi[{PBmzz,{2,1,4,3},1}]
  + (-512 + 512*B)*mi[{PBmzz,{2,1,4,3},2}]
  + (1/4)*mi[{PBmzz,{2,1,4,3},4}]
  - (1/2)*mi[{PBmzz,{2,1,4,3},5}]
  + (16 - 16*B)*mi[{PBmzz,{2,1,4,3},6}]
  + (1/2)*mi[{PBmzz,{2,1,4,3},10}]
  + (16 - 16*B)*mi[{PBmzz,{2,1,4,3},16}]
  - (1/2)*mi[{PBmzz,{2,1,4,3},19}]
  - (1/4)*mi[{PBmzz,{2,1,4,3},25}]
  + (3/2)*mi[{PBmzz,{2,1,4,3},34}]
  - (3/8)*mi[{PBmzz,{2,1,4,3},35}]
  - (1/2)*mi[{PBmzz,{2,1,4,3},39}]
  + (3/2)*mi[{PBmzz,{2,1,4,3},49}]
  - 3*mi[{PBmzz,{2,1,4,3},50}]
  + (1/2)*mi[{PBmzz,{2,1,4,3},71}]
  + (16 + 16*B)*mi[{PBmzz,{2,3,4,1},1}]
  + (512 + 512*B)*mi[{PBmzz,{2,3,4,1},2}]
  + (1/4)*mi[{PBmzz,{2,3,4,1},4}]
  - (1/2)*mi[{PBmzz,{2,3,4,1},5}]
  + (-16 - 16*B)*mi[{PBmzz,{2,3,4,1},6}]
  + (1/4)*mi[{PBmzz,{2,3,4,1},7}]
  + (1/4)*mi[{PBmzz,{2,3,4,1},8}]
  + (-32 - 32*B)*mi[{PBmzz,{2,3,4,1},9}]
  + (1/2)*mi[{PBmzz,{2,3,4,1},10}]
  + (-16 - 16*B)*mi[{PBmzz,{2,3,4,1},16}]
  + (1/2)*mi[{PBmzz,{2,3,4,1},17}]
  + 4*B*mi[{PBmzz,{2,3,4,1},18}]
  - (1/2)*mi[{PBmzz,{2,3,4,1},19}]
  - (1/2)*mi[{PBmzz,{2,3,4,1},21}]
  + 4*B*mi[{PBmzz,{2,3,4,1},22}]
  - (1/4)*mi[{PBmzz,{2,3,4,1},25}]
  + (1/4)*mi[{PBmzz,{2,3,4,1},26}]
  - (3/2)*mi[{PBmzz,{2,3,4,1},29}]
  - (1/2)*mi[{PBmzz,{2,3,4,1},31}]
  - (3/8)*mi[{PBmzz,{2,3,4,1},33}]
  + (3/2)*mi[{PBmzz,{2,3,4,1},34}]
  - (3/8)*mi[{PBmzz,{2,3,4,1},35}]
  + (5/12)*mi[{PBmzz,{2,3,4,1},36}]
  - (1/2)*mi[{PBmzz,{2,3,4,1},39}]
  + mi[{PBmzz,{2,3,4,1},42}]
  + mi[{PBmzz,{2,3,4,1},43}]
  + mi[{PBmzz,{2,3,4,1},47}]
  + (1/4)*mi[{PBmzz,{2,3,4,1},48}]
  + (3/2)*mi[{PBmzz,{2,3,4,1},49}]
  - 3*mi[{PBmzz,{2,3,4,1},50}]
  - (15/8)*mi[{PBmzz,{2,3,4,1},51}]
  + (1/4)*mi[{PBmzz,{2,3,4,1},52}]
  - (15/8)*mi[{PBmzz,{2,3,4,1},53}]
  + (1/4)*mi[{PBmzz,{2,3,4,1},54}]
  + (17/4)*mi[{PBmzz,{2,3,4,1},55}]
  - (1/4)*mi[{PBmzz,{2,3,4,1},56}]
  - 4*mi[{PBmzz,{2,3,4,1},58}]
  - (1/4)*mi[{PBmzz,{2,3,4,1},60}]
  + (9/4)*mi[{PBmzz,{2,3,4,1},63}]
  + (3/4)*mi[{PBmzz,{2,3,4,1},66}]
  + (1/2)*mi[{PBmzz,{2,3,4,1},71}]
  + (16 + 16*B)*mi[{PBmzz,{3,2,1,4},1}]
  + (512 + 512*B)*mi[{PBmzz,{3,2,1,4},2}]
  + (1/4)*mi[{PBmzz,{3,2,1,4},4}]
  - (1/2)*mi[{PBmzz,{3,2,1,4},5}]
  + (-16 - 16*B)*mi[{PBmzz,{3,2,1,4},6}]
  + (1/2)*mi[{PBmzz,{3,2,1,4},10}]
  + (-16 - 16*B)*mi[{PBmzz,{3,2,1,4},16}]
  - (1/2)*mi[{PBmzz,{3,2,1,4},19}]
  - (1/4)*mi[{PBmzz,{3,2,1,4},25}]
  + (1/2)*mi[{PBmzz,{3,2,1,4},34}]
  + (1/8)*mi[{PBmzz,{3,2,1,4},35}]
  - (1/2)*mi[{PBmzz,{3,2,1,4},39}]
  + (3/2)*mi[{PBmzz,{3,2,1,4},49}]
  - 3*mi[{PBmzz,{3,2,1,4},50}]
  + (1/2)*mi[{PBmzz,{3,2,1,4},71}]
  + (-16 + 16*B)*mi[{PBmzz,{3,4,1,2},1}]
  + (-512 + 512*B)*mi[{PBmzz,{3,4,1,2},2}]
  + (1/4)*mi[{PBmzz,{3,4,1,2},4}]
  - (1/2)*mi[{PBmzz,{3,4,1,2},5}]
  + (16 - 16*B)*mi[{PBmzz,{3,4,1,2},6}]
  + (1/4)*mi[{PBmzz,{3,4,1,2},7}]
  + (1/4)*mi[{PBmzz,{3,4,1,2},8}]
  - 32*B*mi[{PBmzz,{3,4,1,2},9}]
  + (1/2)*mi[{PBmzz,{3,4,1,2},10}]
  + (16 - 16*B)*mi[{PBmzz,{3,4,1,2},16}]
  + (1/2)*mi[{PBmzz,{3,4,1,2},17}]
  + 4*B*mi[{PBmzz,{3,4,1,2},18}]
  - (1/2)*mi[{PBmzz,{3,4,1,2},19}]
  - (1/2)*mi[{PBmzz,{3,4,1,2},21}]
  + 4*B*mi[{PBmzz,{3,4,1,2},22}]
  - (1/4)*mi[{PBmzz,{3,4,1,2},25}]
  + (1/4)*mi[{PBmzz,{3,4,1,2},26}]
  - (3/2)*mi[{PBmzz,{3,4,1,2},29}]
  - (1/2)*mi[{PBmzz,{3,4,1,2},31}]
  - (3/8)*mi[{PBmzz,{3,4,1,2},33}]
  + (3/2)*mi[{PBmzz,{3,4,1,2},34}]
  - (3/8)*mi[{PBmzz,{3,4,1,2},35}]
  + (5/12)*mi[{PBmzz,{3,4,1,2},36}]
  - (1/2)*mi[{PBmzz,{3,4,1,2},39}]
  + mi[{PBmzz,{3,4,1,2},42}]
  + mi[{PBmzz,{3,4,1,2},43}]
  + mi[{PBmzz,{3,4,1,2},47}]
  + (1/4)*mi[{PBmzz,{3,4,1,2},48}]
  + (3/2)*mi[{PBmzz,{3,4,1,2},49}]
  - 3*mi[{PBmzz,{3,4,1,2},50}]
  - (15/8)*mi[{PBmzz,{3,4,1,2},51}]
  + (1/4)*mi[{PBmzz,{3,4,1,2},52}]
  - (15/8)*mi[{PBmzz,{3,4,1,2},53}]
  + (1/4)*mi[{PBmzz,{3,4,1,2},54}]
  + (17/4)*mi[{PBmzz,{3,4,1,2},55}]
  + (3/4)*mi[{PBmzz,{3,4,1,2},66}]
  + (1/2)*mi[{PBmzz,{3,4,1,2},71}]
  + (16 + 16*B)*mi[{PBmzz,{4,1,2,3},1}]
  + (512 + 512*B)*mi[{PBmzz,{4,1,2,3},2}]
  + (1/4)*mi[{PBmzz,{4,1,2,3},4}]
  - (1/2)*mi[{PBmzz,{4,1,2,3},5}]
  + (-16 - 16*B)*mi[{PBmzz,{4,1,2,3},6}]
  + (1/4)*mi[{PBmzz,{4,1,2,3},7}]
  + (1/4)*mi[{PBmzz,{4,1,2,3},8}]
  - 32*B*mi[{PBmzz,{4,1,2,3},9}]
  + (1/2)*mi[{PBmzz,{4,1,2,3},10}]
  + (-16 - 16*B)*mi[{PBmzz,{4,1,2,3},16}]
  + (1/2)*mi[{PBmzz,{4,1,2,3},17}]
  + 4*B*mi[{PBmzz,{4,1,2,3},18}]
  - (1/2)*mi[{PBmzz,{4,1,2,3},19}]
  - (1/2)*mi[{PBmzz,{4,1,2,3},21}]
  + 4*B*mi[{PBmzz,{4,1,2,3},22}]
  - (1/4)*mi[{PBmzz,{4,1,2,3},25}]
  + (1/4)*mi[{PBmzz,{4,1,2,3},26}]
  - (1/2)*mi[{PBmzz,{4,1,2,3},31}]
  - (3/8)*mi[{PBmzz,{4,1,2,3},33}]
  + (3/2)*mi[{PBmzz,{4,1,2,3},34}]
  - (3/8)*mi[{PBmzz,{4,1,2,3},35}]
  + (5/12)*mi[{PBmzz,{4,1,2,3},36}]
  - (1/2)*mi[{PBmzz,{4,1,2,3},39}]
  + mi[{PBmzz,{4,1,2,3},42}]
  + mi[{PBmzz,{4,1,2,3},43}]
  + mi[{PBmzz,{4,1,2,3},47}]
  + (1/4)*mi[{PBmzz,{4,1,2,3},48}]
  + (3/2)*mi[{PBmzz,{4,1,2,3},49}]
  - 3*mi[{PBmzz,{4,1,2,3},50}]
  - (15/8)*mi[{PBmzz,{4,1,2,3},51}]
  + (1/4)*mi[{PBmzz,{4,1,2,3},52}]
  - (15/8)*mi[{PBmzz,{4,1,2,3},53}]
  + (1/4)*mi[{PBmzz,{4,1,2,3},54}]
  + (15/4)*mi[{PBmzz,{4,1,2,3},55}]
  + (1/2)*mi[{PBmzz,{4,1,2,3},71}]
  + (-16 + 16*B)*mi[{PBmzz,{4,3,2,1},1}]
  + (-512 + 512*B)*mi[{PBmzz,{4,3,2,1},2}]
  + (1/4)*mi[{PBmzz,{4,3,2,1},4}]
  - (1/2)*mi[{PBmzz,{4,3,2,1},5}]
  + (16 - 16*B)*mi[{PBmzz,{4,3,2,1},6}]
  + (1/2)*mi[{PBmzz,{4,3,2,1},10}]
  + (16 - 16*B)*mi[{PBmzz,{4,3,2,1},16}]
  - (1/2)*mi[{PBmzz,{4,3,2,1},19}]
  - (1/4)*mi[{PBmzz,{4,3,2,1},25}]
  + (1/2)*mi[{PBmzz,{4,3,2,1},34}]
  + (1/8)*mi[{PBmzz,{4,3,2,1},35}]
  - (1/2)*mi[{PBmzz,{4,3,2,1},39}]
  + (3/2)*mi[{PBmzz,{4,3,2,1},49}]
  - 3*mi[{PBmzz,{4,3,2,1},50}]
  + (1/2)*mi[{PBmzz,{4,3,2,1},71}]
  + (-512 + 512*B)*mi[{PBzmz,{1,2,3,4},1}]
  + (-32 + 16*B)*mi[{PBzmz,{1,2,3,4},2}]
  + (1/2)*mi[{PBzmz,{1,2,3,4},3}]
  + (16 - 16*B)*mi[{PBzmz,{1,2,3,4},15}]
  + (512 + 512*B)*mi[{PBzmz,{2,3,4,1},1}]
  + (32 + 16*B)*mi[{PBzmz,{2,3,4,1},2}]
  + (1/2)*mi[{PBzmz,{2,3,4,1},3}]
  + (-16 - 16*B)*mi[{PBzmz,{2,3,4,1},15}]
  + (-512 + 512*B)*mi[{PBzmz,{3,4,1,2},1}]
  + (-32 + 16*B)*mi[{PBzmz,{3,4,1,2},2}]
  + (1/2)*mi[{PBzmz,{3,4,1,2},3}]
  + (16 - 16*B)*mi[{PBzmz,{3,4,1,2},15}]
  + (512 + 512*B)*mi[{PBzmz,{4,1,2,3},1}]
  + (32 + 16*B)*mi[{PBzmz,{4,1,2,3},2}]
  + (1/2)*mi[{PBzmz,{4,1,2,3},3}]
  + (-16 - 16*B)*mi[{PBzmz,{4,1,2,3},15}]
  + (-16 + 16*B)*mi[{P,{1,2,3,4},1}]*mi[{P,{1,2,3,4},8}]
  + mi[{P,{1,2,3,4},5}]*mi[{P,{1,2,3,4},8}]
  + 8*mi[{P,{1,2,3,4},8}]*mi[{P,{1,2,3,4},8}]
  + (16 + 16*B)*mi[{P,{2,3,4,1},1}]*mi[{P,{2,3,4,1},8}]
  + mi[{P,{2,3,4,1},5}]*mi[{P,{2,3,4,1},8}]
  + (-16 + 16*B)*mi[{P,{3,4,1,2},1}]*mi[{P,{3,4,1,2},8}]
  + mi[{P,{3,4,1,2},5}]*mi[{P,{3,4,1,2},8}]
  + (16 + 16*B)*mi[{P,{4,1,2,3},1}]*mi[{P,{4,1,2,3},8}]
  + mi[{P,{4,1,2,3},5}]*mi[{P,{4,1,2,3},8}]
);

A22 = eps^(-4)*(
  (1 + B/2)*mi[{DPzz,{1,2,3,4},2}]
  + (1 + B/2)*mi[{DPzz,{1,2,3,4},3}]
  + (1/2)*mi[{DPzz,{1,2,3,4},4}]
  + (1/2)*mi[{DPzz,{1,2,3,4},5}]
  - 4*mi[{DPzz,{1,2,3,4},7}]
  - 4*mi[{DPzz,{1,2,3,4},8}]
  - (B1/16)*mi[{DPzz,{1,2,3,4},34}]
  - (B1/16)*mi[{DPzz,{1,2,3,4},36}]
  - (B1/32)*mi[{DPzz,{1,2,3,4},72}]
  + (3/2 + B/2 - 2*B1)*mi[{DPzz,{1,2,4,3},2}]
  + (1/2 - B1/2)*mi[{DPzz,{1,2,4,3},4}]
  + (4 - 4*B1)*mi[{DPzz,{1,2,4,3},7}]
  + (-1 - B - 2*B1)*mi[{DPzz,{1,3,2,4},2}]
  - B1*mi[{DPzz,{1,3,2,4},4}]
  - 8*B1*mi[{DPzz,{1,3,2,4},7}]
  - (1/8)*mi[{DPzz,{1,3,2,4},34}]
  - (1/16)*mi[{DPzz,{1,3,2,4},72}]
  + (2 - B - B1)*mi[{DPzz,{1,3,4,2},2}]
  + (1 - B1)*mi[{DPzz,{1,3,4,2},4}]
  + (-8 + 8*B1)*mi[{DPzz,{1,3,4,2},7}]
  + (1/2 + B/2 - 3*B1/2)*mi[{DPzz,{1,4,2,3},2}]
  - (B1/2)*mi[{DPzz,{1,4,2,3},4}]
  + 4*B1*mi[{DPzz,{1,4,2,3},7}]
  + (1/2 - B1/2)*mi[{DPzz,{2,1,3,4},4}]
  + (4 - 4*B1)*mi[{DPzz,{2,1,3,4},7}]
  + (1/2 + B/2 - 3*B1/2)*mi[{DPzz,{2,3,1,4},2}]
  + (-1 + B/2)*mi[{DPzz,{2,3,4,1},2}]
  + (-1 + B/2)*mi[{DPzz,{2,3,4,1},3}]
  - (1/2)*mi[{DPzz,{2,3,4,1},4}]
  - (1/2)*mi[{DPzz,{2,3,4,1},5}]
  - 4*mi[{DPzz,{2,3,4,1},7}]
  - 4*mi[{DPzz,{2,3,4,1},8}]
  + (-1/16 + B1/16)*mi[{DPzz,{2,3,4,1},34}]
  + (-1/16 + B1/16)*mi[{DPzz,{2,3,4,1},36}]
  + (-1/32 + B1/32)*mi[{DPzz,{2,3,4,1},72}]
  + (-1 - B)*mi[{DPzz,{2,4,1,3},2}]
  - (1/8)*mi[{DPzz,{2,4,1,3},34}]
  + (2 - B - B1)*mi[{DPzz,{2,4,3,1},2}]
  + (1 - B1)*mi[{DPzz,{2,4,3,1},4}]
  + (-8 + 8*B1)*mi[{DPzz,{2,4,3,1},7}]
  - B1*mi[{DPzz,{3,1,4,2},4}]
  - 8*B1*mi[{DPzz,{3,1,4,2},7}]
  - (B1/2)*mi[{DPzz,{3,2,4,1},4}]
  + 4*B1*mi[{DPzz,{3,2,4,1},7}]
  + (1/2 + B/2 - B1)*mi[{DPzz,{3,4,2,1},2}]
  + 2*mi[{DPmz,{1,2,3,4},1}]
  - mi[{DPmz,{1,2,3,4},2}]
  + (-1 + B)*mi[{DPmz,{1,2,3,4},3}]
  + mi[{DPmz,{1,2,3,4},4}]
  + mi[{DPmz,{1,2,3,4},6}]
  + 4*mi[{DPmz,{1,2,3,4},7}]
  - 2*mi[{DPmz,{1,2,3,4},8}]
  + (-1/128 + B1/128)*mi[{DPmz,{1,2,3,4},31}]
  + (3/128 - 3*B1/128)*mi[{DPmz,{1,2,3,4},32}]
  + (-1/64 + 5*B1/64)*mi[{DPmz,{1,2,3,4},33}]
  + (1/64 - B1/64)*mi[{DPmz,{1,2,3,4},52}]
  + (-4 + 4*B1)*mi[{DPmz,{1,2,4,3},1}]
  + (2 - 2*B1)*mi[{DPmz,{1,2,4,3},2}]
  + (2 - 2*B)*mi[{DPmz,{1,2,4,3},3}]
  + (-2 + 2*B1)*mi[{DPmz,{1,2,4,3},4}]
  + (-2 + 2*B1)*mi[{DPmz,{1,2,4,3},6}]
  + (8 - 8*B1)*mi[{DPmz,{1,2,4,3},7}]
  + (-4 + 4*B1)*mi[{DPmz,{1,2,4,3},8}]
  - (1/64)*mi[{DPmz,{1,2,4,3},31}]
  + (3/64)*mi[{DPmz,{1,2,4,3},32}]
  + (-1/32 - B1/8)*mi[{DPmz,{1,2,4,3},33}]
  + (1/32)*mi[{DPmz,{1,2,4,3},52}]
  + 2*B1*mi[{DPmz,{1,3,2,4},1}]
  - B1*mi[{DPmz,{1,3,2,4},2}]
  + (1 + B - 2*B1)*mi[{DPmz,{1,3,2,4},3}]
  + B1*mi[{DPmz,{1,3,2,4},4}]
  + B1*mi[{DPmz,{1,3,2,4},6}]
  - 4*B1*mi[{DPmz,{1,3,2,4},7}]
  + 2*B1*mi[{DPmz,{1,3,2,4},8}]
  + (-5/64 + B1/64)*mi[{DPmz,{1,3,2,4},33}]
  + (-2 + 2*B1)*mi[{DPmz,{1,3,4,2},1}]
  + (1 - B1)*mi[{DPmz,{1,3,4,2},2}]
  + (1 + B - 2*B1)*mi[{DPmz,{1,3,4,2},3}]
  + (-1 + B1)*mi[{DPmz,{1,3,4,2},4}]
  + (-1 + B1)*mi[{DPmz,{1,3,4,2},6}]
  + (-4 + 4*B1)*mi[{DPmz,{1,3,4,2},7}]
  + (2 - 2*B1)*mi[{DPmz,{1,3,4,2},8}]
  - (B1/128)*mi[{DPmz,{1,3,4,2},31}]
  + (3*B1/128)*mi[{DPmz,{1,3,4,2},32}]
  + (-1/16 - B1/64)*mi[{DPmz,{1,3,4,2},33}]
  + (B1/64)*mi[{DPmz,{1,3,4,2},52}]
  + 4*B1*mi[{DPmz,{1,4,2,3},1}]
  - 2*B1*mi[{DPmz,{1,4,2,3},2}]
  + (-2 - 2*B)*mi[{DPmz,{1,4,2,3},3}]
  + 2*B1*mi[{DPmz,{1,4,2,3},4}]
  + 2*B1*mi[{DPmz,{1,4,2,3},6}]
  + 8*B1*mi[{DPmz,{1,4,2,3},7}]
  - 4*B1*mi[{DPmz,{1,4,2,3},8}]
  + (-5/32 + B1/8)*mi[{DPmz,{1,4,2,3},33}]
  - 2*mi[{DPmz,{1,4,3,2},1}]
  + mi[{DPmz,{1,4,3,2},2}]
  + (1 + B)*mi[{DPmz,{1,4,3,2},3}]
  - mi[{DPmz,{1,4,3,2},4}]
  - mi[{DPmz,{1,4,3,2},6}]
  + 4*mi[{DPmz,{1,4,3,2},7}]
  - 2*mi[{DPmz,{1,4,3,2},8}]
  + (1/16 - 5*B1/64)*mi[{DPmz,{1,4,3,2},33}]
  + (-4 + 4*B1)*mi[{DPmz,{2,1,3,4},1}]
  + (2 - 2*B1)*mi[{DPmz,{2,1,3,4},2}]
  + (2 - 2*B)*mi[{DPmz,{2,1,3,4},3}]
  + (-2 + 2*B1)*mi[{DPmz,{2,1,3,4},4}]
  + (-2 + 2*B1)*mi[{DPmz,{2,1,3,4},6}]
  + (8 - 8*B1)*mi[{DPmz,{2,1,3,4},7}]
  + (-4 + 4*B1)*mi[{DPmz,{2,1,3,4},8}]
  - (1/64)*mi[{DPmz,{2,1,3,4},31}]
  + (3/64)*mi[{DPmz,{2,1,3,4},32}]
  + (-1/32 - B1/8)*mi[{DPmz,{2,1,3,4},33}]
  + (1/32)*mi[{DPmz,{2,1,3,4},52}]
  + 2*mi[{DPmz,{2,1,4,3},1}]
  - mi[{DPmz,{2,1,4,3},2}]
  + (-1 + B)*mi[{DPmz,{2,1,4,3},3}]
  + mi[{DPmz,{2,1,4,3},4}]
  + mi[{DPmz,{2,1,4,3},6}]
  + 4*mi[{DPmz,{2,1,4,3},7}]
  - 2*mi[{DPmz,{2,1,4,3},8}]
  + (-1/128 + B1/128)*mi[{DPmz,{2,1,4,3},31}]
  + (3/128 - 3*B1/128)*mi[{DPmz,{2,1,4,3},32}]
  + (-1/64 + 5*B1/64)*mi[{DPmz,{2,1,4,3},33}]
  + (1/64 - B1/64)*mi[{DPmz,{2,1,4,3},52}]
  + 4*B1*mi[{DPmz,{2,3,1,4},1}]
  - 2*B1*mi[{DPmz,{2,3,1,4},2}]
  + (-2 - 2*B)*mi[{DPmz,{2,3,1,4},3}]
  + 2*B1*mi[{DPmz,{2,3,1,4},4}]
  + 2*B1*mi[{DPmz,{2,3,1,4},6}]
  + 8*B1*mi[{DPmz,{2,3,1,4},7}]
  - 4*B1*mi[{DPmz,{2,3,1,4},8}]
  + (-5/32 + B1/8)*mi[{DPmz,{2,3,1,4},33}]
  - 2*mi[{DPmz,{2,3,4,1},1}]
  + mi[{DPmz,{2,3,4,1},2}]
  + (1 + B)*mi[{DPmz,{2,3,4,1},3}]
  - mi[{DPmz,{2,3,4,1},4}]
  - mi[{DPmz,{2,3,4,1},6}]
  + 4*mi[{DPmz,{2,3,4,1},7}]
  - 2*mi[{DPmz,{2,3,4,1},8}]
  - (B1/128)*mi[{DPmz,{2,3,4,1},31}]
  + (3*B1/128)*mi[{DPmz,{2,3,4,1},32}]
  + (1/16 - 5*B1/64)*mi[{DPmz,{2,3,4,1},33}]
  + (B1/64)*mi[{DPmz,{2,3,4,1},52}]
  + 2*B1*mi[{DPmz,{2,4,1,3},1}]
  - B1*mi[{DPmz,{2,4,1,3},2}]
  + (1 + B - 2*B1)*mi[{DPmz,{2,4,1,3},3}]
  + B1*mi[{DPmz,{2,4,1,3},4}]
  + B1*mi[{DPmz,{2,4,1,3},6}]
  - 4*B1*mi[{DPmz,{2,4,1,3},7}]
  + 2*B1*mi[{DPmz,{2,4,1,3},8}]
  + (-5/64 + B1/64)*mi[{DPmz,{2,4,1,3},33}]
  + (-2 + 2*B1)*mi[{DPmz,{2,4,3,1},1}]
  + (1 - B1)*mi[{DPmz,{2,4,3,1},2}]
  + (1 + B - 2*B1)*mi[{DPmz,{2,4,3,1},3}]
  + (-1 + B1)*mi[{DPmz,{2,4,3,1},4}]
  + (-1 + B1)*mi[{DPmz,{2,4,3,1},6}]
  + (-4 + 4*B1)*mi[{DPmz,{2,4,3,1},7}]
  + (2 - 2*B1)*mi[{DPmz,{2,4,3,1},8}]
  + (-1/16 - B1/64)*mi[{DPmz,{2,4,3,1},33}]
  + (-2 + 2*B1)*mi[{DPmz,{3,1,2,4},1}]
  + (1 - B1)*mi[{DPmz,{3,1,2,4},2}]
  + (1 + B - 2*B1)*mi[{DPmz,{3,1,2,4},3}]
  + (-1 + B1)*mi[{DPmz,{3,1,2,4},4}]
  + (-1 + B1)*mi[{DPmz,{3,1,2,4},6}]
  + (-4 + 4*B1)*mi[{DPmz,{3,1,2,4},7}]
  + (2 - 2*B1)*mi[{DPmz,{3,1,2,4},8}]
  - (B1/128)*mi[{DPmz,{3,1,2,4},31}]
  + (3*B1/128)*mi[{DPmz,{3,1,2,4},32}]
  + (-1/16 - B1/64)*mi[{DPmz,{3,1,2,4},33}]
  + (B1/64)*mi[{DPmz,{3,1,2,4},52}]
  + 2*B1*mi[{DPmz,{3,1,4,2},1}]
  - B1*mi[{DPmz,{3,1,4,2},2}]
  + (1 + B - 2*B1)*mi[{DPmz,{3,1,4,2},3}]
  + B1*mi[{DPmz,{3,1,4,2},4}]
  + B1*mi[{DPmz,{3,1,4,2},6}]
  - 4*B1*mi[{DPmz,{3,1,4,2},7}]
  + 2*B1*mi[{DPmz,{3,1,4,2},8}]
  + (-1/128 + B1/128)*mi[{DPmz,{3,1,4,2},31}]
  + (3/128 - 3*B1/128)*mi[{DPmz,{3,1,4,2},32}]
  + (-5/64 + B1/64)*mi[{DPmz,{3,1,4,2},33}]
  + (1/64 - B1/64)*mi[{DPmz,{3,1,4,2},52}]
  - 2*mi[{DPmz,{3,2,1,4},1}]
  + mi[{DPmz,{3,2,1,4},2}]
  + (1 + B)*mi[{DPmz,{3,2,1,4},3}]
  - mi[{DPmz,{3,2,1,4},4}]
  - mi[{DPmz,{3,2,1,4},6}]
  + 4*mi[{DPmz,{3,2,1,4},7}]
  - 2*mi[{DPmz,{3,2,1,4},8}]
  + (1/16 - 5*B1/64)*mi[{DPmz,{3,2,1,4},33}]
  + 4*B1*mi[{DPmz,{3,2,4,1},1}]
  - 2*B1*mi[{DPmz,{3,2,4,1},2}]
  + (-2 - 2*B)*mi[{DPmz,{3,2,4,1},3}]
  + 2*B1*mi[{DPmz,{3,2,4,1},4}]
  + 2*B1*mi[{DPmz,{3,2,4,1},6}]
  + 8*B1*mi[{DPmz,{3,2,4,1},7}]
  - 4*B1*mi[{DPmz,{3,2,4,1},8}]
  - (1/64)*mi[{DPmz,{3,2,4,1},31}]
  + (3/64)*mi[{DPmz,{3,2,4,1},32}]
  + (-5/32 + B1/8)*mi[{DPmz,{3,2,4,1},33}]
  + (1/32)*mi[{DPmz,{3,2,4,1},52}]
  + 2*mi[{DPmz,{3,4,1,2},1}]
  - mi[{DPmz,{3,4,1,2},2}]
  + (-1 + B)*mi[{DPmz,{3,4,1,2},3}]
  + mi[{DPmz,{3,4,1,2},4}]
  + mi[{DPmz,{3,4,1,2},6}]
  + 4*mi[{DPmz,{3,4,1,2},7}]
  - 2*mi[{DPmz,{3,4,1,2},8}]
  + (-1/64 + 5*B1/64)*mi[{DPmz,{3,4,1,2},33}]
  + (-4 + 4*B1)*mi[{DPmz,{3,4,2,1},1}]
  + (2 - 2*B1)*mi[{DPmz,{3,4,2,1},2}]
  + (2 - 2*B)*mi[{DPmz,{3,4,2,1},3}]
  + (-2 + 2*B1)*mi[{DPmz,{3,4,2,1},4}]
  + (-2 + 2*B1)*mi[{DPmz,{3,4,2,1},6}]
  + (8 - 8*B1)*mi[{DPmz,{3,4,2,1},7}]
  + (-4 + 4*B1)*mi[{DPmz,{3,4,2,1},8}]
  + (-1/32 - B1/8)*mi[{DPmz,{3,4,2,1},33}]
  - 2*mi[{DPmz,{4,1,2,3},1}]
  + mi[{DPmz,{4,1,2,3},2}]
  + (1 + B)*mi[{DPmz,{4,1,2,3},3}]
  - mi[{DPmz,{4,1,2,3},4}]
  - mi[{DPmz,{4,1,2,3},6}]
  + 4*mi[{DPmz,{4,1,2,3},7}]
  - 2*mi[{DPmz,{4,1,2,3},8}]
  - (B1/128)*mi[{DPmz,{4,1,2,3},31}]
  + (3*B1/128)*mi[{DPmz,{4,1,2,3},32}]
  + (1/16 - 5*B1/64)*mi[{DPmz,{4,1,2,3},33}]
  + (B1/64)*mi[{DPmz,{4,1,2,3},52}]
  + 4*B1*mi[{DPmz,{4,1,3,2},1}]
  - 2*B1*mi[{DPmz,{4,1,3,2},2}]
  + (-2 - 2*B)*mi[{DPmz,{4,1,3,2},3}]
  + 2*B1*mi[{DPmz,{4,1,3,2},4}]
  + 2*B1*mi[{DPmz,{4,1,3,2},6}]
  + 8*B1*mi[{DPmz,{4,1,3,2},7}]
  - 4*B1*mi[{DPmz,{4,1,3,2},8}]
  - (1/64)*mi[{DPmz,{4,1,3,2},31}]
  + (3/64)*mi[{DPmz,{4,1,3,2},32}]
  + (-5/32 + B1/8)*mi[{DPmz,{4,1,3,2},33}]
  + (1/32)*mi[{DPmz,{4,1,3,2},52}]
  + (-2 + 2*B1)*mi[{DPmz,{4,2,1,3},1}]
  + (1 - B1)*mi[{DPmz,{4,2,1,3},2}]
  + (1 + B - 2*B1)*mi[{DPmz,{4,2,1,3},3}]
  + (-1 + B1)*mi[{DPmz,{4,2,1,3},4}]
  + (-1 + B1)*mi[{DPmz,{4,2,1,3},6}]
  + (-4 + 4*B1)*mi[{DPmz,{4,2,1,3},7}]
  + (2 - 2*B1)*mi[{DPmz,{4,2,1,3},8}]
  + (-1/16 - B1/64)*mi[{DPmz,{4,2,1,3},33}]
  + 2*B1*mi[{DPmz,{4,2,3,1},1}]
  - B1*mi[{DPmz,{4,2,3,1},2}]
  + (1 + B - 2*B1)*mi[{DPmz,{4,2,3,1},3}]
  + B1*mi[{DPmz,{4,2,3,1},4}]
  + B1*mi[{DPmz,{4,2,3,1},6}]
  - 4*B1*mi[{DPmz,{4,2,3,1},7}]
  + 2*B1*mi[{DPmz,{4,2,3,1},8}]
  + (-1/128 + B1/128)*mi[{DPmz,{4,2,3,1},31}]
  + (3/128 - 3*B1/128)*mi[{DPmz,{4,2,3,1},32}]
  + (-5/64 + B1/64)*mi[{DPmz,{4,2,3,1},33}]
  + (1/64 - B1/64)*mi[{DPmz,{4,2,3,1},52}]
  + (-4 + 4*B1)*mi[{DPmz,{4,3,1,2},1}]
  + (2 - 2*B1)*mi[{DPmz,{4,3,1,2},2}]
  + (2 - 2*B)*mi[{DPmz,{4,3,1,2},3}]
  + (-2 + 2*B1)*mi[{DPmz,{4,3,1,2},4}]
  + (-2 + 2*B1)*mi[{DPmz,{4,3,1,2},6}]
  + (8 - 8*B1)*mi[{DPmz,{4,3,1,2},7}]
  + (-4 + 4*B1)*mi[{DPmz,{4,3,1,2},8}]
  + (-1/32 - B1/8)*mi[{DPmz,{4,3,1,2},33}]
  + 2*mi[{DPmz,{4,3,2,1},1}]
  - mi[{DPmz,{4,3,2,1},2}]
  + (-1 + B)*mi[{DPmz,{4,3,2,1},3}]
  + mi[{DPmz,{4,3,2,1},4}]
  + mi[{DPmz,{4,3,2,1},6}]
  + 4*mi[{DPmz,{4,3,2,1},7}]
  - 2*mi[{DPmz,{4,3,2,1},8}]
  + (-1/64 + 5*B1/64)*mi[{DPmz,{4,3,2,1},33}]
  + (1/2)*mi[{HBzzz,{1,2,3,4},7}]
  + mi[{HBzzz,{1,2,3,4},8}]
  - (1/2)*mi[{HBzzz,{1,2,3,4},13}]
  + (3*B1/64)*mi[{HBzzz,{1,2,3,4},26}]
  - (B1/16)*mi[{HBzzz,{1,2,3,4},27}]
  + (3/64 - 3*B1/64)*mi[{HBzzz,{1,2,3,4},30}]
  + (-1/16 + B1/16)*mi[{HBzzz,{1,2,3,4},31}]
  + (1/16 - B1/64)*mi[{HBzzz,{1,2,3,4},34}]
  + (1/4 - B1/16)*mi[{HBzzz,{1,2,3,4},35}]
  + (3/64 + B1/64)*mi[{HBzzz,{1,2,3,4},36}]
  + (3/16 + B1/16)*mi[{HBzzz,{1,2,3,4},37}]
  + (1 - B1)*mi[{HBzzz,{1,2,4,3},7}]
  + (1 - B1)*mi[{HBzzz,{1,2,4,3},8}]
  - 2*B1*mi[{HBzzz,{1,3,2,4},7}]
  - 2*B1*mi[{HBzzz,{1,3,2,4},8}]
  + (3/32)*mi[{HBzzz,{1,3,2,4},26}]
  - (1/8)*mi[{HBzzz,{1,3,2,4},27}]
  + (1 - B1)*mi[{HBzzz,{1,3,4,2},7}]
  + (2 - 2*B1)*mi[{HBzzz,{1,3,4,2},8}]
  + (3/32)*mi[{HBzzz,{1,3,4,2},26}]
  - (1/8)*mi[{HBzzz,{1,3,4,2},27}]
  - (B1/2)*mi[{HBzzz,{1,4,2,3},7}]
  - B1*mi[{HBzzz,{1,4,2,3},8}]
  + (1 - B1)*mi[{HBzzz,{2,1,3,4},7}]
  + (1 - B1)*mi[{HBzzz,{2,1,3,4},8}]
  - (B1/2)*mi[{HBzzz,{2,3,1,4},7}]
  - (1/2)*mi[{HBzzz,{2,3,4,1},7}]
  - mi[{HBzzz,{2,3,4,1},8}]
  + (1/2)*mi[{HBzzz,{2,3,4,1},13}]
  + mi[{HBzzz,{2,3,4,1},14}]
  + (3/64 - 3*B1/64)*mi[{HBzzz,{2,3,4,1},26}]
  + (-1/16 + B1/16)*mi[{HBzzz,{2,3,4,1},27}]
  + (3*B1/64)*mi[{HBzzz,{2,3,4,1},30}]
  - (B1/16)*mi[{HBzzz,{2,3,4,1},31}]
  + (3/64 + B1/64)*mi[{HBzzz,{2,3,4,1},34}]
  + (3/16 + B1/16)*mi[{HBzzz,{2,3,4,1},35}]
  + (3/32)*mi[{HBzzz,{2,4,1,3},26}]
  - (1/8)*mi[{HBzzz,{2,4,1,3},27}]
  + (1 - B1)*mi[{HBzzz,{2,4,3,1},7}]
  + (2 - 2*B1)*mi[{HBzzz,{2,4,3,1},8}]
  + (3/32)*mi[{HBzzz,{2,4,3,1},26}]
  - (1/8)*mi[{HBzzz,{2,4,3,1},27}]
  + (1 - B1)*mi[{HBzzz,{3,1,2,4},7}]
  - 2*B1*mi[{HBzzz,{3,1,4,2},7}]
  - 2*B1*mi[{HBzzz,{3,1,4,2},8}]
  - (B1/2)*mi[{HBzzz,{3,2,4,1},7}]
  - B1*mi[{HBzzz,{3,2,4,1},8}]
  + (1/2)*mi[{HBzzz,{3,4,1,2},7}]
  - (1/2)*mi[{HBzzz,{3,4,1,2},13}]
  - mi[{HBzzz,{3,4,1,2},14}]
  + (3*B1/64)*mi[{HBzzz,{3,4,1,2},26}]
  - (B1/16)*mi[{HBzzz,{3,4,1,2},27}]
  + (3/64 - 3*B1/64)*mi[{HBzzz,{3,4,1,2},30}]
  + (-1/16 + B1/16)*mi[{HBzzz,{3,4,1,2},31}]
  + (1/16 - B1/64)*mi[{HBzzz,{3,4,1,2},34}]
  + (1/4 - B1/16)*mi[{HBzzz,{3,4,1,2},35}]
  - (1/2)*mi[{HBzzz,{4,1,2,3},7}]
  + (1/2)*mi[{HBzzz,{4,1,2,3},13}]
  + (3/64 - 3*B1/64)*mi[{HBzzz,{4,1,2,3},26}]
  + (-1/16 + B1/16)*mi[{HBzzz,{4,1,2,3},27}]
  + (3*B1/64)*mi[{HBzzz,{4,1,2,3},30}]
  - (B1/16)*mi[{HBzzz,{4,1,2,3},31}]
  - (B1/2)*mi[{HBzzz,{4,1,3,2},7}]
  + (1 - B1)*mi[{HBzzz,{4,2,1,3},7}]
  + (1/4 - B/4)*mi[{HBmzz,{1,2,3,4},1}]
  - (1/4)*mi[{HBmzz,{1,2,3,4},4}]
  + (-1/8 + 5*B1/32)*mi[{HBmzz,{1,2,3,4},9}]
  + (7/4 + B/4 - B1)*mi[{HBmzz,{1,2,3,4},10}]
  - (3*B1/8)*mi[{HBmzz,{1,2,3,4},11}]
  + (-7/128 + 5*B1/128)*mi[{HBmzz,{1,2,3,4},12}]
  + (1/4 + B/4 - B1)*mi[{HBmzz,{1,2,3,4},13}]
  + (3/32 + 3*B1/32)*mi[{HBmzz,{1,2,3,4},14}]
  + (B1/32)*mi[{HBmzz,{1,2,3,4},19}]
  + (3/32 - B1/16)*mi[{HBmzz,{1,2,3,4},21}]
  + (1/4 - B/4)*mi[{HBmzz,{1,2,4,3},1}]
  + (1/4 - B1/4)*mi[{HBmzz,{1,2,4,3},4}]
  + (1/8 + B1/32)*mi[{HBmzz,{1,2,4,3},9}]
  + (1/128 - 11*B1/128)*mi[{HBmzz,{1,2,4,3},12}]
  + (1/2 + B/2 - B1)*mi[{HBmzz,{1,3,2,4},1}]
  - (B1/2)*mi[{HBmzz,{1,3,2,4},4}]
  + (5/16 - B1/4)*mi[{HBmzz,{1,3,2,4},9}]
  + (3/2 - B/2 - 3*B1)*mi[{HBmzz,{1,3,2,4},10}]
  - (3/4)*mi[{HBmzz,{1,3,2,4},11}]
  + (-5/128 - B1/16)*mi[{HBmzz,{1,3,2,4},12}]
  - (B/2)*mi[{HBmzz,{1,3,2,4},13}]
  + (9/32)*mi[{HBmzz,{1,3,2,4},14}]
  + (5/32)*mi[{HBmzz,{1,3,2,4},17}]
  - (5/16)*mi[{HBmzz,{1,3,2,4},18}]
  + (1/16)*mi[{HBmzz,{1,3,2,4},19}]
  - (1/32)*mi[{HBmzz,{1,3,2,4},21}]
  + (1/2 + B/2 - B1)*mi[{HBmzz,{1,3,4,2},1}]
  + (-1/2 + B1/2)*mi[{HBmzz,{1,3,4,2},4}]
  + (1/16 + B1/4)*mi[{HBmzz,{1,3,4,2},9}]
  + (-13/128 + B1/16)*mi[{HBmzz,{1,3,4,2},12}]
  + (-1/4 - B/4)*mi[{HBmzz,{1,4,2,3},1}]
  + (B1/4)*mi[{HBmzz,{1,4,2,3},4}]
  + (5/32 - B1/32)*mi[{HBmzz,{1,4,2,3},9}]
  + (-3/4 + B/4 - B1)*mi[{HBmzz,{1,4,2,3},10}]
  + (-3/8 + 3*B1/8)*mi[{HBmzz,{1,4,2,3},11}]
  + (-5/64 + 11*B1/128)*mi[{HBmzz,{1,4,2,3},12}]
  + (3/4 + B/4 - B1)*mi[{HBmzz,{1,4,2,3},13}]
  + (3/16 - 3*B1/32)*mi[{HBmzz,{1,4,2,3},14}]
  + (1/32 - B1/32)*mi[{HBmzz,{1,4,2,3},19}]
  + (1/32 + B1/16)*mi[{HBmzz,{1,4,2,3},21}]
  + (-1/4 - B/4)*mi[{HBmzz,{1,4,3,2},1}]
  - (1/4)*mi[{HBmzz,{1,4,3,2},4}]
  + (1/32 - 5*B1/32)*mi[{HBmzz,{1,4,3,2},9}]
  + (-1/64 - 5*B1/128)*mi[{HBmzz,{1,4,3,2},12}]
  + (1/4 - B/4)*mi[{HBmzz,{2,1,3,4},1}]
  + (1/4 - B1/4)*mi[{HBmzz,{2,1,3,4},4}]
  + (1/8 - 5*B1/32)*mi[{HBmzz,{2,1,3,4},9}]
  + (7/4 + B/4 - B1)*mi[{HBmzz,{2,1,3,4},10}]
  + (1/128 - 7*B1/128)*mi[{HBmzz,{2,1,3,4},12}]
  + (1/4 + B/4 - B1)*mi[{HBmzz,{2,1,3,4},13}]
  + (3/32 - B1/32)*mi[{HBmzz,{2,1,3,4},14}]
  + (3/32 - B1/16)*mi[{HBmzz,{2,1,3,4},21}]
  + (1/4 - B/4)*mi[{HBmzz,{2,1,4,3},1}]
  - (1/4)*mi[{HBmzz,{2,1,4,3},4}]
  + (-1/8 - B1/32)*mi[{HBmzz,{2,1,4,3},9}]
  + (-7/128 + 9*B1/128)*mi[{HBmzz,{2,1,4,3},12}]
  + (-1/4 - B/4)*mi[{HBmzz,{2,3,1,4},1}]
  + (B1/4)*mi[{HBmzz,{2,3,1,4},4}]
  + (5/32 - B1/32)*mi[{HBmzz,{2,3,1,4},9}]
  + (-3/4 + B/4 - B1)*mi[{HBmzz,{2,3,1,4},10}]
  + (-3/8 + 3*B1/8)*mi[{HBmzz,{2,3,1,4},11}]
  + (-5/64 + 11*B1/128)*mi[{HBmzz,{2,3,1,4},12}]
  + (3/4 + B/4 - B1)*mi[{HBmzz,{2,3,1,4},13}]
  + (3/16 - 3*B1/32)*mi[{HBmzz,{2,3,1,4},14}]
  + (1/32 - B1/32)*mi[{HBmzz,{2,3,1,4},19}]
  + (1/32 + B1/16)*mi[{HBmzz,{2,3,1,4},21}]
  + (-1/4 - B/4)*mi[{HBmzz,{2,3,4,1},1}]
  - (1/4)*mi[{HBmzz,{2,3,4,1},4}]
  + (1/32 - 5*B1/32)*mi[{HBmzz,{2,3,4,1},9}]
  + (-1/64 - 5*B1/128)*mi[{HBmzz,{2,3,4,1},12}]
  + (1/2 + B/2 - B1)*mi[{HBmzz,{2,4,1,3},1}]
  - (B1/2)*mi[{HBmzz,{2,4,1,3},4}]
  + (5/16 - B1/4)*mi[{HBmzz,{2,4,1,3},9}]
  + (3/2 - B/2 - 3*B1)*mi[{HBmzz,{2,4,1,3},10}]
  - (3/4)*mi[{HBmzz,{2,4,1,3},11}]
  + (-5/128 - B1/16)*mi[{HBmzz,{2,4,1,3},12}]
  - (B/2)*mi[{HBmzz,{2,4,1,3},13}]
  + (9/32)*mi[{HBmzz,{2,4,1,3},14}]
  + (5/32)*mi[{HBmzz,{2,4,1,3},17}]
  - (5/16)*mi[{HBmzz,{2,4,1,3},18}]
  + (1/16)*mi[{HBmzz,{2,4,1,3},19}]
  - (1/32)*mi[{HBmzz,{2,4,1,3},21}]
  + (1/2 + B/2 - B1)*mi[{HBmzz,{2,4,3,1},1}]
  + (-1/2 + B1/2)*mi[{HBmzz,{2,4,3,1},4}]
  + (1/16 + B1/4)*mi[{HBmzz,{2,4,3,1},9}]
  + (-13/128 + B1/16)*mi[{HBmzz,{2,4,3,1},12}]
  + (1/2 + B/2 - B1)*mi[{HBmzz,{3,1,2,4},1}]
  + (-1/2 + B1/2)*mi[{HBmzz,{3,1,2,4},4}]
  + (-5/16 + B1/4)*mi[{HBmzz,{3,1,2,4},9}]
  + (3/2 - B/2 - 3*B1)*mi[{HBmzz,{3,1,2,4},10}]
  + (-5/128 + B1/16)*mi[{HBmzz,{3,1,2,4},12}]
  - (B/2)*mi[{HBmzz,{3,1,2,4},13}]
  + (1/32)*mi[{HBmzz,{3,1,2,4},14}]
  - (1/32)*mi[{HBmzz,{3,1,2,4},21}]
  + (1/2 + B/2 - B1)*mi[{HBmzz,{3,1,4,2},1}]
  - (B1/2)*mi[{HBmzz,{3,1,4,2},4}]
  + (-1/16 - B1/4)*mi[{HBmzz,{3,1,4,2},9}]
  + (3/128 - B1/16)*mi[{HBmzz,{3,1,4,2},12}]
  + (-1/4 - B/4)*mi[{HBmzz,{3,2,1,4},1}]
  - (1/4)*mi[{HBmzz,{3,2,1,4},4}]
  + (-5/32 + B1/32)*mi[{HBmzz,{3,2,1,4},9}]
  + (-3/4 + B/4 - B1)*mi[{HBmzz,{3,2,1,4},10}]
  + (1/64 - 9*B1/128)*mi[{HBmzz,{3,2,1,4},12}]
  + (3/4 + B/4 - B1)*mi[{HBmzz,{3,2,1,4},13}]
  + (1/16 + B1/32)*mi[{HBmzz,{3,2,1,4},14}]
  + (1/32 + B1/16)*mi[{HBmzz,{3,2,1,4},21}]
  + (-1/4 - B/4)*mi[{HBmzz,{3,2,4,1},1}]
  + (B1/4)*mi[{HBmzz,{3,2,4,1},4}]
  + (-1/32 + 5*B1/32)*mi[{HBmzz,{3,2,4,1},9}]
  + (-3/64 + 7*B1/128)*mi[{HBmzz,{3,2,4,1},12}]
  + (1/4 - B/4)*mi[{HBmzz,{3,4,1,2},1}]
  - (1/4)*mi[{HBmzz,{3,4,1,2},4}]
  + (-1/8 + 5*B1/32)*mi[{HBmzz,{3,4,1,2},9}]
  + (7/4 + B/4 - B1)*mi[{HBmzz,{3,4,1,2},10}]
  - (3*B1/8)*mi[{HBmzz,{3,4,1,2},11}]
  + (-7/128 + 5*B1/128)*mi[{HBmzz,{3,4,1,2},12}]
  + (1/4 + B/4 - B1)*mi[{HBmzz,{3,4,1,2},13}]
  + (3/32 + 3*B1/32)*mi[{HBmzz,{3,4,1,2},14}]
  + (B1/32)*mi[{HBmzz,{3,4,1,2},19}]
  + (3/32 - B1/16)*mi[{HBmzz,{3,4,1,2},21}]
  + (1/4 - B/4)*mi[{HBmzz,{3,4,2,1},1}]
  + (1/4 - B1/4)*mi[{HBmzz,{3,4,2,1},4}]
  + (1/8 + B1/32)*mi[{HBmzz,{3,4,2,1},9}]
  + (1/128 - 11*B1/128)*mi[{HBmzz,{3,4,2,1},12}]
  + (-1/4 - B/4)*mi[{HBmzz,{4,1,2,3},1}]
  - (1/4)*mi[{HBmzz,{4,1,2,3},4}]
  + (-5/32 + B1/32)*mi[{HBmzz,{4,1,2,3},9}]
  + (-3/4 + B/4 - B1)*mi[{HBmzz,{4,1,2,3},10}]
  + (1/64 - 9*B1/128)*mi[{HBmzz,{4,1,2,3},12}]
  + (3/4 + B/4 - B1)*mi[{HBmzz,{4,1,2,3},13}]
  + (1/16 + B1/32)*mi[{HBmzz,{4,1,2,3},14}]
  + (1/32 + B1/16)*mi[{HBmzz,{4,1,2,3},21}]
  + (-1/4 - B/4)*mi[{HBmzz,{4,1,3,2},1}]
  + (B1/4)*mi[{HBmzz,{4,1,3,2},4}]
  + (-1/32 + 5*B1/32)*mi[{HBmzz,{4,1,3,2},9}]
  + (-3/64 + 7*B1/128)*mi[{HBmzz,{4,1,3,2},12}]
  + (1/2 + B/2 - B1)*mi[{HBmzz,{4,2,1,3},1}]
  + (-1/2 + B1/2)*mi[{HBmzz,{4,2,1,3},4}]
  + (-5/16 + B1/4)*mi[{HBmzz,{4,2,1,3},9}]
  + (3/2 - B/2 - 3*B1)*mi[{HBmzz,{4,2,1,3},10}]
  + (-5/128 + B1/16)*mi[{HBmzz,{4,2,1,3},12}]
  - (B/2)*mi[{HBmzz,{4,2,1,3},13}]
  + (1/32)*mi[{HBmzz,{4,2,1,3},14}]
  - (1/32)*mi[{HBmzz,{4,2,1,3},21}]
  + (1/2 + B/2 - B1)*mi[{HBmzz,{4,2,3,1},1}]
  - (B1/2)*mi[{HBmzz,{4,2,3,1},4}]
  + (-1/16 - B1/4)*mi[{HBmzz,{4,2,3,1},9}]
  + (3/128 - B1/16)*mi[{HBmzz,{4,2,3,1},12}]
  + (1/4 - B/4)*mi[{HBmzz,{4,3,1,2},1}]
  + (1/4 - B1/4)*mi[{HBmzz,{4,3,1,2},4}]
  + (1/8 - 5*B1/32)*mi[{HBmzz,{4,3,1,2},9}]
  + (7/4 + B/4 - B1)*mi[{HBmzz,{4,3,1,2},10}]
  + (1/128 - 7*B1/128)*mi[{HBmzz,{4,3,1,2},12}]
  + (1/4 + B/4 - B1)*mi[{HBmzz,{4,3,1,2},13}]
  + (3/32 - B1/32)*mi[{HBmzz,{4,3,1,2},14}]
  + (3/32 - B1/16)*mi[{HBmzz,{4,3,1,2},21}]
  + (1/4 - B/4)*mi[{HBmzz,{4,3,2,1},1}]
  - (1/4)*mi[{HBmzz,{4,3,2,1},4}]
  + (-1/8 - B1/32)*mi[{HBmzz,{4,3,2,1},9}]
  + (-7/128 + 9*B1/128)*mi[{HBmzz,{4,3,2,1},12}]
  + (-1/2 - B/4 + 3*B1/4)*mi[{HBzmz,{1,2,3,4},1}]
  + (-1/16 + B1/16)*mi[{HBzmz,{1,2,3,4},3}]
  + (-1/64 + B1/64)*mi[{HBzmz,{1,2,3,4},8}]
  + (-3/2 + B/4 + 5*B1/4)*mi[{HBzmz,{1,2,3,4},9}]
  + (1/4 - B1/4)*mi[{HBzmz,{1,2,3,4},10}]
  + (1 + B/2)*mi[{HBzmz,{1,2,4,3},1}]
  - (1/8)*mi[{HBzmz,{1,2,4,3},3}]
  - (1/32)*mi[{HBzmz,{1,2,4,3},8}]
  - (B/2)*mi[{HBzmz,{1,2,4,3},9}]
  + (1/2)*mi[{HBzmz,{1,2,4,3},10}]
  + (1/2 - B/4 - B1/4)*mi[{HBzmz,{1,3,2,4},1}]
  + (-1/64 + B1/64)*mi[{HBzmz,{1,3,2,4},8}]
  + (-1/4 - B/4 - B1/4)*mi[{HBzmz,{1,3,4,2},1}]
  - (B1/16)*mi[{HBzmz,{1,3,4,2},3}]
  - (B1/64)*mi[{HBzmz,{1,3,4,2},8}]
  + (1/4 + B/4 + 5*B1/4)*mi[{HBzmz,{1,3,4,2},9}]
  + (B1/4)*mi[{HBzmz,{1,3,4,2},10}]
  + (-1 + B/2)*mi[{HBzmz,{1,4,2,3},1}]
  - (1/32)*mi[{HBzmz,{1,4,2,3},8}]
  + (-1/4 - B/4 + 3*B1/4)*mi[{HBzmz,{1,4,3,2},1}]
  - (B1/64)*mi[{HBzmz,{1,4,3,2},8}]
  + (1 + B/2)*mi[{HBzmz,{2,1,3,4},1}]
  - (1/8)*mi[{HBzmz,{2,1,3,4},3}]
  - (1/32)*mi[{HBzmz,{2,1,3,4},8}]
  - (B/2)*mi[{HBzmz,{2,1,3,4},9}]
  + (1/2)*mi[{HBzmz,{2,1,3,4},10}]
  + (-1/2 - B/4 + 3*B1/4)*mi[{HBzmz,{2,1,4,3},1}]
  + (-1/16 + B1/16)*mi[{HBzmz,{2,1,4,3},3}]
  + (-1/64 + B1/64)*mi[{HBzmz,{2,1,4,3},8}]
  + (-3/2 + B/4 + 5*B1/4)*mi[{HBzmz,{2,1,4,3},9}]
  + (1/4 - B1/4)*mi[{HBzmz,{2,1,4,3},10}]
  + (-1 + B/2)*mi[{HBzmz,{2,3,1,4},1}]
  - (1/32)*mi[{HBzmz,{2,3,1,4},8}]
  + (B1/64)*mi[{HBzmz,{2,3,4,1},8}]
  + (1/4 + B/4 + 5*B1/4)*mi[{HBzmz,{2,3,4,1},9}]
  + (1/2 - B/4 - B1/4)*mi[{HBzmz,{2,4,1,3},1}]
  + (-1/64 + B1/64)*mi[{HBzmz,{2,4,1,3},8}]
  + (B1/64)*mi[{HBzmz,{2,4,3,1},8}]
  + (-1/4 - B/4 - B1/4)*mi[{HBzmz,{3,1,2,4},1}]
  - (B1/16)*mi[{HBzmz,{3,1,2,4},3}]
  - (B1/64)*mi[{HBzmz,{3,1,2,4},8}]
  + (1/4 + B/4 + 5*B1/4)*mi[{HBzmz,{3,1,2,4},9}]
  + (B1/4)*mi[{HBzmz,{3,1,2,4},10}]
  + (1/64 - B1/64)*mi[{HBzmz,{3,1,4,2},8}]
  + (-3/2 + B/4 + 5*B1/4)*mi[{HBzmz,{3,1,4,2},9}]
  + (-1/4 - B/4 + 3*B1/4)*mi[{HBzmz,{3,2,1,4},1}]
  - (B1/64)*mi[{HBzmz,{3,2,1,4},8}]
  + (1/32)*mi[{HBzmz,{3,2,4,1},8}]
  - (B/2)*mi[{HBzmz,{3,2,4,1},9}]
  + (1/64 - B1/64)*mi[{HBzmz,{3,4,1,2},8}]
  + (1/32)*mi[{HBzmz,{3,4,2,1},8}]
  + (B1/64)*mi[{HBzmz,{4,1,2,3},8}]
  + (1/4 + B/4 + 5*B1/4)*mi[{HBzmz,{4,1,2,3},9}]
  + (1/32)*mi[{HBzmz,{4,1,3,2},8}]
  - (B/2)*mi[{HBzmz,{4,1,3,2},9}]
  + (B1/64)*mi[{HBzmz,{4,2,1,3},8}]
  + (1/64 - B1/64)*mi[{HBzmz,{4,2,3,1},8}]
  + (-3/2 + B/4 + 5*B1/4)*mi[{HBzmz,{4,2,3,1},9}]
  + (1/32)*mi[{HBzmz,{4,3,1,2},8}]
  + (1/64 - B1/64)*mi[{HBzmz,{4,3,2,1},8}]
  - (1/4)*mi[{PBzzz,{1,2,3,4},10}]
  + (32 - 32*B)*mi[{PBzzz,{1,2,3,4},12}]
  + (1/2)*mi[{PBzzz,{1,2,3,4},23}]
  + (1/2)*mi[{PBzzz,{1,2,3,4},24}]
  + 16*B*mi[{PBzzz,{1,2,3,4},26}]
  + (3/4 - 3*B1/4)*mi[{PBzzz,{1,2,3,4},35}]
  + (1/2 - B1/2)*mi[{PBzzz,{1,2,3,4},37}]
  + (-1/2 + B1/2)*mi[{PBzzz,{1,2,3,4},38}]
  - (1/4)*mi[{PBzzz,{1,4,3,2},10}]
  + (-32 - 32*B)*mi[{PBzzz,{1,4,3,2},12}]
  - (1/4)*mi[{PBzzz,{2,1,4,3},10}]
  + (32 - 32*B)*mi[{PBzzz,{2,1,4,3},12}]
  - (1/4)*mi[{PBzzz,{2,3,4,1},10}]
  + (-32 - 32*B)*mi[{PBzzz,{2,3,4,1},12}]
  + (1/2)*mi[{PBzzz,{2,3,4,1},23}]
  + (1/2)*mi[{PBzzz,{2,3,4,1},24}]
  + 16*B*mi[{PBzzz,{2,3,4,1},26}]
  + (3*B1/4)*mi[{PBzzz,{2,3,4,1},35}]
  - (B1/2)*mi[{PBzzz,{2,3,4,1},37}]
  + (B1/2)*mi[{PBzzz,{2,3,4,1},38}]
  - (1/4)*mi[{PBzzz,{3,2,1,4},10}]
  + (-32 - 32*B)*mi[{PBzzz,{3,2,1,4},12}]
  - (1/4)*mi[{PBzzz,{3,4,1,2},10}]
  + (32 - 32*B)*mi[{PBzzz,{3,4,1,2},12}]
  + (1/2)*mi[{PBzzz,{3,4,1,2},23}]
  + (1/2)*mi[{PBzzz,{3,4,1,2},24}]
  + 16*B*mi[{PBzzz,{3,4,1,2},26}]
  + (3/4 - 3*B1/4)*mi[{PBzzz,{3,4,1,2},35}]
  + (-1/2 + B1/2)*mi[{PBzzz,{3,4,1,2},37}]
  + (1/2 - B1/2)*mi[{PBzzz,{3,4,1,2},38}]
  - (1/4)*mi[{PBzzz,{4,1,2,3},10}]
  + (-32 - 32*B)*mi[{PBzzz,{4,1,2,3},12}]
  + (1/2)*mi[{PBzzz,{4,1,2,3},23}]
  + (1/2)*mi[{PBzzz,{4,1,2,3},24}]
  + 16*B*mi[{PBzzz,{4,1,2,3},26}]
  + (3*B1/4)*mi[{PBzzz,{4,1,2,3},35}]
  - (B1/2)*mi[{PBzzz,{4,1,2,3},37}]
  + (B1/2)*mi[{PBzzz,{4,1,2,3},38}]
  - (1/4)*mi[{PBzzz,{4,3,2,1},10}]
  + (32 - 32*B)*mi[{PBzzz,{4,3,2,1},12}]
  + (-32 + 32*B)*mi[{PBmzz,{1,2,3,4},1}]
  + (-1024 + 1024*B)*mi[{PBmzz,{1,2,3,4},2}]
  + (1/4 - B1/4)*mi[{PBmzz,{1,2,3,4},4}]
  + (1/4 - B1/4)*mi[{PBmzz,{1,2,3,4},5}]
  + (-32*B + 32*B1)*mi[{PBmzz,{1,2,3,4},6}]
  + (1/2)*mi[{PBmzz,{1,2,3,4},7}]
  + (1/2)*mi[{PBmzz,{1,2,3,4},8}]
  + (64 - 64*B)*mi[{PBmzz,{1,2,3,4},9}]
  + mi[{PBmzz,{1,2,3,4},10}]
  + (32 - 32*B)*mi[{PBmzz,{1,2,3,4},16}]
  + (1/2 - B1/4)*mi[{PBmzz,{1,2,3,4},17}]
  + 8*B*mi[{PBmzz,{1,2,3,4},18}]
  + (5/4 - B1/4)*mi[{PBmzz,{1,2,3,4},19}]
  + (-16 + 8*B1)*mi[{PBmzz,{1,2,3,4},20}]
  + (-1/2 + 7*B1/4)*mi[{PBmzz,{1,2,3,4},21}]
  + 8*B*mi[{PBmzz,{1,2,3,4},22}]
  + (-3/2 + B1/2)*mi[{PBmzz,{1,2,3,4},23}]
  + (3*B1/4)*mi[{PBmzz,{1,2,3,4},24}]
  + (B1/4)*mi[{PBmzz,{1,2,3,4},25}]
  + (B1/2)*mi[{PBmzz,{1,2,3,4},26}]
  + (-3/2 - 9*B1/2)*mi[{PBmzz,{1,2,3,4},28}]
  + (-6 + 9*B1/2)*mi[{PBmzz,{1,2,3,4},29}]
  - (3*B1/4)*mi[{PBmzz,{1,2,3,4},30}]
  - (B1/4)*mi[{PBmzz,{1,2,3,4},31}]
  + (-3/4 - 7*B1/8)*mi[{PBmzz,{1,2,3,4},34}]
  + (9/8 - 9*B1/16)*mi[{PBmzz,{1,2,3,4},35}]
  + (1/2 + B1)*mi[{PBmzz,{1,2,3,4},36}]
  - (3/4)*mi[{PBmzz,{1,2,3,4},37}]
  - (5/4)*mi[{PBmzz,{1,2,3,4},38}]
  + 2*B1*mi[{PBmzz,{1,2,3,4},39}]
  + (-6 + 15*B1/4)*mi[{PBmzz,{1,2,3,4},42}]
  + (-6 + 9*B1/4)*mi[{PBmzz,{1,2,3,4},43}]
  + (B1/4)*mi[{PBmzz,{1,2,3,4},47}]
  - (29*B1/4)*mi[{PBmzz,{1,2,3,4},48}]
  + (-9/4 - 3*B1/2)*mi[{PBmzz,{1,2,3,4},49}]
  + (3 + 5*B1/4)*mi[{PBmzz,{1,2,3,4},50}]
  + (17*B1/8)*mi[{PBmzz,{1,2,3,4},51}]
  + (-2 + B1/2)*mi[{PBmzz,{1,2,3,4},52}]
  + (29*B1/8)*mi[{PBmzz,{1,2,3,4},53}]
  + (-3/2 - B1/2)*mi[{PBmzz,{1,2,3,4},54}]
  - (65/16)*mi[{PBmzz,{1,2,3,4},55}]
  + (B1/2)*mi[{PBmzz,{1,2,3,4},56}]
  + (3 - B1/2)*mi[{PBmzz,{1,2,3,4},58}]
  + (B1/2)*mi[{PBmzz,{1,2,3,4},60}]
  + (-57/4 + 9*B1)*mi[{PBmzz,{1,2,3,4},63}]
  + (-3/4 - 25*B1/4)*mi[{PBmzz,{1,2,3,4},64}]
  - (65/8)*mi[{PBmzz,{1,2,3,4},65}]
  - (113/8)*mi[{PBmzz,{1,2,3,4},66}]
  + (-3/4 + 9*B1/2)*mi[{PBmzz,{1,2,3,4},67}]
  + 6*mi[{PBmzz,{1,2,3,4},68}]
  + (B1/2)*mi[{PBmzz,{1,2,3,4},73}]
  + (-32 + 32*B)*mi[{PBmzz,{1,2,4,3},1}]
  + (-1024 + 1024*B)*mi[{PBmzz,{1,2,4,3},2}]
  - (1/4)*mi[{PBmzz,{1,2,4,3},4}]
  - (1/4)*mi[{PBmzz,{1,2,4,3},5}]
  - 32*B*mi[{PBmzz,{1,2,4,3},6}]
  + (-1/2 + B1/2)*mi[{PBmzz,{1,2,4,3},7}]
  + (-1/2 + B1/2)*mi[{PBmzz,{1,2,4,3},8}]
  + (32 - 64*B + 32*B1)*mi[{PBmzz,{1,2,4,3},9}]
  + (-1 + B1)*mi[{PBmzz,{1,2,4,3},10}]
  + (32 - 32*B)*mi[{PBmzz,{1,2,4,3},16}]
  + (-1/2 - 5*B1/4)*mi[{PBmzz,{1,2,4,3},17}]
  + (-8 + 8*B)*mi[{PBmzz,{1,2,4,3},18}]
  + (1/4 + 7*B1/4)*mi[{PBmzz,{1,2,4,3},19}]
  + (32 - 16*B1)*mi[{PBmzz,{1,2,4,3},20}]
  + (3/2 - B1)*mi[{PBmzz,{1,2,4,3},23}]
  + (3/2 - 3*B1/2)*mi[{PBmzz,{1,2,4,3},28}]
  + (1/3 + B1/2)*mi[{PBmzz,{1,2,4,3},36}]
  + (3*B1/4)*mi[{PBmzz,{1,2,4,3},37}]
  + (-1/4 + B1)*mi[{PBmzz,{1,2,4,3},38}]
  + (6 - 9*B1/4)*mi[{PBmzz,{1,2,4,3},42}]
  - (3/4)*mi[{PBmzz,{1,2,4,3},49}]
  - (5/2)*mi[{PBmzz,{1,2,4,3},52}]
  + (-64 - 64*B + 128*B1)*mi[{PBmzz,{1,3,2,4},1}]
  + (-2048 - 2048*B + 4096*B1)*mi[{PBmzz,{1,3,2,4},2}]
  + (-1/2 + B1/2)*mi[{PBmzz,{1,3,2,4},4}]
  + (-1/2 + B1/2)*mi[{PBmzz,{1,3,2,4},5}]
  + (64*B - 64*B1)*mi[{PBmzz,{1,3,2,4},6}]
  + B1*mi[{PBmzz,{1,3,2,4},7}]
  + B1*mi[{PBmzz,{1,3,2,4},8}]
  + (128 + 128*B - 192*B1)*mi[{PBmzz,{1,3,2,4},9}]
  + 2*B1*mi[{PBmzz,{1,3,2,4},10}]
  + (64 + 64*B - 128*B1)*mi[{PBmzz,{1,3,2,4},16}]
  + (-1/2 + B1)*mi[{PBmzz,{1,3,2,4},17}]
  + (-16 - 16*B + 32*B1)*mi[{PBmzz,{1,3,2,4},18}]
  + (7/4 + B1)*mi[{PBmzz,{1,3,2,4},19}]
  + (8 - 16*B1)*mi[{PBmzz,{1,3,2,4},20}]
  + (1 - 3*B1)*mi[{PBmzz,{1,3,2,4},23}]
  + (3/2)*mi[{PBmzz,{1,3,2,4},24}]
  + (1/2)*mi[{PBmzz,{1,3,2,4},25}]
  + (-37/3 - 9*B1/4)*mi[{PBmzz,{1,3,2,4},26}]
  + (-9 + 3*B1/2)*mi[{PBmzz,{1,3,2,4},28}]
  - (3/2)*mi[{PBmzz,{1,3,2,4},30}]
  + (23/12)*mi[{PBmzz,{1,3,2,4},31}]
  + (5/4)*mi[{PBmzz,{1,3,2,4},35}]
  + (3/4 - 3*B1/4)*mi[{PBmzz,{1,3,2,4},37}]
  + (3/4 - B1)*mi[{PBmzz,{1,3,2,4},38}]
  + 4*mi[{PBmzz,{1,3,2,4},39}]
  + (15/2 - 12*B1)*mi[{PBmzz,{1,3,2,4},42}]
  + (-79/2 - 27*B1/4)*mi[{PBmzz,{1,3,2,4},47}]
  + (11/2)*mi[{PBmzz,{1,3,2,4},50}]
  + (23/4)*mi[{PBmzz,{1,3,2,4},51}]
  + (19/2 + 9*B1/4)*mi[{PBmzz,{1,3,2,4},56}]
  + 2*mi[{PBmzz,{1,3,2,4},58}]
  + 17*mi[{PBmzz,{1,3,2,4},63}]
  + mi[{PBmzz,{1,3,2,4},73}]
  + (-64 - 64*B + 128*B1)*mi[{PBmzz,{1,3,4,2},1}]
  + (-2048 - 2048*B + 4096*B1)*mi[{PBmzz,{1,3,4,2},2}]
  - (B1/2)*mi[{PBmzz,{1,3,4,2},4}]
  - (B1/2)*mi[{PBmzz,{1,3,4,2},5}]
  + (64 + 64*B - 64*B1)*mi[{PBmzz,{1,3,4,2},6}]
  + (1 - B1)*mi[{PBmzz,{1,3,4,2},7}]
  + (-23/6 - B1)*mi[{PBmzz,{1,3,4,2},8}]
  + (128 + 128*B - 256*B1)*mi[{PBmzz,{1,3,4,2},9}]
  + (2 - 2*B1)*mi[{PBmzz,{1,3,4,2},10}]
  + (64 + 64*B - 128*B1)*mi[{PBmzz,{1,3,4,2},16}]
  + (-5/2 - B1)*mi[{PBmzz,{1,3,4,2},17}]
  + (-16*B + 16*B1)*mi[{PBmzz,{1,3,4,2},18}]
  + (11/4 - B1)*mi[{PBmzz,{1,3,4,2},19}]
  + (8 - 16*B1)*mi[{PBmzz,{1,3,4,2},20}]
  + (-2 + 3*B1)*mi[{PBmzz,{1,3,4,2},23}]
  + (1/2)*mi[{PBmzz,{1,3,4,2},25}]
  + (29/6)*mi[{PBmzz,{1,3,4,2},26}]
  + (-15/2 + 3*B1)*mi[{PBmzz,{1,3,4,2},28}]
  + (5/2)*mi[{PBmzz,{1,3,4,2},34}]
  + (-1/2 + B1/2)*mi[{PBmzz,{1,3,4,2},35}]
  + (-9/2 + 12*B1)*mi[{PBmzz,{1,3,4,2},42}]
  + (23/4)*mi[{PBmzz,{1,3,4,2},51}]
  + (32 + 32*B)*mi[{PBmzz,{1,4,2,3},1}]
  + (1024 + 1024*B)*mi[{PBmzz,{1,4,2,3},2}]
  - (1/4)*mi[{PBmzz,{1,4,2,3},4}]
  - (1/4)*mi[{PBmzz,{1,4,2,3},5}]
  - 32*B*mi[{PBmzz,{1,4,2,3},6}]
  - (B1/2)*mi[{PBmzz,{1,4,2,3},7}]
  - (B1/2)*mi[{PBmzz,{1,4,2,3},8}]
  + (-64 - 64*B)*mi[{PBmzz,{1,4,2,3},9}]
  - B1*mi[{PBmzz,{1,4,2,3},10}]
  + (-32 - 32*B)*mi[{PBmzz,{1,4,2,3},16}]
  + (-1/4 - B1/4)*mi[{PBmzz,{1,4,2,3},17}]
  + (8 + 8*B - 8*B1)*mi[{PBmzz,{1,4,2,3},18}]
  + (2 - 7*B1/4)*mi[{PBmzz,{1,4,2,3},19}]
  + (-16 - 16*B1)*mi[{PBmzz,{1,4,2,3},20}]
  + (1/2 + B1)*mi[{PBmzz,{1,4,2,3},23}]
  + (3/4 - 3*B1/4)*mi[{PBmzz,{1,4,2,3},24}]
  + (-9 + 3*B1/2)*mi[{PBmzz,{1,4,2,3},28}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{1,4,2,3},30}]
  + (15/4 + 9*B1/4)*mi[{PBmzz,{1,4,2,3},42}]
  + (1/2 - B1/2)*mi[{PBmzz,{1,4,2,3},73}]
  + (32 + 32*B)*mi[{PBmzz,{1,4,3,2},1}]
  + (1024 + 1024*B)*mi[{PBmzz,{1,4,3,2},2}]
  + (B1/4)*mi[{PBmzz,{1,4,3,2},4}]
  + (B1/4)*mi[{PBmzz,{1,4,3,2},5}]
  + (-32 - 32*B + 32*B1)*mi[{PBmzz,{1,4,3,2},6}]
  + mi[{PBmzz,{1,4,3,2},10}]
  + (-32 - 32*B)*mi[{PBmzz,{1,4,3,2},16}]
  + (1 + B1/4)*mi[{PBmzz,{1,4,3,2},19}]
  + (8 + 8*B1)*mi[{PBmzz,{1,4,3,2},20}]
  + (-1 - B1/2)*mi[{PBmzz,{1,4,3,2},23}]
  + (1/4 - B1/4)*mi[{PBmzz,{1,4,3,2},25}]
  + (-13/8 + 7*B1/8)*mi[{PBmzz,{1,4,3,2},34}]
  + (-7/16 + 9*B1/16)*mi[{PBmzz,{1,4,3,2},35}]
  + (2 - 2*B1)*mi[{PBmzz,{1,4,3,2},39}]
  + (-15/4 + 3*B1/2)*mi[{PBmzz,{1,4,3,2},49}]
  + (17/4 - 5*B1/4)*mi[{PBmzz,{1,4,3,2},50}]
  + (-32 + 32*B)*mi[{PBmzz,{2,1,3,4},1}]
  + (-1024 + 1024*B)*mi[{PBmzz,{2,1,3,4},2}]
  - (1/4)*mi[{PBmzz,{2,1,3,4},4}]
  - (1/4)*mi[{PBmzz,{2,1,3,4},5}]
  - 32*B*mi[{PBmzz,{2,1,3,4},6}]
  + (-1/2 + B1/2)*mi[{PBmzz,{2,1,3,4},7}]
  + (-1/2 + B1/2)*mi[{PBmzz,{2,1,3,4},8}]
  + (32 - 64*B + 32*B1)*mi[{PBmzz,{2,1,3,4},9}]
  + (-1 + B1)*mi[{PBmzz,{2,1,3,4},10}]
  + (32 - 32*B)*mi[{PBmzz,{2,1,3,4},16}]
  + (-1/2 + B1/4)*mi[{PBmzz,{2,1,3,4},17}]
  + (-8 + 8*B)*mi[{PBmzz,{2,1,3,4},18}]
  + (1/4 + 3*B1/4)*mi[{PBmzz,{2,1,3,4},19}]
  + (32 - 16*B1)*mi[{PBmzz,{2,1,3,4},20}]
  + (3/2 - B1)*mi[{PBmzz,{2,1,3,4},23}]
  + (3*B1/4)*mi[{PBmzz,{2,1,3,4},24}]
  + (3/2 + 3*B1)*mi[{PBmzz,{2,1,3,4},28}]
  - (3*B1/4)*mi[{PBmzz,{2,1,3,4},30}]
  + (1/3 - B1/2)*mi[{PBmzz,{2,1,3,4},36}]
  + (3*B1/4)*mi[{PBmzz,{2,1,3,4},37}]
  + (-1/4 + B1)*mi[{PBmzz,{2,1,3,4},38}]
  + (6 - 15*B1/4)*mi[{PBmzz,{2,1,3,4},42}]
  + (-3/4 + B1)*mi[{PBmzz,{2,1,3,4},49}]
  - (5/2)*mi[{PBmzz,{2,1,3,4},52}]
  + (-32 + 32*B)*mi[{PBmzz,{2,1,4,3},1}]
  + (-1024 + 1024*B)*mi[{PBmzz,{2,1,4,3},2}]
  + (1/4 - B1/4)*mi[{PBmzz,{2,1,4,3},4}]
  + (1/4 - B1/4)*mi[{PBmzz,{2,1,4,3},5}]
  + (-32*B + 32*B1)*mi[{PBmzz,{2,1,4,3},6}]
  + (1/2 - B1/2)*mi[{PBmzz,{2,1,4,3},8}]
  + mi[{PBmzz,{2,1,4,3},10}]
  + (32 - 32*B)*mi[{PBmzz,{2,1,4,3},16}]
  + (5/4 - 5*B1/4)*mi[{PBmzz,{2,1,4,3},19}]
  + (-16 + 8*B1)*mi[{PBmzz,{2,1,4,3},20}]
  + (-3/2 + B1/2)*mi[{PBmzz,{2,1,4,3},23}]
  + (B1/4)*mi[{PBmzz,{2,1,4,3},25}]
  + (-9/4 - 11*B1/8)*mi[{PBmzz,{2,1,4,3},34}]
  + (15/8 - 5*B1/16)*mi[{PBmzz,{2,1,4,3},35}]
  - (3/4)*mi[{PBmzz,{2,1,4,3},37}]
  - (5/4)*mi[{PBmzz,{2,1,4,3},38}]
  + 2*B1*mi[{PBmzz,{2,1,4,3},39}]
  + (-9/4 - B1/2)*mi[{PBmzz,{2,1,4,3},49}]
  + (3 - 11*B1/4)*mi[{PBmzz,{2,1,4,3},50}]
  + (32 + 32*B)*mi[{PBmzz,{2,3,1,4},1}]
  + (1024 + 1024*B)*mi[{PBmzz,{2,3,1,4},2}]
  - (1/4)*mi[{PBmzz,{2,3,1,4},4}]
  - (1/4)*mi[{PBmzz,{2,3,1,4},5}]
  - 32*B*mi[{PBmzz,{2,3,1,4},6}]
  - (B1/2)*mi[{PBmzz,{2,3,1,4},7}]
  - (B1/2)*mi[{PBmzz,{2,3,1,4},8}]
  + (-64 - 64*B + 64*B1)*mi[{PBmzz,{2,3,1,4},9}]
  - B1*mi[{PBmzz,{2,3,1,4},10}]
  + (-32 - 32*B)*mi[{PBmzz,{2,3,1,4},16}]
  + (-1/4 - B1/4)*mi[{PBmzz,{2,3,1,4},17}]
  + (8 + 8*B - 8*B1)*mi[{PBmzz,{2,3,1,4},18}]
  + (2 - 7*B1/4)*mi[{PBmzz,{2,3,1,4},19}]
  + (-16 - 16*B1)*mi[{PBmzz,{2,3,1,4},20}]
  + (1/2 + B1)*mi[{PBmzz,{2,3,1,4},23}]
  + (3/4 - 3*B1/4)*mi[{PBmzz,{2,3,1,4},24}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{2,3,1,4},30}]
  + (3/4 - 3*B1/4)*mi[{PBmzz,{2,3,1,4},37}]
  + (3/4 - B1)*mi[{PBmzz,{2,3,1,4},38}]
  + (15/4 + 9*B1/4)*mi[{PBmzz,{2,3,1,4},42}]
  + (1/2 - B1/2)*mi[{PBmzz,{2,3,1,4},73}]
  + (32 + 32*B)*mi[{PBmzz,{2,3,4,1},1}]
  + (1024 + 1024*B)*mi[{PBmzz,{2,3,4,1},2}]
  + (B1/4)*mi[{PBmzz,{2,3,4,1},4}]
  + (B1/4)*mi[{PBmzz,{2,3,4,1},5}]
  + (-32 - 32*B + 32*B1)*mi[{PBmzz,{2,3,4,1},6}]
  + (1/2)*mi[{PBmzz,{2,3,4,1},7}]
  + (1/2)*mi[{PBmzz,{2,3,4,1},8}]
  + (-64 - 64*B)*mi[{PBmzz,{2,3,4,1},9}]
  + mi[{PBmzz,{2,3,4,1},10}]
  + (-32 - 32*B)*mi[{PBmzz,{2,3,4,1},16}]
  + (-5/4 + 7*B1/4)*mi[{PBmzz,{2,3,4,1},17}]
  + 8*B*mi[{PBmzz,{2,3,4,1},18}]
  + (1 - 3*B1/4)*mi[{PBmzz,{2,3,4,1},19}]
  + (8 + 8*B1)*mi[{PBmzz,{2,3,4,1},20}]
  + (5/4 - 7*B1/4)*mi[{PBmzz,{2,3,4,1},21}]
  + 8*B*mi[{PBmzz,{2,3,4,1},22}]
  + (-1 - B1/2)*mi[{PBmzz,{2,3,4,1},23}]
  + (1/4 - B1/4)*mi[{PBmzz,{2,3,4,1},25}]
  + (1/2)*mi[{PBmzz,{2,3,4,1},26}]
  - 6*mi[{PBmzz,{2,3,4,1},29}]
  + (-1/4 + B1/4)*mi[{PBmzz,{2,3,4,1},31}]
  + (B1/4)*mi[{PBmzz,{2,3,4,1},33}]
  + (-29/8 + 11*B1/8)*mi[{PBmzz,{2,3,4,1},34}]
  + (9/16 - 3*B1/16)*mi[{PBmzz,{2,3,4,1},35}]
  + (3 - 3*B1/2)*mi[{PBmzz,{2,3,4,1},36}]
  + (2 - 2*B1)*mi[{PBmzz,{2,3,4,1},39}]
  + (-9/4 - 15*B1/4)*mi[{PBmzz,{2,3,4,1},42}]
  + (-9/4 - 15*B1/4)*mi[{PBmzz,{2,3,4,1},43}]
  + (-23/4 + 29*B1/4)*mi[{PBmzz,{2,3,4,1},47}]
  + (-29/4 + 29*B1/4)*mi[{PBmzz,{2,3,4,1},48}]
  + (-15/4 + 11*B1/2)*mi[{PBmzz,{2,3,4,1},49}]
  + (17/4 - 9*B1/4)*mi[{PBmzz,{2,3,4,1},50}]
  + (29/8 - 29*B1/8)*mi[{PBmzz,{2,3,4,1},51}]
  + (-3/2 - B1/2)*mi[{PBmzz,{2,3,4,1},52}]
  + (29/8 - 29*B1/8)*mi[{PBmzz,{2,3,4,1},53}]
  + (-2 + B1/2)*mi[{PBmzz,{2,3,4,1},54}]
  + (43/16 - B1/4)*mi[{PBmzz,{2,3,4,1},55}]
  + (1/2 - B1)*mi[{PBmzz,{2,3,4,1},56}]
  + (5/2 + B1/2)*mi[{PBmzz,{2,3,4,1},58}]
  + (1/2)*mi[{PBmzz,{2,3,4,1},60}]
  + (-3/4 - 29*B1/4)*mi[{PBmzz,{2,3,4,1},63}]
  + (-113/8 + 2*B1)*mi[{PBmzz,{2,3,4,1},66}]
  + (-64 - 64*B + 128*B1)*mi[{PBmzz,{2,4,1,3},1}]
  + (-2048 - 2048*B + 4096*B1)*mi[{PBmzz,{2,4,1,3},2}]
  + (-1/2 + B1/2)*mi[{PBmzz,{2,4,1,3},4}]
  + (-1/2 + B1/2)*mi[{PBmzz,{2,4,1,3},5}]
  + (64*B - 64*B1)*mi[{PBmzz,{2,4,1,3},6}]
  + B1*mi[{PBmzz,{2,4,1,3},7}]
  - (26/3)*mi[{PBmzz,{2,4,1,3},8}]
  + (128 + 128*B - 192*B1)*mi[{PBmzz,{2,4,1,3},9}]
  + 2*B1*mi[{PBmzz,{2,4,1,3},10}]
  + (64 + 64*B - 128*B1)*mi[{PBmzz,{2,4,1,3},16}]
  + (-1/2 + B1)*mi[{PBmzz,{2,4,1,3},17}]
  + (-16 - 16*B)*mi[{PBmzz,{2,4,1,3},18}]
  + (7/4 + B1)*mi[{PBmzz,{2,4,1,3},19}]
  + (8 - 16*B1)*mi[{PBmzz,{2,4,1,3},20}]
  + (1 - 3*B1)*mi[{PBmzz,{2,4,1,3},23}]
  + (3/2)*mi[{PBmzz,{2,4,1,3},24}]
  + (1/2)*mi[{PBmzz,{2,4,1,3},25}]
  + (14/3 + 9*B1/4)*mi[{PBmzz,{2,4,1,3},26}]
  - (3/2)*mi[{PBmzz,{2,4,1,3},30}]
  + (23/12)*mi[{PBmzz,{2,4,1,3},31}]
  + (5/4 - B1/2)*mi[{PBmzz,{2,4,1,3},35}]
  + 4*mi[{PBmzz,{2,4,1,3},39}]
  + (15/2 - 12*B1)*mi[{PBmzz,{2,4,1,3},42}]
  + (23/2 + 27*B1/4)*mi[{PBmzz,{2,4,1,3},47}]
  + (11/2 - B1)*mi[{PBmzz,{2,4,1,3},50}]
  + (23/4)*mi[{PBmzz,{2,4,1,3},51}]
  + (-15/2 - 9*B1/4)*mi[{PBmzz,{2,4,1,3},56}]
  + mi[{PBmzz,{2,4,1,3},73}]
  + (-64 - 64*B + 128*B1)*mi[{PBmzz,{2,4,3,1},1}]
  + (-2048 - 2048*B + 4096*B1)*mi[{PBmzz,{2,4,3,1},2}]
  - (B1/2)*mi[{PBmzz,{2,4,3,1},4}]
  - (B1/2)*mi[{PBmzz,{2,4,3,1},5}]
  + (64 + 64*B - 64*B1)*mi[{PBmzz,{2,4,3,1},6}]
  + (29/6)*mi[{PBmzz,{2,4,3,1},8}]
  + (2 - 2*B1)*mi[{PBmzz,{2,4,3,1},10}]
  + (64 + 64*B - 128*B1)*mi[{PBmzz,{2,4,3,1},16}]
  + (-5/2 - B1)*mi[{PBmzz,{2,4,3,1},17}]
  + (-16*B + 16*B1)*mi[{PBmzz,{2,4,3,1},18}]
  + (11/4 - 2*B1)*mi[{PBmzz,{2,4,3,1},19}]
  + (8 - 16*B1)*mi[{PBmzz,{2,4,3,1},20}]
  + (-2 + 3*B1)*mi[{PBmzz,{2,4,3,1},23}]
  + (1/2)*mi[{PBmzz,{2,4,3,1},25}]
  + (29/6)*mi[{PBmzz,{2,4,3,1},26}]
  + (-15/2 - 3*B1/2)*mi[{PBmzz,{2,4,3,1},28}]
  + (5/2)*mi[{PBmzz,{2,4,3,1},34}]
  - (1/2)*mi[{PBmzz,{2,4,3,1},35}]
  + (-9/2 + 12*B1)*mi[{PBmzz,{2,4,3,1},42}]
  + (23/4)*mi[{PBmzz,{2,4,3,1},51}]
  + (-64 - 64*B + 128*B1)*mi[{PBmzz,{3,1,2,4},1}]
  + (-2048 - 2048*B + 4096*B1)*mi[{PBmzz,{3,1,2,4},2}]
  - (B1/2)*mi[{PBmzz,{3,1,2,4},4}]
  - (B1/2)*mi[{PBmzz,{3,1,2,4},5}]
  + (64 + 64*B - 64*B1)*mi[{PBmzz,{3,1,2,4},6}]
  + (1 - B1)*mi[{PBmzz,{3,1,2,4},7}]
  + (-37/3 - 13*B1/4)*mi[{PBmzz,{3,1,2,4},8}]
  + (128*B - 128*B1)*mi[{PBmzz,{3,1,2,4},9}]
  + (2 - 2*B1)*mi[{PBmzz,{3,1,2,4},10}]
  + (64 + 64*B - 128*B1)*mi[{PBmzz,{3,1,2,4},16}]
  + (1/2 - B1)*mi[{PBmzz,{3,1,2,4},17}]
  + (-16*B + 16*B1)*mi[{PBmzz,{3,1,2,4},18}]
  + (3/4 - B1)*mi[{PBmzz,{3,1,2,4},19}]
  + (8 - 16*B1)*mi[{PBmzz,{3,1,2,4},20}]
  + (-2 + 3*B1)*mi[{PBmzz,{3,1,2,4},23}]
  + (3/2)*mi[{PBmzz,{3,1,2,4},24}]
  - (3/2)*mi[{PBmzz,{3,1,2,4},30}]
  + (11/6 + 9*B1/8)*mi[{PBmzz,{3,1,2,4},31}]
  + (3*B1/4)*mi[{PBmzz,{3,1,2,4},37}]
  + (-1/4 + B1)*mi[{PBmzz,{3,1,2,4},38}]
  + 4*mi[{PBmzz,{3,1,2,4},39}]
  + (-15/2 + 12*B1)*mi[{PBmzz,{3,1,2,4},42}]
  + (-7/2 + B1)*mi[{PBmzz,{3,1,2,4},50}]
  + (-64 - 64*B + 128*B1)*mi[{PBmzz,{3,1,4,2},1}]
  + (-2048 - 2048*B + 4096*B1)*mi[{PBmzz,{3,1,4,2},2}]
  + (-1/2 + B1/2)*mi[{PBmzz,{3,1,4,2},4}]
  + (-1/2 + B1/2)*mi[{PBmzz,{3,1,4,2},5}]
  + (64*B - 64*B1)*mi[{PBmzz,{3,1,4,2},6}]
  + (26/3 + B1)*mi[{PBmzz,{3,1,4,2},8}]
  + 2*B1*mi[{PBmzz,{3,1,4,2},10}]
  + (64 + 64*B - 128*B1)*mi[{PBmzz,{3,1,4,2},16}]
  + (-7/2 + B1)*mi[{PBmzz,{3,1,4,2},17}]
  + (-16 - 16*B + 32*B1)*mi[{PBmzz,{3,1,4,2},18}]
  + (-5/4 + 2*B1)*mi[{PBmzz,{3,1,4,2},19}]
  + (8 - 16*B1)*mi[{PBmzz,{3,1,4,2},20}]
  + (1 - 3*B1)*mi[{PBmzz,{3,1,4,2},23}]
  + (9/2 - 3*B1)*mi[{PBmzz,{3,1,4,2},28}]
  + (3/4 - 3*B1/4)*mi[{PBmzz,{3,1,4,2},37}]
  + (3/4 - B1)*mi[{PBmzz,{3,1,4,2},38}]
  + (9/2 - 12*B1)*mi[{PBmzz,{3,1,4,2},42}]
  + (32 + 32*B)*mi[{PBmzz,{3,2,1,4},1}]
  + (1024 + 1024*B)*mi[{PBmzz,{3,2,1,4},2}]
  + (B1/4)*mi[{PBmzz,{3,2,1,4},4}]
  + (B1/4)*mi[{PBmzz,{3,2,1,4},5}]
  + (-32 - 32*B + 32*B1)*mi[{PBmzz,{3,2,1,4},6}]
  + (B1/2)*mi[{PBmzz,{3,2,1,4},8}]
  + mi[{PBmzz,{3,2,1,4},10}]
  + (-32 - 32*B)*mi[{PBmzz,{3,2,1,4},16}]
  + (5*B1/4)*mi[{PBmzz,{3,2,1,4},19}]
  + (8 + 8*B1)*mi[{PBmzz,{3,2,1,4},20}]
  + (-1 - B1/2)*mi[{PBmzz,{3,2,1,4},23}]
  + (3/4 - 3*B1/4)*mi[{PBmzz,{3,2,1,4},24}]
  + (1/4 - B1/4)*mi[{PBmzz,{3,2,1,4},25}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{3,2,1,4},30}]
  + (-13/8 + 7*B1/8)*mi[{PBmzz,{3,2,1,4},34}]
  + (9/16 + 9*B1/16)*mi[{PBmzz,{3,2,1,4},35}]
  - (3/4)*mi[{PBmzz,{3,2,1,4},37}]
  - (5/4)*mi[{PBmzz,{3,2,1,4},38}]
  + (2 - 2*B1)*mi[{PBmzz,{3,2,1,4},39}]
  + (-3/4 + B1/2)*mi[{PBmzz,{3,2,1,4},49}]
  + (-7/4 + 11*B1/4)*mi[{PBmzz,{3,2,1,4},50}]
  + (32 + 32*B)*mi[{PBmzz,{3,2,4,1},1}]
  + (1024 + 1024*B)*mi[{PBmzz,{3,2,4,1},2}]
  - (1/4)*mi[{PBmzz,{3,2,4,1},4}]
  - (1/4)*mi[{PBmzz,{3,2,4,1},5}]
  - 32*B*mi[{PBmzz,{3,2,4,1},6}]
  - B1*mi[{PBmzz,{3,2,4,1},10}]
  + (-32 - 32*B)*mi[{PBmzz,{3,2,4,1},16}]
  + (-7/4 + 5*B1/4)*mi[{PBmzz,{3,2,4,1},17}]
  + (8 + 8*B - 8*B1)*mi[{PBmzz,{3,2,4,1},18}]
  + (-1 - 3*B1/4)*mi[{PBmzz,{3,2,4,1},19}]
  + (-16 - 16*B1)*mi[{PBmzz,{3,2,4,1},20}]
  + (1/2 + B1)*mi[{PBmzz,{3,2,4,1},23}]
  + (9/2 - 3*B1)*mi[{PBmzz,{3,2,4,1},28}]
  + (9/4 + 15*B1/4)*mi[{PBmzz,{3,2,4,1},42}]
  + (33/4 - B1)*mi[{PBmzz,{3,2,4,1},49}]
  - (5/2)*mi[{PBmzz,{3,2,4,1},52}]
  + (-32 + 32*B)*mi[{PBmzz,{3,4,1,2},1}]
  + (-1024 + 1024*B)*mi[{PBmzz,{3,4,1,2},2}]
  + (1/4 - B1/4)*mi[{PBmzz,{3,4,1,2},4}]
  + (1/4 - B1/4)*mi[{PBmzz,{3,4,1,2},5}]
  + (-32*B + 32*B1)*mi[{PBmzz,{3,4,1,2},6}]
  + (1/2)*mi[{PBmzz,{3,4,1,2},7}]
  + (B1/2)*mi[{PBmzz,{3,4,1,2},8}]
  - 64*B*mi[{PBmzz,{3,4,1,2},9}]
  + mi[{PBmzz,{3,4,1,2},10}]
  + (32 - 32*B)*mi[{PBmzz,{3,4,1,2},16}]
  + (1/2 - B1/4)*mi[{PBmzz,{3,4,1,2},17}]
  + 8*B*mi[{PBmzz,{3,4,1,2},18}]
  + (1/4 + 3*B1/4)*mi[{PBmzz,{3,4,1,2},19}]
  + (-16 + 8*B1)*mi[{PBmzz,{3,4,1,2},20}]
  + (-1/2 + 7*B1/4)*mi[{PBmzz,{3,4,1,2},21}]
  + 8*B*mi[{PBmzz,{3,4,1,2},22}]
  + (-3/2 + B1/2)*mi[{PBmzz,{3,4,1,2},23}]
  + (3*B1/4)*mi[{PBmzz,{3,4,1,2},24}]
  + (B1/4)*mi[{PBmzz,{3,4,1,2},25}]
  + (B1/2)*mi[{PBmzz,{3,4,1,2},26}]
  - (3/2)*mi[{PBmzz,{3,4,1,2},29}]
  - (3*B1/4)*mi[{PBmzz,{3,4,1,2},30}]
  - (B1/4)*mi[{PBmzz,{3,4,1,2},31}]
  + (-9/4 - 11*B1/8)*mi[{PBmzz,{3,4,1,2},34}]
  + (3/8 + 3*B1/16)*mi[{PBmzz,{3,4,1,2},35}]
  + (1/2 + B1)*mi[{PBmzz,{3,4,1,2},36}]
  + 2*B1*mi[{PBmzz,{3,4,1,2},39}]
  + (-6 + 15*B1/4)*mi[{PBmzz,{3,4,1,2},42}]
  + (-6 + 9*B1/4)*mi[{PBmzz,{3,4,1,2},43}]
  + (B1/4)*mi[{PBmzz,{3,4,1,2},47}]
  - (29*B1/4)*mi[{PBmzz,{3,4,1,2},48}]
  + (15/4 - 11*B1/2)*mi[{PBmzz,{3,4,1,2},49}]
  + (9*B1/4)*mi[{PBmzz,{3,4,1,2},50}]
  + (17*B1/8)*mi[{PBmzz,{3,4,1,2},51}]
  + (-2 + B1/2)*mi[{PBmzz,{3,4,1,2},52}]
  + (29*B1/8)*mi[{PBmzz,{3,4,1,2},53}]
  + (-3/2 - B1/2)*mi[{PBmzz,{3,4,1,2},54}]
  + (39/16 - B1/4)*mi[{PBmzz,{3,4,1,2},55}]
  + (-65/8 - 2*B1)*mi[{PBmzz,{3,4,1,2},66}]
  + (B1/2)*mi[{PBmzz,{3,4,1,2},73}]
  + (-32 + 32*B)*mi[{PBmzz,{3,4,2,1},1}]
  + (-1024 + 1024*B)*mi[{PBmzz,{3,4,2,1},2}]
  - (1/4)*mi[{PBmzz,{3,4,2,1},4}]
  - (1/4)*mi[{PBmzz,{3,4,2,1},5}]
  - 32*B*mi[{PBmzz,{3,4,2,1},6}]
  + (-1 + B1)*mi[{PBmzz,{3,4,2,1},10}]
  + (32 - 32*B)*mi[{PBmzz,{3,4,2,1},16}]
  + (-1/2 - 5*B1/4)*mi[{PBmzz,{3,4,2,1},17}]
  + (8 + 8*B - 16*B1)*mi[{PBmzz,{3,4,2,1},18}]
  + (-7/4 + 7*B1/4)*mi[{PBmzz,{3,4,2,1},19}]
  + (32 - 16*B1)*mi[{PBmzz,{3,4,2,1},20}]
  + (3/2 - B1)*mi[{PBmzz,{3,4,2,1},23}]
  + (6 - 9*B1/4)*mi[{PBmzz,{3,4,2,1},42}]
  + (32 + 32*B)*mi[{PBmzz,{4,1,2,3},1}]
  + (1024 + 1024*B)*mi[{PBmzz,{4,1,2,3},2}]
  + (B1/4)*mi[{PBmzz,{4,1,2,3},4}]
  + (B1/4)*mi[{PBmzz,{4,1,2,3},5}]
  + (-32 - 32*B + 32*B1)*mi[{PBmzz,{4,1,2,3},6}]
  + (1/2)*mi[{PBmzz,{4,1,2,3},7}]
  + (1/2 - B1/2)*mi[{PBmzz,{4,1,2,3},8}]
  - 64*B*mi[{PBmzz,{4,1,2,3},9}]
  + mi[{PBmzz,{4,1,2,3},10}]
  + (-32 - 32*B)*mi[{PBmzz,{4,1,2,3},16}]
  + (1/4 + B1/4)*mi[{PBmzz,{4,1,2,3},17}]
  + 8*B*mi[{PBmzz,{4,1,2,3},18}]
  + (B1/4)*mi[{PBmzz,{4,1,2,3},19}]
  + (8 + 8*B1)*mi[{PBmzz,{4,1,2,3},20}]
  + (-1/4 - B1/4)*mi[{PBmzz,{4,1,2,3},21}]
  + 8*B*mi[{PBmzz,{4,1,2,3},22}]
  + (-1 - B1/2)*mi[{PBmzz,{4,1,2,3},23}]
  + (3/4 - 3*B1/4)*mi[{PBmzz,{4,1,2,3},24}]
  + (1/4 - B1/4)*mi[{PBmzz,{4,1,2,3},25}]
  + (1/2 - B1)*mi[{PBmzz,{4,1,2,3},26}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{4,1,2,3},30}]
  + (-1/4 + B1/4)*mi[{PBmzz,{4,1,2,3},31}]
  - (B1/4)*mi[{PBmzz,{4,1,2,3},33}]
  + (-29/8 + 11*B1/8)*mi[{PBmzz,{4,1,2,3},34}]
  + (25/16 - 3*B1/16)*mi[{PBmzz,{4,1,2,3},35}]
  - (B1/2)*mi[{PBmzz,{4,1,2,3},36}]
  - (3/4)*mi[{PBmzz,{4,1,2,3},37}]
  - (5/4)*mi[{PBmzz,{4,1,2,3},38}]
  + (2 - 2*B1)*mi[{PBmzz,{4,1,2,3},39}]
  + (-15/4 - 9*B1/4)*mi[{PBmzz,{4,1,2,3},42}]
  + (-15/4 - 9*B1/4)*mi[{PBmzz,{4,1,2,3},43}]
  + (1/4 - 7*B1/4)*mi[{PBmzz,{4,1,2,3},47}]
  + (-5/4 + 5*B1/4)*mi[{PBmzz,{4,1,2,3},48}]
  + (-3/4 + 9*B1/2)*mi[{PBmzz,{4,1,2,3},49}]
  + (-7/4 + 7*B1/4)*mi[{PBmzz,{4,1,2,3},50}]
  + (17/8 - 17*B1/8)*mi[{PBmzz,{4,1,2,3},51}]
  + (-3/2 - B1/2)*mi[{PBmzz,{4,1,2,3},52}]
  + (17/8 - 17*B1/8)*mi[{PBmzz,{4,1,2,3},53}]
  + (-2 + B1/2)*mi[{PBmzz,{4,1,2,3},54}]
  + (-37/16 + B1/2)*mi[{PBmzz,{4,1,2,3},55}]
  + (32 + 32*B)*mi[{PBmzz,{4,1,3,2},1}]
  + (1024 + 1024*B)*mi[{PBmzz,{4,1,3,2},2}]
  - (1/4)*mi[{PBmzz,{4,1,3,2},4}]
  - (1/4)*mi[{PBmzz,{4,1,3,2},5}]
  - 32*B*mi[{PBmzz,{4,1,3,2},6}]
  - B1*mi[{PBmzz,{4,1,3,2},10}]
  + (-32 - 32*B)*mi[{PBmzz,{4,1,3,2},16}]
  + (-7/4 + 5*B1/4)*mi[{PBmzz,{4,1,3,2},17}]
  + (8 + 8*B - 8*B1)*mi[{PBmzz,{4,1,3,2},18}]
  + (-1 - 3*B1/4)*mi[{PBmzz,{4,1,3,2},19}]
  + (-16 - 16*B1)*mi[{PBmzz,{4,1,3,2},20}]
  + (1/2 + B1)*mi[{PBmzz,{4,1,3,2},23}]
  + (3/4 - 3*B1/4)*mi[{PBmzz,{4,1,3,2},37}]
  + (3/4 - B1)*mi[{PBmzz,{4,1,3,2},38}]
  + (9/4 + 15*B1/4)*mi[{PBmzz,{4,1,3,2},42}]
  + (33/4)*mi[{PBmzz,{4,1,3,2},49}]
  - (5/2)*mi[{PBmzz,{4,1,3,2},52}]
  + (-64 - 64*B + 128*B1)*mi[{PBmzz,{4,2,1,3},1}]
  + (-2048 - 2048*B + 4096*B1)*mi[{PBmzz,{4,2,1,3},2}]
  - (B1/2)*mi[{PBmzz,{4,2,1,3},4}]
  - (B1/2)*mi[{PBmzz,{4,2,1,3},5}]
  + (64 + 64*B - 64*B1)*mi[{PBmzz,{4,2,1,3},6}]
  + (40/3 + 9*B1/4)*mi[{PBmzz,{4,2,1,3},8}]
  + (2 - 2*B1)*mi[{PBmzz,{4,2,1,3},10}]
  + (64 + 64*B - 128*B1)*mi[{PBmzz,{4,2,1,3},16}]
  + (1/2 - B1)*mi[{PBmzz,{4,2,1,3},17}]
  + (-16*B + 16*B1)*mi[{PBmzz,{4,2,1,3},18}]
  + (3/4 - 2*B1)*mi[{PBmzz,{4,2,1,3},19}]
  + (8 - 16*B1)*mi[{PBmzz,{4,2,1,3},20}]
  + (-2 + 3*B1)*mi[{PBmzz,{4,2,1,3},23}]
  + (3/2)*mi[{PBmzz,{4,2,1,3},24}]
  - (3/2)*mi[{PBmzz,{4,2,1,3},30}]
  + (-20/3 - 9*B1/8)*mi[{PBmzz,{4,2,1,3},31}]
  + (3*B1/4)*mi[{PBmzz,{4,2,1,3},37}]
  + (-1/4 + B1)*mi[{PBmzz,{4,2,1,3},38}]
  + 4*mi[{PBmzz,{4,2,1,3},39}]
  + (-15/2 + 12*B1)*mi[{PBmzz,{4,2,1,3},42}]
  - (7/2)*mi[{PBmzz,{4,2,1,3},50}]
  + (-64 - 64*B + 128*B1)*mi[{PBmzz,{4,2,3,1},1}]
  + (-2048 - 2048*B + 4096*B1)*mi[{PBmzz,{4,2,3,1},2}]
  + (-1/2 + B1/2)*mi[{PBmzz,{4,2,3,1},4}]
  + (-1/2 + B1/2)*mi[{PBmzz,{4,2,3,1},5}]
  + (64*B - 64*B1)*mi[{PBmzz,{4,2,3,1},6}]
  + 2*B1*mi[{PBmzz,{4,2,3,1},10}]
  + (64 + 64*B - 128*B1)*mi[{PBmzz,{4,2,3,1},16}]
  + (-7/2 + B1)*mi[{PBmzz,{4,2,3,1},17}]
  + (-16 - 16*B)*mi[{PBmzz,{4,2,3,1},18}]
  + (-5/4 + 2*B1)*mi[{PBmzz,{4,2,3,1},19}]
  + (8 - 16*B1)*mi[{PBmzz,{4,2,3,1},20}]
  + (1 - 3*B1)*mi[{PBmzz,{4,2,3,1},23}]
  + (9/2 - 12*B1)*mi[{PBmzz,{4,2,3,1},42}]
  + (-32 + 32*B)*mi[{PBmzz,{4,3,1,2},1}]
  + (-1024 + 1024*B)*mi[{PBmzz,{4,3,1,2},2}]
  - (1/4)*mi[{PBmzz,{4,3,1,2},4}]
  - (1/4)*mi[{PBmzz,{4,3,1,2},5}]
  - 32*B*mi[{PBmzz,{4,3,1,2},6}]
  + (-1 + B1)*mi[{PBmzz,{4,3,1,2},10}]
  + (32 - 32*B)*mi[{PBmzz,{4,3,1,2},16}]
  + (-1/2 + B1/4)*mi[{PBmzz,{4,3,1,2},17}]
  + (8 + 8*B - 16*B1)*mi[{PBmzz,{4,3,1,2},18}]
  + (-7/4 + 3*B1/4)*mi[{PBmzz,{4,3,1,2},19}]
  + (32 - 16*B1)*mi[{PBmzz,{4,3,1,2},20}]
  + (3/2 - B1)*mi[{PBmzz,{4,3,1,2},23}]
  + (3*B1/4)*mi[{PBmzz,{4,3,1,2},24}]
  - (3*B1/4)*mi[{PBmzz,{4,3,1,2},30}]
  + (6 - 15*B1/4)*mi[{PBmzz,{4,3,1,2},42}]
  + (-32 + 32*B)*mi[{PBmzz,{4,3,2,1},1}]
  + (-1024 + 1024*B)*mi[{PBmzz,{4,3,2,1},2}]
  + (1/4 - B1/4)*mi[{PBmzz,{4,3,2,1},4}]
  + (1/4 - B1/4)*mi[{PBmzz,{4,3,2,1},5}]
  + (-32*B + 32*B1)*mi[{PBmzz,{4,3,2,1},6}]
  + mi[{PBmzz,{4,3,2,1},10}]
  + (32 - 32*B)*mi[{PBmzz,{4,3,2,1},16}]
  + (1/4 - B1/4)*mi[{PBmzz,{4,3,2,1},19}]
  + (-16 + 8*B1)*mi[{PBmzz,{4,3,2,1},20}]
  + (-3/2 + B1/2)*mi[{PBmzz,{4,3,2,1},23}]
  + (B1/4)*mi[{PBmzz,{4,3,2,1},25}]
  + (-3/4 - 7*B1/8)*mi[{PBmzz,{4,3,2,1},34}]
  + (-3/8 - B1/16)*mi[{PBmzz,{4,3,2,1},35}]
  + 2*B1*mi[{PBmzz,{4,3,2,1},39}]
  + (15/4 - 9*B1/2)*mi[{PBmzz,{4,3,2,1},49}]
  - (7*B1/4)*mi[{PBmzz,{4,3,2,1},50}]
  + (-1024 + 1024*B)*mi[{PBzmz,{1,2,3,4},1}]
  + (-64 + 32*B)*mi[{PBzmz,{1,2,3,4},2}]
  + mi[{PBzmz,{1,2,3,4},3}]
  - (1/4)*mi[{PBzmz,{1,2,3,4},5}]
  + (64 - 32*B - 32*B1)*mi[{PBzmz,{1,2,3,4},15}]
  + (3/4 - 3*B1/4)*mi[{PBzmz,{1,2,3,4},20}]
  + (-1 + B1)*mi[{PBzmz,{1,2,3,4},32}]
  + (2048 - 2048*B)*mi[{PBzmz,{1,2,4,3},1}]
  + (128 - 64*B - 64*B1)*mi[{PBzmz,{1,2,4,3},2}]
  + (2 - 2*B1)*mi[{PBzmz,{1,2,4,3},3}]
  + (-1/2 + B1/2)*mi[{PBzmz,{1,2,4,3},4}]
  + (-1/2 + B1/2)*mi[{PBzmz,{1,2,4,3},5}]
  + (-64 + 64*B)*mi[{PBzmz,{1,2,4,3},6}]
  + (-128 + 64*B)*mi[{PBzmz,{1,2,4,3},15}]
  + (3/2)*mi[{PBzmz,{1,2,4,3},20}]
  + (1 - B1)*mi[{PBzmz,{1,2,4,3},26}]
  + (-32*B + 32*B1)*mi[{PBzmz,{1,2,4,3},29}]
  + (3/2)*mi[{PBzmz,{1,2,4,3},31}]
  - mi[{PBzmz,{1,2,4,3},32}]
  + (1024 + 1024*B - 2048*B1)*mi[{PBzmz,{1,3,2,4},1}]
  + (32 + 32*B - 96*B1)*mi[{PBzmz,{1,3,2,4},2}]
  - B1*mi[{PBzmz,{1,3,2,4},3}]
  + (B1/4)*mi[{PBzmz,{1,3,2,4},4}]
  + (B1/4)*mi[{PBzmz,{1,3,2,4},5}]
  + (-32 - 32*B + 64*B1)*mi[{PBzmz,{1,3,2,4},6}]
  + (-64 - 32*B + 96*B1)*mi[{PBzmz,{1,3,2,4},15}]
  - (B1/2)*mi[{PBzmz,{1,3,2,4},26}]
  + (16 + 16*B - 16*B1)*mi[{PBzmz,{1,3,2,4},29}]
  + (1024 + 1024*B - 2048*B1)*mi[{PBzmz,{1,3,4,2},1}]
  + (64 + 32*B - 96*B1)*mi[{PBzmz,{1,3,4,2},2}]
  + (-1 + B1)*mi[{PBzmz,{1,3,4,2},3}]
  + (1/4 - B1/4)*mi[{PBzmz,{1,3,4,2},4}]
  + (1/4 - B1/4)*mi[{PBzmz,{1,3,4,2},5}]
  + (-32 - 32*B + 64*B1)*mi[{PBzmz,{1,3,4,2},6}]
  + (-32 - 32*B + 96*B1)*mi[{PBzmz,{1,3,4,2},15}]
  + (3*B1/4)*mi[{PBzmz,{1,3,4,2},20}]
  + (-1/2 + B1/2)*mi[{PBzmz,{1,3,4,2},26}]
  + (16 + 16*B - 32*B1)*mi[{PBzmz,{1,3,4,2},29}]
  - B1*mi[{PBzmz,{1,3,4,2},32}]
  + (-2048 - 2048*B)*mi[{PBzmz,{1,4,2,3},1}]
  + (-64 - 64*B - 64*B1)*mi[{PBzmz,{1,4,2,3},2}]
  + 2*B1*mi[{PBzmz,{1,4,2,3},3}]
  - (B1/2)*mi[{PBzmz,{1,4,2,3},4}]
  - (B1/2)*mi[{PBzmz,{1,4,2,3},5}]
  + (64 + 64*B)*mi[{PBzmz,{1,4,2,3},6}]
  + (128 + 64*B)*mi[{PBzmz,{1,4,2,3},15}]
  + B1*mi[{PBzmz,{1,4,2,3},26}]
  + (-32 - 32*B)*mi[{PBzmz,{1,4,2,3},29}]
  - (1/4)*mi[{PBzmz,{1,4,3,2},5}]
  + (2048 - 2048*B)*mi[{PBzmz,{2,1,3,4},1}]
  + (128 - 64*B - 64*B1)*mi[{PBzmz,{2,1,3,4},2}]
  + (2 - 2*B1)*mi[{PBzmz,{2,1,3,4},3}]
  + (-1/2 + B1/2)*mi[{PBzmz,{2,1,3,4},4}]
  + (-1/2 + B1/2)*mi[{PBzmz,{2,1,3,4},5}]
  + (-64 + 64*B)*mi[{PBzmz,{2,1,3,4},6}]
  + (-128 + 64*B)*mi[{PBzmz,{2,1,3,4},15}]
  + (3/2)*mi[{PBzmz,{2,1,3,4},20}]
  + (1 - B1)*mi[{PBzmz,{2,1,3,4},26}]
  + (-32*B + 32*B1)*mi[{PBzmz,{2,1,3,4},29}]
  + (3/2)*mi[{PBzmz,{2,1,3,4},31}]
  - mi[{PBzmz,{2,1,3,4},32}]
  - (1/4)*mi[{PBzmz,{2,1,4,3},5}]
  + (3/4 - 3*B1/4)*mi[{PBzmz,{2,1,4,3},20}]
  + (-1 + B1)*mi[{PBzmz,{2,1,4,3},32}]
  + (-2048 - 2048*B)*mi[{PBzmz,{2,3,1,4},1}]
  + (-64 - 64*B - 64*B1)*mi[{PBzmz,{2,3,1,4},2}]
  + 2*B1*mi[{PBzmz,{2,3,1,4},3}]
  - (B1/2)*mi[{PBzmz,{2,3,1,4},4}]
  - (B1/2)*mi[{PBzmz,{2,3,1,4},5}]
  + (64 + 64*B)*mi[{PBzmz,{2,3,1,4},6}]
  + (128 + 64*B)*mi[{PBzmz,{2,3,1,4},15}]
  + B1*mi[{PBzmz,{2,3,1,4},26}]
  + (-32 - 32*B + 64*B1)*mi[{PBzmz,{2,3,1,4},29}]
  + (1024 + 1024*B)*mi[{PBzmz,{2,3,4,1},1}]
  + (64 + 32*B)*mi[{PBzmz,{2,3,4,1},2}]
  + mi[{PBzmz,{2,3,4,1},3}]
  - (1/4)*mi[{PBzmz,{2,3,4,1},5}]
  + (-32 - 32*B - 32*B1)*mi[{PBzmz,{2,3,4,1},15}]
  + (3*B1/4)*mi[{PBzmz,{2,3,4,1},20}]
  + (1024 + 1024*B - 2048*B1)*mi[{PBzmz,{2,4,1,3},1}]
  + (32 + 32*B - 96*B1)*mi[{PBzmz,{2,4,1,3},2}]
  - B1*mi[{PBzmz,{2,4,1,3},3}]
  + (B1/4)*mi[{PBzmz,{2,4,1,3},4}]
  + (B1/4)*mi[{PBzmz,{2,4,1,3},5}]
  + (-32 - 32*B + 64*B1)*mi[{PBzmz,{2,4,1,3},6}]
  + (-64 - 32*B + 96*B1)*mi[{PBzmz,{2,4,1,3},15}]
  - (B1/2)*mi[{PBzmz,{2,4,1,3},26}]
  + (16 + 16*B - 16*B1)*mi[{PBzmz,{2,4,1,3},29}]
  + (1/4 - B1/4)*mi[{PBzmz,{2,4,3,1},4}]
  + (1/4 - B1/4)*mi[{PBzmz,{2,4,3,1},5}]
  + (-32 - 32*B + 64*B1)*mi[{PBzmz,{2,4,3,1},6}]
  + (-1/2 + B1/2)*mi[{PBzmz,{2,4,3,1},26}]
  + (1024 + 1024*B - 2048*B1)*mi[{PBzmz,{3,1,2,4},1}]
  + (64 + 32*B - 96*B1)*mi[{PBzmz,{3,1,2,4},2}]
  + (-1 + B1)*mi[{PBzmz,{3,1,2,4},3}]
  + (1/4 - B1/4)*mi[{PBzmz,{3,1,2,4},4}]
  + (1/4 - B1/4)*mi[{PBzmz,{3,1,2,4},5}]
  + (-32 - 32*B + 64*B1)*mi[{PBzmz,{3,1,2,4},6}]
  + (-32 - 32*B + 96*B1)*mi[{PBzmz,{3,1,2,4},15}]
  + (3*B1/4)*mi[{PBzmz,{3,1,2,4},20}]
  + (-1/2 + B1/2)*mi[{PBzmz,{3,1,2,4},26}]
  + (-16 + 16*B)*mi[{PBzmz,{3,1,2,4},29}]
  - B1*mi[{PBzmz,{3,1,2,4},32}]
  + (B1/4)*mi[{PBzmz,{3,1,4,2},4}]
  + (B1/4)*mi[{PBzmz,{3,1,4,2},5}]
  + (-32 - 32*B + 64*B1)*mi[{PBzmz,{3,1,4,2},6}]
  + (3/4 - 3*B1/4)*mi[{PBzmz,{3,1,4,2},20}]
  - (B1/2)*mi[{PBzmz,{3,1,4,2},26}]
  - (1/4)*mi[{PBzmz,{3,2,1,4},5}]
  - (B1/2)*mi[{PBzmz,{3,2,4,1},4}]
  - (B1/2)*mi[{PBzmz,{3,2,4,1},5}]
  + (64 + 64*B)*mi[{PBzmz,{3,2,4,1},6}]
  + (3/2)*mi[{PBzmz,{3,2,4,1},20}]
  + B1*mi[{PBzmz,{3,2,4,1},26}]
  - mi[{PBzmz,{3,2,4,1},32}]
  + (-1024 + 1024*B)*mi[{PBzmz,{3,4,1,2},1}]
  + (-64 + 32*B)*mi[{PBzmz,{3,4,1,2},2}]
  + mi[{PBzmz,{3,4,1,2},3}]
  - (1/4)*mi[{PBzmz,{3,4,1,2},5}]
  + (64 - 32*B - 32*B1)*mi[{PBzmz,{3,4,1,2},15}]
  + (-1/2 + B1/2)*mi[{PBzmz,{3,4,2,1},4}]
  + (-1/2 + B1/2)*mi[{PBzmz,{3,4,2,1},5}]
  + (-64 + 64*B)*mi[{PBzmz,{3,4,2,1},6}]
  + (1 - B1)*mi[{PBzmz,{3,4,2,1},26}]
  + (1024 + 1024*B)*mi[{PBzmz,{4,1,2,3},1}]
  + (64 + 32*B)*mi[{PBzmz,{4,1,2,3},2}]
  + mi[{PBzmz,{4,1,2,3},3}]
  - (1/4)*mi[{PBzmz,{4,1,2,3},5}]
  + (-32 - 32*B - 32*B1)*mi[{PBzmz,{4,1,2,3},15}]
  + (3*B1/4)*mi[{PBzmz,{4,1,2,3},20}]
  - (B1/2)*mi[{PBzmz,{4,1,3,2},4}]
  - (B1/2)*mi[{PBzmz,{4,1,3,2},5}]
  + (64 + 64*B)*mi[{PBzmz,{4,1,3,2},6}]
  + (3/2)*mi[{PBzmz,{4,1,3,2},20}]
  + B1*mi[{PBzmz,{4,1,3,2},26}]
  - mi[{PBzmz,{4,1,3,2},32}]
  + (1/4 - B1/4)*mi[{PBzmz,{4,2,1,3},4}]
  + (1/4 - B1/4)*mi[{PBzmz,{4,2,1,3},5}]
  + (-32 - 32*B + 64*B1)*mi[{PBzmz,{4,2,1,3},6}]
  + (-1/2 + B1/2)*mi[{PBzmz,{4,2,1,3},26}]
  + (B1/4)*mi[{PBzmz,{4,2,3,1},4}]
  + (B1/4)*mi[{PBzmz,{4,2,3,1},5}]
  + (-32 - 32*B + 64*B1)*mi[{PBzmz,{4,2,3,1},6}]
  + (3/4 - 3*B1/4)*mi[{PBzmz,{4,2,3,1},20}]
  - (B1/2)*mi[{PBzmz,{4,2,3,1},26}]
  + (-1/2 + B1/2)*mi[{PBzmz,{4,3,1,2},4}]
  + (-1/2 + B1/2)*mi[{PBzmz,{4,3,1,2},5}]
  + (-64 + 64*B)*mi[{PBzmz,{4,3,1,2},6}]
  + (1 - B1)*mi[{PBzmz,{4,3,1,2},26}]
  - (1/4)*mi[{PBzmz,{4,3,2,1},5}]
);

A21 = eps^(-4)*(
  (3 + 3*B/2)*mi[{DPzz,{1,2,3,4},2}]
  + (3 + 3*B/2)*mi[{DPzz,{1,2,3,4},3}]
  + (3/2)*mi[{DPzz,{1,2,3,4},4}]
  + (3/2)*mi[{DPzz,{1,2,3,4},5}]
  - 12*mi[{DPzz,{1,2,3,4},7}]
  - 12*mi[{DPzz,{1,2,3,4},8}]
  - (3*B1/16)*mi[{DPzz,{1,2,3,4},34}]
  - (3*B1/16)*mi[{DPzz,{1,2,3,4},36}]
  - (3*B1/32)*mi[{DPzz,{1,2,3,4},72}]
  + (9/2 + 3*B/2 - 6*B1)*mi[{DPzz,{1,2,4,3},2}]
  + (3/2 - 3*B1/2)*mi[{DPzz,{1,2,4,3},4}]
  + (12 - 12*B1)*mi[{DPzz,{1,2,4,3},7}]
  + (3/2 - 3*B1/2)*mi[{DPzz,{2,1,3,4},4}]
  + (12 - 12*B1)*mi[{DPzz,{2,1,3,4},7}]
  + (3/2 + 3*B/2 - 3*B1)*mi[{DPzz,{3,4,2,1},2}]
  - 2*mi[{DPmz,{1,2,3,4},1}]
  + mi[{DPmz,{1,2,3,4},2}]
  + (1 - B)*mi[{DPmz,{1,2,3,4},3}]
  - mi[{DPmz,{1,2,3,4},4}]
  - mi[{DPmz,{1,2,3,4},6}]
  - 4*mi[{DPmz,{1,2,3,4},7}]
  + 2*mi[{DPmz,{1,2,3,4},8}]
  + (1/128 - B1/128)*mi[{DPmz,{1,2,3,4},31}]
  + (-3/128 + 3*B1/128)*mi[{DPmz,{1,2,3,4},32}]
  + (1/64 - 5*B1/64)*mi[{DPmz,{1,2,3,4},33}]
  + (-1/64 + B1/64)*mi[{DPmz,{1,2,3,4},52}]
  + (-2 + 2*B1)*mi[{DPmz,{1,2,4,3},1}]
  + (1 - B1)*mi[{DPmz,{1,2,4,3},2}]
  + (1 - B)*mi[{DPmz,{1,2,4,3},3}]
  + (-1 + B1)*mi[{DPmz,{1,2,4,3},4}]
  + (-1 + B1)*mi[{DPmz,{1,2,4,3},6}]
  + (4 - 4*B1)*mi[{DPmz,{1,2,4,3},7}]
  + (-2 + 2*B1)*mi[{DPmz,{1,2,4,3},8}]
  - (1/128)*mi[{DPmz,{1,2,4,3},31}]
  + (3/128)*mi[{DPmz,{1,2,4,3},32}]
  + (-1/64 - B1/16)*mi[{DPmz,{1,2,4,3},33}]
  + (1/64)*mi[{DPmz,{1,2,4,3},52}]
  - 2*B1*mi[{DPmz,{1,3,2,4},1}]
  + B1*mi[{DPmz,{1,3,2,4},2}]
  + (-1 - B + 2*B1)*mi[{DPmz,{1,3,2,4},3}]
  - B1*mi[{DPmz,{1,3,2,4},4}]
  - B1*mi[{DPmz,{1,3,2,4},6}]
  + 4*B1*mi[{DPmz,{1,3,2,4},7}]
  - 2*B1*mi[{DPmz,{1,3,2,4},8}]
  + (5/64 - B1/64)*mi[{DPmz,{1,3,2,4},33}]
  + (-4 + 4*B1)*mi[{DPmz,{1,3,4,2},1}]
  + (2 - 2*B1)*mi[{DPmz,{1,3,4,2},2}]
  + (2 + 2*B - 4*B1)*mi[{DPmz,{1,3,4,2},3}]
  + (-2 + 2*B1)*mi[{DPmz,{1,3,4,2},4}]
  + (-2 + 2*B1)*mi[{DPmz,{1,3,4,2},6}]
  + (-8 + 8*B1)*mi[{DPmz,{1,3,4,2},7}]
  + (4 - 4*B1)*mi[{DPmz,{1,3,4,2},8}]
  - (B1/64)*mi[{DPmz,{1,3,4,2},31}]
  + (3*B1/64)*mi[{DPmz,{1,3,4,2},32}]
  + (-1/8 - B1/32)*mi[{DPmz,{1,3,4,2},33}]
  + (B1/32)*mi[{DPmz,{1,3,4,2},52}]
  + 2*B1*mi[{DPmz,{1,4,2,3},1}]
  - B1*mi[{DPmz,{1,4,2,3},2}]
  + (-1 - B)*mi[{DPmz,{1,4,2,3},3}]
  + B1*mi[{DPmz,{1,4,2,3},4}]
  + B1*mi[{DPmz,{1,4,2,3},6}]
  + 4*B1*mi[{DPmz,{1,4,2,3},7}]
  - 2*B1*mi[{DPmz,{1,4,2,3},8}]
  + (-5/64 + B1/16)*mi[{DPmz,{1,4,2,3},33}]
  - 4*mi[{DPmz,{1,4,3,2},1}]
  + 2*mi[{DPmz,{1,4,3,2},2}]
  + (2 + 2*B)*mi[{DPmz,{1,4,3,2},3}]
  - 2*mi[{DPmz,{1,4,3,2},4}]
  - 2*mi[{DPmz,{1,4,3,2},6}]
  + 8*mi[{DPmz,{1,4,3,2},7}]
  - 4*mi[{DPmz,{1,4,3,2},8}]
  + (1/8 - 5*B1/32)*mi[{DPmz,{1,4,3,2},33}]
  + (-2 + 2*B1)*mi[{DPmz,{2,1,3,4},1}]
  + (1 - B1)*mi[{DPmz,{2,1,3,4},2}]
  + (1 - B)*mi[{DPmz,{2,1,3,4},3}]
  + (-1 + B1)*mi[{DPmz,{2,1,3,4},4}]
  + (-1 + B1)*mi[{DPmz,{2,1,3,4},6}]
  + (4 - 4*B1)*mi[{DPmz,{2,1,3,4},7}]
  + (-2 + 2*B1)*mi[{DPmz,{2,1,3,4},8}]
  - (1/128)*mi[{DPmz,{2,1,3,4},31}]
  + (3/128)*mi[{DPmz,{2,1,3,4},32}]
  + (-1/64 - B1/16)*mi[{DPmz,{2,1,3,4},33}]
  + (1/64)*mi[{DPmz,{2,1,3,4},52}]
  - 2*mi[{DPmz,{2,1,4,3},1}]
  + mi[{DPmz,{2,1,4,3},2}]
  + (1 - B)*mi[{DPmz,{2,1,4,3},3}]
  - mi[{DPmz,{2,1,4,3},4}]
  - mi[{DPmz,{2,1,4,3},6}]
  - 4*mi[{DPmz,{2,1,4,3},7}]
  + 2*mi[{DPmz,{2,1,4,3},8}]
  + (1/128 - B1/128)*mi[{DPmz,{2,1,4,3},31}]
  + (-3/128 + 3*B1/128)*mi[{DPmz,{2,1,4,3},32}]
  + (1/64 - 5*B1/64)*mi[{DPmz,{2,1,4,3},33}]
  + (-1/64 + B1/64)*mi[{DPmz,{2,1,4,3},52}]
  + 2*B1*mi[{DPmz,{2,3,1,4},1}]
  - B1*mi[{DPmz,{2,3,1,4},2}]
  + (-1 - B)*mi[{DPmz,{2,3,1,4},3}]
  + B1*mi[{DPmz,{2,3,1,4},4}]
  + B1*mi[{DPmz,{2,3,1,4},6}]
  + 4*B1*mi[{DPmz,{2,3,1,4},7}]
  - 2*B1*mi[{DPmz,{2,3,1,4},8}]
  + (-5/64 + B1/16)*mi[{DPmz,{2,3,1,4},33}]
  - 4*mi[{DPmz,{2,3,4,1},1}]
  + 2*mi[{DPmz,{2,3,4,1},2}]
  + (2 + 2*B)*mi[{DPmz,{2,3,4,1},3}]
  - 2*mi[{DPmz,{2,3,4,1},4}]
  - 2*mi[{DPmz,{2,3,4,1},6}]
  + 8*mi[{DPmz,{2,3,4,1},7}]
  - 4*mi[{DPmz,{2,3,4,1},8}]
  - (B1/64)*mi[{DPmz,{2,3,4,1},31}]
  + (3*B1/64)*mi[{DPmz,{2,3,4,1},32}]
  + (1/8 - 5*B1/32)*mi[{DPmz,{2,3,4,1},33}]
  + (B1/32)*mi[{DPmz,{2,3,4,1},52}]
  - 2*B1*mi[{DPmz,{2,4,1,3},1}]
  + B1*mi[{DPmz,{2,4,1,3},2}]
  + (-1 - B + 2*B1)*mi[{DPmz,{2,4,1,3},3}]
  - B1*mi[{DPmz,{2,4,1,3},4}]
  - B1*mi[{DPmz,{2,4,1,3},6}]
  + 4*B1*mi[{DPmz,{2,4,1,3},7}]
  - 2*B1*mi[{DPmz,{2,4,1,3},8}]
  + (5/64 - B1/64)*mi[{DPmz,{2,4,1,3},33}]
  + (-4 + 4*B1)*mi[{DPmz,{2,4,3,1},1}]
  + (2 - 2*B1)*mi[{DPmz,{2,4,3,1},2}]
  + (2 + 2*B - 4*B1)*mi[{DPmz,{2,4,3,1},3}]
  + (-2 + 2*B1)*mi[{DPmz,{2,4,3,1},4}]
  + (-2 + 2*B1)*mi[{DPmz,{2,4,3,1},6}]
  + (-8 + 8*B1)*mi[{DPmz,{2,4,3,1},7}]
  + (4 - 4*B1)*mi[{DPmz,{2,4,3,1},8}]
  + (-1/8 - B1/32)*mi[{DPmz,{2,4,3,1},33}]
  + (-4 + 4*B1)*mi[{DPmz,{3,1,2,4},1}]
  + (2 - 2*B1)*mi[{DPmz,{3,1,2,4},2}]
  + (2 + 2*B - 4*B1)*mi[{DPmz,{3,1,2,4},3}]
  + (-2 + 2*B1)*mi[{DPmz,{3,1,2,4},4}]
  + (-2 + 2*B1)*mi[{DPmz,{3,1,2,4},6}]
  + (-8 + 8*B1)*mi[{DPmz,{3,1,2,4},7}]
  + (4 - 4*B1)*mi[{DPmz,{3,1,2,4},8}]
  - (B1/64)*mi[{DPmz,{3,1,2,4},31}]
  + (3*B1/64)*mi[{DPmz,{3,1,2,4},32}]
  + (-1/8 - B1/32)*mi[{DPmz,{3,1,2,4},33}]
  + (B1/32)*mi[{DPmz,{3,1,2,4},52}]
  - 2*B1*mi[{DPmz,{3,1,4,2},1}]
  + B1*mi[{DPmz,{3,1,4,2},2}]
  + (-1 - B + 2*B1)*mi[{DPmz,{3,1,4,2},3}]
  - B1*mi[{DPmz,{3,1,4,2},4}]
  - B1*mi[{DPmz,{3,1,4,2},6}]
  + 4*B1*mi[{DPmz,{3,1,4,2},7}]
  - 2*B1*mi[{DPmz,{3,1,4,2},8}]
  + (1/128 - B1/128)*mi[{DPmz,{3,1,4,2},31}]
  + (-3/128 + 3*B1/128)*mi[{DPmz,{3,1,4,2},32}]
  + (5/64 - B1/64)*mi[{DPmz,{3,1,4,2},33}]
  + (-1/64 + B1/64)*mi[{DPmz,{3,1,4,2},52}]
  - 4*mi[{DPmz,{3,2,1,4},1}]
  + 2*mi[{DPmz,{3,2,1,4},2}]
  + (2 + 2*B)*mi[{DPmz,{3,2,1,4},3}]
  - 2*mi[{DPmz,{3,2,1,4},4}]
  - 2*mi[{DPmz,{3,2,1,4},6}]
  + 8*mi[{DPmz,{3,2,1,4},7}]
  - 4*mi[{DPmz,{3,2,1,4},8}]
  + (1/8 - 5*B1/32)*mi[{DPmz,{3,2,1,4},33}]
  + 2*B1*mi[{DPmz,{3,2,4,1},1}]
  - B1*mi[{DPmz,{3,2,4,1},2}]
  + (-1 - B)*mi[{DPmz,{3,2,4,1},3}]
  + B1*mi[{DPmz,{3,2,4,1},4}]
  + B1*mi[{DPmz,{3,2,4,1},6}]
  + 4*B1*mi[{DPmz,{3,2,4,1},7}]
  - 2*B1*mi[{DPmz,{3,2,4,1},8}]
  - (1/128)*mi[{DPmz,{3,2,4,1},31}]
  + (3/128)*mi[{DPmz,{3,2,4,1},32}]
  + (-5/64 + B1/16)*mi[{DPmz,{3,2,4,1},33}]
  + (1/64)*mi[{DPmz,{3,2,4,1},52}]
  - 2*mi[{DPmz,{3,4,1,2},1}]
  + mi[{DPmz,{3,4,1,2},2}]
  + (1 - B)*mi[{DPmz,{3,4,1,2},3}]
  - mi[{DPmz,{3,4,1,2},4}]
  - mi[{DPmz,{3,4,1,2},6}]
  - 4*mi[{DPmz,{3,4,1,2},7}]
  + 2*mi[{DPmz,{3,4,1,2},8}]
  + (1/64 - 5*B1/64)*mi[{DPmz,{3,4,1,2},33}]
  + (-2 + 2*B1)*mi[{DPmz,{3,4,2,1},1}]
  + (1 - B1)*mi[{DPmz,{3,4,2,1},2}]
  + (1 - B)*mi[{DPmz,{3,4,2,1},3}]
  + (-1 + B1)*mi[{DPmz,{3,4,2,1},4}]
  + (-1 + B1)*mi[{DPmz,{3,4,2,1},6}]
  + (4 - 4*B1)*mi[{DPmz,{3,4,2,1},7}]
  + (-2 + 2*B1)*mi[{DPmz,{3,4,2,1},8}]
  + (-1/64 - B1/16)*mi[{DPmz,{3,4,2,1},33}]
  - 4*mi[{DPmz,{4,1,2,3},1}]
  + 2*mi[{DPmz,{4,1,2,3},2}]
  + (2 + 2*B)*mi[{DPmz,{4,1,2,3},3}]
  - 2*mi[{DPmz,{4,1,2,3},4}]
  - 2*mi[{DPmz,{4,1,2,3},6}]
  + 8*mi[{DPmz,{4,1,2,3},7}]
  - 4*mi[{DPmz,{4,1,2,3},8}]
  - (B1/64)*mi[{DPmz,{4,1,2,3},31}]
  + (3*B1/64)*mi[{DPmz,{4,1,2,3},32}]
  + (1/8 - 5*B1/32)*mi[{DPmz,{4,1,2,3},33}]
  + (B1/32)*mi[{DPmz,{4,1,2,3},52}]
  + 2*B1*mi[{DPmz,{4,1,3,2},1}]
  - B1*mi[{DPmz,{4,1,3,2},2}]
  + (-1 - B)*mi[{DPmz,{4,1,3,2},3}]
  + B1*mi[{DPmz,{4,1,3,2},4}]
  + B1*mi[{DPmz,{4,1,3,2},6}]
  + 4*B1*mi[{DPmz,{4,1,3,2},7}]
  - 2*B1*mi[{DPmz,{4,1,3,2},8}]
  - (1/128)*mi[{DPmz,{4,1,3,2},31}]
  + (3/128)*mi[{DPmz,{4,1,3,2},32}]
  + (-5/64 + B1/16)*mi[{DPmz,{4,1,3,2},33}]
  + (1/64)*mi[{DPmz,{4,1,3,2},52}]
  + (-4 + 4*B1)*mi[{DPmz,{4,2,1,3},1}]
  + (2 - 2*B1)*mi[{DPmz,{4,2,1,3},2}]
  + (2 + 2*B - 4*B1)*mi[{DPmz,{4,2,1,3},3}]
  + (-2 + 2*B1)*mi[{DPmz,{4,2,1,3},4}]
  + (-2 + 2*B1)*mi[{DPmz,{4,2,1,3},6}]
  + (-8 + 8*B1)*mi[{DPmz,{4,2,1,3},7}]
  + (4 - 4*B1)*mi[{DPmz,{4,2,1,3},8}]
  + (-1/8 - B1/32)*mi[{DPmz,{4,2,1,3},33}]
  - 2*B1*mi[{DPmz,{4,2,3,1},1}]
  + B1*mi[{DPmz,{4,2,3,1},2}]
  + (-1 - B + 2*B1)*mi[{DPmz,{4,2,3,1},3}]
  - B1*mi[{DPmz,{4,2,3,1},4}]
  - B1*mi[{DPmz,{4,2,3,1},6}]
  + 4*B1*mi[{DPmz,{4,2,3,1},7}]
  - 2*B1*mi[{DPmz,{4,2,3,1},8}]
  + (1/128 - B1/128)*mi[{DPmz,{4,2,3,1},31}]
  + (-3/128 + 3*B1/128)*mi[{DPmz,{4,2,3,1},32}]
  + (5/64 - B1/64)*mi[{DPmz,{4,2,3,1},33}]
  + (-1/64 + B1/64)*mi[{DPmz,{4,2,3,1},52}]
  + (-2 + 2*B1)*mi[{DPmz,{4,3,1,2},1}]
  + (1 - B1)*mi[{DPmz,{4,3,1,2},2}]
  + (1 - B)*mi[{DPmz,{4,3,1,2},3}]
  + (-1 + B1)*mi[{DPmz,{4,3,1,2},4}]
  + (-1 + B1)*mi[{DPmz,{4,3,1,2},6}]
  + (4 - 4*B1)*mi[{DPmz,{4,3,1,2},7}]
  + (-2 + 2*B1)*mi[{DPmz,{4,3,1,2},8}]
  + (-1/64 - B1/16)*mi[{DPmz,{4,3,1,2},33}]
  - 2*mi[{DPmz,{4,3,2,1},1}]
  + mi[{DPmz,{4,3,2,1},2}]
  + (1 - B)*mi[{DPmz,{4,3,2,1},3}]
  - mi[{DPmz,{4,3,2,1},4}]
  - mi[{DPmz,{4,3,2,1},6}]
  - 4*mi[{DPmz,{4,3,2,1},7}]
  + 2*mi[{DPmz,{4,3,2,1},8}]
  + (1/64 - 5*B1/64)*mi[{DPmz,{4,3,2,1},33}]
  + (-1/4 + B/8)*mi[{HBzzz,{1,2,3,4},1}]
  + (1/4 + B/8)*mi[{HBzzz,{1,2,3,4},2}]
  + (1/8)*mi[{HBzzz,{1,2,3,4},3}]
  - (1/16)*mi[{HBzzz,{1,2,3,4},6}]
  + (3/2 - B/4)*mi[{HBzzz,{1,2,3,4},7}]
  + 3*mi[{HBzzz,{1,2,3,4},8}]
  + (1/4 - B/8)*mi[{HBzzz,{1,2,3,4},9}]
  - (1/16)*mi[{HBzzz,{1,2,3,4},12}]
  - (B/4)*mi[{HBzzz,{1,2,3,4},13}]
  + (-1/4 - B/8)*mi[{HBzzz,{1,2,3,4},15}]
  + (B1/32)*mi[{HBzzz,{1,2,3,4},16}]
  + (1/32 - B1/32)*mi[{HBzzz,{1,2,3,4},19}]
  + (3*B1/16)*mi[{HBzzz,{1,2,3,4},26}]
  - (3*B1/16)*mi[{HBzzz,{1,2,3,4},27}]
  + (B1/8)*mi[{HBzzz,{1,2,3,4},29}]
  + (3/64 - 3*B1/64)*mi[{HBzzz,{1,2,3,4},30}]
  + (1/8 - B1/8)*mi[{HBzzz,{1,2,3,4},33}]
  + (-3/64 + 3*B1/32)*mi[{HBzzz,{1,2,3,4},34}]
  + (-5/16 + B1/2)*mi[{HBzzz,{1,2,3,4},35}]
  + (3*B1/64)*mi[{HBzzz,{1,2,3,4},36}]
  + (B1/16)*mi[{HBzzz,{1,2,3,4},37}]
  + (-1/4 + B/8 + B1/8)*mi[{HBzzz,{1,2,4,3},1}]
  + (-1/8 + B1/8)*mi[{HBzzz,{1,2,4,3},3}]
  + (1/16 - B1/16)*mi[{HBzzz,{1,2,4,3},6}]
  + (3 - B/4 - 11*B1/4)*mi[{HBzzz,{1,2,4,3},7}]
  + (3 - 3*B1)*mi[{HBzzz,{1,2,4,3},8}]
  + (1/4 - B/8 - B1/8)*mi[{HBzzz,{1,2,4,3},9}]
  + (1/8 + B/8 - 3*B1/8)*mi[{HBzzz,{1,3,2,4},1}]
  - (B1/8)*mi[{HBzzz,{1,3,2,4},3}]
  + (B1/16)*mi[{HBzzz,{1,3,2,4},6}]
  + (-1/4 - B/4 + B1/4)*mi[{HBzzz,{1,3,2,4},7}]
  + (-1/8 - B/8 + 3*B1/8)*mi[{HBzzz,{1,3,2,4},9}]
  - (1/32)*mi[{HBzzz,{1,3,2,4},16}]
  - (3/64)*mi[{HBzzz,{1,3,2,4},26}]
  - (1/8)*mi[{HBzzz,{1,3,2,4},29}]
  + (1/4 + B/8 - 3*B1/8)*mi[{HBzzz,{1,3,4,2},1}]
  + (-1/8 + B1/8)*mi[{HBzzz,{1,3,4,2},3}]
  + (1/16 - B1/16)*mi[{HBzzz,{1,3,4,2},6}]
  + (-B/4 + B1/4)*mi[{HBzzz,{1,3,4,2},7}]
  + (-1/4 - B/8 + 3*B1/8)*mi[{HBzzz,{1,3,4,2},9}]
  - (1/32)*mi[{HBzzz,{1,3,4,2},16}]
  - (3/64)*mi[{HBzzz,{1,3,4,2},26}]
  - (1/8)*mi[{HBzzz,{1,3,4,2},29}]
  + (1/8 + B/8 + B1/8)*mi[{HBzzz,{1,4,2,3},1}]
  - (B1/8)*mi[{HBzzz,{1,4,2,3},3}]
  + (B1/16)*mi[{HBzzz,{1,4,2,3},6}]
  + (-1/4 - B/4 + B1/4)*mi[{HBzzz,{1,4,2,3},7}]
  + (-1/8 - B/8 - B1/8)*mi[{HBzzz,{1,4,2,3},9}]
  + (-1/4 + B/8 + B1/8)*mi[{HBzzz,{2,1,3,4},1}]
  + (-1/8 + B1/8)*mi[{HBzzz,{2,1,3,4},3}]
  + (1/16 - B1/16)*mi[{HBzzz,{2,1,3,4},6}]
  + (3 - B/4 - 11*B1/4)*mi[{HBzzz,{2,1,3,4},7}]
  + (3 - 3*B1)*mi[{HBzzz,{2,1,3,4},8}]
  + (1/4 - B/8 - B1/8)*mi[{HBzzz,{2,1,3,4},9}]
  + (1/8 + B/8 + B1/8)*mi[{HBzzz,{2,3,1,4},1}]
  + (B1/16)*mi[{HBzzz,{2,3,1,4},6}]
  + (-1/4 - B/4 + B1/4)*mi[{HBzzz,{2,3,1,4},7}]
  + (-1/8 - B/8 - B1/8)*mi[{HBzzz,{2,3,1,4},9}]
  + (1/4 + B/8)*mi[{HBzzz,{2,3,4,1},1}]
  + (-1/4 + B/8)*mi[{HBzzz,{2,3,4,1},2}]
  + (1/8)*mi[{HBzzz,{2,3,4,1},3}]
  - (1/16)*mi[{HBzzz,{2,3,4,1},6}]
  - (B/4)*mi[{HBzzz,{2,3,4,1},7}]
  + (-1/4 - B/8)*mi[{HBzzz,{2,3,4,1},9}]
  - (1/16)*mi[{HBzzz,{2,3,4,1},12}]
  + (3/2 - B/4)*mi[{HBzzz,{2,3,4,1},13}]
  + 3*mi[{HBzzz,{2,3,4,1},14}]
  + (1/4 - B/8)*mi[{HBzzz,{2,3,4,1},15}]
  + (1/32 - B1/32)*mi[{HBzzz,{2,3,4,1},16}]
  + (B1/32)*mi[{HBzzz,{2,3,4,1},19}]
  + (3/64 - 3*B1/64)*mi[{HBzzz,{2,3,4,1},26}]
  + (1/8 - B1/8)*mi[{HBzzz,{2,3,4,1},29}]
  + (3*B1/16)*mi[{HBzzz,{2,3,4,1},30}]
  - (3*B1/16)*mi[{HBzzz,{2,3,4,1},31}]
  + (B1/8)*mi[{HBzzz,{2,3,4,1},33}]
  + (3*B1/64)*mi[{HBzzz,{2,3,4,1},34}]
  + (B1/16)*mi[{HBzzz,{2,3,4,1},35}]
  + (1/8 + B/8 - 3*B1/8)*mi[{HBzzz,{2,4,1,3},1}]
  + (B1/16)*mi[{HBzzz,{2,4,1,3},6}]
  + (-1/4 - B/4 + B1/4)*mi[{HBzzz,{2,4,1,3},7}]
  + (-1/8 - B/8 + 3*B1/8)*mi[{HBzzz,{2,4,1,3},9}]
  - (1/32)*mi[{HBzzz,{2,4,1,3},16}]
  - (3/64)*mi[{HBzzz,{2,4,1,3},26}]
  - (1/8)*mi[{HBzzz,{2,4,1,3},29}]
  + (1/4 + B/8 - 3*B1/8)*mi[{HBzzz,{2,4,3,1},1}]
  + (-1/8 + B1/8)*mi[{HBzzz,{2,4,3,1},3}]
  + (1/16 - B1/16)*mi[{HBzzz,{2,4,3,1},6}]
  + (-B/4 + B1/4)*mi[{HBzzz,{2,4,3,1},7}]
  + (-1/4 - B/8 + 3*B1/8)*mi[{HBzzz,{2,4,3,1},9}]
  - (1/32)*mi[{HBzzz,{2,4,3,1},16}]
  - (3/64)*mi[{HBzzz,{2,4,3,1},26}]
  - (1/8)*mi[{HBzzz,{2,4,3,1},29}]
  + (1/4 + B/8 - 3*B1/8)*mi[{HBzzz,{3,1,2,4},1}]
  + (1/16 - B1/16)*mi[{HBzzz,{3,1,2,4},6}]
  + (-B/4 + B1/4)*mi[{HBzzz,{3,1,2,4},7}]
  + (-1/4 - B/8 + 3*B1/8)*mi[{HBzzz,{3,1,2,4},9}]
  + (1/8 + B/8 - 3*B1/8)*mi[{HBzzz,{3,1,4,2},1}]
  - (B1/8)*mi[{HBzzz,{3,1,4,2},3}]
  + (B1/16)*mi[{HBzzz,{3,1,4,2},6}]
  + (-1/4 - B/4 + B1/4)*mi[{HBzzz,{3,1,4,2},7}]
  + (-1/8 - B/8 + 3*B1/8)*mi[{HBzzz,{3,1,4,2},9}]
  + (1/8 + B/8 + B1/8)*mi[{HBzzz,{3,2,4,1},1}]
  - (B1/8)*mi[{HBzzz,{3,2,4,1},3}]
  + (B1/16)*mi[{HBzzz,{3,2,4,1},6}]
  + (-1/4 - B/4 + B1/4)*mi[{HBzzz,{3,2,4,1},7}]
  + (-1/8 - B/8 - B1/8)*mi[{HBzzz,{3,2,4,1},9}]
  + (-1/4 + B/8)*mi[{HBzzz,{3,4,1,2},1}]
  + (1/4 + B/8)*mi[{HBzzz,{3,4,1,2},2}]
  + (1/8)*mi[{HBzzz,{3,4,1,2},3}]
  - (1/16)*mi[{HBzzz,{3,4,1,2},6}]
  + (3/2 - B/4)*mi[{HBzzz,{3,4,1,2},7}]
  + (1/4 - B/8)*mi[{HBzzz,{3,4,1,2},9}]
  - (1/16)*mi[{HBzzz,{3,4,1,2},12}]
  - (B/4)*mi[{HBzzz,{3,4,1,2},13}]
  + (-1/4 - B/8)*mi[{HBzzz,{3,4,1,2},15}]
  + (B1/32)*mi[{HBzzz,{3,4,1,2},16}]
  + (1/32 - B1/32)*mi[{HBzzz,{3,4,1,2},19}]
  + (3*B1/16)*mi[{HBzzz,{3,4,1,2},26}]
  - (3*B1/16)*mi[{HBzzz,{3,4,1,2},27}]
  + (B1/8)*mi[{HBzzz,{3,4,1,2},29}]
  + (3/64 - 3*B1/64)*mi[{HBzzz,{3,4,1,2},30}]
  + (1/8 - B1/8)*mi[{HBzzz,{3,4,1,2},33}]
  + (-3/64 + 3*B1/32)*mi[{HBzzz,{3,4,1,2},34}]
  + (-5/16 + B1/2)*mi[{HBzzz,{3,4,1,2},35}]
  + (-1/4 + B/8 + B1/8)*mi[{HBzzz,{3,4,2,1},1}]
  + (1/16 - B1/16)*mi[{HBzzz,{3,4,2,1},6}]
  + (-B/4 + B1/4)*mi[{HBzzz,{3,4,2,1},7}]
  + (1/4 - B/8 - B1/8)*mi[{HBzzz,{3,4,2,1},9}]
  + (1/4 + B/8)*mi[{HBzzz,{4,1,2,3},1}]
  + (-1/4 + B/8)*mi[{HBzzz,{4,1,2,3},2}]
  + (1/8)*mi[{HBzzz,{4,1,2,3},3}]
  - (1/16)*mi[{HBzzz,{4,1,2,3},6}]
  - (B/4)*mi[{HBzzz,{4,1,2,3},7}]
  + (-1/4 - B/8)*mi[{HBzzz,{4,1,2,3},9}]
  - (1/16)*mi[{HBzzz,{4,1,2,3},12}]
  + (3/2 - B/4)*mi[{HBzzz,{4,1,2,3},13}]
  + (1/4 - B/8)*mi[{HBzzz,{4,1,2,3},15}]
  + (1/32 - B1/32)*mi[{HBzzz,{4,1,2,3},16}]
  + (B1/32)*mi[{HBzzz,{4,1,2,3},19}]
  + (3/64 - 3*B1/64)*mi[{HBzzz,{4,1,2,3},26}]
  + (1/8 - B1/8)*mi[{HBzzz,{4,1,2,3},29}]
  + (3*B1/16)*mi[{HBzzz,{4,1,2,3},30}]
  - (3*B1/16)*mi[{HBzzz,{4,1,2,3},31}]
  + (B1/8)*mi[{HBzzz,{4,1,2,3},33}]
  + (1/8 + B/8 + B1/8)*mi[{HBzzz,{4,1,3,2},1}]
  + (B1/16)*mi[{HBzzz,{4,1,3,2},6}]
  + (-1/4 - B/4 + B1/4)*mi[{HBzzz,{4,1,3,2},7}]
  + (-1/8 - B/8 - B1/8)*mi[{HBzzz,{4,1,3,2},9}]
  + (1/4 + B/8 - 3*B1/8)*mi[{HBzzz,{4,2,1,3},1}]
  + (1/16 - B1/16)*mi[{HBzzz,{4,2,1,3},6}]
  + (-B/4 + B1/4)*mi[{HBzzz,{4,2,1,3},7}]
  + (-1/4 - B/8 + 3*B1/8)*mi[{HBzzz,{4,2,1,3},9}]
  + (1/8 + B/8 - 3*B1/8)*mi[{HBzzz,{4,2,3,1},1}]
  + (B1/16)*mi[{HBzzz,{4,2,3,1},6}]
  + (-1/4 - B/4 + B1/4)*mi[{HBzzz,{4,2,3,1},7}]
  + (-1/8 - B/8 + 3*B1/8)*mi[{HBzzz,{4,2,3,1},9}]
  + (-1/4 + B/8 + B1/8)*mi[{HBzzz,{4,3,1,2},1}]
  + (1/16 - B1/16)*mi[{HBzzz,{4,3,1,2},6}]
  + (-B/4 + B1/4)*mi[{HBzzz,{4,3,1,2},7}]
  + (1/4 - B/8 - B1/8)*mi[{HBzzz,{4,3,1,2},9}]
  + (1/2 - B/2)*mi[{HBmzz,{1,2,3,4},1}]
  - (1/2)*mi[{HBmzz,{1,2,3,4},4}]
  + (-1/4 + 5*B1/16)*mi[{HBmzz,{1,2,3,4},9}]
  + (7/2 + B/2 - 2*B1)*mi[{HBmzz,{1,2,3,4},10}]
  - (3*B1/4)*mi[{HBmzz,{1,2,3,4},11}]
  + (-1/16 - 5*B1/128)*mi[{HBmzz,{1,2,3,4},12}]
  + (1/2 + B/2 - B1/2)*mi[{HBmzz,{1,2,3,4},13}]
  + (9*B1/32)*mi[{HBmzz,{1,2,3,4},14}]
  + (B1/16)*mi[{HBmzz,{1,2,3,4},19}]
  - (B1/32)*mi[{HBmzz,{1,2,3,4},21}]
  + (1/2 - B/2)*mi[{HBmzz,{1,2,4,3},1}]
  + (1/2 - B1/2)*mi[{HBmzz,{1,2,4,3},4}]
  + (1/4 + B1/16)*mi[{HBmzz,{1,2,4,3},9}]
  + (1/16 - 13*B1/128)*mi[{HBmzz,{1,2,4,3},12}]
  + (1/4 + B/4 - B1/2)*mi[{HBmzz,{1,3,2,4},1}]
  - (B1/4)*mi[{HBmzz,{1,3,2,4},4}]
  + (5/32 - B1/8)*mi[{HBmzz,{1,3,2,4},9}]
  + (3/4 - B/4 - 3*B1/2)*mi[{HBmzz,{1,3,2,4},10}]
  - (3/8)*mi[{HBmzz,{1,3,2,4},11}]
  + (5/128 - 7*B1/128)*mi[{HBmzz,{1,3,2,4},12}]
  + (3/4 - B/4)*mi[{HBmzz,{1,3,2,4},13}]
  + (3/32 + 3*B1/32)*mi[{HBmzz,{1,3,2,4},14}]
  + (3/32 + 3*B1/32)*mi[{HBmzz,{1,3,2,4},17}]
  + (-5/16 - 3*B1/16)*mi[{HBmzz,{1,3,2,4},18}]
  + (1/32)*mi[{HBmzz,{1,3,2,4},19}]
  + (-1/16 + 3*B1/32)*mi[{HBmzz,{1,3,2,4},21}]
  + (1/4 + B/4 - B1/2)*mi[{HBmzz,{1,3,4,2},1}]
  + (-1/4 + B1/4)*mi[{HBmzz,{1,3,4,2},4}]
  + (1/32 + B1/8)*mi[{HBmzz,{1,3,4,2},9}]
  + (-11/128 + B1/128)*mi[{HBmzz,{1,3,4,2},12}]
  + (1/4 + B/4)*mi[{HBmzz,{1,4,2,3},1}]
  - (B1/4)*mi[{HBmzz,{1,4,2,3},4}]
  + (-5/32 + B1/32)*mi[{HBmzz,{1,4,2,3},9}]
  + (3/4 - B/4 + B1)*mi[{HBmzz,{1,4,2,3},10}]
  + (3/8 - 3*B1/8)*mi[{HBmzz,{1,4,2,3},11}]
  + (-5/128 - B1/64)*mi[{HBmzz,{1,4,2,3},12}]
  + (3/4 - B/4 - B1/2)*mi[{HBmzz,{1,4,2,3},13}]
  + (-3/32 + 3*B1/16)*mi[{HBmzz,{1,4,2,3},14}]
  + (-1/32 + B1/32)*mi[{HBmzz,{1,4,2,3},19}]
  + (1/16 + B1/32)*mi[{HBmzz,{1,4,2,3},21}]
  + (1/4 + B/4)*mi[{HBmzz,{1,4,3,2},1}]
  + (1/4)*mi[{HBmzz,{1,4,3,2},4}]
  + (-1/32 + 5*B1/32)*mi[{HBmzz,{1,4,3,2},9}]
  + (11/128 - 5*B1/64)*mi[{HBmzz,{1,4,3,2},12}]
  + (1/2 - B/2)*mi[{HBmzz,{2,1,3,4},1}]
  + (1/2 - B1/2)*mi[{HBmzz,{2,1,3,4},4}]
  + (1/4 - 5*B1/16)*mi[{HBmzz,{2,1,3,4},9}]
  + (7/2 + B/2 - 2*B1)*mi[{HBmzz,{2,1,3,4},10}]
  + (1/16 - 5*B1/128)*mi[{HBmzz,{2,1,3,4},12}]
  + (1/2 + B/2 - B1/2)*mi[{HBmzz,{2,1,3,4},13}]
  + (B1/32)*mi[{HBmzz,{2,1,3,4},14}]
  - (B1/32)*mi[{HBmzz,{2,1,3,4},21}]
  + (1/2 - B/2)*mi[{HBmzz,{2,1,4,3},1}]
  - (1/2)*mi[{HBmzz,{2,1,4,3},4}]
  + (-1/4 - B1/16)*mi[{HBmzz,{2,1,4,3},9}]
  + (-1/16 + 3*B1/128)*mi[{HBmzz,{2,1,4,3},12}]
  + (1/4 + B/4)*mi[{HBmzz,{2,3,1,4},1}]
  - (B1/4)*mi[{HBmzz,{2,3,1,4},4}]
  + (-5/32 + B1/32)*mi[{HBmzz,{2,3,1,4},9}]
  + (3/4 - B/4 + B1)*mi[{HBmzz,{2,3,1,4},10}]
  + (3/8 - 3*B1/8)*mi[{HBmzz,{2,3,1,4},11}]
  + (-5/128 - B1/64)*mi[{HBmzz,{2,3,1,4},12}]
  + (3/4 - B/4 - B1/2)*mi[{HBmzz,{2,3,1,4},13}]
  + (-3/32 + 3*B1/16)*mi[{HBmzz,{2,3,1,4},14}]
  + (-1/32 + B1/32)*mi[{HBmzz,{2,3,1,4},19}]
  + (1/16 + B1/32)*mi[{HBmzz,{2,3,1,4},21}]
  + (1/4 + B/4)*mi[{HBmzz,{2,3,4,1},1}]
  + (1/4)*mi[{HBmzz,{2,3,4,1},4}]
  + (-1/32 + 5*B1/32)*mi[{HBmzz,{2,3,4,1},9}]
  + (11/128 - 5*B1/64)*mi[{HBmzz,{2,3,4,1},12}]
  + (1/4 + B/4 - B1/2)*mi[{HBmzz,{2,4,1,3},1}]
  - (B1/4)*mi[{HBmzz,{2,4,1,3},4}]
  + (5/32 - B1/8)*mi[{HBmzz,{2,4,1,3},9}]
  + (3/4 - B/4 - 3*B1/2)*mi[{HBmzz,{2,4,1,3},10}]
  - (3/8)*mi[{HBmzz,{2,4,1,3},11}]
  + (5/128 - 7*B1/128)*mi[{HBmzz,{2,4,1,3},12}]
  + (3/4 - B/4)*mi[{HBmzz,{2,4,1,3},13}]
  + (3/32 + 3*B1/32)*mi[{HBmzz,{2,4,1,3},14}]
  + (3/32 + 3*B1/32)*mi[{HBmzz,{2,4,1,3},17}]
  + (-5/16 - 3*B1/16)*mi[{HBmzz,{2,4,1,3},18}]
  + (1/32)*mi[{HBmzz,{2,4,1,3},19}]
  + (-1/16 + 3*B1/32)*mi[{HBmzz,{2,4,1,3},21}]
  + (1/4 + B/4 - B1/2)*mi[{HBmzz,{2,4,3,1},1}]
  + (-1/4 + B1/4)*mi[{HBmzz,{2,4,3,1},4}]
  + (1/32 + B1/8)*mi[{HBmzz,{2,4,3,1},9}]
  + (-11/128 + B1/128)*mi[{HBmzz,{2,4,3,1},12}]
  + (1/4 + B/4 - B1/2)*mi[{HBmzz,{3,1,2,4},1}]
  + (-1/4 + B1/4)*mi[{HBmzz,{3,1,2,4},4}]
  + (-5/32 + B1/8)*mi[{HBmzz,{3,1,2,4},9}]
  + (3/4 - B/4 - 3*B1/2)*mi[{HBmzz,{3,1,2,4},10}]
  + (-7/128 + B1/128)*mi[{HBmzz,{3,1,2,4},12}]
  + (3/4 - B/4)*mi[{HBmzz,{3,1,2,4},13}]
  + (-1/32 + 3*B1/32)*mi[{HBmzz,{3,1,2,4},14}]
  + (-1/16 + 3*B1/32)*mi[{HBmzz,{3,1,2,4},21}]
  + (1/4 + B/4 - B1/2)*mi[{HBmzz,{3,1,4,2},1}]
  - (B1/4)*mi[{HBmzz,{3,1,4,2},4}]
  + (-1/32 - B1/8)*mi[{HBmzz,{3,1,4,2},9}]
  + (9/128 - 7*B1/128)*mi[{HBmzz,{3,1,4,2},12}]
  + (1/4 + B/4)*mi[{HBmzz,{3,2,1,4},1}]
  + (1/4)*mi[{HBmzz,{3,2,1,4},4}]
  + (5/32 - B1/32)*mi[{HBmzz,{3,2,1,4},9}]
  + (3/4 - B/4 + B1)*mi[{HBmzz,{3,2,1,4},10}]
  + (7/128 - 3*B1/64)*mi[{HBmzz,{3,2,1,4},12}]
  + (3/4 - B/4 - B1/2)*mi[{HBmzz,{3,2,1,4},13}]
  + (1/32 + B1/16)*mi[{HBmzz,{3,2,1,4},14}]
  + (1/16 + B1/32)*mi[{HBmzz,{3,2,1,4},21}]
  + (1/4 + B/4)*mi[{HBmzz,{3,2,4,1},1}]
  - (B1/4)*mi[{HBmzz,{3,2,4,1},4}]
  + (1/32 - 5*B1/32)*mi[{HBmzz,{3,2,4,1},9}]
  + (-9/128 + B1/64)*mi[{HBmzz,{3,2,4,1},12}]
  + (1/2 - B/2)*mi[{HBmzz,{3,4,1,2},1}]
  - (1/2)*mi[{HBmzz,{3,4,1,2},4}]
  + (-1/4 + 5*B1/16)*mi[{HBmzz,{3,4,1,2},9}]
  + (7/2 + B/2 - 2*B1)*mi[{HBmzz,{3,4,1,2},10}]
  - (3*B1/4)*mi[{HBmzz,{3,4,1,2},11}]
  + (-1/16 - 5*B1/128)*mi[{HBmzz,{3,4,1,2},12}]
  + (1/2 + B/2 - B1/2)*mi[{HBmzz,{3,4,1,2},13}]
  + (9*B1/32)*mi[{HBmzz,{3,4,1,2},14}]
  + (B1/16)*mi[{HBmzz,{3,4,1,2},19}]
  - (B1/32)*mi[{HBmzz,{3,4,1,2},21}]
  + (1/2 - B/2)*mi[{HBmzz,{3,4,2,1},1}]
  + (1/2 - B1/2)*mi[{HBmzz,{3,4,2,1},4}]
  + (1/4 + B1/16)*mi[{HBmzz,{3,4,2,1},9}]
  + (1/16 - 13*B1/128)*mi[{HBmzz,{3,4,2,1},12}]
  + (1/4 + B/4)*mi[{HBmzz,{4,1,2,3},1}]
  + (1/4)*mi[{HBmzz,{4,1,2,3},4}]
  + (5/32 - B1/32)*mi[{HBmzz,{4,1,2,3},9}]
  + (3/4 - B/4 + B1)*mi[{HBmzz,{4,1,2,3},10}]
  + (7/128 - 3*B1/64)*mi[{HBmzz,{4,1,2,3},12}]
  + (3/4 - B/4 - B1/2)*mi[{HBmzz,{4,1,2,3},13}]
  + (1/32 + B1/16)*mi[{HBmzz,{4,1,2,3},14}]
  + (1/16 + B1/32)*mi[{HBmzz,{4,1,2,3},21}]
  + (1/4 + B/4)*mi[{HBmzz,{4,1,3,2},1}]
  - (B1/4)*mi[{HBmzz,{4,1,3,2},4}]
  + (1/32 - 5*B1/32)*mi[{HBmzz,{4,1,3,2},9}]
  + (-9/128 + B1/64)*mi[{HBmzz,{4,1,3,2},12}]
  + (1/4 + B/4 - B1/2)*mi[{HBmzz,{4,2,1,3},1}]
  + (-1/4 + B1/4)*mi[{HBmzz,{4,2,1,3},4}]
  + (-5/32 + B1/8)*mi[{HBmzz,{4,2,1,3},9}]
  + (3/4 - B/4 - 3*B1/2)*mi[{HBmzz,{4,2,1,3},10}]
  + (-7/128 + B1/128)*mi[{HBmzz,{4,2,1,3},12}]
  + (3/4 - B/4)*mi[{HBmzz,{4,2,1,3},13}]
  + (-1/32 + 3*B1/32)*mi[{HBmzz,{4,2,1,3},14}]
  + (-1/16 + 3*B1/32)*mi[{HBmzz,{4,2,1,3},21}]
  + (1/4 + B/4 - B1/2)*mi[{HBmzz,{4,2,3,1},1}]
  - (B1/4)*mi[{HBmzz,{4,2,3,1},4}]
  + (-1/32 - B1/8)*mi[{HBmzz,{4,2,3,1},9}]
  + (9/128 - 7*B1/128)*mi[{HBmzz,{4,2,3,1},12}]
  + (1/2 - B/2)*mi[{HBmzz,{4,3,1,2},1}]
  + (1/2 - B1/2)*mi[{HBmzz,{4,3,1,2},4}]
  + (1/4 - 5*B1/16)*mi[{HBmzz,{4,3,1,2},9}]
  + (7/2 + B/2 - 2*B1)*mi[{HBmzz,{4,3,1,2},10}]
  + (1/16 - 5*B1/128)*mi[{HBmzz,{4,3,1,2},12}]
  + (1/2 + B/2 - B1/2)*mi[{HBmzz,{4,3,1,2},13}]
  + (B1/32)*mi[{HBmzz,{4,3,1,2},14}]
  - (B1/32)*mi[{HBmzz,{4,3,1,2},21}]
  + (1/2 - B/2)*mi[{HBmzz,{4,3,2,1},1}]
  - (1/2)*mi[{HBmzz,{4,3,2,1},4}]
  + (-1/4 - B1/16)*mi[{HBmzz,{4,3,2,1},9}]
  + (-1/16 + 3*B1/128)*mi[{HBmzz,{4,3,2,1},12}]
  + (1/2 + B/4 - 3*B1/4)*mi[{HBzmz,{1,2,3,4},1}]
  + (1/16 - B1/16)*mi[{HBzmz,{1,2,3,4},3}]
  + (1/64 - B1/64)*mi[{HBzmz,{1,2,3,4},8}]
  + (-3/2 - B/4 + 7*B1/4)*mi[{HBzmz,{1,2,3,4},9}]
  + (-1/4 + B1/4)*mi[{HBzmz,{1,2,3,4},10}]
  + (1/2 + B/4)*mi[{HBzmz,{1,2,4,3},1}]
  - (1/16)*mi[{HBzmz,{1,2,4,3},3}]
  - (1/64)*mi[{HBzmz,{1,2,4,3},8}]
  + (-3/2 - B/4)*mi[{HBzmz,{1,2,4,3},9}]
  + (1/4)*mi[{HBzmz,{1,2,4,3},10}]
  + (-1/2 + B/4 + B1/4)*mi[{HBzmz,{1,3,2,4},1}]
  + (1/64 - B1/64)*mi[{HBzmz,{1,3,2,4},8}]
  + (-1/2 - B/2 - B1/2)*mi[{HBzmz,{1,3,4,2},1}]
  - (B1/8)*mi[{HBzmz,{1,3,4,2},3}]
  - (B1/32)*mi[{HBzmz,{1,3,4,2},8}]
  + (1/2 + B/2 - B1/2)*mi[{HBzmz,{1,3,4,2},9}]
  + (B1/2)*mi[{HBzmz,{1,3,4,2},10}]
  + (-1/2 + B/4)*mi[{HBzmz,{1,4,2,3},1}]
  - (1/64)*mi[{HBzmz,{1,4,2,3},8}]
  + (-1/2 - B/2 + 3*B1/2)*mi[{HBzmz,{1,4,3,2},1}]
  - (B1/32)*mi[{HBzmz,{1,4,3,2},8}]
  + (1/2 + B/4)*mi[{HBzmz,{2,1,3,4},1}]
  - (1/16)*mi[{HBzmz,{2,1,3,4},3}]
  - (1/64)*mi[{HBzmz,{2,1,3,4},8}]
  + (-3/2 - B/4)*mi[{HBzmz,{2,1,3,4},9}]
  + (1/4)*mi[{HBzmz,{2,1,3,4},10}]
  + (1/2 + B/4 - 3*B1/4)*mi[{HBzmz,{2,1,4,3},1}]
  + (1/16 - B1/16)*mi[{HBzmz,{2,1,4,3},3}]
  + (1/64 - B1/64)*mi[{HBzmz,{2,1,4,3},8}]
  + (-3/2 - B/4 + 7*B1/4)*mi[{HBzmz,{2,1,4,3},9}]
  + (-1/4 + B1/4)*mi[{HBzmz,{2,1,4,3},10}]
  + (-1/2 + B/4)*mi[{HBzmz,{2,3,1,4},1}]
  - (1/64)*mi[{HBzmz,{2,3,1,4},8}]
  + (B1/32)*mi[{HBzmz,{2,3,4,1},8}]
  + (1/2 + B/2 - B1/2)*mi[{HBzmz,{2,3,4,1},9}]
  + (-1/2 + B/4 + B1/4)*mi[{HBzmz,{2,4,1,3},1}]
  + (1/64 - B1/64)*mi[{HBzmz,{2,4,1,3},8}]
  + (B1/32)*mi[{HBzmz,{2,4,3,1},8}]
  + (-1/2 - B/2 - B1/2)*mi[{HBzmz,{3,1,2,4},1}]
  - (B1/8)*mi[{HBzmz,{3,1,2,4},3}]
  - (B1/32)*mi[{HBzmz,{3,1,2,4},8}]
  + (1/2 + B/2 - B1/2)*mi[{HBzmz,{3,1,2,4},9}]
  + (B1/2)*mi[{HBzmz,{3,1,2,4},10}]
  + (-1/64 + B1/64)*mi[{HBzmz,{3,1,4,2},8}]
  + (-3/2 - B/4 + 7*B1/4)*mi[{HBzmz,{3,1,4,2},9}]
  + (-1/2 - B/2 + 3*B1/2)*mi[{HBzmz,{3,2,1,4},1}]
  - (B1/32)*mi[{HBzmz,{3,2,1,4},8}]
  + (1/64)*mi[{HBzmz,{3,2,4,1},8}]
  + (-3/2 - B/4)*mi[{HBzmz,{3,2,4,1},9}]
  + (-1/64 + B1/64)*mi[{HBzmz,{3,4,1,2},8}]
  + (1/64)*mi[{HBzmz,{3,4,2,1},8}]
  + (B1/32)*mi[{HBzmz,{4,1,2,3},8}]
  + (1/2 + B/2 - B1/2)*mi[{HBzmz,{4,1,2,3},9}]
  + (1/64)*mi[{HBzmz,{4,1,3,2},8}]
  + (-3/2 - B/4)*mi[{HBzmz,{4,1,3,2},9}]
  + (B1/32)*mi[{HBzmz,{4,2,1,3},8}]
  + (-1/64 + B1/64)*mi[{HBzmz,{4,2,3,1},8}]
  + (-3/2 - B/4 + 7*B1/4)*mi[{HBzmz,{4,2,3,1},9}]
  + (1/64)*mi[{HBzmz,{4,3,1,2},8}]
  + (-1/64 + B1/64)*mi[{HBzmz,{4,3,2,1},8}]
  + (-32 + 16*B)*mi[{PBzzz,{1,2,3,4},1}]
  - 1024*mi[{PBzzz,{1,2,3,4},2}]
  + (1/2)*mi[{PBzzz,{1,2,3,4},3}]
  + 16*B*mi[{PBzzz,{1,2,3,4},4}]
  - mi[{PBzzz,{1,2,3,4},5}]
  + (-32 + 16*B)*mi[{PBzzz,{1,2,3,4},6}]
  - (1/4)*mi[{PBzzz,{1,2,3,4},10}]
  + 32*mi[{PBzzz,{1,2,3,4},12}]
  + (1/2 - B1/2)*mi[{PBzzz,{1,2,3,4},13}]
  + (B1/2)*mi[{PBzzz,{1,2,3,4},15}]
  + B1*mi[{PBzzz,{1,2,3,4},16}]
  - 16*B*mi[{PBzzz,{1,2,3,4},22}]
  - mi[{PBzzz,{1,2,3,4},23}]
  - mi[{PBzzz,{1,2,3,4},24}]
  - B1*mi[{PBzzz,{1,2,3,4},28}]
  + (-7/4 + 7*B1/4)*mi[{PBzzz,{1,2,3,4},35}]
  + (-1 + B1)*mi[{PBzzz,{1,2,3,4},37}]
  + (-3 + 3*B1)*mi[{PBzzz,{1,2,3,4},56}]
  - mi[{PBzzz,{1,2,3,4},79}]
  + 3*mi[{PBzzz,{1,2,3,4},80}]
  + (-32 + 16*B + 16*B1)*mi[{PBzzz,{1,2,4,3},1}]
  + (-1024 + 1024*B1)*mi[{PBzzz,{1,2,4,3},2}]
  + (-1/2 + B1/2)*mi[{PBzzz,{1,2,4,3},3}]
  + (16*B - 16*B1)*mi[{PBzzz,{1,2,4,3},4}]
  + (1 - B1)*mi[{PBzzz,{1,2,4,3},5}]
  + (-32 + 16*B + 16*B1)*mi[{PBzzz,{1,2,4,3},6}]
  - (1/2)*mi[{PBzzz,{1,2,4,3},13}]
  + 3*mi[{PBzzz,{1,2,4,3},56}]
  + (1 - B1)*mi[{PBzzz,{1,2,4,3},79}]
  + (-3 + 3*B1)*mi[{PBzzz,{1,2,4,3},80}]
  + (16 + 16*B - 48*B1)*mi[{PBzzz,{1,3,2,4},1}]
  - 1024*B1*mi[{PBzzz,{1,3,2,4},2}]
  - (B1/2)*mi[{PBzzz,{1,3,2,4},3}]
  + (16 + 16*B - 16*B1)*mi[{PBzzz,{1,3,2,4},4}]
  + B1*mi[{PBzzz,{1,3,2,4},5}]
  + (16 + 16*B - 48*B1)*mi[{PBzzz,{1,3,2,4},6}]
  - (1/2)*mi[{PBzzz,{1,3,2,4},15}]
  - mi[{PBzzz,{1,3,2,4},16}]
  + mi[{PBzzz,{1,3,2,4},28}]
  + B1*mi[{PBzzz,{1,3,2,4},79}]
  - 3*B1*mi[{PBzzz,{1,3,2,4},80}]
  + (32 + 16*B - 48*B1)*mi[{PBzzz,{1,3,4,2},1}]
  + (1024 - 1024*B1)*mi[{PBzzz,{1,3,4,2},2}]
  + (-1/2 + B1/2)*mi[{PBzzz,{1,3,4,2},3}]
  + (16*B - 16*B1)*mi[{PBzzz,{1,3,4,2},4}]
  + (1 - B1)*mi[{PBzzz,{1,3,4,2},5}]
  + (32 + 16*B - 48*B1)*mi[{PBzzz,{1,3,4,2},6}]
  - (1/2)*mi[{PBzzz,{1,3,4,2},15}]
  - mi[{PBzzz,{1,3,4,2},16}]
  + mi[{PBzzz,{1,3,4,2},28}]
  + (1 - B1)*mi[{PBzzz,{1,3,4,2},79}]
  + (-3 + 3*B1)*mi[{PBzzz,{1,3,4,2},80}]
  + (16 + 16*B + 16*B1)*mi[{PBzzz,{1,4,2,3},1}]
  + 1024*B1*mi[{PBzzz,{1,4,2,3},2}]
  - (B1/2)*mi[{PBzzz,{1,4,2,3},3}]
  + (16 + 16*B - 16*B1)*mi[{PBzzz,{1,4,2,3},4}]
  + B1*mi[{PBzzz,{1,4,2,3},5}]
  + (16 + 16*B + 16*B1)*mi[{PBzzz,{1,4,2,3},6}]
  + B1*mi[{PBzzz,{1,4,2,3},79}]
  - 3*B1*mi[{PBzzz,{1,4,2,3},80}]
  + (32 + 16*B)*mi[{PBzzz,{1,4,3,2},1}]
  + 1024*mi[{PBzzz,{1,4,3,2},2}]
  + (1/2)*mi[{PBzzz,{1,4,3,2},3}]
  + 16*B*mi[{PBzzz,{1,4,3,2},4}]
  - mi[{PBzzz,{1,4,3,2},5}]
  + (32 + 16*B)*mi[{PBzzz,{1,4,3,2},6}]
  - mi[{PBzzz,{1,4,3,2},10}]
  + (-128 - 96*B)*mi[{PBzzz,{1,4,3,2},12}]
  + (B1/2)*mi[{PBzzz,{1,4,3,2},13}]
  + (1/2 - B1/2)*mi[{PBzzz,{1,4,3,2},15}]
  + (1 - B1)*mi[{PBzzz,{1,4,3,2},16}]
  + (-1 + B1)*mi[{PBzzz,{1,4,3,2},28}]
  - 3*B1*mi[{PBzzz,{1,4,3,2},56}]
  + (-32 + 16*B + 16*B1)*mi[{PBzzz,{2,1,3,4},1}]
  + (-1024 + 1024*B1)*mi[{PBzzz,{2,1,3,4},2}]
  + (-1/2 + B1/2)*mi[{PBzzz,{2,1,3,4},3}]
  + (16*B - 16*B1)*mi[{PBzzz,{2,1,3,4},4}]
  + (1 - B1)*mi[{PBzzz,{2,1,3,4},5}]
  + (-32 + 16*B + 16*B1)*mi[{PBzzz,{2,1,3,4},6}]
  - (1/2)*mi[{PBzzz,{2,1,3,4},13}]
  + 3*mi[{PBzzz,{2,1,3,4},56}]
  + (1 - B1)*mi[{PBzzz,{2,1,3,4},79}]
  + (-3 + 3*B1)*mi[{PBzzz,{2,1,3,4},80}]
  + (-32 + 16*B)*mi[{PBzzz,{2,1,4,3},1}]
  - 1024*mi[{PBzzz,{2,1,4,3},2}]
  + (1/2)*mi[{PBzzz,{2,1,4,3},3}]
  + 16*B*mi[{PBzzz,{2,1,4,3},4}]
  - mi[{PBzzz,{2,1,4,3},5}]
  + (-32 + 16*B)*mi[{PBzzz,{2,1,4,3},6}]
  - (1/4)*mi[{PBzzz,{2,1,4,3},10}]
  + 32*mi[{PBzzz,{2,1,4,3},12}]
  + (1/2 - B1/2)*mi[{PBzzz,{2,1,4,3},13}]
  + (B1/2)*mi[{PBzzz,{2,1,4,3},15}]
  + B1*mi[{PBzzz,{2,1,4,3},16}]
  - B1*mi[{PBzzz,{2,1,4,3},28}]
  + (-3 + 3*B1)*mi[{PBzzz,{2,1,4,3},56}]
  + (16 + 16*B + 16*B1)*mi[{PBzzz,{2,3,1,4},1}]
  + 1024*B1*mi[{PBzzz,{2,3,1,4},2}]
  - (B1/2)*mi[{PBzzz,{2,3,1,4},3}]
  + (16 + 16*B - 16*B1)*mi[{PBzzz,{2,3,1,4},4}]
  + B1*mi[{PBzzz,{2,3,1,4},5}]
  + (16 + 16*B + 16*B1)*mi[{PBzzz,{2,3,1,4},6}]
  + (32 + 16*B)*mi[{PBzzz,{2,3,4,1},1}]
  + 1024*mi[{PBzzz,{2,3,4,1},2}]
  + (1/2)*mi[{PBzzz,{2,3,4,1},3}]
  + 16*B*mi[{PBzzz,{2,3,4,1},4}]
  - mi[{PBzzz,{2,3,4,1},5}]
  + (32 + 16*B)*mi[{PBzzz,{2,3,4,1},6}]
  - mi[{PBzzz,{2,3,4,1},10}]
  + (-128 - 96*B)*mi[{PBzzz,{2,3,4,1},12}]
  + (B1/2)*mi[{PBzzz,{2,3,4,1},13}]
  + (1/2 - B1/2)*mi[{PBzzz,{2,3,4,1},15}]
  + (1 - B1)*mi[{PBzzz,{2,3,4,1},16}]
  - 16*B*mi[{PBzzz,{2,3,4,1},22}]
  + (1/2)*mi[{PBzzz,{2,3,4,1},23}]
  + (1/2)*mi[{PBzzz,{2,3,4,1},24}]
  + 48*B*mi[{PBzzz,{2,3,4,1},26}]
  + (-1 + B1)*mi[{PBzzz,{2,3,4,1},28}]
  + (B1/2)*mi[{PBzzz,{2,3,4,1},35}]
  - (3*B1/2)*mi[{PBzzz,{2,3,4,1},37}]
  + (B1/2)*mi[{PBzzz,{2,3,4,1},38}]
  - 3*B1*mi[{PBzzz,{2,3,4,1},56}]
  - mi[{PBzzz,{2,3,4,1},79}]
  + 3*mi[{PBzzz,{2,3,4,1},80}]
  + (16 + 16*B - 48*B1)*mi[{PBzzz,{2,4,1,3},1}]
  - 1024*B1*mi[{PBzzz,{2,4,1,3},2}]
  - (B1/2)*mi[{PBzzz,{2,4,1,3},3}]
  + (16 + 16*B - 16*B1)*mi[{PBzzz,{2,4,1,3},4}]
  + B1*mi[{PBzzz,{2,4,1,3},5}]
  + (16 + 16*B - 48*B1)*mi[{PBzzz,{2,4,1,3},6}]
  - (1/2)*mi[{PBzzz,{2,4,1,3},15}]
  - mi[{PBzzz,{2,4,1,3},16}]
  + mi[{PBzzz,{2,4,1,3},28}]
  + (32 + 16*B - 48*B1)*mi[{PBzzz,{2,4,3,1},1}]
  + (1024 - 1024*B1)*mi[{PBzzz,{2,4,3,1},2}]
  + (-1/2 + B1/2)*mi[{PBzzz,{2,4,3,1},3}]
  + (16*B - 16*B1)*mi[{PBzzz,{2,4,3,1},4}]
  + (1 - B1)*mi[{PBzzz,{2,4,3,1},5}]
  + (32 + 16*B - 48*B1)*mi[{PBzzz,{2,4,3,1},6}]
  - (1/2)*mi[{PBzzz,{2,4,3,1},15}]
  - mi[{PBzzz,{2,4,3,1},16}]
  + mi[{PBzzz,{2,4,3,1},28}]
  + (1 - B1)*mi[{PBzzz,{2,4,3,1},79}]
  + (-3 + 3*B1)*mi[{PBzzz,{2,4,3,1},80}]
  + (32 + 16*B - 48*B1)*mi[{PBzzz,{3,1,2,4},1}]
  + (1024 - 1024*B1)*mi[{PBzzz,{3,1,2,4},2}]
  + (-1/2 + B1/2)*mi[{PBzzz,{3,1,2,4},3}]
  + (16*B - 16*B1)*mi[{PBzzz,{3,1,2,4},4}]
  + (1 - B1)*mi[{PBzzz,{3,1,2,4},5}]
  + (32 + 16*B - 48*B1)*mi[{PBzzz,{3,1,2,4},6}]
  + (16 + 16*B - 48*B1)*mi[{PBzzz,{3,1,4,2},1}]
  - 1024*B1*mi[{PBzzz,{3,1,4,2},2}]
  - (B1/2)*mi[{PBzzz,{3,1,4,2},3}]
  + (16 + 16*B - 16*B1)*mi[{PBzzz,{3,1,4,2},4}]
  + B1*mi[{PBzzz,{3,1,4,2},5}]
  + (16 + 16*B - 48*B1)*mi[{PBzzz,{3,1,4,2},6}]
  + B1*mi[{PBzzz,{3,1,4,2},79}]
  - 3*B1*mi[{PBzzz,{3,1,4,2},80}]
  + (32 + 16*B)*mi[{PBzzz,{3,2,1,4},1}]
  + 1024*mi[{PBzzz,{3,2,1,4},2}]
  + (1/2)*mi[{PBzzz,{3,2,1,4},3}]
  + 16*B*mi[{PBzzz,{3,2,1,4},4}]
  - mi[{PBzzz,{3,2,1,4},5}]
  + (32 + 16*B)*mi[{PBzzz,{3,2,1,4},6}]
  - mi[{PBzzz,{3,2,1,4},10}]
  + (-128 - 96*B)*mi[{PBzzz,{3,2,1,4},12}]
  + (B1/2)*mi[{PBzzz,{3,2,1,4},13}]
  + (1/2 - B1/2)*mi[{PBzzz,{3,2,1,4},15}]
  + (1 - B1)*mi[{PBzzz,{3,2,1,4},16}]
  + (-1 + B1)*mi[{PBzzz,{3,2,1,4},28}]
  - 3*B1*mi[{PBzzz,{3,2,1,4},56}]
  + (16 + 16*B + 16*B1)*mi[{PBzzz,{3,2,4,1},1}]
  + 1024*B1*mi[{PBzzz,{3,2,4,1},2}]
  - (B1/2)*mi[{PBzzz,{3,2,4,1},3}]
  + (16 + 16*B - 16*B1)*mi[{PBzzz,{3,2,4,1},4}]
  + B1*mi[{PBzzz,{3,2,4,1},5}]
  + (16 + 16*B + 16*B1)*mi[{PBzzz,{3,2,4,1},6}]
  - (1/2)*mi[{PBzzz,{3,2,4,1},13}]
  + 3*mi[{PBzzz,{3,2,4,1},56}]
  + B1*mi[{PBzzz,{3,2,4,1},79}]
  - 3*B1*mi[{PBzzz,{3,2,4,1},80}]
  + (-32 + 16*B)*mi[{PBzzz,{3,4,1,2},1}]
  - 1024*mi[{PBzzz,{3,4,1,2},2}]
  + (1/2)*mi[{PBzzz,{3,4,1,2},3}]
  + 16*B*mi[{PBzzz,{3,4,1,2},4}]
  - mi[{PBzzz,{3,4,1,2},5}]
  + (-32 + 16*B)*mi[{PBzzz,{3,4,1,2},6}]
  - (1/4)*mi[{PBzzz,{3,4,1,2},10}]
  + 32*mi[{PBzzz,{3,4,1,2},12}]
  + (1/2 - B1/2)*mi[{PBzzz,{3,4,1,2},13}]
  + (B1/2)*mi[{PBzzz,{3,4,1,2},15}]
  + B1*mi[{PBzzz,{3,4,1,2},16}]
  - 16*B*mi[{PBzzz,{3,4,1,2},22}]
  - mi[{PBzzz,{3,4,1,2},23}]
  - mi[{PBzzz,{3,4,1,2},24}]
  - B1*mi[{PBzzz,{3,4,1,2},28}]
  + (-7/4 + 7*B1/4)*mi[{PBzzz,{3,4,1,2},35}]
  + (-1 + B1)*mi[{PBzzz,{3,4,1,2},38}]
  + (-3 + 3*B1)*mi[{PBzzz,{3,4,1,2},56}]
  - mi[{PBzzz,{3,4,1,2},79}]
  + 3*mi[{PBzzz,{3,4,1,2},80}]
  + (-32 + 16*B + 16*B1)*mi[{PBzzz,{3,4,2,1},1}]
  + (-1024 + 1024*B1)*mi[{PBzzz,{3,4,2,1},2}]
  + (-1/2 + B1/2)*mi[{PBzzz,{3,4,2,1},3}]
  + (16*B - 16*B1)*mi[{PBzzz,{3,4,2,1},4}]
  + (1 - B1)*mi[{PBzzz,{3,4,2,1},5}]
  + (-32 + 16*B + 16*B1)*mi[{PBzzz,{3,4,2,1},6}]
  + (32 + 16*B)*mi[{PBzzz,{4,1,2,3},1}]
  + 1024*mi[{PBzzz,{4,1,2,3},2}]
  + (1/2)*mi[{PBzzz,{4,1,2,3},3}]
  + 16*B*mi[{PBzzz,{4,1,2,3},4}]
  - mi[{PBzzz,{4,1,2,3},5}]
  + (32 + 16*B)*mi[{PBzzz,{4,1,2,3},6}]
  - mi[{PBzzz,{4,1,2,3},10}]
  + (-128 - 96*B)*mi[{PBzzz,{4,1,2,3},12}]
  + (B1/2)*mi[{PBzzz,{4,1,2,3},13}]
  + (1/2 - B1/2)*mi[{PBzzz,{4,1,2,3},15}]
  + (1 - B1)*mi[{PBzzz,{4,1,2,3},16}]
  - 16*B*mi[{PBzzz,{4,1,2,3},22}]
  + (1/2)*mi[{PBzzz,{4,1,2,3},23}]
  + (1/2)*mi[{PBzzz,{4,1,2,3},24}]
  + 48*B*mi[{PBzzz,{4,1,2,3},26}]
  + (-1 + B1)*mi[{PBzzz,{4,1,2,3},28}]
  + (B1/2)*mi[{PBzzz,{4,1,2,3},35}]
  - (3*B1/2)*mi[{PBzzz,{4,1,2,3},37}]
  + (B1/2)*mi[{PBzzz,{4,1,2,3},38}]
  - 3*B1*mi[{PBzzz,{4,1,2,3},56}]
  - mi[{PBzzz,{4,1,2,3},79}]
  + 3*mi[{PBzzz,{4,1,2,3},80}]
  + (16 + 16*B + 16*B1)*mi[{PBzzz,{4,1,3,2},1}]
  + 1024*B1*mi[{PBzzz,{4,1,3,2},2}]
  - (B1/2)*mi[{PBzzz,{4,1,3,2},3}]
  + (16 + 16*B - 16*B1)*mi[{PBzzz,{4,1,3,2},4}]
  + B1*mi[{PBzzz,{4,1,3,2},5}]
  + (16 + 16*B + 16*B1)*mi[{PBzzz,{4,1,3,2},6}]
  - (1/2)*mi[{PBzzz,{4,1,3,2},13}]
  + 3*mi[{PBzzz,{4,1,3,2},56}]
  + (32 + 16*B - 48*B1)*mi[{PBzzz,{4,2,1,3},1}]
  + (1024 - 1024*B1)*mi[{PBzzz,{4,2,1,3},2}]
  + (-1/2 + B1/2)*mi[{PBzzz,{4,2,1,3},3}]
  + (16*B - 16*B1)*mi[{PBzzz,{4,2,1,3},4}]
  + (1 - B1)*mi[{PBzzz,{4,2,1,3},5}]
  + (32 + 16*B - 48*B1)*mi[{PBzzz,{4,2,1,3},6}]
  + (16 + 16*B - 48*B1)*mi[{PBzzz,{4,2,3,1},1}]
  - 1024*B1*mi[{PBzzz,{4,2,3,1},2}]
  - (B1/2)*mi[{PBzzz,{4,2,3,1},3}]
  + (16 + 16*B - 16*B1)*mi[{PBzzz,{4,2,3,1},4}]
  + B1*mi[{PBzzz,{4,2,3,1},5}]
  + (16 + 16*B - 48*B1)*mi[{PBzzz,{4,2,3,1},6}]
  + (-32 + 16*B + 16*B1)*mi[{PBzzz,{4,3,1,2},1}]
  + (-1024 + 1024*B1)*mi[{PBzzz,{4,3,1,2},2}]
  + (-1/2 + B1/2)*mi[{PBzzz,{4,3,1,2},3}]
  + (16*B - 16*B1)*mi[{PBzzz,{4,3,1,2},4}]
  + (1 - B1)*mi[{PBzzz,{4,3,1,2},5}]
  + (-32 + 16*B + 16*B1)*mi[{PBzzz,{4,3,1,2},6}]
  + (-32 + 16*B)*mi[{PBzzz,{4,3,2,1},1}]
  - 1024*mi[{PBzzz,{4,3,2,1},2}]
  + (1/2)*mi[{PBzzz,{4,3,2,1},3}]
  + 16*B*mi[{PBzzz,{4,3,2,1},4}]
  - mi[{PBzzz,{4,3,2,1},5}]
  + (-32 + 16*B)*mi[{PBzzz,{4,3,2,1},6}]
  - (1/4)*mi[{PBzzz,{4,3,2,1},10}]
  + 32*mi[{PBzzz,{4,3,2,1},12}]
  + (1/2 - B1/2)*mi[{PBzzz,{4,3,2,1},13}]
  + (B1/2)*mi[{PBzzz,{4,3,2,1},15}]
  + B1*mi[{PBzzz,{4,3,2,1},16}]
  - B1*mi[{PBzzz,{4,3,2,1},28}]
  + (-3 + 3*B1)*mi[{PBzzz,{4,3,2,1},56}]
  + (-96 + 96*B)*mi[{PBmzz,{1,2,3,4},1}]
  + (-3072 + 3072*B)*mi[{PBmzz,{1,2,3,4},2}]
  + (1 - B1/2)*mi[{PBmzz,{1,2,3,4},4}]
  + (-1/2 - B1/2)*mi[{PBmzz,{1,2,3,4},5}]
  + (32 - 96*B + 64*B1)*mi[{PBmzz,{1,2,3,4},6}]
  + (3/2)*mi[{PBmzz,{1,2,3,4},7}]
  + (3/2)*mi[{PBmzz,{1,2,3,4},8}]
  + (192 - 192*B)*mi[{PBmzz,{1,2,3,4},9}]
  + 3*mi[{PBmzz,{1,2,3,4},10}]
  + (96 - 96*B)*mi[{PBmzz,{1,2,3,4},16}]
  + (2 - B1/2)*mi[{PBmzz,{1,2,3,4},17}]
  + 24*B*mi[{PBmzz,{1,2,3,4},18}]
  + (7*B1/4)*mi[{PBmzz,{1,2,3,4},19}]
  + (16 - 8*B1)*mi[{PBmzz,{1,2,3,4},20}]
  + (-2 + 7*B1/2)*mi[{PBmzz,{1,2,3,4},21}]
  + 24*B*mi[{PBmzz,{1,2,3,4},22}]
  + (-3 + B1)*mi[{PBmzz,{1,2,3,4},23}]
  + (3*B1/2)*mi[{PBmzz,{1,2,3,4},24}]
  + (3*B1/2)*mi[{PBmzz,{1,2,3,4},26}]
  + (-6 - 9*B1/2)*mi[{PBmzz,{1,2,3,4},28}]
  - (3/2)*mi[{PBmzz,{1,2,3,4},29}]
  - (3*B1/2)*mi[{PBmzz,{1,2,3,4},30}]
  - (3*B1/2)*mi[{PBmzz,{1,2,3,4},31}]
  - (3*B1/4)*mi[{PBmzz,{1,2,3,4},33}]
  - (3*B1/2)*mi[{PBmzz,{1,2,3,4},34}]
  + (B1/4)*mi[{PBmzz,{1,2,3,4},35}]
  + (11/6 - B1/3)*mi[{PBmzz,{1,2,3,4},36}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{1,2,3,4},37}]
  + (-1 + 3*B1/4)*mi[{PBmzz,{1,2,3,4},38}]
  + 3*B1*mi[{PBmzz,{1,2,3,4},39}]
  + (-10 + 15*B1/2)*mi[{PBmzz,{1,2,3,4},42}]
  + (-10 + 9*B1/2)*mi[{PBmzz,{1,2,3,4},43}]
  + (5*B1/2)*mi[{PBmzz,{1,2,3,4},47}]
  - 14*B1*mi[{PBmzz,{1,2,3,4},48}]
  + (3/2 - 21*B1/4)*mi[{PBmzz,{1,2,3,4},49}]
  - (B1/2)*mi[{PBmzz,{1,2,3,4},50}]
  + (B1/2)*mi[{PBmzz,{1,2,3,4},51}]
  + (1 - 5*B1/2)*mi[{PBmzz,{1,2,3,4},52}]
  + (7*B1/2)*mi[{PBmzz,{1,2,3,4},53}]
  - 2*B1*mi[{PBmzz,{1,2,3,4},54}]
  + (-2 - 33*B1/16)*mi[{PBmzz,{1,2,3,4},55}]
  + (B1/2)*mi[{PBmzz,{1,2,3,4},56}]
  - 6*B1*mi[{PBmzz,{1,2,3,4},58}]
  + (B1/2)*mi[{PBmzz,{1,2,3,4},60}]
  + (33*B1/4)*mi[{PBmzz,{1,2,3,4},63}]
  + (-9/4 - 21*B1/4)*mi[{PBmzz,{1,2,3,4},64}]
  + (-5/2 - 57*B1/8)*mi[{PBmzz,{1,2,3,4},65}]
  + (-5/2 - 105*B1/8)*mi[{PBmzz,{1,2,3,4},66}]
  + (51*B1/4)*mi[{PBmzz,{1,2,3,4},67}]
  + 6*B1*mi[{PBmzz,{1,2,3,4},68}]
  + B1*mi[{PBmzz,{1,2,3,4},71}]
  + B1*mi[{PBmzz,{1,2,3,4},73}]
  + (-96 + 96*B)*mi[{PBmzz,{1,2,4,3},1}]
  + (-3072 + 3072*B)*mi[{PBmzz,{1,2,4,3},2}]
  + (-1 + B1/2)*mi[{PBmzz,{1,2,4,3},4}]
  + (1/2 - B1)*mi[{PBmzz,{1,2,4,3},5}]
  + (32 - 96*B)*mi[{PBmzz,{1,2,4,3},6}]
  + (-3/2 + 3*B1/2)*mi[{PBmzz,{1,2,4,3},7}]
  + (-3/2 + 3*B1/2)*mi[{PBmzz,{1,2,4,3},8}]
  + (96 - 192*B + 96*B1)*mi[{PBmzz,{1,2,4,3},9}]
  + (-3 + 3*B1)*mi[{PBmzz,{1,2,4,3},10}]
  + (96 - 96*B)*mi[{PBmzz,{1,2,4,3},16}]
  + (-2 - 3*B1/2)*mi[{PBmzz,{1,2,4,3},17}]
  + (-24 + 24*B)*mi[{PBmzz,{1,2,4,3},18}]
  + (7*B1/4)*mi[{PBmzz,{1,2,4,3},19}]
  + (16 - 8*B1)*mi[{PBmzz,{1,2,4,3},20}]
  + (3 - 2*B1)*mi[{PBmzz,{1,2,4,3},23}]
  + (6 - 21*B1/2)*mi[{PBmzz,{1,2,4,3},28}]
  + (-1 + 3*B1)*mi[{PBmzz,{1,2,4,3},36}]
  + (3/4)*mi[{PBmzz,{1,2,4,3},37}]
  + (1 - B1/4)*mi[{PBmzz,{1,2,4,3},38}]
  + (10 - 5*B1/2)*mi[{PBmzz,{1,2,4,3},42}]
  + (-3/2 - 15*B1/4)*mi[{PBmzz,{1,2,4,3},49}]
  + (-1 - 3*B1/2)*mi[{PBmzz,{1,2,4,3},52}]
  + (-1/4 - B1/4)*mi[{PBmzz,{1,3,2,4},4}]
  + (-1/4 + 5*B1/4)*mi[{PBmzz,{1,3,2,4},5}]
  + (-32 + 32*B1)*mi[{PBmzz,{1,3,2,4},6}]
  + (-1/4 - B1/2)*mi[{PBmzz,{1,3,2,4},17}]
  + (-1/4 + 9*B1/4)*mi[{PBmzz,{1,3,2,4},19}]
  + (-8 + 16*B1)*mi[{PBmzz,{1,3,2,4},20}]
  + (1/2 - 3*B1/2)*mi[{PBmzz,{1,3,2,4},23}]
  + (3/4)*mi[{PBmzz,{1,3,2,4},24}]
  + (3/4)*mi[{PBmzz,{1,3,2,4},25}]
  + (-22/3 + 3*B1/2)*mi[{PBmzz,{1,3,2,4},26}]
  - 3*B1*mi[{PBmzz,{1,3,2,4},28}]
  - (3/4)*mi[{PBmzz,{1,3,2,4},30}]
  + (49/24)*mi[{PBmzz,{1,3,2,4},31}]
  + (5/8 + 3*B1/4)*mi[{PBmzz,{1,3,2,4},34}]
  + (7/16 + 15*B1/8)*mi[{PBmzz,{1,3,2,4},35}]
  - (3*B1/4)*mi[{PBmzz,{1,3,2,4},37}]
  - (5*B1/4)*mi[{PBmzz,{1,3,2,4},38}]
  + 3*mi[{PBmzz,{1,3,2,4},39}]
  + (15/4 - 8*B1)*mi[{PBmzz,{1,3,2,4},42}]
  + (-95/4 + 9*B1/2)*mi[{PBmzz,{1,3,2,4},47}]
  + (29/4 + 3*B1)*mi[{PBmzz,{1,3,2,4},50}]
  + (53/8)*mi[{PBmzz,{1,3,2,4},51}]
  + (23/4 - 3*B1/2)*mi[{PBmzz,{1,3,2,4},56}]
  + (15/2 + 3*B1)*mi[{PBmzz,{1,3,2,4},58}]
  + (19/2 - 12*B1)*mi[{PBmzz,{1,3,2,4},63}]
  - mi[{PBmzz,{1,3,2,4},71}]
  + (1/2)*mi[{PBmzz,{1,3,2,4},73}]
  + (-1/2 + B1/4)*mi[{PBmzz,{1,3,4,2},4}]
  + (1 - 5*B1/4)*mi[{PBmzz,{1,3,4,2},5}]
  + 32*B1*mi[{PBmzz,{1,3,4,2},6}]
  - (31/12)*mi[{PBmzz,{1,3,4,2},8}]
  + (-9/4 + B1/2)*mi[{PBmzz,{1,3,4,2},17}]
  + (11/4 - 3*B1/4)*mi[{PBmzz,{1,3,4,2},19}]
  + (16 - 32*B1)*mi[{PBmzz,{1,3,4,2},20}]
  + (-1 + 3*B1/2)*mi[{PBmzz,{1,3,4,2},23}]
  + (3/4)*mi[{PBmzz,{1,3,4,2},25}]
  + (31/12)*mi[{PBmzz,{1,3,4,2},26}]
  + (3/2 - 3*B1/2)*mi[{PBmzz,{1,3,4,2},28}]
  + (25/8 + 9*B1/4)*mi[{PBmzz,{1,3,4,2},34}]
  + (-5/16 + 5*B1/8)*mi[{PBmzz,{1,3,4,2},35}]
  + (-17/4 + 8*B1)*mi[{PBmzz,{1,3,4,2},42}]
  + (53/8)*mi[{PBmzz,{1,3,4,2},51}]
  + (1/4 - B1/2)*mi[{PBmzz,{1,4,2,3},4}]
  + (1/4 + B1)*mi[{PBmzz,{1,4,2,3},5}]
  - 32*mi[{PBmzz,{1,4,2,3},6}]
  + (1/4 - 3*B1/4)*mi[{PBmzz,{1,4,2,3},17}]
  + (1/4 + 2*B1)*mi[{PBmzz,{1,4,2,3},19}]
  + (-8 - 8*B1)*mi[{PBmzz,{1,4,2,3},20}]
  + (-1/2 - B1)*mi[{PBmzz,{1,4,2,3},23}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{1,4,2,3},24}]
  - 3*B1*mi[{PBmzz,{1,4,2,3},28}]
  + (3/4 - 3*B1/4)*mi[{PBmzz,{1,4,2,3},30}]
  + (-15/4 - 17*B1/4)*mi[{PBmzz,{1,4,2,3},42}]
  + (-1/2 + B1/2)*mi[{PBmzz,{1,4,2,3},73}]
  + (1/2 - B1/4)*mi[{PBmzz,{1,4,3,2},4}]
  + (-1 - B1/4)*mi[{PBmzz,{1,4,3,2},5}]
  - 32*B1*mi[{PBmzz,{1,4,3,2},6}]
  + (-11/4 + 2*B1)*mi[{PBmzz,{1,4,3,2},19}]
  + (16 + 16*B1)*mi[{PBmzz,{1,4,3,2},20}]
  + (1 + B1/2)*mi[{PBmzz,{1,4,3,2},23}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{1,4,3,2},25}]
  + (15/8 - 21*B1/8)*mi[{PBmzz,{1,4,3,2},34}]
  + (5/16 + 5*B1/16)*mi[{PBmzz,{1,4,3,2},35}]
  + (-3 + 3*B1)*mi[{PBmzz,{1,4,3,2},39}]
  + (9*B1/4)*mi[{PBmzz,{1,4,3,2},49}]
  + (-29/4 + 41*B1/4)*mi[{PBmzz,{1,4,3,2},50}]
  + (1 - B1)*mi[{PBmzz,{1,4,3,2},71}]
  + (-96 + 96*B)*mi[{PBmzz,{2,1,3,4},1}]
  + (-3072 + 3072*B)*mi[{PBmzz,{2,1,3,4},2}]
  + (-1 + B1/2)*mi[{PBmzz,{2,1,3,4},4}]
  + (1/2 - B1)*mi[{PBmzz,{2,1,3,4},5}]
  + (32 - 96*B)*mi[{PBmzz,{2,1,3,4},6}]
  + (-3/2 + 3*B1/2)*mi[{PBmzz,{2,1,3,4},7}]
  + (-3/2 + 3*B1/2)*mi[{PBmzz,{2,1,3,4},8}]
  + (96 - 192*B + 96*B1)*mi[{PBmzz,{2,1,3,4},9}]
  + (-3 + 3*B1)*mi[{PBmzz,{2,1,3,4},10}]
  + (96 - 96*B)*mi[{PBmzz,{2,1,3,4},16}]
  + (-2 + 3*B1/2)*mi[{PBmzz,{2,1,3,4},17}]
  + (-24 + 24*B)*mi[{PBmzz,{2,1,3,4},18}]
  - (B1/4)*mi[{PBmzz,{2,1,3,4},19}]
  + (16 - 8*B1)*mi[{PBmzz,{2,1,3,4},20}]
  + (3 - 2*B1)*mi[{PBmzz,{2,1,3,4},23}]
  + (3*B1/2)*mi[{PBmzz,{2,1,3,4},24}]
  + (6 - 3*B1/2)*mi[{PBmzz,{2,1,3,4},28}]
  - (3*B1/2)*mi[{PBmzz,{2,1,3,4},30}]
  + (-1 + B1)*mi[{PBmzz,{2,1,3,4},36}]
  + (3/4)*mi[{PBmzz,{2,1,3,4},37}]
  + (1 - B1/4)*mi[{PBmzz,{2,1,3,4},38}]
  + (10 - 11*B1/2)*mi[{PBmzz,{2,1,3,4},42}]
  + (-3/2 - 7*B1/4)*mi[{PBmzz,{2,1,3,4},49}]
  + (-1 - 3*B1/2)*mi[{PBmzz,{2,1,3,4},52}]
  + (-96 + 96*B)*mi[{PBmzz,{2,1,4,3},1}]
  + (-3072 + 3072*B)*mi[{PBmzz,{2,1,4,3},2}]
  + (1 - B1/2)*mi[{PBmzz,{2,1,4,3},4}]
  + (-1/2 - B1/2)*mi[{PBmzz,{2,1,4,3},5}]
  + (32 - 96*B + 64*B1)*mi[{PBmzz,{2,1,4,3},6}]
  + (3/2 - 3*B1/2)*mi[{PBmzz,{2,1,4,3},8}]
  + 3*mi[{PBmzz,{2,1,4,3},10}]
  + (96 - 96*B)*mi[{PBmzz,{2,1,4,3},16}]
  - (B1/4)*mi[{PBmzz,{2,1,4,3},19}]
  + (16 - 8*B1)*mi[{PBmzz,{2,1,4,3},20}]
  + (-3 + B1)*mi[{PBmzz,{2,1,4,3},23}]
  - 2*B1*mi[{PBmzz,{2,1,4,3},34}]
  + (B1/2)*mi[{PBmzz,{2,1,4,3},35}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{2,1,4,3},37}]
  + (-1 + 3*B1/4)*mi[{PBmzz,{2,1,4,3},38}]
  + 3*B1*mi[{PBmzz,{2,1,4,3},39}]
  + (3/2 - 13*B1/4)*mi[{PBmzz,{2,1,4,3},49}]
  - (17*B1/2)*mi[{PBmzz,{2,1,4,3},50}]
  + B1*mi[{PBmzz,{2,1,4,3},71}]
  + (1/4 - B1/2)*mi[{PBmzz,{2,3,1,4},4}]
  + (1/4 + B1)*mi[{PBmzz,{2,3,1,4},5}]
  - 32*mi[{PBmzz,{2,3,1,4},6}]
  + (1/4 - 3*B1/4)*mi[{PBmzz,{2,3,1,4},17}]
  + (1/4 + 2*B1)*mi[{PBmzz,{2,3,1,4},19}]
  + (-8 - 8*B1)*mi[{PBmzz,{2,3,1,4},20}]
  + (-1/2 - B1)*mi[{PBmzz,{2,3,1,4},23}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{2,3,1,4},24}]
  + (3/4 - 3*B1/4)*mi[{PBmzz,{2,3,1,4},30}]
  - (3*B1/4)*mi[{PBmzz,{2,3,1,4},37}]
  - (5*B1/4)*mi[{PBmzz,{2,3,1,4},38}]
  + (-15/4 - 17*B1/4)*mi[{PBmzz,{2,3,1,4},42}]
  + (-1/2 + B1/2)*mi[{PBmzz,{2,3,1,4},73}]
  + (1/2 - B1/4)*mi[{PBmzz,{2,3,4,1},4}]
  + (-1 - B1/4)*mi[{PBmzz,{2,3,4,1},5}]
  - 32*B1*mi[{PBmzz,{2,3,4,1},6}]
  + (9/4 - 7*B1/4)*mi[{PBmzz,{2,3,4,1},17}]
  - (11/4)*mi[{PBmzz,{2,3,4,1},19}]
  + (16 + 16*B1)*mi[{PBmzz,{2,3,4,1},20}]
  + (-9/4 + 7*B1/4)*mi[{PBmzz,{2,3,4,1},21}]
  + (1 + B1/2)*mi[{PBmzz,{2,3,4,1},23}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{2,3,4,1},25}]
  + (-3/2 - 9*B1)*mi[{PBmzz,{2,3,4,1},29}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{2,3,4,1},31}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{2,3,4,1},33}]
  + (35/8 - 53*B1/8)*mi[{PBmzz,{2,3,4,1},34}]
  + (-15/16 + 21*B1/16)*mi[{PBmzz,{2,3,4,1},35}]
  + (5*B1/6)*mi[{PBmzz,{2,3,4,1},36}]
  + (-3 + 3*B1)*mi[{PBmzz,{2,3,4,1},39}]
  + (17/4 + 15*B1/4)*mi[{PBmzz,{2,3,4,1},42}]
  + (17/4 + 15*B1/4)*mi[{PBmzz,{2,3,4,1},43}]
  + (31/4 - 31*B1/4)*mi[{PBmzz,{2,3,4,1},47}]
  + (31/4 - 31*B1/4)*mi[{PBmzz,{2,3,4,1},48}]
  + (41*B1/4)*mi[{PBmzz,{2,3,4,1},49}]
  + (-29/4 + 33*B1/4)*mi[{PBmzz,{2,3,4,1},50}]
  + (-59/8 + 59*B1/8)*mi[{PBmzz,{2,3,4,1},51}]
  - 2*B1*mi[{PBmzz,{2,3,4,1},52}]
  + (-59/8 + 59*B1/8)*mi[{PBmzz,{2,3,4,1},53}]
  + (1 - 5*B1/2)*mi[{PBmzz,{2,3,4,1},54}]
  + (-1/2 + 35*B1/16)*mi[{PBmzz,{2,3,4,1},55}]
  + (-1 + B1)*mi[{PBmzz,{2,3,4,1},56}]
  + (-15/2 + 21*B1/2)*mi[{PBmzz,{2,3,4,1},58}]
  + (-1 + B1)*mi[{PBmzz,{2,3,4,1},60}]
  + (-9/4 - 21*B1/4)*mi[{PBmzz,{2,3,4,1},63}]
  + (-5/2 - 73*B1/8)*mi[{PBmzz,{2,3,4,1},66}]
  + (1 - B1)*mi[{PBmzz,{2,3,4,1},71}]
  + (-1/4 - B1/4)*mi[{PBmzz,{2,4,1,3},4}]
  + (-1/4 + 5*B1/4)*mi[{PBmzz,{2,4,1,3},5}]
  + (-32 + 32*B1)*mi[{PBmzz,{2,4,1,3},6}]
  - (31/6)*mi[{PBmzz,{2,4,1,3},8}]
  + (-1/4 - B1/2)*mi[{PBmzz,{2,4,1,3},17}]
  + (-1/4 + 9*B1/4)*mi[{PBmzz,{2,4,1,3},19}]
  + (-8 + 16*B1)*mi[{PBmzz,{2,4,1,3},20}]
  + (1/2 - 3*B1/2)*mi[{PBmzz,{2,4,1,3},23}]
  + (3/4)*mi[{PBmzz,{2,4,1,3},24}]
  + (3/4)*mi[{PBmzz,{2,4,1,3},25}]
  + (13/6 - 3*B1/2)*mi[{PBmzz,{2,4,1,3},26}]
  - (3/4)*mi[{PBmzz,{2,4,1,3},30}]
  + (49/24)*mi[{PBmzz,{2,4,1,3},31}]
  + (5/8 + 3*B1/4)*mi[{PBmzz,{2,4,1,3},34}]
  + (7/16 + 7*B1/8)*mi[{PBmzz,{2,4,1,3},35}]
  + 3*mi[{PBmzz,{2,4,1,3},39}]
  + (15/4 - 8*B1)*mi[{PBmzz,{2,4,1,3},42}]
  + (19/4 - 9*B1/2)*mi[{PBmzz,{2,4,1,3},47}]
  + (29/4 + B1)*mi[{PBmzz,{2,4,1,3},50}]
  + (53/8)*mi[{PBmzz,{2,4,1,3},51}]
  + (-15/4 + 3*B1/2)*mi[{PBmzz,{2,4,1,3},56}]
  - mi[{PBmzz,{2,4,1,3},71}]
  + (1/2)*mi[{PBmzz,{2,4,1,3},73}]
  + (-1/2 + B1/4)*mi[{PBmzz,{2,4,3,1},4}]
  + (1 - 5*B1/4)*mi[{PBmzz,{2,4,3,1},5}]
  + 32*B1*mi[{PBmzz,{2,4,3,1},6}]
  + (31/12)*mi[{PBmzz,{2,4,3,1},8}]
  + (-9/4 + B1/2)*mi[{PBmzz,{2,4,3,1},17}]
  + (11/4 - 11*B1/4)*mi[{PBmzz,{2,4,3,1},19}]
  + (16 - 32*B1)*mi[{PBmzz,{2,4,3,1},20}]
  + (-1 + 3*B1/2)*mi[{PBmzz,{2,4,3,1},23}]
  + (3/4)*mi[{PBmzz,{2,4,3,1},25}]
  + (31/12)*mi[{PBmzz,{2,4,3,1},26}]
  + (3/2 - 21*B1/2)*mi[{PBmzz,{2,4,3,1},28}]
  + (25/8 + 9*B1/4)*mi[{PBmzz,{2,4,3,1},34}]
  + (-5/16 - 3*B1/8)*mi[{PBmzz,{2,4,3,1},35}]
  + (-17/4 + 8*B1)*mi[{PBmzz,{2,4,3,1},42}]
  + (53/8)*mi[{PBmzz,{2,4,3,1},51}]
  + (-1/2 + B1/4)*mi[{PBmzz,{3,1,2,4},4}]
  + (1 - 5*B1/4)*mi[{PBmzz,{3,1,2,4},5}]
  + 32*B1*mi[{PBmzz,{3,1,2,4},6}]
  + (-22/3 + 3*B1/2)*mi[{PBmzz,{3,1,2,4},8}]
  + (-3/4 + B1/2)*mi[{PBmzz,{3,1,2,4},17}]
  + (7/4 - 3*B1/4)*mi[{PBmzz,{3,1,2,4},19}]
  + (16 - 32*B1)*mi[{PBmzz,{3,1,2,4},20}]
  + (-1 + 3*B1/2)*mi[{PBmzz,{3,1,2,4},23}]
  + (3/4)*mi[{PBmzz,{3,1,2,4},24}]
  - (3/4)*mi[{PBmzz,{3,1,2,4},30}]
  + (11/6 - 3*B1/4)*mi[{PBmzz,{3,1,2,4},31}]
  + (3/4)*mi[{PBmzz,{3,1,2,4},37}]
  + (1 - B1/4)*mi[{PBmzz,{3,1,2,4},38}]
  + 3*mi[{PBmzz,{3,1,2,4},39}]
  + (-23/4 + 8*B1)*mi[{PBmzz,{3,1,2,4},42}]
  + (17/4 + 2*B1)*mi[{PBmzz,{3,1,2,4},50}]
  - mi[{PBmzz,{3,1,2,4},71}]
  + (-1/4 - B1/4)*mi[{PBmzz,{3,1,4,2},4}]
  + (-1/4 + 5*B1/4)*mi[{PBmzz,{3,1,4,2},5}]
  + (-32 + 32*B1)*mi[{PBmzz,{3,1,4,2},6}]
  + (31/6)*mi[{PBmzz,{3,1,4,2},8}]
  + (-7/4 - B1/2)*mi[{PBmzz,{3,1,4,2},17}]
  + (-1/4 + 5*B1/4)*mi[{PBmzz,{3,1,4,2},19}]
  + (-8 + 16*B1)*mi[{PBmzz,{3,1,4,2},20}]
  + (1/2 - 3*B1/2)*mi[{PBmzz,{3,1,4,2},23}]
  + (3*B1/2)*mi[{PBmzz,{3,1,4,2},28}]
  - (3*B1/4)*mi[{PBmzz,{3,1,4,2},37}]
  - (5*B1/4)*mi[{PBmzz,{3,1,4,2},38}]
  + (9/4 - 8*B1)*mi[{PBmzz,{3,1,4,2},42}]
  + (1/2 - B1/4)*mi[{PBmzz,{3,2,1,4},4}]
  + (-1 - B1/4)*mi[{PBmzz,{3,2,1,4},5}]
  - 32*B1*mi[{PBmzz,{3,2,1,4},6}]
  + (-7/4 + B1)*mi[{PBmzz,{3,2,1,4},19}]
  + (16 + 16*B1)*mi[{PBmzz,{3,2,1,4},20}]
  + (1 + B1/2)*mi[{PBmzz,{3,2,1,4},23}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{3,2,1,4},24}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{3,2,1,4},25}]
  + (3/4 - 3*B1/4)*mi[{PBmzz,{3,2,1,4},30}]
  + (15/8 - 21*B1/8)*mi[{PBmzz,{3,2,1,4},34}]
  + (13/16 + 5*B1/16)*mi[{PBmzz,{3,2,1,4},35}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{3,2,1,4},37}]
  + (-1 + 3*B1/4)*mi[{PBmzz,{3,2,1,4},38}]
  + (-3 + 3*B1)*mi[{PBmzz,{3,2,1,4},39}]
  + (13*B1/4)*mi[{PBmzz,{3,2,1,4},49}]
  + (-17/4 + 25*B1/4)*mi[{PBmzz,{3,2,1,4},50}]
  + (1 - B1)*mi[{PBmzz,{3,2,1,4},71}]
  + (1/4 - B1/2)*mi[{PBmzz,{3,2,4,1},4}]
  + (1/4 + B1)*mi[{PBmzz,{3,2,4,1},5}]
  - 32*mi[{PBmzz,{3,2,4,1},6}]
  + (7/4 - 9*B1/4)*mi[{PBmzz,{3,2,4,1},17}]
  + (1/4 + B1)*mi[{PBmzz,{3,2,4,1},19}]
  + (-8 - 8*B1)*mi[{PBmzz,{3,2,4,1},20}]
  + (-1/2 - B1)*mi[{PBmzz,{3,2,4,1},23}]
  + (3*B1/2)*mi[{PBmzz,{3,2,4,1},28}]
  + (-9/4 - 23*B1/4)*mi[{PBmzz,{3,2,4,1},42}]
  + (3/2 - 11*B1/4)*mi[{PBmzz,{3,2,4,1},49}]
  + (-1 - 3*B1/2)*mi[{PBmzz,{3,2,4,1},52}]
  + (-96 + 96*B)*mi[{PBmzz,{3,4,1,2},1}]
  + (-3072 + 3072*B)*mi[{PBmzz,{3,4,1,2},2}]
  + (1 - B1/2)*mi[{PBmzz,{3,4,1,2},4}]
  + (-1/2 - B1/2)*mi[{PBmzz,{3,4,1,2},5}]
  + (32 - 96*B + 64*B1)*mi[{PBmzz,{3,4,1,2},6}]
  + (3/2)*mi[{PBmzz,{3,4,1,2},7}]
  + (3*B1/2)*mi[{PBmzz,{3,4,1,2},8}]
  - 192*B*mi[{PBmzz,{3,4,1,2},9}]
  + 3*mi[{PBmzz,{3,4,1,2},10}]
  + (96 - 96*B)*mi[{PBmzz,{3,4,1,2},16}]
  + (2 - B1/2)*mi[{PBmzz,{3,4,1,2},17}]
  + 24*B*mi[{PBmzz,{3,4,1,2},18}]
  + (1 + 3*B1/4)*mi[{PBmzz,{3,4,1,2},19}]
  + (16 - 8*B1)*mi[{PBmzz,{3,4,1,2},20}]
  + (-2 + 7*B1/2)*mi[{PBmzz,{3,4,1,2},21}]
  + 24*B*mi[{PBmzz,{3,4,1,2},22}]
  + (-3 + B1)*mi[{PBmzz,{3,4,1,2},23}]
  + (3*B1/2)*mi[{PBmzz,{3,4,1,2},24}]
  + (3*B1/2)*mi[{PBmzz,{3,4,1,2},26}]
  + (-6 + 9*B1/2)*mi[{PBmzz,{3,4,1,2},29}]
  - (3*B1/2)*mi[{PBmzz,{3,4,1,2},30}]
  - (3*B1/2)*mi[{PBmzz,{3,4,1,2},31}]
  - (3*B1/4)*mi[{PBmzz,{3,4,1,2},33}]
  - 2*B1*mi[{PBmzz,{3,4,1,2},34}]
  + (11/6 - B1/3)*mi[{PBmzz,{3,4,1,2},36}]
  + 3*B1*mi[{PBmzz,{3,4,1,2},39}]
  + (-10 + 15*B1/2)*mi[{PBmzz,{3,4,1,2},42}]
  + (-10 + 9*B1/2)*mi[{PBmzz,{3,4,1,2},43}]
  + (5*B1/2)*mi[{PBmzz,{3,4,1,2},47}]
  - 14*B1*mi[{PBmzz,{3,4,1,2},48}]
  + (-3/2 - 5*B1/4)*mi[{PBmzz,{3,4,1,2},49}]
  - (3*B1/2)*mi[{PBmzz,{3,4,1,2},50}]
  + (B1/2)*mi[{PBmzz,{3,4,1,2},51}]
  + (1 - 5*B1/2)*mi[{PBmzz,{3,4,1,2},52}]
  + (7*B1/2)*mi[{PBmzz,{3,4,1,2},53}]
  - 2*B1*mi[{PBmzz,{3,4,1,2},54}]
  + (3/4 - 9*B1/16)*mi[{PBmzz,{3,4,1,2},55}]
  + (-5/2 - 89*B1/8)*mi[{PBmzz,{3,4,1,2},66}]
  + B1*mi[{PBmzz,{3,4,1,2},71}]
  + B1*mi[{PBmzz,{3,4,1,2},73}]
  + (-96 + 96*B)*mi[{PBmzz,{3,4,2,1},1}]
  + (-3072 + 3072*B)*mi[{PBmzz,{3,4,2,1},2}]
  + (-1 + B1/2)*mi[{PBmzz,{3,4,2,1},4}]
  + (1/2 - B1)*mi[{PBmzz,{3,4,2,1},5}]
  + (32 - 96*B)*mi[{PBmzz,{3,4,2,1},6}]
  + (-3 + 3*B1)*mi[{PBmzz,{3,4,2,1},10}]
  + (96 - 96*B)*mi[{PBmzz,{3,4,2,1},16}]
  + (-2 - 3*B1/2)*mi[{PBmzz,{3,4,2,1},17}]
  + (24 + 24*B - 48*B1)*mi[{PBmzz,{3,4,2,1},18}]
  + (-1 + 7*B1/4)*mi[{PBmzz,{3,4,2,1},19}]
  + (16 - 8*B1)*mi[{PBmzz,{3,4,2,1},20}]
  + (3 - 2*B1)*mi[{PBmzz,{3,4,2,1},23}]
  + (10 - 5*B1/2)*mi[{PBmzz,{3,4,2,1},42}]
  + (1/2 - B1/4)*mi[{PBmzz,{4,1,2,3},4}]
  + (-1 - B1/4)*mi[{PBmzz,{4,1,2,3},5}]
  - 32*B1*mi[{PBmzz,{4,1,2,3},6}]
  + (3/4 - B1/4)*mi[{PBmzz,{4,1,2,3},17}]
  + (-7/4 - B1)*mi[{PBmzz,{4,1,2,3},19}]
  + (16 + 16*B1)*mi[{PBmzz,{4,1,2,3},20}]
  + (-3/4 + B1/4)*mi[{PBmzz,{4,1,2,3},21}]
  + (1 + B1/2)*mi[{PBmzz,{4,1,2,3},23}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{4,1,2,3},24}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{4,1,2,3},25}]
  + (3/4 - 3*B1/4)*mi[{PBmzz,{4,1,2,3},30}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{4,1,2,3},31}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{4,1,2,3},33}]
  + (35/8 - 53*B1/8)*mi[{PBmzz,{4,1,2,3},34}]
  + (-7/16 + 21*B1/16)*mi[{PBmzz,{4,1,2,3},35}]
  - (B1/6)*mi[{PBmzz,{4,1,2,3},36}]
  + (-3/4 + 3*B1/4)*mi[{PBmzz,{4,1,2,3},37}]
  + (-1 + 3*B1/4)*mi[{PBmzz,{4,1,2,3},38}]
  + (-3 + 3*B1)*mi[{PBmzz,{4,1,2,3},39}]
  + (23/4 + 9*B1/4)*mi[{PBmzz,{4,1,2,3},42}]
  + (23/4 + 9*B1/4)*mi[{PBmzz,{4,1,2,3},43}]
  + (7/4 - 7*B1/4)*mi[{PBmzz,{4,1,2,3},47}]
  + (7/4 - 7*B1/4)*mi[{PBmzz,{4,1,2,3},48}]
  + (45*B1/4)*mi[{PBmzz,{4,1,2,3},49}]
  + (-17/4 + 17*B1/4)*mi[{PBmzz,{4,1,2,3},50}]
  + (-47/8 + 47*B1/8)*mi[{PBmzz,{4,1,2,3},51}]
  - 2*B1*mi[{PBmzz,{4,1,2,3},52}]
  + (-47/8 + 47*B1/8)*mi[{PBmzz,{4,1,2,3},53}]
  + (1 - 5*B1/2)*mi[{PBmzz,{4,1,2,3},54}]
  + (-13/4 + 19*B1/16)*mi[{PBmzz,{4,1,2,3},55}]
  + (1 - B1)*mi[{PBmzz,{4,1,2,3},71}]
  + (1/4 - B1/2)*mi[{PBmzz,{4,1,3,2},4}]
  + (1/4 + B1)*mi[{PBmzz,{4,1,3,2},5}]
  - 32*mi[{PBmzz,{4,1,3,2},6}]
  + (7/4 - 9*B1/4)*mi[{PBmzz,{4,1,3,2},17}]
  + (1/4 + B1)*mi[{PBmzz,{4,1,3,2},19}]
  + (-8 - 8*B1)*mi[{PBmzz,{4,1,3,2},20}]
  + (-1/2 - B1)*mi[{PBmzz,{4,1,3,2},23}]
  - (3*B1/4)*mi[{PBmzz,{4,1,3,2},37}]
  - (5*B1/4)*mi[{PBmzz,{4,1,3,2},38}]
  + (-9/4 - 23*B1/4)*mi[{PBmzz,{4,1,3,2},42}]
  + (3/2 - 3*B1/4)*mi[{PBmzz,{4,1,3,2},49}]
  + (-1 - 3*B1/2)*mi[{PBmzz,{4,1,3,2},52}]
  + (-1/2 + B1/4)*mi[{PBmzz,{4,2,1,3},4}]
  + (1 - 5*B1/4)*mi[{PBmzz,{4,2,1,3},5}]
  + 32*B1*mi[{PBmzz,{4,2,1,3},6}]
  + (22/3 - 3*B1/2)*mi[{PBmzz,{4,2,1,3},8}]
  + (-3/4 + B1/2)*mi[{PBmzz,{4,2,1,3},17}]
  + (7/4 - 11*B1/4)*mi[{PBmzz,{4,2,1,3},19}]
  + (16 - 32*B1)*mi[{PBmzz,{4,2,1,3},20}]
  + (-1 + 3*B1/2)*mi[{PBmzz,{4,2,1,3},23}]
  + (3/4)*mi[{PBmzz,{4,2,1,3},24}]
  - (3/4)*mi[{PBmzz,{4,2,1,3},30}]
  + (-35/12 + 3*B1/4)*mi[{PBmzz,{4,2,1,3},31}]
  + (3/4)*mi[{PBmzz,{4,2,1,3},37}]
  + (1 - B1/4)*mi[{PBmzz,{4,2,1,3},38}]
  + 3*mi[{PBmzz,{4,2,1,3},39}]
  + (-23/4 + 8*B1)*mi[{PBmzz,{4,2,1,3},42}]
  + (17/4)*mi[{PBmzz,{4,2,1,3},50}]
  - mi[{PBmzz,{4,2,1,3},71}]
  + (-1/4 - B1/4)*mi[{PBmzz,{4,2,3,1},4}]
  + (-1/4 + 5*B1/4)*mi[{PBmzz,{4,2,3,1},5}]
  + (-32 + 32*B1)*mi[{PBmzz,{4,2,3,1},6}]
  + (-7/4 - B1/2)*mi[{PBmzz,{4,2,3,1},17}]
  + (-1/4 + 5*B1/4)*mi[{PBmzz,{4,2,3,1},19}]
  + (-8 + 16*B1)*mi[{PBmzz,{4,2,3,1},20}]
  + (1/2 - 3*B1/2)*mi[{PBmzz,{4,2,3,1},23}]
  + (9/4 - 8*B1)*mi[{PBmzz,{4,2,3,1},42}]
  + (-96 + 96*B)*mi[{PBmzz,{4,3,1,2},1}]
  + (-3072 + 3072*B)*mi[{PBmzz,{4,3,1,2},2}]
  + (-1 + B1/2)*mi[{PBmzz,{4,3,1,2},4}]
  + (1/2 - B1)*mi[{PBmzz,{4,3,1,2},5}]
  + (32 - 96*B)*mi[{PBmzz,{4,3,1,2},6}]
  + (-3 + 3*B1)*mi[{PBmzz,{4,3,1,2},10}]
  + (96 - 96*B)*mi[{PBmzz,{4,3,1,2},16}]
  + (-2 + 3*B1/2)*mi[{PBmzz,{4,3,1,2},17}]
  + (24 + 24*B - 48*B1)*mi[{PBmzz,{4,3,1,2},18}]
  + (-1 - B1/4)*mi[{PBmzz,{4,3,1,2},19}]
  + (16 - 8*B1)*mi[{PBmzz,{4,3,1,2},20}]
  + (3 - 2*B1)*mi[{PBmzz,{4,3,1,2},23}]
  + (3*B1/2)*mi[{PBmzz,{4,3,1,2},24}]
  - (3*B1/2)*mi[{PBmzz,{4,3,1,2},30}]
  + (10 - 11*B1/2)*mi[{PBmzz,{4,3,1,2},42}]
  + (-96 + 96*B)*mi[{PBmzz,{4,3,2,1},1}]
  + (-3072 + 3072*B)*mi[{PBmzz,{4,3,2,1},2}]
  + (1 - B1/2)*mi[{PBmzz,{4,3,2,1},4}]
  + (-1/2 - B1/2)*mi[{PBmzz,{4,3,2,1},5}]
  + (32 - 96*B + 64*B1)*mi[{PBmzz,{4,3,2,1},6}]
  + 3*mi[{PBmzz,{4,3,2,1},10}]
  + (96 - 96*B)*mi[{PBmzz,{4,3,2,1},16}]
  + (1 - 5*B1/4)*mi[{PBmzz,{4,3,2,1},19}]
  + (16 - 8*B1)*mi[{PBmzz,{4,3,2,1},20}]
  + (-3 + B1)*mi[{PBmzz,{4,3,2,1},23}]
  - (3*B1/2)*mi[{PBmzz,{4,3,2,1},34}]
  - (B1/4)*mi[{PBmzz,{4,3,2,1},35}]
  + 3*B1*mi[{PBmzz,{4,3,2,1},39}]
  + (-3/2 + 3*B1/4)*mi[{PBmzz,{4,3,2,1},49}]
  - (19*B1/2)*mi[{PBmzz,{4,3,2,1},50}]
  + B1*mi[{PBmzz,{4,3,2,1},71}]
  + (1/4)*mi[{PBzmz,{1,2,3,4},5}]
  + (-32 + 32*B1)*mi[{PBzmz,{1,2,3,4},15}]
  + (-3/4 + 3*B1/4)*mi[{PBzmz,{1,2,3,4},20}]
  + (1 - B1)*mi[{PBzmz,{1,2,3,4},32}]
  + (1/4 - B1/4)*mi[{PBzmz,{1,2,4,3},4}]
  + (-1/4 + B1/4)*mi[{PBzmz,{1,2,4,3},5}]
  + (32 - 32*B1)*mi[{PBzmz,{1,2,4,3},6}]
  - 32*mi[{PBzmz,{1,2,4,3},15}]
  + (3/4)*mi[{PBzmz,{1,2,4,3},20}]
  + (-16*B + 16*B1)*mi[{PBzmz,{1,2,4,3},25}]
  + (1 - B1)*mi[{PBzmz,{1,2,4,3},26}]
  + (7/4)*mi[{PBzmz,{1,2,4,3},31}]
  - (1/2)*mi[{PBzmz,{1,2,4,3},32}]
  + (B1/4)*mi[{PBzmz,{1,3,2,4},4}]
  - (B1/4)*mi[{PBzmz,{1,3,2,4},5}]
  + 32*B1*mi[{PBzmz,{1,3,2,4},6}]
  + (32 - 32*B1)*mi[{PBzmz,{1,3,2,4},15}]
  + (-16 - 16*B + 16*B1)*mi[{PBzmz,{1,3,2,4},25}]
  + B1*mi[{PBzmz,{1,3,2,4},26}]
  + (3072 + 3072*B - 6144*B1)*mi[{PBzmz,{1,3,4,2},1}]
  + (192 + 96*B - 288*B1)*mi[{PBzmz,{1,3,4,2},2}]
  + (-3 + 3*B1)*mi[{PBzmz,{1,3,4,2},3}]
  + (1 - B1)*mi[{PBzmz,{1,3,4,2},4}]
  + (1/2 - B1/2)*mi[{PBzmz,{1,3,4,2},5}]
  + (-128 - 96*B + 224*B1)*mi[{PBzmz,{1,3,4,2},6}]
  + (-96 - 96*B + 256*B1)*mi[{PBzmz,{1,3,4,2},15}]
  + (3*B1/2)*mi[{PBzmz,{1,3,4,2},20}]
  + (-16*B + 16*B1)*mi[{PBzmz,{1,3,4,2},25}]
  + (-1/2 + B1/2)*mi[{PBzmz,{1,3,4,2},26}]
  + (48 + 48*B - 96*B1)*mi[{PBzmz,{1,3,4,2},29}]
  - 2*B1*mi[{PBzmz,{1,3,4,2},32}]
  + (B1/4)*mi[{PBzmz,{1,4,2,3},4}]
  - (B1/4)*mi[{PBzmz,{1,4,2,3},5}]
  - 32*B1*mi[{PBzmz,{1,4,2,3},6}]
  + 32*mi[{PBzmz,{1,4,2,3},15}]
  + (-16 - 16*B + 16*B1)*mi[{PBzmz,{1,4,2,3},25}]
  + (1/2 + B1)*mi[{PBzmz,{1,4,2,3},26}]
  + (1/2)*mi[{PBzmz,{1,4,2,3},28}]
  - (1/2)*mi[{PBzmz,{1,4,3,2},5}]
  + (1/4 - B1/4)*mi[{PBzmz,{2,1,3,4},4}]
  + (-1/4 + B1/4)*mi[{PBzmz,{2,1,3,4},5}]
  + (32 - 32*B1)*mi[{PBzmz,{2,1,3,4},6}]
  - 32*mi[{PBzmz,{2,1,3,4},15}]
  + (3/4)*mi[{PBzmz,{2,1,3,4},20}]
  + (-16*B + 16*B1)*mi[{PBzmz,{2,1,3,4},25}]
  + (1 - B1)*mi[{PBzmz,{2,1,3,4},26}]
  + (7/4)*mi[{PBzmz,{2,1,3,4},31}]
  - (1/2)*mi[{PBzmz,{2,1,3,4},32}]
  + (1/4)*mi[{PBzmz,{2,1,4,3},5}]
  + (-3/4 + 3*B1/4)*mi[{PBzmz,{2,1,4,3},20}]
  + (1 - B1)*mi[{PBzmz,{2,1,4,3},32}]
  + (B1/4)*mi[{PBzmz,{2,3,1,4},4}]
  - (B1/4)*mi[{PBzmz,{2,3,1,4},5}]
  - 32*B1*mi[{PBzmz,{2,3,1,4},6}]
  + 32*mi[{PBzmz,{2,3,1,4},15}]
  + (-16 - 16*B + 16*B1)*mi[{PBzmz,{2,3,1,4},25}]
  + (1/2 + B1)*mi[{PBzmz,{2,3,1,4},26}]
  + (1/2)*mi[{PBzmz,{2,3,1,4},28}]
  + (3072 + 3072*B)*mi[{PBzmz,{2,3,4,1},1}]
  + (192 + 96*B)*mi[{PBzmz,{2,3,4,1},2}]
  + 3*mi[{PBzmz,{2,3,4,1},3}]
  - (1/2)*mi[{PBzmz,{2,3,4,1},5}]
  + (-96 - 96*B - 64*B1)*mi[{PBzmz,{2,3,4,1},15}]
  + (3*B1/2)*mi[{PBzmz,{2,3,4,1},20}]
  + (B1/4)*mi[{PBzmz,{2,4,1,3},4}]
  - (B1/4)*mi[{PBzmz,{2,4,1,3},5}]
  + 32*B1*mi[{PBzmz,{2,4,1,3},6}]
  + (32 - 32*B1)*mi[{PBzmz,{2,4,1,3},15}]
  + (-16 - 16*B + 16*B1)*mi[{PBzmz,{2,4,1,3},25}]
  + B1*mi[{PBzmz,{2,4,1,3},26}]
  + (1 - B1)*mi[{PBzmz,{2,4,3,1},4}]
  + (1/2 - B1/2)*mi[{PBzmz,{2,4,3,1},5}]
  + (-128 - 96*B + 224*B1)*mi[{PBzmz,{2,4,3,1},6}]
  + (-1/2 + B1/2)*mi[{PBzmz,{2,4,3,1},26}]
  + (3072 + 3072*B - 6144*B1)*mi[{PBzmz,{3,1,2,4},1}]
  + (192 + 96*B - 288*B1)*mi[{PBzmz,{3,1,2,4},2}]
  + (-3 + 3*B1)*mi[{PBzmz,{3,1,2,4},3}]
  + (1 - B1)*mi[{PBzmz,{3,1,2,4},4}]
  + (1/2 - B1/2)*mi[{PBzmz,{3,1,2,4},5}]
  + (-128 - 96*B + 224*B1)*mi[{PBzmz,{3,1,2,4},6}]
  + (-96 - 96*B + 256*B1)*mi[{PBzmz,{3,1,2,4},15}]
  + (3*B1/2)*mi[{PBzmz,{3,1,2,4},20}]
  + (-16*B + 16*B1)*mi[{PBzmz,{3,1,2,4},25}]
  + (-1/2 + B1/2)*mi[{PBzmz,{3,1,2,4},26}]
  + (-48 + 48*B)*mi[{PBzmz,{3,1,2,4},29}]
  - 2*B1*mi[{PBzmz,{3,1,2,4},32}]
  + (B1/4)*mi[{PBzmz,{3,1,4,2},4}]
  - (B1/4)*mi[{PBzmz,{3,1,4,2},5}]
  + 32*B1*mi[{PBzmz,{3,1,4,2},6}]
  + (-3/4 + 3*B1/4)*mi[{PBzmz,{3,1,4,2},20}]
  + B1*mi[{PBzmz,{3,1,4,2},26}]
  - (1/2)*mi[{PBzmz,{3,2,1,4},5}]
  + (B1/4)*mi[{PBzmz,{3,2,4,1},4}]
  - (B1/4)*mi[{PBzmz,{3,2,4,1},5}]
  - 32*B1*mi[{PBzmz,{3,2,4,1},6}]
  + (3/4)*mi[{PBzmz,{3,2,4,1},20}]
  + (1/2 + B1)*mi[{PBzmz,{3,2,4,1},26}]
  + (1/2)*mi[{PBzmz,{3,2,4,1},28}]
  - (1/2)*mi[{PBzmz,{3,2,4,1},32}]
  + (1/4)*mi[{PBzmz,{3,4,1,2},5}]
  + (-32 + 32*B1)*mi[{PBzmz,{3,4,1,2},15}]
  + (1/4 - B1/4)*mi[{PBzmz,{3,4,2,1},4}]
  + (-1/4 + B1/4)*mi[{PBzmz,{3,4,2,1},5}]
  + (32 - 32*B1)*mi[{PBzmz,{3,4,2,1},6}]
  + (1 - B1)*mi[{PBzmz,{3,4,2,1},26}]
  + (3072 + 3072*B)*mi[{PBzmz,{4,1,2,3},1}]
  + (192 + 96*B)*mi[{PBzmz,{4,1,2,3},2}]
  + 3*mi[{PBzmz,{4,1,2,3},3}]
  - (1/2)*mi[{PBzmz,{4,1,2,3},5}]
  + (-96 - 96*B - 64*B1)*mi[{PBzmz,{4,1,2,3},15}]
  + (3*B1/2)*mi[{PBzmz,{4,1,2,3},20}]
  + (B1/4)*mi[{PBzmz,{4,1,3,2},4}]
  - (B1/4)*mi[{PBzmz,{4,1,3,2},5}]
  - 32*B1*mi[{PBzmz,{4,1,3,2},6}]
  + (3/4)*mi[{PBzmz,{4,1,3,2},20}]
  + (1/2 + B1)*mi[{PBzmz,{4,1,3,2},26}]
  + (1/2)*mi[{PBzmz,{4,1,3,2},28}]
  - (1/2)*mi[{PBzmz,{4,1,3,2},32}]
  + (1 - B1)*mi[{PBzmz,{4,2,1,3},4}]
  + (1/2 - B1/2)*mi[{PBzmz,{4,2,1,3},5}]
  + (-128 - 96*B + 224*B1)*mi[{PBzmz,{4,2,1,3},6}]
  + (-1/2 + B1/2)*mi[{PBzmz,{4,2,1,3},26}]
  + (B1/4)*mi[{PBzmz,{4,2,3,1},4}]
  - (B1/4)*mi[{PBzmz,{4,2,3,1},5}]
  + 32*B1*mi[{PBzmz,{4,2,3,1},6}]
  + (-3/4 + 3*B1/4)*mi[{PBzmz,{4,2,3,1},20}]
  + B1*mi[{PBzmz,{4,2,3,1},26}]
  + (1/4 - B1/4)*mi[{PBzmz,{4,3,1,2},4}]
  + (-1/4 + B1/4)*mi[{PBzmz,{4,3,1,2},5}]
  + (32 - 32*B1)*mi[{PBzmz,{4,3,1,2},6}]
  + (1 - B1)*mi[{PBzmz,{4,3,1,2},26}]
  + (1/4)*mi[{PBzmz,{4,3,2,1},5}]
  + (-32 + 32*B)*mi[{P,{1,2,3,4},1}]*mi[{P,{1,2,3,4},8}]
  + (2 - 2*B1)*mi[{P,{1,2,3,4},5}]*mi[{P,{1,2,3,4},8}]
  + (-32 + 32*B)*mi[{P,{1,2,4,3},1}]*mi[{P,{1,2,4,3},8}]
  - 2*mi[{P,{1,2,4,3},5}]*mi[{P,{1,2,4,3},8}]
  + (32 + 32*B - 64*B1)*mi[{P,{1,3,2,4},1}]*mi[{P,{1,3,2,4},8}]
  + (32 + 32*B - 64*B1)*mi[{P,{1,3,4,2},1}]*mi[{P,{1,3,4,2},8}]
  + (32 + 32*B)*mi[{P,{1,4,2,3},1}]*mi[{P,{1,4,2,3},8}]
  + (-32 + 32*B)*mi[{P,{2,1,3,4},1}]*mi[{P,{2,1,3,4},8}]
  - 2*mi[{P,{2,1,3,4},5}]*mi[{P,{2,1,3,4},8}]
  + (32 + 32*B)*mi[{P,{2,3,1,4},1}]*mi[{P,{2,3,1,4},8}]
  + (32 + 32*B)*mi[{P,{2,3,4,1},1}]*mi[{P,{2,3,4,1},8}]
  + 2*B1*mi[{P,{2,3,4,1},5}]*mi[{P,{2,3,4,1},8}]
  + (32 + 32*B - 64*B1)*mi[{P,{2,4,1,3},1}]*mi[{P,{2,4,1,3},8}]
  + (32 + 32*B - 64*B1)*mi[{P,{3,1,2,4},1}]*mi[{P,{3,1,2,4},8}]
  + (-32 + 32*B)*mi[{P,{3,4,1,2},1}]*mi[{P,{3,4,1,2},8}]
  + (2 - 2*B1)*mi[{P,{3,4,1,2},5}]*mi[{P,{3,4,1,2},8}]
  + (32 + 32*B)*mi[{P,{4,1,2,3},1}]*mi[{P,{4,1,2,3},8}]
  + 2*B1*mi[{P,{4,1,2,3},5}]*mi[{P,{4,1,2,3},8}]
);


==> anc/8_TripleCollinear_Symbol.m <==
(* ::Package:: *)

(*   Ancillary file of
Z. Cai, Y. Guo and G. Yang,
"Full-Color Two-loop Four-point Form Factor in N=4 SYM with Global CK-duality".*)


(*
8_TripleCollinear_Symbol.m

Symbols of the non-planar two-loop triple-collinear splitting functions [C_1]_0 and [C_B1]_0 (order eps^0, weight four), extracted from the four-point MHV form factor of the stress-tensor
multiplet in N=4 SYM. The file is plain Mathematica input.


1. Definition

   The form factor is expanded as F_4 = Sum_L g^(2L) F_4^(L), with g^2 = g_YM^2 (4 pi e^(-gamma_E))^eps/(4 pi)^2 and D = 4 - 2 eps. At two loops

       F_4^(2) = N_c^2 [ F^(2,0)(1234) tr(1234) + 5 perms ] + [ F^(2,2)(1234) tr(1234) + 5 perms ]
                 + N_c [ F^(2,1)(12;34) tr(12) tr(34) + 2 perms ] ,

   and I^(2,2) = F^(2,2)(1234)/F^(0)(1234) is the subleading-colour single-trace part divided by the tree factor F^(0)(1234) = delta^8(Q)/(<12><23><34><41>)
   (the component A22 of the two-loop form factor in 4_FormFactor_PentagonFunction.m, at mu^2 = q^2).
In the triple-collinear limit p1 || p2 || p3,

    I^(2,2)  ->  (mu^2/(-s123))^(2 eps) [ C_1 + B1 C_B1 + B C_B ] ,

       B1 = <12><34>/(<13><24>) ,    B = (s12 s34 + s14 s23 - s13 s24)/(4 i epsilon(p1,p2,p3,p4)) = (s12 s34 + s14 s23 - s13 s24)/sqrtDelta5 ,

   with sqrtDelta5 the positive root of Delta5 = det(s_ij) (README.md).

This is the N_c^0 tr(1234) component of the two-loop splitting amplitude Sp^(2)(p1,p2,p3) divided by its tree-level value. The two-point form factor at l loops is proportional to N_c^l, so
lower-loop splitting amplitudes do not contribute at this order in N_c. No infrared subtraction is applied. The coefficients C_r(eps) = Sum_(k >= -2) eps^k [C_r]_k are pure functions,
[C_r]_k of weight 4 + k. This file gives the symbols of [C_1]_0 and [C_B1]_0. [C_B]_0 is not included: it is fixed by the O(eps) part of the one-loop double-trace form factor and cancels
in the infrared-subtracted remainder. Normalization: at symbol level the leading poles are [C_1]_(-2) = log(u v) log(v) and [C_B1]_(-2) = log(u v) log(u/v), with u, v given below.


2. Kinematics and variables

s_ij = (p_i + p_j)^2, s123 = s12 + s23 + s13, q = p1 + p2 + p3 + p4. In the limit p_i -> z_i P for i = 1, 2, 3, with z1 + z2 + z3 = 1: s12, s23, s13 -> 0 at fixed ratios, and s_i4 -> z_i q^2.
The C_r depend only on the momentum fractions z_i and on the ratios s_ij/s123, i.e. on four variables, chosen as (z, zb, z1, z3):

    s12/s123 = z zb z1 z2/D ,    s23/s123 = (1-z)(1-zb) z2 z3/D ,    s13/s123 = z1 z3/D ,
    D = z1 z3 + z zb z1 z2 + (1-z)(1-zb) z2 z3 ,    z2 = 1 - z1 - z3 .

Equivalently z zb = u and (1-z)(1-zb) = v, where the cross ratios u = s12 s34/(s13 s24) and v = s14 s23/(s13 s24) stay finite in the limit, and z = B1 (limit of B1), zb = [12][34]/([13][24])
(zb is the complex conjugate of z for real momenta); sqrtDelta5 -> s13 s24 (zb - z) and B -> (2 z zb - z - zb)/(zb - z).


3. Alphabet

The symbols are written in the 29 letters x1,...,x29 (tcLetters below). Rational letters:

    x1 = z ,   x2 = zb ,   x3 = 1-z ,   x4 = 1-zb ,
    x5 = z1 ,  x6 = z2 ,   x7 = z3 ,    x8 = 1-z1 ,   x9 = 1-z2 ,   x10 = 1-z3 ,
    x11 = z3 + z z2 ,          x12 = z3 + zb z2 ,
    x13 = z1 + (1-z) z2 ,      x14 = z1 + (1-zb) z2 ,
    x15 = z z1 - (1-z) z3 ,    x16 = zb z1 - (1-zb) z3 ,
    x17 = z3 + z zb z2 ,       x18 = z1 + (1-z)(1-zb) z2 ,
    x19 = z zb z1 + (1-z)(1-zb) z3 ,     x20 = D .

Algebraic letters: x21,...,x29 have the form (a + b r)/(a - b r), with a, b polynomials and r one of three square roots (tcRoots below). x21, x22, x23 contain r0; x24, x25, x26 contain r1;
x27, x28, x29 contain r3, where

    r0^2 = (z1 + z3 + z2 (z zb + (1-z)(1-zb)))^2 - 4 z zb (1-z)(1-zb) z2^2 ,
    r1^2 = ((1-z)(1-zb) - (2-z-zb) z1)^2 + 4 (1-z)(1-zb) z1 (1-z1) ,
    r3^2 = (z zb - (z+zb) z3)^2 + 4 z zb z3 (1-z3) .

In terms of invariants:

    x17 = z3 (s12+s13)/s13 ,    x18 = z1 (s13+s23)/s13 ,    x19 = z1 z3 (s12+s23)/(z2 s13) ,
    x20 = z1 z3 s123/s13 ,      x11 x12 = z3 ((1-z1) s123 - s23)/s13 ,
    x13 x14 = z1 ((1-z3) s123 - s12)/s13 ,
    x15 x16 = z1 z3 ((z1+z3)(s12+s23) - z2 s13)/(z2 s13) ,
    r0^2 = L(z1,z3)/s13^2 ,   r1^2 = z1^2 L(z1-1,z3)/(z2 s13)^2 ,   r3^2 = z3^2 L(z1,z3-1)/(z2 s13)^2 ,
    L(a,b) = (b (s12+s13) + a (s13+s23))^2 - 4 a b s12 s23 .


4. Symbol conventions and properties

sbTC[a1,a2,a3,a4] is the symbol a1 (x) a2 (x) a3 (x) a4: a1 is the first entry (discontinuities), a4 the last entry (derivatives). sbTC is additive in the logarithm of each entry, so the letters
are defined up to constant factors. Terms proportional to i pi or to zeta values are dropped.

- First entries: only s_ij/s123, z_i and 1 - z_i, i.e. z zb, (1-z)(1-zb), D, z_i, 1 - z_i.
- The algebraic letters appear only in the second and third entries, always as a pair with the same root, so the symbols are even under r_i -> -r_i. symC1 contains r0 and r1, symCB1 contains r1 and r3.
- Under p1 <-> p3, i.e. z -> 1-z, zb -> 1-zb, z1 <-> z3 (B1 -> 1 - B1, B -> -B): C_1 -> C_1 + C_B1 and C_B1 -> - C_B1.


5. Content

    tcRoots     the square roots r0, r1, r3 in terms of (z, zb, z1, z2, z3)
    tcLetters   the letters x1,...,x29 in terms of (z, zb, z1, z2, z3) and r0, r1, r3
    symC1       symbol of [C_1]_0   (19589 terms, integer coefficients)
    symCB1      symbol of [C_B1]_0  (20094 terms, integer coefficients)

Example:   Get["8_TripleCollinear_Symbol.m"];
           symC1 /. tcLetters /. tcRoots /. z2 -> 1 - z1 - z3
*)


sbTC::usage = "sbTC[a1,a2,a3,a4] is the formal tensor product of the letters a1, a2, a3, a4 from tcLetters (first entry first)";

tcRoots = {
  r0 -> Sqrt[(z1 + z3 + z2*(z*zb + (1 - z)*(1 - zb)))^2 - 4*z*zb*(1 - z)*(1 - zb)*z2^2],
  r1 -> Sqrt[((1 - z)*(1 - zb) - (2 - z - zb)*z1)^2 + 4*(1 - z)*(1 - zb)*z1*(1 - z1)],
  r3 -> Sqrt[(z*zb - (z + zb)*z3)^2 + 4*z*zb*z3*(1 - z3)]
};

tcLetters = {
  x1 -> z,
  x2 -> zb,
  x3 -> 1 - z,
  x4 -> 1 - zb,
  x5 -> z1,
  x6 -> z2,
  x7 -> z3,
  x8 -> 1 - z1,
  x9 -> 1 - z2,
  x10 -> 1 - z3,
  x11 -> z3 + z*z2,
  x12 -> z3 + zb*z2,
  x13 -> z1 + (1 - z)*z2,
  x14 -> z1 + (1 - zb)*z2,
  x15 -> z*z1 - (1 - z)*z3,
  x16 -> zb*z1 - (1 - zb)*z3,
  x17 -> z3 + z*zb*z2,
  x18 -> z1 + (1 - z)*(1 - zb)*z2,
  x19 -> z*zb*z1 + (1 - z)*(1 - zb)*z3,
  x20 -> z1*z3 + z*zb*z1*z2 + (1 - z)*(1 - zb)*z2*z3,
  x21 -> (z1 - z3 + (1 - z - zb)*z2 + r0)/
         (z1 - z3 + (1 - z - zb)*z2 - r0),
  x22 -> (z1*(1 - (2 - z - zb)*z2) + 2*(1 - z)*(1 - zb)*z2*(1 - z2) - z1*r0)/
         (z1*(1 - (2 - z - zb)*z2) + 2*(1 - z)*(1 - zb)*z2*(1 - z2) + z1*r0),
  x23 -> (z3*(1 - (z + zb)*z2) + 2*z*zb*z2*(1 - z2) - z3*r0)/
         (z3*(1 - (z + zb)*z2) + 2*z*zb*z2*(1 - z2) + z3*r0),
  x24 -> ((1 - z)*(1 - zb) - (2 - z - zb)*z1 + r1)/
         ((1 - z)*(1 - zb) - (2 - z - zb)*z1 - r1),
  x25 -> ((1 - z)*(1 - zb) + (z + zb - 2*z*zb)*z1 + r1)/
         ((1 - z)*(1 - zb) + (z + zb - 2*z*zb)*z1 - r1),
  x26 -> ((2 - z - zb)*z1 - (1 - 2*z2)*(1 - z)*(1 - zb) + r1)/
         ((2 - z - zb)*z1 - (1 - 2*z2)*(1 - z)*(1 - zb) - r1),
  x27 -> (z*zb - (z + zb)*z3 + r3)/
         (z*zb - (z + zb)*z3 - r3),
  x28 -> (z*zb + (z + zb - 2*z*zb)*z3 - r3)/
         (z*zb + (z + zb - 2*z*zb)*z3 + r3),
  x29 -> ((1 - 2*z2)*z*zb - (z + zb)*z3 + r3)/
         ((1 - 2*z2)*z*zb - (z + zb)*z3 - r3)
};

symC1 =
  10*sbTC[x1,x1,x1,x3] + 14*sbTC[x1,x1,x1,x4] + 10*sbTC[x1,x1,x2,x3] + 14*sbTC[x1,x1,x2,x4] +
  14*sbTC[x1,x1,x3,x1] + 10*sbTC[x1,x1,x3,x2] + 16*sbTC[x1,x1,x3,x3] + 16*sbTC[x1,x1,x3,x4] +
  16*sbTC[x1,x1,x3,x6] + 4*sbTC[x1,x1,x3,x7] - 4*sbTC[x1,x1,x3,x12] + 2*sbTC[x1,x1,x3,x13] -
  6*sbTC[x1,x1,x3,x14] + 4*sbTC[x1,x1,x3,x18] - 8*sbTC[x1,x1,x3,x20] + 14*sbTC[x1,x1,x4,x1] +
  10*sbTC[x1,x1,x4,x2] + 16*sbTC[x1,x1,x4,x3] + 16*sbTC[x1,x1,x4,x4] + 16*sbTC[x1,x1,x4,x6] +
  4*sbTC[x1,x1,x4,x7] - 4*sbTC[x1,x1,x4,x12] + 2*sbTC[x1,x1,x4,x13] - 6*sbTC[x1,x1,x4,x14] +
  4*sbTC[x1,x1,x4,x18] - 8*sbTC[x1,x1,x4,x20] + 28*sbTC[x1,x1,x5,x3] + 8*sbTC[x1,x1,x5,x4] -
  4*sbTC[x1,x1,x5,x7] + 4*sbTC[x1,x1,x5,x10] - 8*sbTC[x1,x1,x5,x13] + 8*sbTC[x1,x1,x5,x14] +
  4*sbTC[x1,x1,x5,x16] - 4*sbTC[x1,x1,x5,x18] + 16*sbTC[x1,x1,x6,x3] + 16*sbTC[x1,x1,x6,x4] +
  4*sbTC[x1,x1,x6,x7] - 4*sbTC[x1,x1,x6,x10] - 4*sbTC[x1,x1,x6,x12] + 8*sbTC[x1,x1,x6,x13] -
  8*sbTC[x1,x1,x6,x14] + 4*sbTC[x1,x1,x6,x18] + 4*sbTC[x1,x1,x7,x3] + 4*sbTC[x1,x1,x7,x4] -
  4*sbTC[x1,x1,x7,x5] + 4*sbTC[x1,x1,x7,x6] - 4*sbTC[x1,x1,x7,x12] + 4*sbTC[x1,x1,x7,x16] -
  4*sbTC[x1,x1,x8,x4] - 4*sbTC[x1,x1,x8,x7] + 4*sbTC[x1,x1,x8,x12] + 4*sbTC[x1,x1,x9,x7] -
  4*sbTC[x1,x1,x9,x16] - 16*sbTC[x1,x1,x10,x5] + 16*sbTC[x1,x1,x10,x6] - 6*sbTC[x1,x1,x13,x3] +
  2*sbTC[x1,x1,x13,x4] - 6*sbTC[x1,x1,x14,x3] + 2*sbTC[x1,x1,x14,x4] - 12*sbTC[x1,x1,x18,x3] -
  12*sbTC[x1,x1,x18,x4] + 12*sbTC[x1,x1,x18,x5] - 12*sbTC[x1,x1,x18,x6] - 12*sbTC[x1,x1,x20,x3] -
  8*sbTC[x1,x1,x20,x4] + 4*sbTC[x1,x1,x20,x5] - 4*sbTC[x1,x1,x20,x6] + 4*sbTC[x1,x1,x20,x12] -
  4*sbTC[x1,x1,x20,x16] + 10*sbTC[x1,x2,x1,x3] + 14*sbTC[x1,x2,x1,x4] + 10*sbTC[x1,x2,x2,x3] +
  14*sbTC[x1,x2,x2,x4] + 14*sbTC[x1,x2,x3,x1] + 10*sbTC[x1,x2,x3,x2] + 16*sbTC[x1,x2,x3,x3] +
  16*sbTC[x1,x2,x3,x4] + 16*sbTC[x1,x2,x3,x6] + 4*sbTC[x1,x2,x3,x7] - 4*sbTC[x1,x2,x3,x12] +
  2*sbTC[x1,x2,x3,x13] - 6*sbTC[x1,x2,x3,x14] + 4*sbTC[x1,x2,x3,x18] - 8*sbTC[x1,x2,x3,x20] +
  14*sbTC[x1,x2,x4,x1] + 10*sbTC[x1,x2,x4,x2] + 16*sbTC[x1,x2,x4,x3] + 16*sbTC[x1,x2,x4,x4] +
  16*sbTC[x1,x2,x4,x6] + 4*sbTC[x1,x2,x4,x7] - 4*sbTC[x1,x2,x4,x12] + 2*sbTC[x1,x2,x4,x13] -
  6*sbTC[x1,x2,x4,x14] + 4*sbTC[x1,x2,x4,x18] - 8*sbTC[x1,x2,x4,x20] + 28*sbTC[x1,x2,x5,x3] +
  8*sbTC[x1,x2,x5,x4] - 4*sbTC[x1,x2,x5,x7] + 4*sbTC[x1,x2,x5,x10] - 8*sbTC[x1,x2,x5,x13] +
  8*sbTC[x1,x2,x5,x14] + 4*sbTC[x1,x2,x5,x16] - 4*sbTC[x1,x2,x5,x18] + 16*sbTC[x1,x2,x6,x3] +
  16*sbTC[x1,x2,x6,x4] + 4*sbTC[x1,x2,x6,x7] - 4*sbTC[x1,x2,x6,x10] - 4*sbTC[x1,x2,x6,x12] +
  8*sbTC[x1,x2,x6,x13] - 8*sbTC[x1,x2,x6,x14] + 4*sbTC[x1,x2,x6,x18] + 4*sbTC[x1,x2,x7,x3] +
  4*sbTC[x1,x2,x7,x4] - 4*sbTC[x1,x2,x7,x5] + 4*sbTC[x1,x2,x7,x6] - 4*sbTC[x1,x2,x7,x12] +
  4*sbTC[x1,x2,x7,x16] - 4*sbTC[x1,x2,x8,x4] - 4*sbTC[x1,x2,x8,x7] + 4*sbTC[x1,x2,x8,x12] +
  4*sbTC[x1,x2,x9,x7] - 4*sbTC[x1,x2,x9,x16] - 16*sbTC[x1,x2,x10,x5] + 16*sbTC[x1,x2,x10,x6] -
  6*sbTC[x1,x2,x13,x3] + 2*sbTC[x1,x2,x13,x4] - 6*sbTC[x1,x2,x14,x3] + 2*sbTC[x1,x2,x14,x4] -
  12*sbTC[x1,x2,x18,x3] - 12*sbTC[x1,x2,x18,x4] + 12*sbTC[x1,x2,x18,x5] - 12*sbTC[x1,x2,x18,x6] -
  12*sbTC[x1,x2,x20,x3] - 8*sbTC[x1,x2,x20,x4] + 4*sbTC[x1,x2,x20,x5] - 4*sbTC[x1,x2,x20,x6] +
  4*sbTC[x1,x2,x20,x12] - 4*sbTC[x1,x2,x20,x16] + 10*sbTC[x1,x3,x1,x1] + 14*sbTC[x1,x3,x1,x2] +
  12*sbTC[x1,x3,x1,x3] + 14*sbTC[x1,x3,x1,x4] + 16*sbTC[x1,x3,x1,x6] + 2*sbTC[x1,x3,x1,x7] -
  2*sbTC[x1,x3,x1,x10] + 2*sbTC[x1,x3,x1,x11] - 6*sbTC[x1,x3,x1,x12] + 4*sbTC[x1,x3,x1,x13] -
  4*sbTC[x1,x3,x1,x14] + sbTC[x1,x3,x1,x17] + 3*sbTC[x1,x3,x1,x18] - 8*sbTC[x1,x3,x1,x20] +
  14*sbTC[x1,x3,x2,x1] + 10*sbTC[x1,x3,x2,x2] + 16*sbTC[x1,x3,x2,x3] + 16*sbTC[x1,x3,x2,x4] +
  16*sbTC[x1,x3,x2,x6] + 2*sbTC[x1,x3,x2,x7] - 4*sbTC[x1,x3,x2,x12] + 2*sbTC[x1,x3,x2,x13] -
  6*sbTC[x1,x3,x2,x14] + sbTC[x1,x3,x2,x17] + 5*sbTC[x1,x3,x2,x18] - 8*sbTC[x1,x3,x2,x20] +
  16*sbTC[x1,x3,x3,x1] + 16*sbTC[x1,x3,x3,x2] + 18*sbTC[x1,x3,x3,x3] + 16*sbTC[x1,x3,x3,x4] -
  2*sbTC[x1,x3,x3,x5] + 24*sbTC[x1,x3,x3,x6] + 10*sbTC[x1,x3,x3,x7] - 2*sbTC[x1,x3,x3,x11] -
  10*sbTC[x1,x3,x3,x12] + 2*sbTC[x1,x3,x3,x13] - 2*sbTC[x1,x3,x3,x14] + 3*sbTC[x1,x3,x3,x17] +
  sbTC[x1,x3,x3,x18] - 12*sbTC[x1,x3,x3,x20] + 14*sbTC[x1,x3,x4,x1] + 12*sbTC[x1,x3,x4,x2] +
  16*sbTC[x1,x3,x4,x3] + 18*sbTC[x1,x3,x4,x4] - 2*sbTC[x1,x3,x4,x5] + 24*sbTC[x1,x3,x4,x6] +
  10*sbTC[x1,x3,x4,x7] - 2*sbTC[x1,x3,x4,x8] - 2*sbTC[x1,x3,x4,x11] - 8*sbTC[x1,x3,x4,x12] +
  2*sbTC[x1,x3,x4,x13] + 3*sbTC[x1,x3,x4,x17] - sbTC[x1,x3,x4,x18] - 12*sbTC[x1,x3,x4,x20] +
  11*sbTC[x1,x3,x5,x3] + 5*sbTC[x1,x3,x5,x4] - 2*sbTC[x1,x3,x5,x10] - 2*sbTC[x1,x3,x5,x11] +
  2*sbTC[x1,x3,x5,x12] + sbTC[x1,x3,x5,x13] - 3*sbTC[x1,x3,x5,x14] - 2*sbTC[x1,x3,x5,x15] +
  6*sbTC[x1,x3,x5,x16] + 4*sbTC[x1,x3,x5,x18] - 4*sbTC[x1,x3,x5,x19] + 16*sbTC[x1,x3,x6,x1] +
  16*sbTC[x1,x3,x6,x2] + 24*sbTC[x1,x3,x6,x3] + 24*sbTC[x1,x3,x6,x4] - 2*sbTC[x1,x3,x6,x5] +
  16*sbTC[x1,x3,x6,x6] + 10*sbTC[x1,x3,x6,x7] - 5*sbTC[x1,x3,x6,x11] - 9*sbTC[x1,x3,x6,x12] +
  3*sbTC[x1,x3,x6,x13] - 5*sbTC[x1,x3,x6,x14] + 4*sbTC[x1,x3,x6,x17] + 4*sbTC[x1,x3,x6,x18] -
  8*sbTC[x1,x3,x6,x20] + 7*sbTC[x1,x3,x7,x1] - 3*sbTC[x1,x3,x7,x2] + 10*sbTC[x1,x3,x7,x3] +
  10*sbTC[x1,x3,x7,x4] - 2*sbTC[x1,x3,x7,x5] + 8*sbTC[x1,x3,x7,x6] + 12*sbTC[x1,x3,x7,x7] -
  2*sbTC[x1,x3,x7,x8] - sbTC[x1,x3,x7,x11] - 3*sbTC[x1,x3,x7,x12] - 2*sbTC[x1,x3,x7,x14] -
  2*sbTC[x1,x3,x7,x15] + 10*sbTC[x1,x3,x7,x16] + 2*sbTC[x1,x3,x7,x17] - 4*sbTC[x1,x3,x7,x19] -
  8*sbTC[x1,x3,x7,x20] - 3*sbTC[x1,x3,x8,x3] - 3*sbTC[x1,x3,x8,x4] - 6*sbTC[x1,x3,x8,x7] +
  3*sbTC[x1,x3,x8,x11] + 3*sbTC[x1,x3,x8,x12] + 2*sbTC[x1,x3,x9,x5] + 2*sbTC[x1,x3,x9,x7] +
  2*sbTC[x1,x3,x9,x15] - 6*sbTC[x1,x3,x9,x16] + sbTC[x1,x3,x10,x1] - sbTC[x1,x3,x10,x2] -
  4*sbTC[x1,x3,x10,x5] + 4*sbTC[x1,x3,x10,x6] - sbTC[x1,x3,x10,x13] + sbTC[x1,x3,x10,x14] +
  6*sbTC[x1,x3,x11,x1] + sbTC[x1,x3,x11,x3] + 3*sbTC[x1,x3,x11,x4] - 2*sbTC[x1,x3,x11,x5] +
  2*sbTC[x1,x3,x11,x6] - 4*sbTC[x1,x3,x11,x11] - 4*sbTC[x1,x3,x11,x12] + 2*sbTC[x1,x3,x11,x13] -
  2*sbTC[x1,x3,x11,x17] + 4*sbTC[x1,x3,x11,x20] - 6*sbTC[x1,x3,x12,x1] + 4*sbTC[x1,x3,x12,x2] +
  sbTC[x1,x3,x12,x3] - 7*sbTC[x1,x3,x12,x4] + 2*sbTC[x1,x3,x12,x5] + 2*sbTC[x1,x3,x12,x8] -
  4*sbTC[x1,x3,x12,x11] - 4*sbTC[x1,x3,x12,x12] + 2*sbTC[x1,x3,x12,x13] - 4*sbTC[x1,x3,x12,x14] -
  2*sbTC[x1,x3,x12,x17] + 4*sbTC[x1,x3,x12,x20] + sbTC[x1,x3,x13,x1] + sbTC[x1,x3,x13,x2] +
  6*sbTC[x1,x3,x13,x3] + 2*sbTC[x1,x3,x13,x4] - 4*sbTC[x1,x3,x13,x5] + 4*sbTC[x1,x3,x13,x6] +
  2*sbTC[x1,x3,x13,x10] - 2*sbTC[x1,x3,x13,x11] + 2*sbTC[x1,x3,x13,x12] + 2*sbTC[x1,x3,x13,x14] -
  4*sbTC[x1,x3,x13,x18] - sbTC[x1,x3,x14,x1] - 5*sbTC[x1,x3,x14,x2] - 2*sbTC[x1,x3,x14,x3] +
  2*sbTC[x1,x3,x14,x4] - 6*sbTC[x1,x3,x14,x5] + 2*sbTC[x1,x3,x14,x6] - 2*sbTC[x1,x3,x14,x7] -
  2*sbTC[x1,x3,x14,x12] + 2*sbTC[x1,x3,x14,x13] + 4*sbTC[x1,x3,x14,x14] + 4*sbTC[x1,x3,x14,x16] -
  2*sbTC[x1,x3,x14,x18] - 8*sbTC[x1,x3,x17,x2] - 8*sbTC[x1,x3,x17,x3] - 8*sbTC[x1,x3,x17,x6] +
  8*sbTC[x1,x3,x17,x12] + 8*sbTC[x1,x3,x18,x1] - 16*sbTC[x1,x3,x18,x3] - 8*sbTC[x1,x3,x18,x4] +
  16*sbTC[x1,x3,x18,x5] - 8*sbTC[x1,x3,x18,x6] - 8*sbTC[x1,x3,x18,x14] - 16*sbTC[x1,x3,x20,x1] -
  2*sbTC[x1,x3,x20,x2] - 12*sbTC[x1,x3,x20,x3] - 14*sbTC[x1,x3,x20,x4] - 10*sbTC[x1,x3,x20,x6] -
  8*sbTC[x1,x3,x20,x7] + 7*sbTC[x1,x3,x20,x11] + 5*sbTC[x1,x3,x20,x12] - 5*sbTC[x1,x3,x20,x13] +
  9*sbTC[x1,x3,x20,x14] + 2*sbTC[x1,x3,x20,x15] - 10*sbTC[x1,x3,x20,x16] - sbTC[x1,x3,x20,x17] -
  sbTC[x1,x3,x20,x18] + 4*sbTC[x1,x3,x20,x19] + 4*sbTC[x1,x3,x20,x20] + 14*sbTC[x1,x4,x1,x1] +
  10*sbTC[x1,x4,x1,x2] + 16*sbTC[x1,x4,x1,x3] + 16*sbTC[x1,x4,x1,x4] + 16*sbTC[x1,x4,x1,x6] +
  2*sbTC[x1,x4,x1,x7] - 4*sbTC[x1,x4,x1,x12] + 2*sbTC[x1,x4,x1,x13] - 6*sbTC[x1,x4,x1,x14] +
  sbTC[x1,x4,x1,x17] + 5*sbTC[x1,x4,x1,x18] - 8*sbTC[x1,x4,x1,x20] + 10*sbTC[x1,x4,x2,x1] +
  14*sbTC[x1,x4,x2,x2] + 12*sbTC[x1,x4,x2,x3] + 14*sbTC[x1,x4,x2,x4] + 16*sbTC[x1,x4,x2,x6] +
  2*sbTC[x1,x4,x2,x7] - 2*sbTC[x1,x4,x2,x10] + 2*sbTC[x1,x4,x2,x11] - 6*sbTC[x1,x4,x2,x12] +
  4*sbTC[x1,x4,x2,x13] - 4*sbTC[x1,x4,x2,x14] + sbTC[x1,x4,x2,x17] + 3*sbTC[x1,x4,x2,x18] -
  8*sbTC[x1,x4,x2,x20] + 14*sbTC[x1,x4,x3,x1] + 12*sbTC[x1,x4,x3,x2] + 16*sbTC[x1,x4,x3,x3] +
  18*sbTC[x1,x4,x3,x4] - 2*sbTC[x1,x4,x3,x5] + 24*sbTC[x1,x4,x3,x6] + 10*sbTC[x1,x4,x3,x7] -
  2*sbTC[x1,x4,x3,x8] - 2*sbTC[x1,x4,x3,x11] - 8*sbTC[x1,x4,x3,x12] + 2*sbTC[x1,x4,x3,x13] +
  3*sbTC[x1,x4,x3,x17] - sbTC[x1,x4,x3,x18] - 12*sbTC[x1,x4,x3,x20] + 16*sbTC[x1,x4,x4,x1] +
  16*sbTC[x1,x4,x4,x2] + 18*sbTC[x1,x4,x4,x3] + 16*sbTC[x1,x4,x4,x4] - 2*sbTC[x1,x4,x4,x5] +
  24*sbTC[x1,x4,x4,x6] + 10*sbTC[x1,x4,x4,x7] - 2*sbTC[x1,x4,x4,x11] - 10*sbTC[x1,x4,x4,x12] +
  2*sbTC[x1,x4,x4,x13] - 2*sbTC[x1,x4,x4,x14] + 3*sbTC[x1,x4,x4,x17] + sbTC[x1,x4,x4,x18] -
  12*sbTC[x1,x4,x4,x20] + 11*sbTC[x1,x4,x5,x3] + 5*sbTC[x1,x4,x5,x4] - 2*sbTC[x1,x4,x5,x10] -
  2*sbTC[x1,x4,x5,x11] + 2*sbTC[x1,x4,x5,x12] + sbTC[x1,x4,x5,x13] - 3*sbTC[x1,x4,x5,x14] -
  2*sbTC[x1,x4,x5,x15] + 6*sbTC[x1,x4,x5,x16] + 4*sbTC[x1,x4,x5,x18] - 4*sbTC[x1,x4,x5,x19] +
  16*sbTC[x1,x4,x6,x1] + 16*sbTC[x1,x4,x6,x2] + 24*sbTC[x1,x4,x6,x3] + 24*sbTC[x1,x4,x6,x4] -
  2*sbTC[x1,x4,x6,x5] + 16*sbTC[x1,x4,x6,x6] + 10*sbTC[x1,x4,x6,x7] - 5*sbTC[x1,x4,x6,x11] -
  9*sbTC[x1,x4,x6,x12] + 3*sbTC[x1,x4,x6,x13] - 5*sbTC[x1,x4,x6,x14] + 4*sbTC[x1,x4,x6,x17] +
  4*sbTC[x1,x4,x6,x18] - 8*sbTC[x1,x4,x6,x20] + 7*sbTC[x1,x4,x7,x1] - 3*sbTC[x1,x4,x7,x2] +
  10*sbTC[x1,x4,x7,x3] + 10*sbTC[x1,x4,x7,x4] - 2*sbTC[x1,x4,x7,x5] + 8*sbTC[x1,x4,x7,x6] +
  12*sbTC[x1,x4,x7,x7] - 2*sbTC[x1,x4,x7,x8] - sbTC[x1,x4,x7,x11] - 3*sbTC[x1,x4,x7,x12] -
  2*sbTC[x1,x4,x7,x14] - 2*sbTC[x1,x4,x7,x15] + 10*sbTC[x1,x4,x7,x16] + 2*sbTC[x1,x4,x7,x17] -
  4*sbTC[x1,x4,x7,x19] - 8*sbTC[x1,x4,x7,x20] - 3*sbTC[x1,x4,x8,x3] - 3*sbTC[x1,x4,x8,x4] -
  6*sbTC[x1,x4,x8,x7] + 3*sbTC[x1,x4,x8,x11] + 3*sbTC[x1,x4,x8,x12] + 2*sbTC[x1,x4,x9,x5] +
  2*sbTC[x1,x4,x9,x7] + 2*sbTC[x1,x4,x9,x15] - 6*sbTC[x1,x4,x9,x16] + sbTC[x1,x4,x10,x1] -
  sbTC[x1,x4,x10,x2] - 4*sbTC[x1,x4,x10,x5] + 4*sbTC[x1,x4,x10,x6] - sbTC[x1,x4,x10,x13] +
  sbTC[x1,x4,x10,x14] + 4*sbTC[x1,x4,x11,x1] + 2*sbTC[x1,x4,x11,x2] - sbTC[x1,x4,x11,x3] +
  3*sbTC[x1,x4,x11,x4] - 2*sbTC[x1,x4,x11,x5] + 2*sbTC[x1,x4,x11,x8] - 4*sbTC[x1,x4,x11,x11] -
  4*sbTC[x1,x4,x11,x12] + 4*sbTC[x1,x4,x11,x13] - 2*sbTC[x1,x4,x11,x14] - 2*sbTC[x1,x4,x11,x17] +
  4*sbTC[x1,x4,x11,x20] - 4*sbTC[x1,x4,x12,x1] + 2*sbTC[x1,x4,x12,x2] + 3*sbTC[x1,x4,x12,x3] -
  7*sbTC[x1,x4,x12,x4] + 2*sbTC[x1,x4,x12,x5] + 2*sbTC[x1,x4,x12,x6] - 4*sbTC[x1,x4,x12,x11] -
  4*sbTC[x1,x4,x12,x12] - 2*sbTC[x1,x4,x12,x14] - 2*sbTC[x1,x4,x12,x17] + 4*sbTC[x1,x4,x12,x20] +
  sbTC[x1,x4,x13,x1] + sbTC[x1,x4,x13,x2] + 4*sbTC[x1,x4,x13,x3] + 2*sbTC[x1,x4,x13,x4] -
  4*sbTC[x1,x4,x13,x5] + 4*sbTC[x1,x4,x13,x6] + 2*sbTC[x1,x4,x13,x14] - 2*sbTC[x1,x4,x13,x18] -
  sbTC[x1,x4,x14,x1] - 5*sbTC[x1,x4,x14,x2] + 2*sbTC[x1,x4,x14,x4] - 6*sbTC[x1,x4,x14,x5] +
  2*sbTC[x1,x4,x14,x6] - 2*sbTC[x1,x4,x14,x7] + 2*sbTC[x1,x4,x14,x10] - 2*sbTC[x1,x4,x14,x11] +
  2*sbTC[x1,x4,x14,x13] + 4*sbTC[x1,x4,x14,x14] + 4*sbTC[x1,x4,x14,x16] - 4*sbTC[x1,x4,x14,x18] -
  8*sbTC[x1,x4,x17,x2] - 8*sbTC[x1,x4,x17,x3] - 8*sbTC[x1,x4,x17,x6] + 8*sbTC[x1,x4,x17,x12] +
  8*sbTC[x1,x4,x18,x1] - 16*sbTC[x1,x4,x18,x3] - 8*sbTC[x1,x4,x18,x4] + 16*sbTC[x1,x4,x18,x5] -
  8*sbTC[x1,x4,x18,x6] - 8*sbTC[x1,x4,x18,x14] - 16*sbTC[x1,x4,x20,x1] - 2*sbTC[x1,x4,x20,x2] -
  12*sbTC[x1,x4,x20,x3] - 14*sbTC[x1,x4,x20,x4] - 10*sbTC[x1,x4,x20,x6] - 8*sbTC[x1,x4,x20,x7] +
  7*sbTC[x1,x4,x20,x11] + 5*sbTC[x1,x4,x20,x12] - 5*sbTC[x1,x4,x20,x13] + 9*sbTC[x1,x4,x20,x14] +
  2*sbTC[x1,x4,x20,x15] - 10*sbTC[x1,x4,x20,x16] - sbTC[x1,x4,x20,x17] - sbTC[x1,x4,x20,x18] +
  4*sbTC[x1,x4,x20,x19] + 4*sbTC[x1,x4,x20,x20] + 27*sbTC[x1,x5,x1,x3] + 7*sbTC[x1,x5,x1,x4] -
  5*sbTC[x1,x5,x1,x7] + 4*sbTC[x1,x5,x1,x10] - 8*sbTC[x1,x5,x1,x13] + 8*sbTC[x1,x5,x1,x14] +
  4*sbTC[x1,x5,x1,x16] - 5*sbTC[x1,x5,x1,x18] + 2*sbTC[x1,x5,x1,x19] + 27*sbTC[x1,x5,x2,x3] +
  7*sbTC[x1,x5,x2,x4] - 5*sbTC[x1,x5,x2,x7] + 4*sbTC[x1,x5,x2,x10] - 8*sbTC[x1,x5,x2,x13] +
  8*sbTC[x1,x5,x2,x14] + 4*sbTC[x1,x5,x2,x16] - 5*sbTC[x1,x5,x2,x18] + 2*sbTC[x1,x5,x2,x19] +
  23*sbTC[x1,x5,x3,x1] + 9*sbTC[x1,x5,x3,x2] + 30*sbTC[x1,x5,x3,x3] + 16*sbTC[x1,x5,x3,x4] -
  3*sbTC[x1,x5,x3,x5] + 10*sbTC[x1,x5,x3,x6] + 6*sbTC[x1,x5,x3,x7] - 3*sbTC[x1,x5,x3,x13] -
  5*sbTC[x1,x5,x3,x14] - 2*sbTC[x1,x5,x3,x15] + 6*sbTC[x1,x5,x3,x16] - 2*sbTC[x1,x5,x3,x17] +
  3*sbTC[x1,x5,x3,x18] - 2*sbTC[x1,x5,x3,x19] - 4*sbTC[x1,x5,x3,x20] + 9*sbTC[x1,x5,x4,x1] -
  sbTC[x1,x5,x4,x2] + 16*sbTC[x1,x5,x4,x3] + 10*sbTC[x1,x5,x4,x4] - 7*sbTC[x1,x5,x4,x5] +
  10*sbTC[x1,x5,x4,x6] + 2*sbTC[x1,x5,x4,x7] - 4*sbTC[x1,x5,x4,x12] - sbTC[x1,x5,x4,x13] -
  3*sbTC[x1,x5,x4,x14] - 2*sbTC[x1,x5,x4,x15] + 14*sbTC[x1,x5,x4,x16] - 2*sbTC[x1,x5,x4,x17] +
  3*sbTC[x1,x5,x4,x18] - 2*sbTC[x1,x5,x4,x19] - 4*sbTC[x1,x5,x4,x20] + 16*sbTC[x1,x5,x5,x3] -
  sbTC[x1,x5,x5,x6] - 21*sbTC[x1,x5,x5,x7] + 6*sbTC[x1,x5,x5,x10] - 10*sbTC[x1,x5,x5,x13] +
  10*sbTC[x1,x5,x5,x14] + 10*sbTC[x1,x5,x5,x15] + 6*sbTC[x1,x5,x5,x16] - 8*sbTC[x1,x5,x5,x18] +
  8*sbTC[x1,x5,x5,x19] + 10*sbTC[x1,x5,x6,x3] + 10*sbTC[x1,x5,x6,x4] + 6*sbTC[x1,x5,x6,x7] +
  2*sbTC[x1,x5,x6,x10] - 4*sbTC[x1,x5,x6,x12] - 2*sbTC[x1,x5,x6,x13] + 2*sbTC[x1,x5,x6,x14] +
  2*sbTC[x1,x5,x6,x15] - 2*sbTC[x1,x5,x6,x16] - 2*sbTC[x1,x5,x6,x17] - 2*sbTC[x1,x5,x6,x18] -
  6*sbTC[x1,x5,x7,x1] - 10*sbTC[x1,x5,x7,x2] + 6*sbTC[x1,x5,x7,x3] + 2*sbTC[x1,x5,x7,x4] -
  16*sbTC[x1,x5,x7,x5] - 12*sbTC[x1,x5,x7,x7] - 2*sbTC[x1,x5,x7,x10] + 4*sbTC[x1,x5,x7,x14] +
  2*sbTC[x1,x5,x7,x15] + 6*sbTC[x1,x5,x7,x16] - 2*sbTC[x1,x5,x7,x17] + 4*sbTC[x1,x5,x7,x19] +
  8*sbTC[x1,x5,x7,x20] - 4*sbTC[x1,x5,x8,x4] + sbTC[x1,x5,x8,x6] - 5*sbTC[x1,x5,x8,x7] +
  4*sbTC[x1,x5,x8,x12] + 8*sbTC[x1,x5,x9,x7] - 6*sbTC[x1,x5,x9,x15] - 2*sbTC[x1,x5,x9,x16] -
  2*sbTC[x1,x5,x10,x1] + 6*sbTC[x1,x5,x10,x2] - 18*sbTC[x1,x5,x10,x5] + 22*sbTC[x1,x5,x10,x6] +
  2*sbTC[x1,x5,x10,x13] - 6*sbTC[x1,x5,x10,x14] - 2*sbTC[x1,x5,x13,x1] - 6*sbTC[x1,x5,x13,x2] -
  23*sbTC[x1,x5,x13,x3] - sbTC[x1,x5,x13,x4] + 10*sbTC[x1,x5,x13,x5] - 14*sbTC[x1,x5,x13,x6] -
  4*sbTC[x1,x5,x13,x10] + 4*sbTC[x1,x5,x13,x13] + 4*sbTC[x1,x5,x13,x18] + 2*sbTC[x1,x5,x14,x1] +
  6*sbTC[x1,x5,x14,x2] - 5*sbTC[x1,x5,x14,x3] - 3*sbTC[x1,x5,x14,x4] + 14*sbTC[x1,x5,x14,x5] -
  10*sbTC[x1,x5,x14,x6] + 4*sbTC[x1,x5,x14,x7] - 4*sbTC[x1,x5,x14,x10] + 4*sbTC[x1,x5,x14,x12] -
  4*sbTC[x1,x5,x14,x14] - 8*sbTC[x1,x5,x14,x16] + 4*sbTC[x1,x5,x14,x18] - 6*sbTC[x1,x5,x15,x1] +
  10*sbTC[x1,x5,x15,x3] - 2*sbTC[x1,x5,x15,x4] - 2*sbTC[x1,x5,x15,x5] + 2*sbTC[x1,x5,x15,x6] +
  6*sbTC[x1,x5,x15,x7] - 2*sbTC[x1,x5,x15,x13] + 4*sbTC[x1,x5,x15,x15] + 4*sbTC[x1,x5,x15,x16] -
  4*sbTC[x1,x5,x15,x19] - 4*sbTC[x1,x5,x15,x20] + 4*sbTC[x1,x5,x16,x1] - 2*sbTC[x1,x5,x16,x2] +
  6*sbTC[x1,x5,x16,x3] + 6*sbTC[x1,x5,x16,x4] - 2*sbTC[x1,x5,x16,x5] - 2*sbTC[x1,x5,x16,x6] +
  6*sbTC[x1,x5,x16,x7] + 2*sbTC[x1,x5,x16,x14] + 4*sbTC[x1,x5,x16,x15] + 4*sbTC[x1,x5,x16,x16] -
  4*sbTC[x1,x5,x16,x19] - 4*sbTC[x1,x5,x16,x20] - 8*sbTC[x1,x5,x18,x1] + 12*sbTC[x1,x5,x18,x3] +
  4*sbTC[x1,x5,x18,x4] - 12*sbTC[x1,x5,x18,x5] + 4*sbTC[x1,x5,x18,x6] + 8*sbTC[x1,x5,x18,x14] +
  20*sbTC[x1,x5,x19,x2] - 20*sbTC[x1,x5,x19,x3] + 20*sbTC[x1,x5,x19,x5] - 20*sbTC[x1,x5,x19,x16] +
  9*sbTC[x1,x5,x20,x1] - 7*sbTC[x1,x5,x20,x2] - 6*sbTC[x1,x5,x20,x3] - 6*sbTC[x1,x5,x20,x4] +
  3*sbTC[x1,x5,x20,x5] - sbTC[x1,x5,x20,x6] + 5*sbTC[x1,x5,x20,x7] + 6*sbTC[x1,x5,x20,x13] -
  10*sbTC[x1,x5,x20,x14] - 10*sbTC[x1,x5,x20,x15] + 6*sbTC[x1,x5,x20,x16] + 2*sbTC[x1,x5,x20,x17] +
  sbTC[x1,x5,x20,x18] - 2*sbTC[x1,x5,x20,x19] + 16*sbTC[x1,x6,x1,x3] + 16*sbTC[x1,x6,x1,x4] +
  2*sbTC[x1,x6,x1,x7] - 4*sbTC[x1,x6,x1,x10] - 4*sbTC[x1,x6,x1,x12] + 8*sbTC[x1,x6,x1,x13] -
  8*sbTC[x1,x6,x1,x14] + sbTC[x1,x6,x1,x17] + 5*sbTC[x1,x6,x1,x18] + 16*sbTC[x1,x6,x2,x3] +
  16*sbTC[x1,x6,x2,x4] + 2*sbTC[x1,x6,x2,x7] - 4*sbTC[x1,x6,x2,x10] - 4*sbTC[x1,x6,x2,x12] +
  8*sbTC[x1,x6,x2,x13] - 8*sbTC[x1,x6,x2,x14] + sbTC[x1,x6,x2,x17] + 5*sbTC[x1,x6,x2,x18] +
  16*sbTC[x1,x6,x3,x1] + 16*sbTC[x1,x6,x3,x2] + 24*sbTC[x1,x6,x3,x3] + 24*sbTC[x1,x6,x3,x4] -
  2*sbTC[x1,x6,x3,x5] + 16*sbTC[x1,x6,x3,x6] + 12*sbTC[x1,x6,x3,x7] - 5*sbTC[x1,x6,x3,x11] -
  9*sbTC[x1,x6,x3,x12] + 3*sbTC[x1,x6,x3,x13] - 5*sbTC[x1,x6,x3,x14] + 3*sbTC[x1,x6,x3,x17] +
  3*sbTC[x1,x6,x3,x18] - 8*sbTC[x1,x6,x3,x20] + 16*sbTC[x1,x6,x4,x1] + 16*sbTC[x1,x6,x4,x2] +
  24*sbTC[x1,x6,x4,x3] + 24*sbTC[x1,x6,x4,x4] - 2*sbTC[x1,x6,x4,x5] + 16*sbTC[x1,x6,x4,x6] +
  12*sbTC[x1,x6,x4,x7] - 5*sbTC[x1,x6,x4,x11] - 9*sbTC[x1,x6,x4,x12] + 3*sbTC[x1,x6,x4,x13] -
  5*sbTC[x1,x6,x4,x14] + 3*sbTC[x1,x6,x4,x17] + 3*sbTC[x1,x6,x4,x18] - 8*sbTC[x1,x6,x4,x20] +
  12*sbTC[x1,x6,x5,x3] + 8*sbTC[x1,x6,x5,x4] - 2*sbTC[x1,x6,x5,x10] - 2*sbTC[x1,x6,x5,x11] +
  2*sbTC[x1,x6,x5,x12] + 2*sbTC[x1,x6,x5,x13] - 2*sbTC[x1,x6,x5,x14] + 4*sbTC[x1,x6,x5,x16] +
  2*sbTC[x1,x6,x5,x18] - 4*sbTC[x1,x6,x5,x19] + 16*sbTC[x1,x6,x6,x3] + 16*sbTC[x1,x6,x6,x4] -
  2*sbTC[x1,x6,x6,x5] + 12*sbTC[x1,x6,x6,x7] - 6*sbTC[x1,x6,x6,x10] - 10*sbTC[x1,x6,x6,x11] -
  6*sbTC[x1,x6,x6,x12] + 10*sbTC[x1,x6,x6,x13] - 10*sbTC[x1,x6,x6,x14] + 4*sbTC[x1,x6,x6,x17] +
  8*sbTC[x1,x6,x6,x18] + 6*sbTC[x1,x6,x7,x1] - 2*sbTC[x1,x6,x7,x2] + 12*sbTC[x1,x6,x7,x3] +
  12*sbTC[x1,x6,x7,x4] - 6*sbTC[x1,x6,x7,x5] + 10*sbTC[x1,x6,x7,x6] + 12*sbTC[x1,x6,x7,x7] +
  2*sbTC[x1,x6,x7,x10] - 2*sbTC[x1,x6,x7,x11] - 6*sbTC[x1,x6,x7,x12] - 4*sbTC[x1,x6,x7,x14] +
  12*sbTC[x1,x6,x7,x16] + 2*sbTC[x1,x6,x7,x17] - 4*sbTC[x1,x6,x7,x19] - 8*sbTC[x1,x6,x7,x20] -
  6*sbTC[x1,x6,x8,x3] - 2*sbTC[x1,x6,x8,x4] - 8*sbTC[x1,x6,x8,x7] + 6*sbTC[x1,x6,x8,x11] +
  2*sbTC[x1,x6,x8,x12] + 2*sbTC[x1,x6,x9,x5] + 2*sbTC[x1,x6,x9,x7] - 4*sbTC[x1,x6,x9,x16] +
  2*sbTC[x1,x6,x10,x1] - 6*sbTC[x1,x6,x10,x2] + 2*sbTC[x1,x6,x10,x5] - 6*sbTC[x1,x6,x10,x6] -
  2*sbTC[x1,x6,x10,x13] + 6*sbTC[x1,x6,x10,x14] + 6*sbTC[x1,x6,x11,x1] + sbTC[x1,x6,x11,x3] +
  3*sbTC[x1,x6,x11,x4] - 2*sbTC[x1,x6,x11,x5] + 2*sbTC[x1,x6,x11,x6] - 4*sbTC[x1,x6,x11,x11] -
  4*sbTC[x1,x6,x11,x12] + 2*sbTC[x1,x6,x11,x13] - 2*sbTC[x1,x6,x11,x17] + 4*sbTC[x1,x6,x11,x20] -
  4*sbTC[x1,x6,x12,x1] + 2*sbTC[x1,x6,x12,x2] + 3*sbTC[x1,x6,x12,x3] - 7*sbTC[x1,x6,x12,x4] +
  2*sbTC[x1,x6,x12,x5] + 2*sbTC[x1,x6,x12,x6] - 4*sbTC[x1,x6,x12,x11] - 4*sbTC[x1,x6,x12,x12] -
  2*sbTC[x1,x6,x12,x14] - 2*sbTC[x1,x6,x12,x17] + 4*sbTC[x1,x6,x12,x20] + 2*sbTC[x1,x6,x13,x1] +
  6*sbTC[x1,x6,x13,x2] + 13*sbTC[x1,x6,x13,x3] + 3*sbTC[x1,x6,x13,x4] - 10*sbTC[x1,x6,x13,x5] +
  14*sbTC[x1,x6,x13,x6] + 4*sbTC[x1,x6,x13,x10] - 4*sbTC[x1,x6,x13,x13] - 4*sbTC[x1,x6,x13,x18] -
  2*sbTC[x1,x6,x14,x1] - 6*sbTC[x1,x6,x14,x2] - 5*sbTC[x1,x6,x14,x3] + 5*sbTC[x1,x6,x14,x4] -
  14*sbTC[x1,x6,x14,x5] + 10*sbTC[x1,x6,x14,x6] - 4*sbTC[x1,x6,x14,x7] + 4*sbTC[x1,x6,x14,x10] -
  4*sbTC[x1,x6,x14,x12] + 4*sbTC[x1,x6,x14,x14] + 8*sbTC[x1,x6,x14,x16] - 4*sbTC[x1,x6,x14,x18] -
  8*sbTC[x1,x6,x17,x2] - 8*sbTC[x1,x6,x17,x3] - 8*sbTC[x1,x6,x17,x6] + 8*sbTC[x1,x6,x17,x12] +
  8*sbTC[x1,x6,x18,x1] - 20*sbTC[x1,x6,x18,x3] - 12*sbTC[x1,x6,x18,x4] + 20*sbTC[x1,x6,x18,x5] -
  12*sbTC[x1,x6,x18,x6] - 8*sbTC[x1,x6,x18,x14] - 9*sbTC[x1,x6,x20,x1] + 7*sbTC[x1,x6,x20,x2] -
  9*sbTC[x1,x6,x20,x3] - 13*sbTC[x1,x6,x20,x4] + 4*sbTC[x1,x6,x20,x5] - 6*sbTC[x1,x6,x20,x6] -
  8*sbTC[x1,x6,x20,x7] + 10*sbTC[x1,x6,x20,x11] + 6*sbTC[x1,x6,x20,x12] - 6*sbTC[x1,x6,x20,x13] +
  10*sbTC[x1,x6,x20,x14] - 12*sbTC[x1,x6,x20,x16] - sbTC[x1,x6,x20,x17] - sbTC[x1,x6,x20,x18] +
  4*sbTC[x1,x6,x20,x19] + 11*sbTC[x1,x7,x1,x3] + 3*sbTC[x1,x7,x1,x4] - 8*sbTC[x1,x7,x1,x5] +
  8*sbTC[x1,x7,x1,x6] - 6*sbTC[x1,x7,x1,x7] + 2*sbTC[x1,x7,x1,x11] - 6*sbTC[x1,x7,x1,x12] -
  2*sbTC[x1,x7,x1,x15] + 6*sbTC[x1,x7,x1,x16] + 2*sbTC[x1,x7,x1,x17] + 4*sbTC[x1,x7,x1,x19] +
  13*sbTC[x1,x7,x2,x3] + 5*sbTC[x1,x7,x2,x4] - 12*sbTC[x1,x7,x2,x5] + 12*sbTC[x1,x7,x2,x6] -
  6*sbTC[x1,x7,x2,x7] + 2*sbTC[x1,x7,x2,x11] - 6*sbTC[x1,x7,x2,x12] - 2*sbTC[x1,x7,x2,x15] +
  6*sbTC[x1,x7,x2,x16] + 2*sbTC[x1,x7,x2,x17] + 4*sbTC[x1,x7,x2,x19] + 7*sbTC[x1,x7,x3,x1] -
  3*sbTC[x1,x7,x3,x2] + 10*sbTC[x1,x7,x3,x3] + 10*sbTC[x1,x7,x3,x4] - 2*sbTC[x1,x7,x3,x5] +
  8*sbTC[x1,x7,x3,x6] + 12*sbTC[x1,x7,x3,x7] - 2*sbTC[x1,x7,x3,x8] - sbTC[x1,x7,x3,x11] -
  3*sbTC[x1,x7,x3,x12] - 2*sbTC[x1,x7,x3,x14] - 2*sbTC[x1,x7,x3,x15] + 10*sbTC[x1,x7,x3,x16] +
  2*sbTC[x1,x7,x3,x17] - 4*sbTC[x1,x7,x3,x19] - 8*sbTC[x1,x7,x3,x20] + 7*sbTC[x1,x7,x4,x1] -
  3*sbTC[x1,x7,x4,x2] + 10*sbTC[x1,x7,x4,x3] + 10*sbTC[x1,x7,x4,x4] - 2*sbTC[x1,x7,x4,x5] +
  8*sbTC[x1,x7,x4,x6] + 12*sbTC[x1,x7,x4,x7] - 2*sbTC[x1,x7,x4,x8] - sbTC[x1,x7,x4,x11] -
  3*sbTC[x1,x7,x4,x12] - 2*sbTC[x1,x7,x4,x14] - 2*sbTC[x1,x7,x4,x15] + 10*sbTC[x1,x7,x4,x16] +
  2*sbTC[x1,x7,x4,x17] - 4*sbTC[x1,x7,x4,x19] - 8*sbTC[x1,x7,x4,x20] - 8*sbTC[x1,x7,x5,x1] -
  12*sbTC[x1,x7,x5,x2] - 6*sbTC[x1,x7,x5,x3] - 2*sbTC[x1,x7,x5,x4] - 20*sbTC[x1,x7,x5,x5] -
  2*sbTC[x1,x7,x5,x6] - 8*sbTC[x1,x7,x5,x7] + 2*sbTC[x1,x7,x5,x8] - 4*sbTC[x1,x7,x5,x9] -
  4*sbTC[x1,x7,x5,x10] - 2*sbTC[x1,x7,x5,x11] + 2*sbTC[x1,x7,x5,x12] + 6*sbTC[x1,x7,x5,x13] -
  2*sbTC[x1,x7,x5,x14] + 2*sbTC[x1,x7,x5,x15] + 6*sbTC[x1,x7,x5,x16] + 8*sbTC[x1,x7,x5,x19] +
  8*sbTC[x1,x7,x5,x20] + 8*sbTC[x1,x7,x6,x1] + 12*sbTC[x1,x7,x6,x2] + 8*sbTC[x1,x7,x6,x3] +
  8*sbTC[x1,x7,x6,x4] - 4*sbTC[x1,x7,x6,x5] + 20*sbTC[x1,x7,x6,x6] + 2*sbTC[x1,x7,x6,x7] -
  2*sbTC[x1,x7,x6,x8] + 4*sbTC[x1,x7,x6,x9] + 4*sbTC[x1,x7,x6,x10] - 2*sbTC[x1,x7,x6,x11] -
  6*sbTC[x1,x7,x6,x12] - 6*sbTC[x1,x7,x6,x13] + 2*sbTC[x1,x7,x6,x14] + 2*sbTC[x1,x7,x6,x15] -
  2*sbTC[x1,x7,x6,x16] + 4*sbTC[x1,x7,x6,x17] - 8*sbTC[x1,x7,x6,x20] - 12*sbTC[x1,x7,x7,x2] +
  12*sbTC[x1,x7,x7,x3] + 12*sbTC[x1,x7,x7,x4] - 4*sbTC[x1,x7,x7,x5] - 2*sbTC[x1,x7,x7,x6] -
  2*sbTC[x1,x7,x7,x8] - 4*sbTC[x1,x7,x7,x9] - 2*sbTC[x1,x7,x7,x11] + 6*sbTC[x1,x7,x7,x12] +
  2*sbTC[x1,x7,x7,x15] + 6*sbTC[x1,x7,x7,x16] - 2*sbTC[x1,x7,x8,x3] + 2*sbTC[x1,x7,x8,x4] +
  2*sbTC[x1,x7,x8,x6] - 2*sbTC[x1,x7,x8,x7] + 2*sbTC[x1,x7,x8,x11] - 2*sbTC[x1,x7,x8,x12] +
  4*sbTC[x1,x7,x9,x5] - 4*sbTC[x1,x7,x9,x7] - 2*sbTC[x1,x7,x9,x15] + 2*sbTC[x1,x7,x9,x16] +
  2*sbTC[x1,x7,x10,x5] - 2*sbTC[x1,x7,x10,x6] + 4*sbTC[x1,x7,x11,x1] + 2*sbTC[x1,x7,x11,x2] -
  sbTC[x1,x7,x11,x3] + 3*sbTC[x1,x7,x11,x4] - 2*sbTC[x1,x7,x11,x5] + 2*sbTC[x1,x7,x11,x8] -
  4*sbTC[x1,x7,x11,x11] - 4*sbTC[x1,x7,x11,x12] + 4*sbTC[x1,x7,x11,x13] - 2*sbTC[x1,x7,x11,x14] -
  2*sbTC[x1,x7,x11,x17] + 4*sbTC[x1,x7,x11,x20] - 6*sbTC[x1,x7,x12,x1] + 4*sbTC[x1,x7,x12,x2] +
  sbTC[x1,x7,x12,x3] - 7*sbTC[x1,x7,x12,x4] + 2*sbTC[x1,x7,x12,x5] + 2*sbTC[x1,x7,x12,x8] -
  4*sbTC[x1,x7,x12,x11] - 4*sbTC[x1,x7,x12,x12] + 2*sbTC[x1,x7,x12,x13] - 4*sbTC[x1,x7,x12,x14] -
  2*sbTC[x1,x7,x12,x17] + 4*sbTC[x1,x7,x12,x20] - 2*sbTC[x1,x7,x13,x3] + 2*sbTC[x1,x7,x13,x5] -
  2*sbTC[x1,x7,x13,x6] - 2*sbTC[x1,x7,x13,x11] + 2*sbTC[x1,x7,x13,x12] + 2*sbTC[x1,x7,x13,x15] -
  2*sbTC[x1,x7,x13,x16] - 2*sbTC[x1,x7,x14,x3] + 2*sbTC[x1,x7,x14,x5] - 2*sbTC[x1,x7,x14,x6] -
  2*sbTC[x1,x7,x14,x11] + 2*sbTC[x1,x7,x14,x12] + 2*sbTC[x1,x7,x14,x15] - 2*sbTC[x1,x7,x14,x16] -
  4*sbTC[x1,x7,x15,x1] - 2*sbTC[x1,x7,x15,x2] + 14*sbTC[x1,x7,x15,x3] - 2*sbTC[x1,x7,x15,x4] -
  6*sbTC[x1,x7,x15,x5] + 2*sbTC[x1,x7,x15,x6] + 6*sbTC[x1,x7,x15,x7] + 4*sbTC[x1,x7,x15,x9] -
  4*sbTC[x1,x7,x15,x13] + 2*sbTC[x1,x7,x15,x14] + 4*sbTC[x1,x7,x15,x15] + 4*sbTC[x1,x7,x15,x16] -
  4*sbTC[x1,x7,x15,x19] - 4*sbTC[x1,x7,x15,x20] + 6*sbTC[x1,x7,x16,x1] - 4*sbTC[x1,x7,x16,x2] +
  10*sbTC[x1,x7,x16,x3] + 6*sbTC[x1,x7,x16,x4] - 6*sbTC[x1,x7,x16,x5] - 2*sbTC[x1,x7,x16,x6] +
  6*sbTC[x1,x7,x16,x7] + 4*sbTC[x1,x7,x16,x9] - 2*sbTC[x1,x7,x16,x13] + 4*sbTC[x1,x7,x16,x14] +
  4*sbTC[x1,x7,x16,x15] + 4*sbTC[x1,x7,x16,x16] - 4*sbTC[x1,x7,x16,x19] - 4*sbTC[x1,x7,x16,x20] -
  8*sbTC[x1,x7,x17,x2] - 8*sbTC[x1,x7,x17,x3] - 8*sbTC[x1,x7,x17,x6] + 8*sbTC[x1,x7,x17,x12] +
  20*sbTC[x1,x7,x19,x2] - 20*sbTC[x1,x7,x19,x3] + 20*sbTC[x1,x7,x19,x5] - 20*sbTC[x1,x7,x19,x16] -
  2*sbTC[x1,x7,x20,x3] - 10*sbTC[x1,x7,x20,x4] + 4*sbTC[x1,x7,x20,x5] - 4*sbTC[x1,x7,x20,x6] +
  6*sbTC[x1,x7,x20,x11] - 2*sbTC[x1,x7,x20,x12] - 6*sbTC[x1,x7,x20,x15] + 2*sbTC[x1,x7,x20,x16] +
  sbTC[x1,x8,x1,x3] - 3*sbTC[x1,x8,x1,x4] - 3*sbTC[x1,x8,x1,x7] + 4*sbTC[x1,x8,x1,x12] +
  sbTC[x1,x8,x1,x18] - 2*sbTC[x1,x8,x1,x19] + sbTC[x1,x8,x2,x3] - 3*sbTC[x1,x8,x2,x4] -
  3*sbTC[x1,x8,x2,x7] + 4*sbTC[x1,x8,x2,x12] + sbTC[x1,x8,x2,x18] - 2*sbTC[x1,x8,x2,x19] +
  5*sbTC[x1,x8,x3,x1] - sbTC[x1,x8,x3,x2] - 2*sbTC[x1,x8,x3,x3] - 5*sbTC[x1,x8,x3,x5] +
  2*sbTC[x1,x8,x3,x6] - 6*sbTC[x1,x8,x3,x7] - sbTC[x1,x8,x3,x11] - sbTC[x1,x8,x3,x12] +
  2*sbTC[x1,x8,x3,x13] - 2*sbTC[x1,x8,x3,x17] + sbTC[x1,x8,x3,x18] + 2*sbTC[x1,x8,x3,x19] +
  4*sbTC[x1,x8,x3,x20] - 5*sbTC[x1,x8,x4,x1] + sbTC[x1,x8,x4,x2] - 10*sbTC[x1,x8,x4,x4] -
  sbTC[x1,x8,x4,x5] + 2*sbTC[x1,x8,x4,x6] - 6*sbTC[x1,x8,x4,x7] - sbTC[x1,x8,x4,x11] -
  sbTC[x1,x8,x4,x12] - 2*sbTC[x1,x8,x4,x14] - 2*sbTC[x1,x8,x4,x17] + sbTC[x1,x8,x4,x18] +
  2*sbTC[x1,x8,x4,x19] + 4*sbTC[x1,x8,x4,x20] + sbTC[x1,x8,x5,x6] - 3*sbTC[x1,x8,x5,x7] +
  2*sbTC[x1,x8,x5,x10] + 2*sbTC[x1,x8,x5,x11] - 2*sbTC[x1,x8,x5,x12] - 2*sbTC[x1,x8,x5,x13] +
  2*sbTC[x1,x8,x5,x14] + 2*sbTC[x1,x8,x6,x3] + 2*sbTC[x1,x8,x6,x4] + 2*sbTC[x1,x8,x6,x7] -
  2*sbTC[x1,x8,x6,x10] + 4*sbTC[x1,x8,x6,x11] - 4*sbTC[x1,x8,x6,x12] + 2*sbTC[x1,x8,x6,x13] -
  2*sbTC[x1,x8,x6,x14] - 2*sbTC[x1,x8,x6,x17] + 2*sbTC[x1,x8,x6,x18] - 6*sbTC[x1,x8,x7,x3] -
  6*sbTC[x1,x8,x7,x4] - 6*sbTC[x1,x8,x7,x5] + 6*sbTC[x1,x8,x7,x6] - 12*sbTC[x1,x8,x7,x7] +
  2*sbTC[x1,x8,x7,x10] - 4*sbTC[x1,x8,x7,x11] - 4*sbTC[x1,x8,x7,x12] - 2*sbTC[x1,x8,x7,x17] +
  4*sbTC[x1,x8,x7,x19] + 8*sbTC[x1,x8,x7,x20] - 8*sbTC[x1,x8,x8,x4] - sbTC[x1,x8,x8,x6] -
  7*sbTC[x1,x8,x8,x7] + 8*sbTC[x1,x8,x8,x12] - 6*sbTC[x1,x8,x11,x1] - sbTC[x1,x8,x11,x3] -
  3*sbTC[x1,x8,x11,x4] + 2*sbTC[x1,x8,x11,x5] - 2*sbTC[x1,x8,x11,x6] + 4*sbTC[x1,x8,x11,x11] +
  4*sbTC[x1,x8,x11,x12] - 2*sbTC[x1,x8,x11,x13] + 2*sbTC[x1,x8,x11,x17] - 4*sbTC[x1,x8,x11,x20] +
  4*sbTC[x1,x8,x12,x1] - 2*sbTC[x1,x8,x12,x2] - 3*sbTC[x1,x8,x12,x3] + 7*sbTC[x1,x8,x12,x4] -
  2*sbTC[x1,x8,x12,x5] - 2*sbTC[x1,x8,x12,x6] + 4*sbTC[x1,x8,x12,x11] + 4*sbTC[x1,x8,x12,x12] +
  2*sbTC[x1,x8,x12,x14] + 2*sbTC[x1,x8,x12,x17] - 4*sbTC[x1,x8,x12,x20] + sbTC[x1,x8,x20,x1] +
  sbTC[x1,x8,x20,x2] + 4*sbTC[x1,x8,x20,x3] + 4*sbTC[x1,x8,x20,x4] + 3*sbTC[x1,x8,x20,x5] -
  sbTC[x1,x8,x20,x6] + 9*sbTC[x1,x8,x20,x7] - 4*sbTC[x1,x8,x20,x11] - 4*sbTC[x1,x8,x20,x12] -
  sbTC[x1,x8,x20,x18] - 2*sbTC[x1,x8,x20,x19] + 6*sbTC[x1,x9,x1,x7] - 4*sbTC[x1,x9,x1,x16] -
  sbTC[x1,x9,x1,x17] - sbTC[x1,x9,x1,x18] + 6*sbTC[x1,x9,x2,x7] - 4*sbTC[x1,x9,x2,x16] -
  sbTC[x1,x9,x2,x17] - sbTC[x1,x9,x2,x18] + 2*sbTC[x1,x9,x3,x5] + 2*sbTC[x1,x9,x3,x15] -
  6*sbTC[x1,x9,x3,x16] + sbTC[x1,x9,x3,x17] + sbTC[x1,x9,x3,x18] + 2*sbTC[x1,x9,x4,x5] +
  2*sbTC[x1,x9,x4,x15] - 6*sbTC[x1,x9,x4,x16] + sbTC[x1,x9,x4,x17] + sbTC[x1,x9,x4,x18] +
  14*sbTC[x1,x9,x5,x3] + 2*sbTC[x1,x9,x5,x4] + 4*sbTC[x1,x9,x5,x7] + 2*sbTC[x1,x9,x5,x10] -
  2*sbTC[x1,x9,x5,x13] + 2*sbTC[x1,x9,x5,x14] - 4*sbTC[x1,x9,x5,x15] + 4*sbTC[x1,x9,x5,x16] -
  2*sbTC[x1,x9,x5,x18] - 4*sbTC[x1,x9,x5,x19] + 2*sbTC[x1,x9,x6,x5] - 2*sbTC[x1,x9,x6,x10] +
  2*sbTC[x1,x9,x6,x13] - 2*sbTC[x1,x9,x6,x14] - 2*sbTC[x1,x9,x6,x15] + 2*sbTC[x1,x9,x6,x16] +
  12*sbTC[x1,x9,x7,x7] - 2*sbTC[x1,x9,x7,x10] + 4*sbTC[x1,x9,x7,x15] + 4*sbTC[x1,x9,x7,x16] +
  2*sbTC[x1,x9,x7,x17] - 4*sbTC[x1,x9,x7,x19] - 8*sbTC[x1,x9,x7,x20] - 2*sbTC[x1,x9,x9,x5] +
  10*sbTC[x1,x9,x9,x7] - 8*sbTC[x1,x9,x9,x16] + 6*sbTC[x1,x9,x15,x1] - 10*sbTC[x1,x9,x15,x3] +
  2*sbTC[x1,x9,x15,x4] + 2*sbTC[x1,x9,x15,x5] - 2*sbTC[x1,x9,x15,x6] - 6*sbTC[x1,x9,x15,x7] +
  2*sbTC[x1,x9,x15,x13] - 4*sbTC[x1,x9,x15,x15] - 4*sbTC[x1,x9,x15,x16] + 4*sbTC[x1,x9,x15,x19] +
  4*sbTC[x1,x9,x15,x20] - 4*sbTC[x1,x9,x16,x1] + 2*sbTC[x1,x9,x16,x2] - 6*sbTC[x1,x9,x16,x3] -
  6*sbTC[x1,x9,x16,x4] + 2*sbTC[x1,x9,x16,x5] + 2*sbTC[x1,x9,x16,x6] - 6*sbTC[x1,x9,x16,x7] -
  2*sbTC[x1,x9,x16,x14] - 4*sbTC[x1,x9,x16,x15] - 4*sbTC[x1,x9,x16,x16] + 4*sbTC[x1,x9,x16,x19] +
  4*sbTC[x1,x9,x16,x20] - sbTC[x1,x9,x20,x1] - sbTC[x1,x9,x20,x2] + sbTC[x1,x9,x20,x3] +
  sbTC[x1,x9,x20,x4] - 2*sbTC[x1,x9,x20,x5] - 6*sbTC[x1,x9,x20,x7] + 4*sbTC[x1,x9,x20,x15] +
  4*sbTC[x1,x9,x20,x16] - sbTC[x1,x9,x20,x17] + sbTC[x1,x9,x20,x18] + 5*sbTC[x1,x10,x1,x3] +
  sbTC[x1,x10,x1,x4] - 16*sbTC[x1,x10,x1,x5] + 16*sbTC[x1,x10,x1,x6] - sbTC[x1,x10,x2,x3] +
  3*sbTC[x1,x10,x2,x4] - 16*sbTC[x1,x10,x2,x5] + 16*sbTC[x1,x10,x2,x6] + sbTC[x1,x10,x3,x1] -
  sbTC[x1,x10,x3,x2] - 4*sbTC[x1,x10,x3,x5] + 4*sbTC[x1,x10,x3,x6] - sbTC[x1,x10,x3,x13] +
  sbTC[x1,x10,x3,x14] + sbTC[x1,x10,x4,x1] - sbTC[x1,x10,x4,x2] - 4*sbTC[x1,x10,x4,x5] +
  4*sbTC[x1,x10,x4,x6] - sbTC[x1,x10,x4,x13] + sbTC[x1,x10,x4,x14] - 16*sbTC[x1,x10,x5,x1] -
  16*sbTC[x1,x10,x5,x2] - 28*sbTC[x1,x10,x5,x5] + 12*sbTC[x1,x10,x5,x6] - 2*sbTC[x1,x10,x5,x7] -
  2*sbTC[x1,x10,x5,x8] + 4*sbTC[x1,x10,x5,x9] + 8*sbTC[x1,x10,x5,x20] + 16*sbTC[x1,x10,x6,x1] +
  16*sbTC[x1,x10,x6,x2] + 4*sbTC[x1,x10,x6,x3] + 4*sbTC[x1,x10,x6,x4] + 12*sbTC[x1,x10,x6,x5] +
  4*sbTC[x1,x10,x6,x6] + 2*sbTC[x1,x10,x6,x7] + 2*sbTC[x1,x10,x6,x8] - 4*sbTC[x1,x10,x6,x9] -
  8*sbTC[x1,x10,x6,x20] + 2*sbTC[x1,x10,x7,x5] + 4*sbTC[x1,x10,x7,x6] - 2*sbTC[x1,x10,x7,x8] -
  4*sbTC[x1,x10,x7,x9] - 8*sbTC[x1,x10,x10,x5] + 8*sbTC[x1,x10,x10,x6] - 5*sbTC[x1,x10,x13,x3] -
  sbTC[x1,x10,x13,x4] + 4*sbTC[x1,x10,x13,x5] - 4*sbTC[x1,x10,x13,x6] + sbTC[x1,x10,x14,x3] -
  3*sbTC[x1,x10,x14,x4] + 4*sbTC[x1,x10,x14,x5] - 4*sbTC[x1,x10,x14,x6] + 8*sbTC[x1,x10,x20,x5] -
  8*sbTC[x1,x10,x20,x6] - 11*sbTC[x1,x13,x1,x3] + sbTC[x1,x13,x1,x4] - 3*sbTC[x1,x13,x2,x3] -
  3*sbTC[x1,x13,x2,x4] + 2*sbTC[x1,x13,x2,x11] - 2*sbTC[x1,x13,x2,x12] - 2*sbTC[x1,x13,x2,x15] +
  2*sbTC[x1,x13,x2,x16] - 3*sbTC[x1,x13,x3,x1] - 3*sbTC[x1,x13,x3,x2] - 4*sbTC[x1,x13,x3,x3] +
  4*sbTC[x1,x13,x3,x4] - 2*sbTC[x1,x13,x3,x5] + 2*sbTC[x1,x13,x3,x6] - 2*sbTC[x1,x13,x3,x7] -
  2*sbTC[x1,x13,x3,x8] + 2*sbTC[x1,x13,x3,x13] + 4*sbTC[x1,x13,x3,x14] - 2*sbTC[x1,x13,x3,x18] +
  sbTC[x1,x13,x4,x1] + sbTC[x1,x13,x4,x2] + 4*sbTC[x1,x13,x4,x3] + 2*sbTC[x1,x13,x4,x4] -
  4*sbTC[x1,x13,x4,x5] + 4*sbTC[x1,x13,x4,x6] + 2*sbTC[x1,x13,x4,x14] - 2*sbTC[x1,x13,x4,x18] -
  14*sbTC[x1,x13,x5,x3] - 8*sbTC[x1,x13,x5,x4] + 12*sbTC[x1,x13,x5,x5] - 12*sbTC[x1,x13,x5,x6] +
  2*sbTC[x1,x13,x5,x7] + 2*sbTC[x1,x13,x5,x8] - 4*sbTC[x1,x13,x5,x9] - 2*sbTC[x1,x13,x5,x10] +
  4*sbTC[x1,x13,x5,x13] - 4*sbTC[x1,x13,x5,x14] - 2*sbTC[x1,x13,x5,x15] + 2*sbTC[x1,x13,x5,x16] +
  2*sbTC[x1,x13,x5,x18] + 2*sbTC[x1,x13,x6,x3] + 4*sbTC[x1,x13,x6,x4] - 12*sbTC[x1,x13,x6,x5] +
  12*sbTC[x1,x13,x6,x6] - 2*sbTC[x1,x13,x6,x7] - 2*sbTC[x1,x13,x6,x8] + 4*sbTC[x1,x13,x6,x9] +
  2*sbTC[x1,x13,x6,x10] + 2*sbTC[x1,x13,x6,x11] - 2*sbTC[x1,x13,x6,x12] - 4*sbTC[x1,x13,x6,x13] +
  4*sbTC[x1,x13,x6,x14] - 2*sbTC[x1,x13,x6,x18] - 2*sbTC[x1,x13,x7,x3] + 2*sbTC[x1,x13,x7,x5] -
  2*sbTC[x1,x13,x7,x6] - 2*sbTC[x1,x13,x7,x11] + 2*sbTC[x1,x13,x7,x12] + 2*sbTC[x1,x13,x7,x15] -
  2*sbTC[x1,x13,x7,x16] + 4*sbTC[x1,x13,x10,x5] - 4*sbTC[x1,x13,x10,x6] - 2*sbTC[x1,x13,x11,x1] +
  2*sbTC[x1,x13,x11,x2] - 2*sbTC[x1,x13,x11,x3] - 2*sbTC[x1,x13,x11,x6] + 2*sbTC[x1,x13,x11,x8] +
  2*sbTC[x1,x13,x11,x13] - 2*sbTC[x1,x13,x11,x14] + 4*sbTC[x1,x13,x13,x3] + 4*sbTC[x1,x13,x14,x3] -
  2*sbTC[x1,x13,x14,x11] + 2*sbTC[x1,x13,x14,x12] + 2*sbTC[x1,x13,x14,x15] -
  2*sbTC[x1,x13,x14,x16] + 2*sbTC[x1,x13,x15,x1] - 2*sbTC[x1,x13,x15,x2] + 4*sbTC[x1,x13,x15,x3] -
  4*sbTC[x1,x13,x15,x5] + 4*sbTC[x1,x13,x15,x9] - 2*sbTC[x1,x13,x15,x13] + 2*sbTC[x1,x13,x15,x14] +
  4*sbTC[x1,x13,x18,x3] + 4*sbTC[x1,x13,x18,x4] - 4*sbTC[x1,x13,x18,x5] + 4*sbTC[x1,x13,x18,x6] -
  9*sbTC[x1,x14,x1,x3] - sbTC[x1,x14,x1,x4] + 2*sbTC[x1,x14,x1,x11] - 2*sbTC[x1,x14,x1,x12] -
  2*sbTC[x1,x14,x1,x15] + 2*sbTC[x1,x14,x1,x16] - 5*sbTC[x1,x14,x2,x3] - sbTC[x1,x14,x2,x4] -
  sbTC[x1,x14,x3,x1] - 5*sbTC[x1,x14,x3,x2] - 2*sbTC[x1,x14,x3,x3] + 2*sbTC[x1,x14,x3,x4] -
  6*sbTC[x1,x14,x3,x5] + 2*sbTC[x1,x14,x3,x6] - 2*sbTC[x1,x14,x3,x7] - 2*sbTC[x1,x14,x3,x12] +
  2*sbTC[x1,x14,x3,x13] + 4*sbTC[x1,x14,x3,x14] + 4*sbTC[x1,x14,x3,x16] - 2*sbTC[x1,x14,x3,x18] -
  sbTC[x1,x14,x4,x1] + 3*sbTC[x1,x14,x4,x2] + 2*sbTC[x1,x14,x4,x3] + 4*sbTC[x1,x14,x4,x4] +
  4*sbTC[x1,x14,x4,x6] - 2*sbTC[x1,x14,x4,x8] + 2*sbTC[x1,x14,x4,x12] + 2*sbTC[x1,x14,x4,x14] -
  4*sbTC[x1,x14,x4,x16] - 2*sbTC[x1,x14,x4,x18] - 14*sbTC[x1,x14,x5,x3] - 8*sbTC[x1,x14,x5,x4] +
  12*sbTC[x1,x14,x5,x5] - 12*sbTC[x1,x14,x5,x6] + 2*sbTC[x1,x14,x5,x7] + 2*sbTC[x1,x14,x5,x8] -
  4*sbTC[x1,x14,x5,x9] - 2*sbTC[x1,x14,x5,x10] + 4*sbTC[x1,x14,x5,x13] - 4*sbTC[x1,x14,x5,x14] -
  2*sbTC[x1,x14,x5,x15] + 2*sbTC[x1,x14,x5,x16] + 2*sbTC[x1,x14,x5,x18] + 2*sbTC[x1,x14,x6,x3] +
  4*sbTC[x1,x14,x6,x4] - 12*sbTC[x1,x14,x6,x5] + 12*sbTC[x1,x14,x6,x6] - 2*sbTC[x1,x14,x6,x7] -
  2*sbTC[x1,x14,x6,x8] + 4*sbTC[x1,x14,x6,x9] + 2*sbTC[x1,x14,x6,x10] + 2*sbTC[x1,x14,x6,x11] -
  2*sbTC[x1,x14,x6,x12] - 4*sbTC[x1,x14,x6,x13] + 4*sbTC[x1,x14,x6,x14] - 2*sbTC[x1,x14,x6,x18] -
  2*sbTC[x1,x14,x7,x3] + 2*sbTC[x1,x14,x7,x5] - 2*sbTC[x1,x14,x7,x6] - 2*sbTC[x1,x14,x7,x11] +
  2*sbTC[x1,x14,x7,x12] + 2*sbTC[x1,x14,x7,x15] - 2*sbTC[x1,x14,x7,x16] + 4*sbTC[x1,x14,x10,x5] -
  4*sbTC[x1,x14,x10,x6] - 2*sbTC[x1,x14,x12,x1] + 2*sbTC[x1,x14,x12,x2] - 2*sbTC[x1,x14,x12,x3] -
  2*sbTC[x1,x14,x12,x6] + 2*sbTC[x1,x14,x12,x8] + 2*sbTC[x1,x14,x12,x13] - 2*sbTC[x1,x14,x12,x14] +
  4*sbTC[x1,x14,x13,x3] - 2*sbTC[x1,x14,x13,x11] + 2*sbTC[x1,x14,x13,x12] + 2*sbTC[x1,x14,x13,x15] -
  2*sbTC[x1,x14,x13,x16] + 4*sbTC[x1,x14,x14,x3] + 2*sbTC[x1,x14,x16,x1] - 2*sbTC[x1,x14,x16,x2] +
  4*sbTC[x1,x14,x16,x3] - 4*sbTC[x1,x14,x16,x5] + 4*sbTC[x1,x14,x16,x9] - 2*sbTC[x1,x14,x16,x13] +
  2*sbTC[x1,x14,x16,x14] + 4*sbTC[x1,x14,x18,x3] + 4*sbTC[x1,x14,x18,x4] - 4*sbTC[x1,x14,x18,x5] +
  4*sbTC[x1,x14,x18,x6] - 8*sbTC[x1,x18,x1,x4] + 8*sbTC[x1,x18,x1,x5] - 8*sbTC[x1,x18,x1,x6] -
  4*sbTC[x1,x18,x2,x3] - 4*sbTC[x1,x18,x2,x4] + 4*sbTC[x1,x18,x2,x5] - 4*sbTC[x1,x18,x2,x6] -
  8*sbTC[x1,x18,x3,x1] - 4*sbTC[x1,x18,x3,x2] - 16*sbTC[x1,x18,x3,x3] - 12*sbTC[x1,x18,x3,x4] +
  12*sbTC[x1,x18,x3,x5] - 8*sbTC[x1,x18,x3,x6] - 4*sbTC[x1,x18,x3,x14] - 8*sbTC[x1,x18,x4,x1] -
  4*sbTC[x1,x18,x4,x2] - 12*sbTC[x1,x18,x4,x3] - 16*sbTC[x1,x18,x4,x4] + 16*sbTC[x1,x18,x4,x5] -
  12*sbTC[x1,x18,x4,x6] - 4*sbTC[x1,x18,x4,x14] + 8*sbTC[x1,x18,x5,x1] + 4*sbTC[x1,x18,x5,x2] +
  20*sbTC[x1,x18,x5,x3] + 16*sbTC[x1,x18,x5,x4] - 16*sbTC[x1,x18,x5,x5] + 12*sbTC[x1,x18,x5,x6] +
  4*sbTC[x1,x18,x5,x14] - 8*sbTC[x1,x18,x6,x1] - 4*sbTC[x1,x18,x6,x2] - 8*sbTC[x1,x18,x6,x3] -
  12*sbTC[x1,x18,x6,x4] + 12*sbTC[x1,x18,x6,x5] - 8*sbTC[x1,x18,x6,x6] - 4*sbTC[x1,x18,x6,x14] -
  4*sbTC[x1,x18,x14,x3] + 4*sbTC[x1,x18,x14,x4] - 4*sbTC[x1,x18,x14,x5] + 4*sbTC[x1,x18,x14,x6] -
  8*sbTC[x1,x18,x18,x3] - 8*sbTC[x1,x18,x18,x4] + 8*sbTC[x1,x18,x18,x5] - 8*sbTC[x1,x18,x18,x6] -
  20*sbTC[x1,x20,x1,x3] - 8*sbTC[x1,x20,x1,x4] + 8*sbTC[x1,x20,x1,x5] - 8*sbTC[x1,x20,x1,x6] +
  3*sbTC[x1,x20,x1,x7] - 2*sbTC[x1,x20,x1,x11] + 6*sbTC[x1,x20,x1,x12] + 2*sbTC[x1,x20,x1,x15] -
  6*sbTC[x1,x20,x1,x16] - sbTC[x1,x20,x1,x17] - 2*sbTC[x1,x20,x1,x19] - 22*sbTC[x1,x20,x2,x3] -
  10*sbTC[x1,x20,x2,x4] + 12*sbTC[x1,x20,x2,x5] - 12*sbTC[x1,x20,x2,x6] + 3*sbTC[x1,x20,x2,x7] -
  2*sbTC[x1,x20,x2,x11] + 6*sbTC[x1,x20,x2,x12] + 2*sbTC[x1,x20,x2,x15] - 6*sbTC[x1,x20,x2,x16] -
  sbTC[x1,x20,x2,x17] - 2*sbTC[x1,x20,x2,x19] - 20*sbTC[x1,x20,x3,x1] - 4*sbTC[x1,x20,x3,x2] -
  20*sbTC[x1,x20,x3,x3] - 22*sbTC[x1,x20,x3,x4] + 5*sbTC[x1,x20,x3,x5] - 18*sbTC[x1,x20,x3,x6] -
  10*sbTC[x1,x20,x3,x7] + 2*sbTC[x1,x20,x3,x8] + 3*sbTC[x1,x20,x3,x11] + 9*sbTC[x1,x20,x3,x12] -
  3*sbTC[x1,x20,x3,x13] + 5*sbTC[x1,x20,x3,x14] + 2*sbTC[x1,x20,x3,x15] - 10*sbTC[x1,x20,x3,x16] -
  sbTC[x1,x20,x3,x17] - 2*sbTC[x1,x20,x3,x18] + 2*sbTC[x1,x20,x3,x19] + 8*sbTC[x1,x20,x3,x20] -
  10*sbTC[x1,x20,x4,x1] - 6*sbTC[x1,x20,x4,x2] - 22*sbTC[x1,x20,x4,x3] - 12*sbTC[x1,x20,x4,x4] +
  sbTC[x1,x20,x4,x5] - 18*sbTC[x1,x20,x4,x6] - 10*sbTC[x1,x20,x4,x7] + 2*sbTC[x1,x20,x4,x8] +
  3*sbTC[x1,x20,x4,x11] + 9*sbTC[x1,x20,x4,x12] - sbTC[x1,x20,x4,x13] + 7*sbTC[x1,x20,x4,x14] +
  2*sbTC[x1,x20,x4,x15] - 10*sbTC[x1,x20,x4,x16] - sbTC[x1,x20,x4,x17] - 2*sbTC[x1,x20,x4,x18] +
  2*sbTC[x1,x20,x4,x19] + 8*sbTC[x1,x20,x4,x20] + 8*sbTC[x1,x20,x5,x1] + 12*sbTC[x1,x20,x5,x2] -
  14*sbTC[x1,x20,x5,x3] - 2*sbTC[x1,x20,x5,x4] + 20*sbTC[x1,x20,x5,x5] + sbTC[x1,x20,x5,x6] +
  15*sbTC[x1,x20,x5,x7] - 2*sbTC[x1,x20,x5,x8] + 4*sbTC[x1,x20,x5,x9] + 2*sbTC[x1,x20,x5,x11] -
  2*sbTC[x1,x20,x5,x12] - 4*sbTC[x1,x20,x5,x14] - 4*sbTC[x1,x20,x5,x15] - 12*sbTC[x1,x20,x5,x16] +
  2*sbTC[x1,x20,x5,x18] - 4*sbTC[x1,x20,x5,x19] - 8*sbTC[x1,x20,x5,x20] - 8*sbTC[x1,x20,x6,x1] -
  12*sbTC[x1,x20,x6,x2] - 18*sbTC[x1,x20,x6,x3] - 18*sbTC[x1,x20,x6,x4] + 2*sbTC[x1,x20,x6,x5] -
  20*sbTC[x1,x20,x6,x6] - 12*sbTC[x1,x20,x6,x7] + 2*sbTC[x1,x20,x6,x8] - 4*sbTC[x1,x20,x6,x9] +
  4*sbTC[x1,x20,x6,x11] + 12*sbTC[x1,x20,x6,x12] + 4*sbTC[x1,x20,x6,x14] - 2*sbTC[x1,x20,x6,x15] +
  2*sbTC[x1,x20,x6,x16] - 2*sbTC[x1,x20,x6,x17] - 2*sbTC[x1,x20,x6,x18] + 8*sbTC[x1,x20,x6,x20] +
  12*sbTC[x1,x20,x7,x2] - 10*sbTC[x1,x20,x7,x3] - 10*sbTC[x1,x20,x7,x4] + 12*sbTC[x1,x20,x7,x5] -
  6*sbTC[x1,x20,x7,x6] + 2*sbTC[x1,x20,x7,x8] + 4*sbTC[x1,x20,x7,x9] + 4*sbTC[x1,x20,x7,x11] -
  4*sbTC[x1,x20,x7,x15] - 12*sbTC[x1,x20,x7,x16] + 4*sbTC[x1,x20,x8,x3] + 4*sbTC[x1,x20,x8,x4] -
  sbTC[x1,x20,x8,x6] + 9*sbTC[x1,x20,x8,x7] - 4*sbTC[x1,x20,x8,x11] - 4*sbTC[x1,x20,x8,x12] -
  2*sbTC[x1,x20,x9,x5] - 6*sbTC[x1,x20,x9,x7] + 4*sbTC[x1,x20,x9,x15] + 4*sbTC[x1,x20,x9,x16] +
  8*sbTC[x1,x20,x10,x5] - 8*sbTC[x1,x20,x10,x6] - 4*sbTC[x1,x20,x11,x1] - 2*sbTC[x1,x20,x11,x2] +
  sbTC[x1,x20,x11,x3] - 3*sbTC[x1,x20,x11,x4] + 2*sbTC[x1,x20,x11,x5] - 2*sbTC[x1,x20,x11,x8] +
  4*sbTC[x1,x20,x11,x11] + 4*sbTC[x1,x20,x11,x12] - 4*sbTC[x1,x20,x11,x13] +
  2*sbTC[x1,x20,x11,x14] + 2*sbTC[x1,x20,x11,x17] - 4*sbTC[x1,x20,x11,x20] + 6*sbTC[x1,x20,x12,x1] -
  4*sbTC[x1,x20,x12,x2] - sbTC[x1,x20,x12,x3] + 7*sbTC[x1,x20,x12,x4] - 2*sbTC[x1,x20,x12,x5] -
  2*sbTC[x1,x20,x12,x8] + 4*sbTC[x1,x20,x12,x11] + 4*sbTC[x1,x20,x12,x12] - 2*sbTC[x1,x20,x12,x13] +
  4*sbTC[x1,x20,x12,x14] + 2*sbTC[x1,x20,x12,x17] - 4*sbTC[x1,x20,x12,x20] + 7*sbTC[x1,x20,x13,x3] -
  sbTC[x1,x20,x13,x4] - 4*sbTC[x1,x20,x13,x5] + 4*sbTC[x1,x20,x13,x6] + 2*sbTC[x1,x20,x13,x11] -
  2*sbTC[x1,x20,x13,x12] - 2*sbTC[x1,x20,x13,x15] + 2*sbTC[x1,x20,x13,x16] + 5*sbTC[x1,x20,x14,x3] -
  3*sbTC[x1,x20,x14,x4] + 2*sbTC[x1,x20,x14,x11] - 2*sbTC[x1,x20,x14,x12] - 2*sbTC[x1,x20,x14,x15] +
  2*sbTC[x1,x20,x14,x16] + 4*sbTC[x1,x20,x15,x1] + 2*sbTC[x1,x20,x15,x2] - 14*sbTC[x1,x20,x15,x3] +
  2*sbTC[x1,x20,x15,x4] + 6*sbTC[x1,x20,x15,x5] - 2*sbTC[x1,x20,x15,x6] - 6*sbTC[x1,x20,x15,x7] -
  4*sbTC[x1,x20,x15,x9] + 4*sbTC[x1,x20,x15,x13] - 2*sbTC[x1,x20,x15,x14] - 4*sbTC[x1,x20,x15,x15] -
  4*sbTC[x1,x20,x15,x16] + 4*sbTC[x1,x20,x15,x19] + 4*sbTC[x1,x20,x15,x20] - 6*sbTC[x1,x20,x16,x1] +
  4*sbTC[x1,x20,x16,x2] - 10*sbTC[x1,x20,x16,x3] - 6*sbTC[x1,x20,x16,x4] + 6*sbTC[x1,x20,x16,x5] +
  2*sbTC[x1,x20,x16,x6] - 6*sbTC[x1,x20,x16,x7] - 4*sbTC[x1,x20,x16,x9] + 2*sbTC[x1,x20,x16,x13] -
  4*sbTC[x1,x20,x16,x14] - 4*sbTC[x1,x20,x16,x15] - 4*sbTC[x1,x20,x16,x16] +
  4*sbTC[x1,x20,x16,x19] + 4*sbTC[x1,x20,x16,x20] + 8*sbTC[x1,x20,x17,x2] + 8*sbTC[x1,x20,x17,x3] +
  8*sbTC[x1,x20,x17,x6] - 8*sbTC[x1,x20,x17,x12] + 4*sbTC[x1,x20,x18,x3] + 4*sbTC[x1,x20,x18,x4] -
  4*sbTC[x1,x20,x18,x5] + 4*sbTC[x1,x20,x18,x6] - 20*sbTC[x1,x20,x19,x2] + 20*sbTC[x1,x20,x19,x3] -
  20*sbTC[x1,x20,x19,x5] + 20*sbTC[x1,x20,x19,x16] + 9*sbTC[x1,x20,x20,x3] +
  13*sbTC[x1,x20,x20,x4] - 11*sbTC[x1,x20,x20,x5] + 11*sbTC[x1,x20,x20,x6] + 3*sbTC[x1,x20,x20,x7] -
  8*sbTC[x1,x20,x20,x11] - 4*sbTC[x1,x20,x20,x12] + 8*sbTC[x1,x20,x20,x15] +
  4*sbTC[x1,x20,x20,x16] - sbTC[x1,x20,x20,x17] - 2*sbTC[x1,x20,x20,x19] - sbTC[x1,x22,x21,x1] -
  sbTC[x1,x22,x21,x2] + sbTC[x1,x22,x21,x3] + sbTC[x1,x22,x21,x4] - sbTC[x1,x22,x21,x17] +
  sbTC[x1,x22,x21,x18] + 2*sbTC[x1,x22,x22,x5] - sbTC[x1,x22,x22,x17] - sbTC[x1,x22,x22,x18] +
  2*sbTC[x1,x22,x23,x7] - sbTC[x1,x22,x23,x17] - sbTC[x1,x22,x23,x18] + sbTC[x1,x24,x24,x3] +
  sbTC[x1,x24,x24,x4] + sbTC[x1,x24,x24,x6] + sbTC[x1,x24,x24,x18] - 2*sbTC[x1,x24,x24,x19] +
  sbTC[x1,x24,x25,x3] + sbTC[x1,x24,x25,x4] + sbTC[x1,x24,x25,x7] + sbTC[x1,x24,x25,x18] -
  2*sbTC[x1,x24,x25,x19] - sbTC[x1,x24,x26,x1] - sbTC[x1,x24,x26,x2] - 3*sbTC[x1,x24,x26,x5] +
  sbTC[x1,x24,x26,x6] - sbTC[x1,x24,x26,x7] + sbTC[x1,x24,x26,x18] + 2*sbTC[x1,x24,x26,x19] +
  sbTC[x1,x26,x24,x3] + sbTC[x1,x26,x24,x4] + sbTC[x1,x26,x24,x6] + sbTC[x1,x26,x24,x18] -
  2*sbTC[x1,x26,x24,x19] + sbTC[x1,x26,x25,x3] + sbTC[x1,x26,x25,x4] + sbTC[x1,x26,x25,x7] +
  sbTC[x1,x26,x25,x18] - 2*sbTC[x1,x26,x25,x19] - sbTC[x1,x26,x26,x1] - sbTC[x1,x26,x26,x2] -
  3*sbTC[x1,x26,x26,x5] + sbTC[x1,x26,x26,x6] - sbTC[x1,x26,x26,x7] + sbTC[x1,x26,x26,x18] +
  2*sbTC[x1,x26,x26,x19] + 10*sbTC[x2,x1,x1,x3] + 14*sbTC[x2,x1,x1,x4] + 10*sbTC[x2,x1,x2,x3] +
  14*sbTC[x2,x1,x2,x4] + 14*sbTC[x2,x1,x3,x1] + 10*sbTC[x2,x1,x3,x2] + 16*sbTC[x2,x1,x3,x3] +
  16*sbTC[x2,x1,x3,x4] + 16*sbTC[x2,x1,x3,x6] + 4*sbTC[x2,x1,x3,x7] - 4*sbTC[x2,x1,x3,x12] +
  2*sbTC[x2,x1,x3,x13] - 6*sbTC[x2,x1,x3,x14] + 4*sbTC[x2,x1,x3,x18] - 8*sbTC[x2,x1,x3,x20] +
  14*sbTC[x2,x1,x4,x1] + 10*sbTC[x2,x1,x4,x2] + 16*sbTC[x2,x1,x4,x3] + 16*sbTC[x2,x1,x4,x4] +
  16*sbTC[x2,x1,x4,x6] + 4*sbTC[x2,x1,x4,x7] - 4*sbTC[x2,x1,x4,x12] + 2*sbTC[x2,x1,x4,x13] -
  6*sbTC[x2,x1,x4,x14] + 4*sbTC[x2,x1,x4,x18] - 8*sbTC[x2,x1,x4,x20] + 28*sbTC[x2,x1,x5,x3] +
  8*sbTC[x2,x1,x5,x4] - 4*sbTC[x2,x1,x5,x7] + 4*sbTC[x2,x1,x5,x10] - 8*sbTC[x2,x1,x5,x13] +
  8*sbTC[x2,x1,x5,x14] + 4*sbTC[x2,x1,x5,x16] - 4*sbTC[x2,x1,x5,x18] + 16*sbTC[x2,x1,x6,x3] +
  16*sbTC[x2,x1,x6,x4] + 4*sbTC[x2,x1,x6,x7] - 4*sbTC[x2,x1,x6,x10] - 4*sbTC[x2,x1,x6,x12] +
  8*sbTC[x2,x1,x6,x13] - 8*sbTC[x2,x1,x6,x14] + 4*sbTC[x2,x1,x6,x18] + 4*sbTC[x2,x1,x7,x3] +
  4*sbTC[x2,x1,x7,x4] - 4*sbTC[x2,x1,x7,x5] + 4*sbTC[x2,x1,x7,x6] - 4*sbTC[x2,x1,x7,x12] +
  4*sbTC[x2,x1,x7,x16] - 4*sbTC[x2,x1,x8,x4] - 4*sbTC[x2,x1,x8,x7] + 4*sbTC[x2,x1,x8,x12] +
  4*sbTC[x2,x1,x9,x7] - 4*sbTC[x2,x1,x9,x16] - 16*sbTC[x2,x1,x10,x5] + 16*sbTC[x2,x1,x10,x6] -
  6*sbTC[x2,x1,x13,x3] + 2*sbTC[x2,x1,x13,x4] - 6*sbTC[x2,x1,x14,x3] + 2*sbTC[x2,x1,x14,x4] -
  12*sbTC[x2,x1,x18,x3] - 12*sbTC[x2,x1,x18,x4] + 12*sbTC[x2,x1,x18,x5] - 12*sbTC[x2,x1,x18,x6] -
  12*sbTC[x2,x1,x20,x3] - 8*sbTC[x2,x1,x20,x4] + 4*sbTC[x2,x1,x20,x5] - 4*sbTC[x2,x1,x20,x6] +
  4*sbTC[x2,x1,x20,x12] - 4*sbTC[x2,x1,x20,x16] + 10*sbTC[x2,x2,x1,x3] + 14*sbTC[x2,x2,x1,x4] +
  10*sbTC[x2,x2,x2,x3] + 14*sbTC[x2,x2,x2,x4] + 14*sbTC[x2,x2,x3,x1] + 10*sbTC[x2,x2,x3,x2] +
  16*sbTC[x2,x2,x3,x3] + 16*sbTC[x2,x2,x3,x4] + 16*sbTC[x2,x2,x3,x6] + 4*sbTC[x2,x2,x3,x7] -
  4*sbTC[x2,x2,x3,x12] + 2*sbTC[x2,x2,x3,x13] - 6*sbTC[x2,x2,x3,x14] + 4*sbTC[x2,x2,x3,x18] -
  8*sbTC[x2,x2,x3,x20] + 14*sbTC[x2,x2,x4,x1] + 10*sbTC[x2,x2,x4,x2] + 16*sbTC[x2,x2,x4,x3] +
  16*sbTC[x2,x2,x4,x4] + 16*sbTC[x2,x2,x4,x6] + 4*sbTC[x2,x2,x4,x7] - 4*sbTC[x2,x2,x4,x12] +
  2*sbTC[x2,x2,x4,x13] - 6*sbTC[x2,x2,x4,x14] + 4*sbTC[x2,x2,x4,x18] - 8*sbTC[x2,x2,x4,x20] +
  28*sbTC[x2,x2,x5,x3] + 8*sbTC[x2,x2,x5,x4] - 4*sbTC[x2,x2,x5,x7] + 4*sbTC[x2,x2,x5,x10] -
  8*sbTC[x2,x2,x5,x13] + 8*sbTC[x2,x2,x5,x14] + 4*sbTC[x2,x2,x5,x16] - 4*sbTC[x2,x2,x5,x18] +
  16*sbTC[x2,x2,x6,x3] + 16*sbTC[x2,x2,x6,x4] + 4*sbTC[x2,x2,x6,x7] - 4*sbTC[x2,x2,x6,x10] -
  4*sbTC[x2,x2,x6,x12] + 8*sbTC[x2,x2,x6,x13] - 8*sbTC[x2,x2,x6,x14] + 4*sbTC[x2,x2,x6,x18] +
  4*sbTC[x2,x2,x7,x3] + 4*sbTC[x2,x2,x7,x4] - 4*sbTC[x2,x2,x7,x5] + 4*sbTC[x2,x2,x7,x6] -
  4*sbTC[x2,x2,x7,x12] + 4*sbTC[x2,x2,x7,x16] - 4*sbTC[x2,x2,x8,x4] - 4*sbTC[x2,x2,x8,x7] +
  4*sbTC[x2,x2,x8,x12] + 4*sbTC[x2,x2,x9,x7] - 4*sbTC[x2,x2,x9,x16] - 16*sbTC[x2,x2,x10,x5] +
  16*sbTC[x2,x2,x10,x6] - 6*sbTC[x2,x2,x13,x3] + 2*sbTC[x2,x2,x13,x4] - 6*sbTC[x2,x2,x14,x3] +
  2*sbTC[x2,x2,x14,x4] - 12*sbTC[x2,x2,x18,x3] - 12*sbTC[x2,x2,x18,x4] + 12*sbTC[x2,x2,x18,x5] -
  12*sbTC[x2,x2,x18,x6] - 12*sbTC[x2,x2,x20,x3] - 8*sbTC[x2,x2,x20,x4] + 4*sbTC[x2,x2,x20,x5] -
  4*sbTC[x2,x2,x20,x6] + 4*sbTC[x2,x2,x20,x12] - 4*sbTC[x2,x2,x20,x16] + 10*sbTC[x2,x3,x1,x1] +
  14*sbTC[x2,x3,x1,x2] + 12*sbTC[x2,x3,x1,x3] + 14*sbTC[x2,x3,x1,x4] + 16*sbTC[x2,x3,x1,x6] +
  2*sbTC[x2,x3,x1,x7] - 2*sbTC[x2,x3,x1,x10] + 2*sbTC[x2,x3,x1,x11] - 6*sbTC[x2,x3,x1,x12] +
  4*sbTC[x2,x3,x1,x13] - 4*sbTC[x2,x3,x1,x14] + sbTC[x2,x3,x1,x17] + 3*sbTC[x2,x3,x1,x18] -
  8*sbTC[x2,x3,x1,x20] + 14*sbTC[x2,x3,x2,x1] + 10*sbTC[x2,x3,x2,x2] + 16*sbTC[x2,x3,x2,x3] +
  16*sbTC[x2,x3,x2,x4] + 16*sbTC[x2,x3,x2,x6] + 2*sbTC[x2,x3,x2,x7] - 4*sbTC[x2,x3,x2,x12] +
  2*sbTC[x2,x3,x2,x13] - 6*sbTC[x2,x3,x2,x14] + sbTC[x2,x3,x2,x17] + 5*sbTC[x2,x3,x2,x18] -
  8*sbTC[x2,x3,x2,x20] + 16*sbTC[x2,x3,x3,x1] + 16*sbTC[x2,x3,x3,x2] + 18*sbTC[x2,x3,x3,x3] +
  16*sbTC[x2,x3,x3,x4] - 2*sbTC[x2,x3,x3,x5] + 24*sbTC[x2,x3,x3,x6] + 10*sbTC[x2,x3,x3,x7] -
  2*sbTC[x2,x3,x3,x11] - 10*sbTC[x2,x3,x3,x12] + 2*sbTC[x2,x3,x3,x13] - 2*sbTC[x2,x3,x3,x14] +
  3*sbTC[x2,x3,x3,x17] + sbTC[x2,x3,x3,x18] - 12*sbTC[x2,x3,x3,x20] + 14*sbTC[x2,x3,x4,x1] +
  12*sbTC[x2,x3,x4,x2] + 16*sbTC[x2,x3,x4,x3] + 18*sbTC[x2,x3,x4,x4] - 2*sbTC[x2,x3,x4,x5] +
  24*sbTC[x2,x3,x4,x6] + 10*sbTC[x2,x3,x4,x7] - 2*sbTC[x2,x3,x4,x8] - 2*sbTC[x2,x3,x4,x11] -
  8*sbTC[x2,x3,x4,x12] + 2*sbTC[x2,x3,x4,x13] + 3*sbTC[x2,x3,x4,x17] - sbTC[x2,x3,x4,x18] -
  12*sbTC[x2,x3,x4,x20] + 11*sbTC[x2,x3,x5,x3] + 5*sbTC[x2,x3,x5,x4] - 2*sbTC[x2,x3,x5,x10] -
  2*sbTC[x2,x3,x5,x11] + 2*sbTC[x2,x3,x5,x12] + sbTC[x2,x3,x5,x13] - 3*sbTC[x2,x3,x5,x14] -
  2*sbTC[x2,x3,x5,x15] + 6*sbTC[x2,x3,x5,x16] + 4*sbTC[x2,x3,x5,x18] - 4*sbTC[x2,x3,x5,x19] +
  16*sbTC[x2,x3,x6,x1] + 16*sbTC[x2,x3,x6,x2] + 24*sbTC[x2,x3,x6,x3] + 24*sbTC[x2,x3,x6,x4] -
  2*sbTC[x2,x3,x6,x5] + 16*sbTC[x2,x3,x6,x6] + 10*sbTC[x2,x3,x6,x7] - 5*sbTC[x2,x3,x6,x11] -
  9*sbTC[x2,x3,x6,x12] + 3*sbTC[x2,x3,x6,x13] - 5*sbTC[x2,x3,x6,x14] + 4*sbTC[x2,x3,x6,x17] +
  4*sbTC[x2,x3,x6,x18] - 8*sbTC[x2,x3,x6,x20] + 7*sbTC[x2,x3,x7,x1] - 3*sbTC[x2,x3,x7,x2] +
  10*sbTC[x2,x3,x7,x3] + 10*sbTC[x2,x3,x7,x4] - 2*sbTC[x2,x3,x7,x5] + 8*sbTC[x2,x3,x7,x6] +
  12*sbTC[x2,x3,x7,x7] - 2*sbTC[x2,x3,x7,x8] - sbTC[x2,x3,x7,x11] - 3*sbTC[x2,x3,x7,x12] -
  2*sbTC[x2,x3,x7,x14] - 2*sbTC[x2,x3,x7,x15] + 10*sbTC[x2,x3,x7,x16] + 2*sbTC[x2,x3,x7,x17] -
  4*sbTC[x2,x3,x7,x19] - 8*sbTC[x2,x3,x7,x20] - 3*sbTC[x2,x3,x8,x3] - 3*sbTC[x2,x3,x8,x4] -
  6*sbTC[x2,x3,x8,x7] + 3*sbTC[x2,x3,x8,x11] + 3*sbTC[x2,x3,x8,x12] + 2*sbTC[x2,x3,x9,x5] +
  2*sbTC[x2,x3,x9,x7] + 2*sbTC[x2,x3,x9,x15] - 6*sbTC[x2,x3,x9,x16] + sbTC[x2,x3,x10,x1] -
  sbTC[x2,x3,x10,x2] - 4*sbTC[x2,x3,x10,x5] + 4*sbTC[x2,x3,x10,x6] - sbTC[x2,x3,x10,x13] +
  sbTC[x2,x3,x10,x14] + 6*sbTC[x2,x3,x11,x1] + sbTC[x2,x3,x11,x3] + 3*sbTC[x2,x3,x11,x4] -
  2*sbTC[x2,x3,x11,x5] + 2*sbTC[x2,x3,x11,x6] - 4*sbTC[x2,x3,x11,x11] - 4*sbTC[x2,x3,x11,x12] +
  2*sbTC[x2,x3,x11,x13] - 2*sbTC[x2,x3,x11,x17] + 4*sbTC[x2,x3,x11,x20] - 6*sbTC[x2,x3,x12,x1] +
  4*sbTC[x2,x3,x12,x2] + sbTC[x2,x3,x12,x3] - 7*sbTC[x2,x3,x12,x4] + 2*sbTC[x2,x3,x12,x5] +
  2*sbTC[x2,x3,x12,x8] - 4*sbTC[x2,x3,x12,x11] - 4*sbTC[x2,x3,x12,x12] + 2*sbTC[x2,x3,x12,x13] -
  4*sbTC[x2,x3,x12,x14] - 2*sbTC[x2,x3,x12,x17] + 4*sbTC[x2,x3,x12,x20] + sbTC[x2,x3,x13,x1] +
  sbTC[x2,x3,x13,x2] + 6*sbTC[x2,x3,x13,x3] + 2*sbTC[x2,x3,x13,x4] - 4*sbTC[x2,x3,x13,x5] +
  4*sbTC[x2,x3,x13,x6] + 2*sbTC[x2,x3,x13,x10] - 2*sbTC[x2,x3,x13,x11] + 2*sbTC[x2,x3,x13,x12] +
  2*sbTC[x2,x3,x13,x14] - 4*sbTC[x2,x3,x13,x18] - sbTC[x2,x3,x14,x1] - 5*sbTC[x2,x3,x14,x2] -
  2*sbTC[x2,x3,x14,x3] + 2*sbTC[x2,x3,x14,x4] - 6*sbTC[x2,x3,x14,x5] + 2*sbTC[x2,x3,x14,x6] -
  2*sbTC[x2,x3,x14,x7] - 2*sbTC[x2,x3,x14,x12] + 2*sbTC[x2,x3,x14,x13] + 4*sbTC[x2,x3,x14,x14] +
  4*sbTC[x2,x3,x14,x16] - 2*sbTC[x2,x3,x14,x18] - 8*sbTC[x2,x3,x17,x2] - 8*sbTC[x2,x3,x17,x3] -
  8*sbTC[x2,x3,x17,x6] + 8*sbTC[x2,x3,x17,x12] + 8*sbTC[x2,x3,x18,x1] - 16*sbTC[x2,x3,x18,x3] -
  8*sbTC[x2,x3,x18,x4] + 16*sbTC[x2,x3,x18,x5] - 8*sbTC[x2,x3,x18,x6] - 8*sbTC[x2,x3,x18,x14] -
  16*sbTC[x2,x3,x20,x1] - 2*sbTC[x2,x3,x20,x2] - 12*sbTC[x2,x3,x20,x3] - 14*sbTC[x2,x3,x20,x4] -
  10*sbTC[x2,x3,x20,x6] - 8*sbTC[x2,x3,x20,x7] + 7*sbTC[x2,x3,x20,x11] + 5*sbTC[x2,x3,x20,x12] -
  5*sbTC[x2,x3,x20,x13] + 9*sbTC[x2,x3,x20,x14] + 2*sbTC[x2,x3,x20,x15] - 10*sbTC[x2,x3,x20,x16] -
  sbTC[x2,x3,x20,x17] - sbTC[x2,x3,x20,x18] + 4*sbTC[x2,x3,x20,x19] + 4*sbTC[x2,x3,x20,x20] +
  14*sbTC[x2,x4,x1,x1] + 10*sbTC[x2,x4,x1,x2] + 16*sbTC[x2,x4,x1,x3] + 16*sbTC[x2,x4,x1,x4] +
  16*sbTC[x2,x4,x1,x6] + 2*sbTC[x2,x4,x1,x7] - 4*sbTC[x2,x4,x1,x12] + 2*sbTC[x2,x4,x1,x13] -
  6*sbTC[x2,x4,x1,x14] + sbTC[x2,x4,x1,x17] + 5*sbTC[x2,x4,x1,x18] - 8*sbTC[x2,x4,x1,x20] +
  10*sbTC[x2,x4,x2,x1] + 14*sbTC[x2,x4,x2,x2] + 12*sbTC[x2,x4,x2,x3] + 14*sbTC[x2,x4,x2,x4] +
  16*sbTC[x2,x4,x2,x6] + 2*sbTC[x2,x4,x2,x7] - 2*sbTC[x2,x4,x2,x10] + 2*sbTC[x2,x4,x2,x11] -
  6*sbTC[x2,x4,x2,x12] + 4*sbTC[x2,x4,x2,x13] - 4*sbTC[x2,x4,x2,x14] + sbTC[x2,x4,x2,x17] +
  3*sbTC[x2,x4,x2,x18] - 8*sbTC[x2,x4,x2,x20] + 14*sbTC[x2,x4,x3,x1] + 12*sbTC[x2,x4,x3,x2] +
  16*sbTC[x2,x4,x3,x3] + 18*sbTC[x2,x4,x3,x4] - 2*sbTC[x2,x4,x3,x5] + 24*sbTC[x2,x4,x3,x6] +
  10*sbTC[x2,x4,x3,x7] - 2*sbTC[x2,x4,x3,x8] - 2*sbTC[x2,x4,x3,x11] - 8*sbTC[x2,x4,x3,x12] +
  2*sbTC[x2,x4,x3,x13] + 3*sbTC[x2,x4,x3,x17] - sbTC[x2,x4,x3,x18] - 12*sbTC[x2,x4,x3,x20] +
  16*sbTC[x2,x4,x4,x1] + 16*sbTC[x2,x4,x4,x2] + 18*sbTC[x2,x4,x4,x3] + 16*sbTC[x2,x4,x4,x4] -
  2*sbTC[x2,x4,x4,x5] + 24*sbTC[x2,x4,x4,x6] + 10*sbTC[x2,x4,x4,x7] - 2*sbTC[x2,x4,x4,x11] -
  10*sbTC[x2,x4,x4,x12] + 2*sbTC[x2,x4,x4,x13] - 2*sbTC[x2,x4,x4,x14] + 3*sbTC[x2,x4,x4,x17] +
  sbTC[x2,x4,x4,x18] - 12*sbTC[x2,x4,x4,x20] + 11*sbTC[x2,x4,x5,x3] + 5*sbTC[x2,x4,x5,x4] -
  2*sbTC[x2,x4,x5,x10] - 2*sbTC[x2,x4,x5,x11] + 2*sbTC[x2,x4,x5,x12] + sbTC[x2,x4,x5,x13] -
  3*sbTC[x2,x4,x5,x14] - 2*sbTC[x2,x4,x5,x15] + 6*sbTC[x2,x4,x5,x16] + 4*sbTC[x2,x4,x5,x18] -
  4*sbTC[x2,x4,x5,x19] + 16*sbTC[x2,x4,x6,x1] + 16*sbTC[x2,x4,x6,x2] + 24*sbTC[x2,x4,x6,x3] +
  24*sbTC[x2,x4,x6,x4] - 2*sbTC[x2,x4,x6,x5] + 16*sbTC[x2,x4,x6,x6] + 10*sbTC[x2,x4,x6,x7] -
  5*sbTC[x2,x4,x6,x11] - 9*sbTC[x2,x4,x6,x12] + 3*sbTC[x2,x4,x6,x13] - 5*sbTC[x2,x4,x6,x14] +
  4*sbTC[x2,x4,x6,x17] + 4*sbTC[x2,x4,x6,x18] - 8*sbTC[x2,x4,x6,x20] + 7*sbTC[x2,x4,x7,x1] -
  3*sbTC[x2,x4,x7,x2] + 10*sbTC[x2,x4,x7,x3] + 10*sbTC[x2,x4,x7,x4] - 2*sbTC[x2,x4,x7,x5] +
  8*sbTC[x2,x4,x7,x6] + 12*sbTC[x2,x4,x7,x7] - 2*sbTC[x2,x4,x7,x8] - sbTC[x2,x4,x7,x11] -
  3*sbTC[x2,x4,x7,x12] - 2*sbTC[x2,x4,x7,x14] - 2*sbTC[x2,x4,x7,x15] + 10*sbTC[x2,x4,x7,x16] +
  2*sbTC[x2,x4,x7,x17] - 4*sbTC[x2,x4,x7,x19] - 8*sbTC[x2,x4,x7,x20] - 3*sbTC[x2,x4,x8,x3] -
  3*sbTC[x2,x4,x8,x4] - 6*sbTC[x2,x4,x8,x7] + 3*sbTC[x2,x4,x8,x11] + 3*sbTC[x2,x4,x8,x12] +
  2*sbTC[x2,x4,x9,x5] + 2*sbTC[x2,x4,x9,x7] + 2*sbTC[x2,x4,x9,x15] - 6*sbTC[x2,x4,x9,x16] +
  sbTC[x2,x4,x10,x1] - sbTC[x2,x4,x10,x2] - 4*sbTC[x2,x4,x10,x5] + 4*sbTC[x2,x4,x10,x6] -
  sbTC[x2,x4,x10,x13] + sbTC[x2,x4,x10,x14] + 4*sbTC[x2,x4,x11,x1] + 2*sbTC[x2,x4,x11,x2] -
  sbTC[x2,x4,x11,x3] + 3*sbTC[x2,x4,x11,x4] - 2*sbTC[x2,x4,x11,x5] + 2*sbTC[x2,x4,x11,x8] -
  4*sbTC[x2,x4,x11,x11] - 4*sbTC[x2,x4,x11,x12] + 4*sbTC[x2,x4,x11,x13] - 2*sbTC[x2,x4,x11,x14] -
  2*sbTC[x2,x4,x11,x17] + 4*sbTC[x2,x4,x11,x20] - 4*sbTC[x2,x4,x12,x1] + 2*sbTC[x2,x4,x12,x2] +
  3*sbTC[x2,x4,x12,x3] - 7*sbTC[x2,x4,x12,x4] + 2*sbTC[x2,x4,x12,x5] + 2*sbTC[x2,x4,x12,x6] -
  4*sbTC[x2,x4,x12,x11] - 4*sbTC[x2,x4,x12,x12] - 2*sbTC[x2,x4,x12,x14] - 2*sbTC[x2,x4,x12,x17] +
  4*sbTC[x2,x4,x12,x20] + sbTC[x2,x4,x13,x1] + sbTC[x2,x4,x13,x2] + 4*sbTC[x2,x4,x13,x3] +
  2*sbTC[x2,x4,x13,x4] - 4*sbTC[x2,x4,x13,x5] + 4*sbTC[x2,x4,x13,x6] + 2*sbTC[x2,x4,x13,x14] -
  2*sbTC[x2,x4,x13,x18] - sbTC[x2,x4,x14,x1] - 5*sbTC[x2,x4,x14,x2] + 2*sbTC[x2,x4,x14,x4] -
  6*sbTC[x2,x4,x14,x5] + 2*sbTC[x2,x4,x14,x6] - 2*sbTC[x2,x4,x14,x7] + 2*sbTC[x2,x4,x14,x10] -
  2*sbTC[x2,x4,x14,x11] + 2*sbTC[x2,x4,x14,x13] + 4*sbTC[x2,x4,x14,x14] + 4*sbTC[x2,x4,x14,x16] -
  4*sbTC[x2,x4,x14,x18] - 8*sbTC[x2,x4,x17,x2] - 8*sbTC[x2,x4,x17,x3] - 8*sbTC[x2,x4,x17,x6] +
  8*sbTC[x2,x4,x17,x12] + 8*sbTC[x2,x4,x18,x1] - 16*sbTC[x2,x4,x18,x3] - 8*sbTC[x2,x4,x18,x4] +
  16*sbTC[x2,x4,x18,x5] - 8*sbTC[x2,x4,x18,x6] - 8*sbTC[x2,x4,x18,x14] - 16*sbTC[x2,x4,x20,x1] -
  2*sbTC[x2,x4,x20,x2] - 12*sbTC[x2,x4,x20,x3] - 14*sbTC[x2,x4,x20,x4] - 10*sbTC[x2,x4,x20,x6] -
  8*sbTC[x2,x4,x20,x7] + 7*sbTC[x2,x4,x20,x11] + 5*sbTC[x2,x4,x20,x12] - 5*sbTC[x2,x4,x20,x13] +
  9*sbTC[x2,x4,x20,x14] + 2*sbTC[x2,x4,x20,x15] - 10*sbTC[x2,x4,x20,x16] - sbTC[x2,x4,x20,x17] -
  sbTC[x2,x4,x20,x18] + 4*sbTC[x2,x4,x20,x19] + 4*sbTC[x2,x4,x20,x20] + 27*sbTC[x2,x5,x1,x3] +
  7*sbTC[x2,x5,x1,x4] - 5*sbTC[x2,x5,x1,x7] + 4*sbTC[x2,x5,x1,x10] - 8*sbTC[x2,x5,x1,x13] +
  8*sbTC[x2,x5,x1,x14] + 4*sbTC[x2,x5,x1,x16] - 5*sbTC[x2,x5,x1,x18] + 2*sbTC[x2,x5,x1,x19] +
  27*sbTC[x2,x5,x2,x3] + 7*sbTC[x2,x5,x2,x4] - 5*sbTC[x2,x5,x2,x7] + 4*sbTC[x2,x5,x2,x10] -
  8*sbTC[x2,x5,x2,x13] + 8*sbTC[x2,x5,x2,x14] + 4*sbTC[x2,x5,x2,x16] - 5*sbTC[x2,x5,x2,x18] +
  2*sbTC[x2,x5,x2,x19] + 23*sbTC[x2,x5,x3,x1] + 9*sbTC[x2,x5,x3,x2] + 30*sbTC[x2,x5,x3,x3] +
  16*sbTC[x2,x5,x3,x4] - 3*sbTC[x2,x5,x3,x5] + 10*sbTC[x2,x5,x3,x6] + 6*sbTC[x2,x5,x3,x7] -
  3*sbTC[x2,x5,x3,x13] - 5*sbTC[x2,x5,x3,x14] - 2*sbTC[x2,x5,x3,x15] + 6*sbTC[x2,x5,x3,x16] -
  2*sbTC[x2,x5,x3,x17] + 3*sbTC[x2,x5,x3,x18] - 2*sbTC[x2,x5,x3,x19] - 4*sbTC[x2,x5,x3,x20] +
  9*sbTC[x2,x5,x4,x1] - sbTC[x2,x5,x4,x2] + 16*sbTC[x2,x5,x4,x3] + 10*sbTC[x2,x5,x4,x4] -
  7*sbTC[x2,x5,x4,x5] + 10*sbTC[x2,x5,x4,x6] + 2*sbTC[x2,x5,x4,x7] - 4*sbTC[x2,x5,x4,x12] -
  sbTC[x2,x5,x4,x13] - 3*sbTC[x2,x5,x4,x14] - 2*sbTC[x2,x5,x4,x15] + 14*sbTC[x2,x5,x4,x16] -
  2*sbTC[x2,x5,x4,x17] + 3*sbTC[x2,x5,x4,x18] - 2*sbTC[x2,x5,x4,x19] - 4*sbTC[x2,x5,x4,x20] +
  16*sbTC[x2,x5,x5,x3] - sbTC[x2,x5,x5,x6] - 21*sbTC[x2,x5,x5,x7] + 6*sbTC[x2,x5,x5,x10] -
  10*sbTC[x2,x5,x5,x13] + 10*sbTC[x2,x5,x5,x14] + 10*sbTC[x2,x5,x5,x15] + 6*sbTC[x2,x5,x5,x16] -
  8*sbTC[x2,x5,x5,x18] + 8*sbTC[x2,x5,x5,x19] + 10*sbTC[x2,x5,x6,x3] + 10*sbTC[x2,x5,x6,x4] +
  6*sbTC[x2,x5,x6,x7] + 2*sbTC[x2,x5,x6,x10] - 4*sbTC[x2,x5,x6,x12] - 2*sbTC[x2,x5,x6,x13] +
  2*sbTC[x2,x5,x6,x14] + 2*sbTC[x2,x5,x6,x15] - 2*sbTC[x2,x5,x6,x16] - 2*sbTC[x2,x5,x6,x17] -
  2*sbTC[x2,x5,x6,x18] - 6*sbTC[x2,x5,x7,x1] - 10*sbTC[x2,x5,x7,x2] + 6*sbTC[x2,x5,x7,x3] +
  2*sbTC[x2,x5,x7,x4] - 16*sbTC[x2,x5,x7,x5] - 12*sbTC[x2,x5,x7,x7] - 2*sbTC[x2,x5,x7,x10] +
  4*sbTC[x2,x5,x7,x14] + 2*sbTC[x2,x5,x7,x15] + 6*sbTC[x2,x5,x7,x16] - 2*sbTC[x2,x5,x7,x17] +
  4*sbTC[x2,x5,x7,x19] + 8*sbTC[x2,x5,x7,x20] - 4*sbTC[x2,x5,x8,x4] + sbTC[x2,x5,x8,x6] -
  5*sbTC[x2,x5,x8,x7] + 4*sbTC[x2,x5,x8,x12] + 8*sbTC[x2,x5,x9,x7] - 6*sbTC[x2,x5,x9,x15] -
  2*sbTC[x2,x5,x9,x16] - 2*sbTC[x2,x5,x10,x1] + 6*sbTC[x2,x5,x10,x2] - 18*sbTC[x2,x5,x10,x5] +
  22*sbTC[x2,x5,x10,x6] + 2*sbTC[x2,x5,x10,x13] - 6*sbTC[x2,x5,x10,x14] - 2*sbTC[x2,x5,x13,x1] -
  6*sbTC[x2,x5,x13,x2] - 23*sbTC[x2,x5,x13,x3] - sbTC[x2,x5,x13,x4] + 10*sbTC[x2,x5,x13,x5] -
  14*sbTC[x2,x5,x13,x6] - 4*sbTC[x2,x5,x13,x10] + 4*sbTC[x2,x5,x13,x13] + 4*sbTC[x2,x5,x13,x18] +
  2*sbTC[x2,x5,x14,x1] + 6*sbTC[x2,x5,x14,x2] - 5*sbTC[x2,x5,x14,x3] - 3*sbTC[x2,x5,x14,x4] +
  14*sbTC[x2,x5,x14,x5] - 10*sbTC[x2,x5,x14,x6] + 4*sbTC[x2,x5,x14,x7] - 4*sbTC[x2,x5,x14,x10] +
  4*sbTC[x2,x5,x14,x12] - 4*sbTC[x2,x5,x14,x14] - 8*sbTC[x2,x5,x14,x16] + 4*sbTC[x2,x5,x14,x18] -
  6*sbTC[x2,x5,x15,x1] + 10*sbTC[x2,x5,x15,x3] - 2*sbTC[x2,x5,x15,x4] - 2*sbTC[x2,x5,x15,x5] +
  2*sbTC[x2,x5,x15,x6] + 6*sbTC[x2,x5,x15,x7] - 2*sbTC[x2,x5,x15,x13] + 4*sbTC[x2,x5,x15,x15] +
  4*sbTC[x2,x5,x15,x16] - 4*sbTC[x2,x5,x15,x19] - 4*sbTC[x2,x5,x15,x20] + 4*sbTC[x2,x5,x16,x1] -
  2*sbTC[x2,x5,x16,x2] + 6*sbTC[x2,x5,x16,x3] + 6*sbTC[x2,x5,x16,x4] - 2*sbTC[x2,x5,x16,x5] -
  2*sbTC[x2,x5,x16,x6] + 6*sbTC[x2,x5,x16,x7] + 2*sbTC[x2,x5,x16,x14] + 4*sbTC[x2,x5,x16,x15] +
  4*sbTC[x2,x5,x16,x16] - 4*sbTC[x2,x5,x16,x19] - 4*sbTC[x2,x5,x16,x20] - 8*sbTC[x2,x5,x18,x1] +
  12*sbTC[x2,x5,x18,x3] + 4*sbTC[x2,x5,x18,x4] - 12*sbTC[x2,x5,x18,x5] + 4*sbTC[x2,x5,x18,x6] +
  8*sbTC[x2,x5,x18,x14] + 20*sbTC[x2,x5,x19,x2] - 20*sbTC[x2,x5,x19,x3] + 20*sbTC[x2,x5,x19,x5] -
  20*sbTC[x2,x5,x19,x16] + 9*sbTC[x2,x5,x20,x1] - 7*sbTC[x2,x5,x20,x2] - 6*sbTC[x2,x5,x20,x3] -
  6*sbTC[x2,x5,x20,x4] + 3*sbTC[x2,x5,x20,x5] - sbTC[x2,x5,x20,x6] + 5*sbTC[x2,x5,x20,x7] +
  6*sbTC[x2,x5,x20,x13] - 10*sbTC[x2,x5,x20,x14] - 10*sbTC[x2,x5,x20,x15] + 6*sbTC[x2,x5,x20,x16] +
  2*sbTC[x2,x5,x20,x17] + sbTC[x2,x5,x20,x18] - 2*sbTC[x2,x5,x20,x19] + 16*sbTC[x2,x6,x1,x3] +
  16*sbTC[x2,x6,x1,x4] + 2*sbTC[x2,x6,x1,x7] - 4*sbTC[x2,x6,x1,x10] - 4*sbTC[x2,x6,x1,x12] +
  8*sbTC[x2,x6,x1,x13] - 8*sbTC[x2,x6,x1,x14] + sbTC[x2,x6,x1,x17] + 5*sbTC[x2,x6,x1,x18] +
  16*sbTC[x2,x6,x2,x3] + 16*sbTC[x2,x6,x2,x4] + 2*sbTC[x2,x6,x2,x7] - 4*sbTC[x2,x6,x2,x10] -
  4*sbTC[x2,x6,x2,x12] + 8*sbTC[x2,x6,x2,x13] - 8*sbTC[x2,x6,x2,x14] + sbTC[x2,x6,x2,x17] +
  5*sbTC[x2,x6,x2,x18] + 16*sbTC[x2,x6,x3,x1] + 16*sbTC[x2,x6,x3,x2] + 24*sbTC[x2,x6,x3,x3] +
  24*sbTC[x2,x6,x3,x4] - 2*sbTC[x2,x6,x3,x5] + 16*sbTC[x2,x6,x3,x6] + 12*sbTC[x2,x6,x3,x7] -
  5*sbTC[x2,x6,x3,x11] - 9*sbTC[x2,x6,x3,x12] + 3*sbTC[x2,x6,x3,x13] - 5*sbTC[x2,x6,x3,x14] +
  3*sbTC[x2,x6,x3,x17] + 3*sbTC[x2,x6,x3,x18] - 8*sbTC[x2,x6,x3,x20] + 16*sbTC[x2,x6,x4,x1] +
  16*sbTC[x2,x6,x4,x2] + 24*sbTC[x2,x6,x4,x3] + 24*sbTC[x2,x6,x4,x4] - 2*sbTC[x2,x6,x4,x5] +
  16*sbTC[x2,x6,x4,x6] + 12*sbTC[x2,x6,x4,x7] - 5*sbTC[x2,x6,x4,x11] - 9*sbTC[x2,x6,x4,x12] +
  3*sbTC[x2,x6,x4,x13] - 5*sbTC[x2,x6,x4,x14] + 3*sbTC[x2,x6,x4,x17] + 3*sbTC[x2,x6,x4,x18] -
  8*sbTC[x2,x6,x4,x20] + 12*sbTC[x2,x6,x5,x3] + 8*sbTC[x2,x6,x5,x4] - 2*sbTC[x2,x6,x5,x10] -
  2*sbTC[x2,x6,x5,x11] + 2*sbTC[x2,x6,x5,x12] + 2*sbTC[x2,x6,x5,x13] - 2*sbTC[x2,x6,x5,x14] +
  4*sbTC[x2,x6,x5,x16] + 2*sbTC[x2,x6,x5,x18] - 4*sbTC[x2,x6,x5,x19] + 16*sbTC[x2,x6,x6,x3] +
  16*sbTC[x2,x6,x6,x4] - 2*sbTC[x2,x6,x6,x5] + 12*sbTC[x2,x6,x6,x7] - 6*sbTC[x2,x6,x6,x10] -
  10*sbTC[x2,x6,x6,x11] - 6*sbTC[x2,x6,x6,x12] + 10*sbTC[x2,x6,x6,x13] - 10*sbTC[x2,x6,x6,x14] +
  4*sbTC[x2,x6,x6,x17] + 8*sbTC[x2,x6,x6,x18] + 6*sbTC[x2,x6,x7,x1] - 2*sbTC[x2,x6,x7,x2] +
  12*sbTC[x2,x6,x7,x3] + 12*sbTC[x2,x6,x7,x4] - 6*sbTC[x2,x6,x7,x5] + 10*sbTC[x2,x6,x7,x6] +
  12*sbTC[x2,x6,x7,x7] + 2*sbTC[x2,x6,x7,x10] - 2*sbTC[x2,x6,x7,x11] - 6*sbTC[x2,x6,x7,x12] -
  4*sbTC[x2,x6,x7,x14] + 12*sbTC[x2,x6,x7,x16] + 2*sbTC[x2,x6,x7,x17] - 4*sbTC[x2,x6,x7,x19] -
  8*sbTC[x2,x6,x7,x20] - 6*sbTC[x2,x6,x8,x3] - 2*sbTC[x2,x6,x8,x4] - 8*sbTC[x2,x6,x8,x7] +
  6*sbTC[x2,x6,x8,x11] + 2*sbTC[x2,x6,x8,x12] + 2*sbTC[x2,x6,x9,x5] + 2*sbTC[x2,x6,x9,x7] -
  4*sbTC[x2,x6,x9,x16] + 2*sbTC[x2,x6,x10,x1] - 6*sbTC[x2,x6,x10,x2] + 2*sbTC[x2,x6,x10,x5] -
  6*sbTC[x2,x6,x10,x6] - 2*sbTC[x2,x6,x10,x13] + 6*sbTC[x2,x6,x10,x14] + 6*sbTC[x2,x6,x11,x1] +
  sbTC[x2,x6,x11,x3] + 3*sbTC[x2,x6,x11,x4] - 2*sbTC[x2,x6,x11,x5] + 2*sbTC[x2,x6,x11,x6] -
  4*sbTC[x2,x6,x11,x11] - 4*sbTC[x2,x6,x11,x12] + 2*sbTC[x2,x6,x11,x13] - 2*sbTC[x2,x6,x11,x17] +
  4*sbTC[x2,x6,x11,x20] - 4*sbTC[x2,x6,x12,x1] + 2*sbTC[x2,x6,x12,x2] + 3*sbTC[x2,x6,x12,x3] -
  7*sbTC[x2,x6,x12,x4] + 2*sbTC[x2,x6,x12,x5] + 2*sbTC[x2,x6,x12,x6] - 4*sbTC[x2,x6,x12,x11] -
  4*sbTC[x2,x6,x12,x12] - 2*sbTC[x2,x6,x12,x14] - 2*sbTC[x2,x6,x12,x17] + 4*sbTC[x2,x6,x12,x20] +
  2*sbTC[x2,x6,x13,x1] + 6*sbTC[x2,x6,x13,x2] + 13*sbTC[x2,x6,x13,x3] + 3*sbTC[x2,x6,x13,x4] -
  10*sbTC[x2,x6,x13,x5] + 14*sbTC[x2,x6,x13,x6] + 4*sbTC[x2,x6,x13,x10] - 4*sbTC[x2,x6,x13,x13] -
  4*sbTC[x2,x6,x13,x18] - 2*sbTC[x2,x6,x14,x1] - 6*sbTC[x2,x6,x14,x2] - 5*sbTC[x2,x6,x14,x3] +
  5*sbTC[x2,x6,x14,x4] - 14*sbTC[x2,x6,x14,x5] + 10*sbTC[x2,x6,x14,x6] - 4*sbTC[x2,x6,x14,x7] +
  4*sbTC[x2,x6,x14,x10] - 4*sbTC[x2,x6,x14,x12] + 4*sbTC[x2,x6,x14,x14] + 8*sbTC[x2,x6,x14,x16] -
  4*sbTC[x2,x6,x14,x18] - 8*sbTC[x2,x6,x17,x2] - 8*sbTC[x2,x6,x17,x3] - 8*sbTC[x2,x6,x17,x6] +
  8*sbTC[x2,x6,x17,x12] + 8*sbTC[x2,x6,x18,x1] - 20*sbTC[x2,x6,x18,x3] - 12*sbTC[x2,x6,x18,x4] +
  20*sbTC[x2,x6,x18,x5] - 12*sbTC[x2,x6,x18,x6] - 8*sbTC[x2,x6,x18,x14] - 9*sbTC[x2,x6,x20,x1] +
  7*sbTC[x2,x6,x20,x2] - 9*sbTC[x2,x6,x20,x3] - 13*sbTC[x2,x6,x20,x4] + 4*sbTC[x2,x6,x20,x5] -
  6*sbTC[x2,x6,x20,x6] - 8*sbTC[x2,x6,x20,x7] + 10*sbTC[x2,x6,x20,x11] + 6*sbTC[x2,x6,x20,x12] -
  6*sbTC[x2,x6,x20,x13] + 10*sbTC[x2,x6,x20,x14] - 12*sbTC[x2,x6,x20,x16] - sbTC[x2,x6,x20,x17] -
  sbTC[x2,x6,x20,x18] + 4*sbTC[x2,x6,x20,x19] + 11*sbTC[x2,x7,x1,x3] + 3*sbTC[x2,x7,x1,x4] -
  8*sbTC[x2,x7,x1,x5] + 8*sbTC[x2,x7,x1,x6] - 6*sbTC[x2,x7,x1,x7] + 2*sbTC[x2,x7,x1,x11] -
  6*sbTC[x2,x7,x1,x12] - 2*sbTC[x2,x7,x1,x15] + 6*sbTC[x2,x7,x1,x16] + 2*sbTC[x2,x7,x1,x17] +
  4*sbTC[x2,x7,x1,x19] + 13*sbTC[x2,x7,x2,x3] + 5*sbTC[x2,x7,x2,x4] - 12*sbTC[x2,x7,x2,x5] +
  12*sbTC[x2,x7,x2,x6] - 6*sbTC[x2,x7,x2,x7] + 2*sbTC[x2,x7,x2,x11] - 6*sbTC[x2,x7,x2,x12] -
  2*sbTC[x2,x7,x2,x15] + 6*sbTC[x2,x7,x2,x16] + 2*sbTC[x2,x7,x2,x17] + 4*sbTC[x2,x7,x2,x19] +
  7*sbTC[x2,x7,x3,x1] - 3*sbTC[x2,x7,x3,x2] + 10*sbTC[x2,x7,x3,x3] + 10*sbTC[x2,x7,x3,x4] -
  2*sbTC[x2,x7,x3,x5] + 8*sbTC[x2,x7,x3,x6] + 12*sbTC[x2,x7,x3,x7] - 2*sbTC[x2,x7,x3,x8] -
  sbTC[x2,x7,x3,x11] - 3*sbTC[x2,x7,x3,x12] - 2*sbTC[x2,x7,x3,x14] - 2*sbTC[x2,x7,x3,x15] +
  10*sbTC[x2,x7,x3,x16] + 2*sbTC[x2,x7,x3,x17] - 4*sbTC[x2,x7,x3,x19] - 8*sbTC[x2,x7,x3,x20] +
  7*sbTC[x2,x7,x4,x1] - 3*sbTC[x2,x7,x4,x2] + 10*sbTC[x2,x7,x4,x3] + 10*sbTC[x2,x7,x4,x4] -
  2*sbTC[x2,x7,x4,x5] + 8*sbTC[x2,x7,x4,x6] + 12*sbTC[x2,x7,x4,x7] - 2*sbTC[x2,x7,x4,x8] -
  sbTC[x2,x7,x4,x11] - 3*sbTC[x2,x7,x4,x12] - 2*sbTC[x2,x7,x4,x14] - 2*sbTC[x2,x7,x4,x15] +
  10*sbTC[x2,x7,x4,x16] + 2*sbTC[x2,x7,x4,x17] - 4*sbTC[x2,x7,x4,x19] - 8*sbTC[x2,x7,x4,x20] -
  8*sbTC[x2,x7,x5,x1] - 12*sbTC[x2,x7,x5,x2] - 6*sbTC[x2,x7,x5,x3] - 2*sbTC[x2,x7,x5,x4] -
  20*sbTC[x2,x7,x5,x5] - 2*sbTC[x2,x7,x5,x6] - 8*sbTC[x2,x7,x5,x7] + 2*sbTC[x2,x7,x5,x8] -
  4*sbTC[x2,x7,x5,x9] - 4*sbTC[x2,x7,x5,x10] - 2*sbTC[x2,x7,x5,x11] + 2*sbTC[x2,x7,x5,x12] +
  6*sbTC[x2,x7,x5,x13] - 2*sbTC[x2,x7,x5,x14] + 2*sbTC[x2,x7,x5,x15] + 6*sbTC[x2,x7,x5,x16] +
  8*sbTC[x2,x7,x5,x19] + 8*sbTC[x2,x7,x5,x20] + 8*sbTC[x2,x7,x6,x1] + 12*sbTC[x2,x7,x6,x2] +
  8*sbTC[x2,x7,x6,x3] + 8*sbTC[x2,x7,x6,x4] - 4*sbTC[x2,x7,x6,x5] + 20*sbTC[x2,x7,x6,x6] +
  2*sbTC[x2,x7,x6,x7] - 2*sbTC[x2,x7,x6,x8] + 4*sbTC[x2,x7,x6,x9] + 4*sbTC[x2,x7,x6,x10] -
  2*sbTC[x2,x7,x6,x11] - 6*sbTC[x2,x7,x6,x12] - 6*sbTC[x2,x7,x6,x13] + 2*sbTC[x2,x7,x6,x14] +
  2*sbTC[x2,x7,x6,x15] - 2*sbTC[x2,x7,x6,x16] + 4*sbTC[x2,x7,x6,x17] - 8*sbTC[x2,x7,x6,x20] -
  12*sbTC[x2,x7,x7,x2] + 12*sbTC[x2,x7,x7,x3] + 12*sbTC[x2,x7,x7,x4] - 4*sbTC[x2,x7,x7,x5] -
  2*sbTC[x2,x7,x7,x6] - 2*sbTC[x2,x7,x7,x8] - 4*sbTC[x2,x7,x7,x9] - 2*sbTC[x2,x7,x7,x11] +
  6*sbTC[x2,x7,x7,x12] + 2*sbTC[x2,x7,x7,x15] + 6*sbTC[x2,x7,x7,x16] - 2*sbTC[x2,x7,x8,x3] +
  2*sbTC[x2,x7,x8,x4] + 2*sbTC[x2,x7,x8,x6] - 2*sbTC[x2,x7,x8,x7] + 2*sbTC[x2,x7,x8,x11] -
  2*sbTC[x2,x7,x8,x12] + 4*sbTC[x2,x7,x9,x5] - 4*sbTC[x2,x7,x9,x7] - 2*sbTC[x2,x7,x9,x15] +
  2*sbTC[x2,x7,x9,x16] + 2*sbTC[x2,x7,x10,x5] - 2*sbTC[x2,x7,x10,x6] + 4*sbTC[x2,x7,x11,x1] +
  2*sbTC[x2,x7,x11,x2] - sbTC[x2,x7,x11,x3] + 3*sbTC[x2,x7,x11,x4] - 2*sbTC[x2,x7,x11,x5] +
  2*sbTC[x2,x7,x11,x8] - 4*sbTC[x2,x7,x11,x11] - 4*sbTC[x2,x7,x11,x12] + 4*sbTC[x2,x7,x11,x13] -
  2*sbTC[x2,x7,x11,x14] - 2*sbTC[x2,x7,x11,x17] + 4*sbTC[x2,x7,x11,x20] - 6*sbTC[x2,x7,x12,x1] +
  4*sbTC[x2,x7,x12,x2] + sbTC[x2,x7,x12,x3] - 7*sbTC[x2,x7,x12,x4] + 2*sbTC[x2,x7,x12,x5] +
  2*sbTC[x2,x7,x12,x8] - 4*sbTC[x2,x7,x12,x11] - 4*sbTC[x2,x7,x12,x12] + 2*sbTC[x2,x7,x12,x13] -
  4*sbTC[x2,x7,x12,x14] - 2*sbTC[x2,x7,x12,x17] + 4*sbTC[x2,x7,x12,x20] - 2*sbTC[x2,x7,x13,x3] +
  2*sbTC[x2,x7,x13,x5] - 2*sbTC[x2,x7,x13,x6] - 2*sbTC[x2,x7,x13,x11] + 2*sbTC[x2,x7,x13,x12] +
  2*sbTC[x2,x7,x13,x15] - 2*sbTC[x2,x7,x13,x16] - 2*sbTC[x2,x7,x14,x3] + 2*sbTC[x2,x7,x14,x5] -
  2*sbTC[x2,x7,x14,x6] - 2*sbTC[x2,x7,x14,x11] + 2*sbTC[x2,x7,x14,x12] + 2*sbTC[x2,x7,x14,x15] -
  2*sbTC[x2,x7,x14,x16] - 4*sbTC[x2,x7,x15,x1] - 2*sbTC[x2,x7,x15,x2] + 14*sbTC[x2,x7,x15,x3] -
  2*sbTC[x2,x7,x15,x4] - 6*sbTC[x2,x7,x15,x5] + 2*sbTC[x2,x7,x15,x6] + 6*sbTC[x2,x7,x15,x7] +
  4*sbTC[x2,x7,x15,x9] - 4*sbTC[x2,x7,x15,x13] + 2*sbTC[x2,x7,x15,x14] + 4*sbTC[x2,x7,x15,x15] +
  4*sbTC[x2,x7,x15,x16] - 4*sbTC[x2,x7,x15,x19] - 4*sbTC[x2,x7,x15,x20] + 6*sbTC[x2,x7,x16,x1] -
  4*sbTC[x2,x7,x16,x2] + 10*sbTC[x2,x7,x16,x3] + 6*sbTC[x2,x7,x16,x4] - 6*sbTC[x2,x7,x16,x5] -
  2*sbTC[x2,x7,x16,x6] + 6*sbTC[x2,x7,x16,x7] + 4*sbTC[x2,x7,x16,x9] - 2*sbTC[x2,x7,x16,x13] +
  4*sbTC[x2,x7,x16,x14] + 4*sbTC[x2,x7,x16,x15] + 4*sbTC[x2,x7,x16,x16] - 4*sbTC[x2,x7,x16,x19] -
  4*sbTC[x2,x7,x16,x20] - 8*sbTC[x2,x7,x17,x2] - 8*sbTC[x2,x7,x17,x3] - 8*sbTC[x2,x7,x17,x6] +
  8*sbTC[x2,x7,x17,x12] + 20*sbTC[x2,x7,x19,x2] - 20*sbTC[x2,x7,x19,x3] + 20*sbTC[x2,x7,x19,x5] -
  20*sbTC[x2,x7,x19,x16] - 2*sbTC[x2,x7,x20,x3] - 10*sbTC[x2,x7,x20,x4] + 4*sbTC[x2,x7,x20,x5] -
  4*sbTC[x2,x7,x20,x6] + 6*sbTC[x2,x7,x20,x11] - 2*sbTC[x2,x7,x20,x12] - 6*sbTC[x2,x7,x20,x15] +
  2*sbTC[x2,x7,x20,x16] + sbTC[x2,x8,x1,x3] - 3*sbTC[x2,x8,x1,x4] - 3*sbTC[x2,x8,x1,x7] +
  4*sbTC[x2,x8,x1,x12] + sbTC[x2,x8,x1,x18] - 2*sbTC[x2,x8,x1,x19] + sbTC[x2,x8,x2,x3] -
  3*sbTC[x2,x8,x2,x4] - 3*sbTC[x2,x8,x2,x7] + 4*sbTC[x2,x8,x2,x12] + sbTC[x2,x8,x2,x18] -
  2*sbTC[x2,x8,x2,x19] + 5*sbTC[x2,x8,x3,x1] - sbTC[x2,x8,x3,x2] - 2*sbTC[x2,x8,x3,x3] -
  5*sbTC[x2,x8,x3,x5] + 2*sbTC[x2,x8,x3,x6] - 6*sbTC[x2,x8,x3,x7] - sbTC[x2,x8,x3,x11] -
  sbTC[x2,x8,x3,x12] + 2*sbTC[x2,x8,x3,x13] - 2*sbTC[x2,x8,x3,x17] + sbTC[x2,x8,x3,x18] +
  2*sbTC[x2,x8,x3,x19] + 4*sbTC[x2,x8,x3,x20] - 5*sbTC[x2,x8,x4,x1] + sbTC[x2,x8,x4,x2] -
  10*sbTC[x2,x8,x4,x4] - sbTC[x2,x8,x4,x5] + 2*sbTC[x2,x8,x4,x6] - 6*sbTC[x2,x8,x4,x7] -
  sbTC[x2,x8,x4,x11] - sbTC[x2,x8,x4,x12] - 2*sbTC[x2,x8,x4,x14] - 2*sbTC[x2,x8,x4,x17] +
  sbTC[x2,x8,x4,x18] + 2*sbTC[x2,x8,x4,x19] + 4*sbTC[x2,x8,x4,x20] + sbTC[x2,x8,x5,x6] -
  3*sbTC[x2,x8,x5,x7] + 2*sbTC[x2,x8,x5,x10] + 2*sbTC[x2,x8,x5,x11] - 2*sbTC[x2,x8,x5,x12] -
  2*sbTC[x2,x8,x5,x13] + 2*sbTC[x2,x8,x5,x14] + 2*sbTC[x2,x8,x6,x3] + 2*sbTC[x2,x8,x6,x4] +
  2*sbTC[x2,x8,x6,x7] - 2*sbTC[x2,x8,x6,x10] + 4*sbTC[x2,x8,x6,x11] - 4*sbTC[x2,x8,x6,x12] +
  2*sbTC[x2,x8,x6,x13] - 2*sbTC[x2,x8,x6,x14] - 2*sbTC[x2,x8,x6,x17] + 2*sbTC[x2,x8,x6,x18] -
  6*sbTC[x2,x8,x7,x3] - 6*sbTC[x2,x8,x7,x4] - 6*sbTC[x2,x8,x7,x5] + 6*sbTC[x2,x8,x7,x6] -
  12*sbTC[x2,x8,x7,x7] + 2*sbTC[x2,x8,x7,x10] - 4*sbTC[x2,x8,x7,x11] - 4*sbTC[x2,x8,x7,x12] -
  2*sbTC[x2,x8,x7,x17] + 4*sbTC[x2,x8,x7,x19] + 8*sbTC[x2,x8,x7,x20] - 8*sbTC[x2,x8,x8,x4] -
  sbTC[x2,x8,x8,x6] - 7*sbTC[x2,x8,x8,x7] + 8*sbTC[x2,x8,x8,x12] - 6*sbTC[x2,x8,x11,x1] -
  sbTC[x2,x8,x11,x3] - 3*sbTC[x2,x8,x11,x4] + 2*sbTC[x2,x8,x11,x5] - 2*sbTC[x2,x8,x11,x6] +
  4*sbTC[x2,x8,x11,x11] + 4*sbTC[x2,x8,x11,x12] - 2*sbTC[x2,x8,x11,x13] + 2*sbTC[x2,x8,x11,x17] -
  4*sbTC[x2,x8,x11,x20] + 4*sbTC[x2,x8,x12,x1] - 2*sbTC[x2,x8,x12,x2] - 3*sbTC[x2,x8,x12,x3] +
  7*sbTC[x2,x8,x12,x4] - 2*sbTC[x2,x8,x12,x5] - 2*sbTC[x2,x8,x12,x6] + 4*sbTC[x2,x8,x12,x11] +
  4*sbTC[x2,x8,x12,x12] + 2*sbTC[x2,x8,x12,x14] + 2*sbTC[x2,x8,x12,x17] - 4*sbTC[x2,x8,x12,x20] +
  sbTC[x2,x8,x20,x1] + sbTC[x2,x8,x20,x2] + 4*sbTC[x2,x8,x20,x3] + 4*sbTC[x2,x8,x20,x4] +
  3*sbTC[x2,x8,x20,x5] - sbTC[x2,x8,x20,x6] + 9*sbTC[x2,x8,x20,x7] - 4*sbTC[x2,x8,x20,x11] -
  4*sbTC[x2,x8,x20,x12] - sbTC[x2,x8,x20,x18] - 2*sbTC[x2,x8,x20,x19] + 6*sbTC[x2,x9,x1,x7] -
  4*sbTC[x2,x9,x1,x16] - sbTC[x2,x9,x1,x17] - sbTC[x2,x9,x1,x18] + 6*sbTC[x2,x9,x2,x7] -
  4*sbTC[x2,x9,x2,x16] - sbTC[x2,x9,x2,x17] - sbTC[x2,x9,x2,x18] + 2*sbTC[x2,x9,x3,x5] +
  2*sbTC[x2,x9,x3,x15] - 6*sbTC[x2,x9,x3,x16] + sbTC[x2,x9,x3,x17] + sbTC[x2,x9,x3,x18] +
  2*sbTC[x2,x9,x4,x5] + 2*sbTC[x2,x9,x4,x15] - 6*sbTC[x2,x9,x4,x16] + sbTC[x2,x9,x4,x17] +
  sbTC[x2,x9,x4,x18] + 14*sbTC[x2,x9,x5,x3] + 2*sbTC[x2,x9,x5,x4] + 4*sbTC[x2,x9,x5,x7] +
  2*sbTC[x2,x9,x5,x10] - 2*sbTC[x2,x9,x5,x13] + 2*sbTC[x2,x9,x5,x14] - 4*sbTC[x2,x9,x5,x15] +
  4*sbTC[x2,x9,x5,x16] - 2*sbTC[x2,x9,x5,x18] - 4*sbTC[x2,x9,x5,x19] + 2*sbTC[x2,x9,x6,x5] -
  2*sbTC[x2,x9,x6,x10] + 2*sbTC[x2,x9,x6,x13] - 2*sbTC[x2,x9,x6,x14] - 2*sbTC[x2,x9,x6,x15] +
  2*sbTC[x2,x9,x6,x16] + 12*sbTC[x2,x9,x7,x7] - 2*sbTC[x2,x9,x7,x10] + 4*sbTC[x2,x9,x7,x15] +
  4*sbTC[x2,x9,x7,x16] + 2*sbTC[x2,x9,x7,x17] - 4*sbTC[x2,x9,x7,x19] - 8*sbTC[x2,x9,x7,x20] -
  2*sbTC[x2,x9,x9,x5] + 10*sbTC[x2,x9,x9,x7] - 8*sbTC[x2,x9,x9,x16] + 6*sbTC[x2,x9,x15,x1] -
  10*sbTC[x2,x9,x15,x3] + 2*sbTC[x2,x9,x15,x4] + 2*sbTC[x2,x9,x15,x5] - 2*sbTC[x2,x9,x15,x6] -
  6*sbTC[x2,x9,x15,x7] + 2*sbTC[x2,x9,x15,x13] - 4*sbTC[x2,x9,x15,x15] - 4*sbTC[x2,x9,x15,x16] +
  4*sbTC[x2,x9,x15,x19] + 4*sbTC[x2,x9,x15,x20] - 4*sbTC[x2,x9,x16,x1] + 2*sbTC[x2,x9,x16,x2] -
  6*sbTC[x2,x9,x16,x3] - 6*sbTC[x2,x9,x16,x4] + 2*sbTC[x2,x9,x16,x5] + 2*sbTC[x2,x9,x16,x6] -
  6*sbTC[x2,x9,x16,x7] - 2*sbTC[x2,x9,x16,x14] - 4*sbTC[x2,x9,x16,x15] - 4*sbTC[x2,x9,x16,x16] +
  4*sbTC[x2,x9,x16,x19] + 4*sbTC[x2,x9,x16,x20] - sbTC[x2,x9,x20,x1] - sbTC[x2,x9,x20,x2] +
  sbTC[x2,x9,x20,x3] + sbTC[x2,x9,x20,x4] - 2*sbTC[x2,x9,x20,x5] - 6*sbTC[x2,x9,x20,x7] +
  4*sbTC[x2,x9,x20,x15] + 4*sbTC[x2,x9,x20,x16] - sbTC[x2,x9,x20,x17] + sbTC[x2,x9,x20,x18] +
  5*sbTC[x2,x10,x1,x3] + sbTC[x2,x10,x1,x4] - 16*sbTC[x2,x10,x1,x5] + 16*sbTC[x2,x10,x1,x6] -
  sbTC[x2,x10,x2,x3] + 3*sbTC[x2,x10,x2,x4] - 16*sbTC[x2,x10,x2,x5] + 16*sbTC[x2,x10,x2,x6] +
  sbTC[x2,x10,x3,x1] - sbTC[x2,x10,x3,x2] - 4*sbTC[x2,x10,x3,x5] + 4*sbTC[x2,x10,x3,x6] -
  sbTC[x2,x10,x3,x13] + sbTC[x2,x10,x3,x14] + sbTC[x2,x10,x4,x1] - sbTC[x2,x10,x4,x2] -
  4*sbTC[x2,x10,x4,x5] + 4*sbTC[x2,x10,x4,x6] - sbTC[x2,x10,x4,x13] + sbTC[x2,x10,x4,x14] -
  16*sbTC[x2,x10,x5,x1] - 16*sbTC[x2,x10,x5,x2] - 28*sbTC[x2,x10,x5,x5] + 12*sbTC[x2,x10,x5,x6] -
  2*sbTC[x2,x10,x5,x7] - 2*sbTC[x2,x10,x5,x8] + 4*sbTC[x2,x10,x5,x9] + 8*sbTC[x2,x10,x5,x20] +
  16*sbTC[x2,x10,x6,x1] + 16*sbTC[x2,x10,x6,x2] + 4*sbTC[x2,x10,x6,x3] + 4*sbTC[x2,x10,x6,x4] +
  12*sbTC[x2,x10,x6,x5] + 4*sbTC[x2,x10,x6,x6] + 2*sbTC[x2,x10,x6,x7] + 2*sbTC[x2,x10,x6,x8] -
  4*sbTC[x2,x10,x6,x9] - 8*sbTC[x2,x10,x6,x20] + 2*sbTC[x2,x10,x7,x5] + 4*sbTC[x2,x10,x7,x6] -
  2*sbTC[x2,x10,x7,x8] - 4*sbTC[x2,x10,x7,x9] - 8*sbTC[x2,x10,x10,x5] + 8*sbTC[x2,x10,x10,x6] -
  5*sbTC[x2,x10,x13,x3] - sbTC[x2,x10,x13,x4] + 4*sbTC[x2,x10,x13,x5] - 4*sbTC[x2,x10,x13,x6] +
  sbTC[x2,x10,x14,x3] - 3*sbTC[x2,x10,x14,x4] + 4*sbTC[x2,x10,x14,x5] - 4*sbTC[x2,x10,x14,x6] +
  8*sbTC[x2,x10,x20,x5] - 8*sbTC[x2,x10,x20,x6] - 11*sbTC[x2,x13,x1,x3] + sbTC[x2,x13,x1,x4] -
  3*sbTC[x2,x13,x2,x3] - 3*sbTC[x2,x13,x2,x4] + 2*sbTC[x2,x13,x2,x11] - 2*sbTC[x2,x13,x2,x12] -
  2*sbTC[x2,x13,x2,x15] + 2*sbTC[x2,x13,x2,x16] - 3*sbTC[x2,x13,x3,x1] - 3*sbTC[x2,x13,x3,x2] -
  4*sbTC[x2,x13,x3,x3] + 4*sbTC[x2,x13,x3,x4] - 2*sbTC[x2,x13,x3,x5] + 2*sbTC[x2,x13,x3,x6] -
  2*sbTC[x2,x13,x3,x7] - 2*sbTC[x2,x13,x3,x8] + 2*sbTC[x2,x13,x3,x13] + 4*sbTC[x2,x13,x3,x14] -
  2*sbTC[x2,x13,x3,x18] + sbTC[x2,x13,x4,x1] + sbTC[x2,x13,x4,x2] + 4*sbTC[x2,x13,x4,x3] +
  2*sbTC[x2,x13,x4,x4] - 4*sbTC[x2,x13,x4,x5] + 4*sbTC[x2,x13,x4,x6] + 2*sbTC[x2,x13,x4,x14] -
  2*sbTC[x2,x13,x4,x18] - 14*sbTC[x2,x13,x5,x3] - 8*sbTC[x2,x13,x5,x4] + 12*sbTC[x2,x13,x5,x5] -
  12*sbTC[x2,x13,x5,x6] + 2*sbTC[x2,x13,x5,x7] + 2*sbTC[x2,x13,x5,x8] - 4*sbTC[x2,x13,x5,x9] -
  2*sbTC[x2,x13,x5,x10] + 4*sbTC[x2,x13,x5,x13] - 4*sbTC[x2,x13,x5,x14] - 2*sbTC[x2,x13,x5,x15] +
  2*sbTC[x2,x13,x5,x16] + 2*sbTC[x2,x13,x5,x18] + 2*sbTC[x2,x13,x6,x3] + 4*sbTC[x2,x13,x6,x4] -
  12*sbTC[x2,x13,x6,x5] + 12*sbTC[x2,x13,x6,x6] - 2*sbTC[x2,x13,x6,x7] - 2*sbTC[x2,x13,x6,x8] +
  4*sbTC[x2,x13,x6,x9] + 2*sbTC[x2,x13,x6,x10] + 2*sbTC[x2,x13,x6,x11] - 2*sbTC[x2,x13,x6,x12] -
  4*sbTC[x2,x13,x6,x13] + 4*sbTC[x2,x13,x6,x14] - 2*sbTC[x2,x13,x6,x18] - 2*sbTC[x2,x13,x7,x3] +
  2*sbTC[x2,x13,x7,x5] - 2*sbTC[x2,x13,x7,x6] - 2*sbTC[x2,x13,x7,x11] + 2*sbTC[x2,x13,x7,x12] +
  2*sbTC[x2,x13,x7,x15] - 2*sbTC[x2,x13,x7,x16] + 4*sbTC[x2,x13,x10,x5] - 4*sbTC[x2,x13,x10,x6] -
  2*sbTC[x2,x13,x11,x1] + 2*sbTC[x2,x13,x11,x2] - 2*sbTC[x2,x13,x11,x3] - 2*sbTC[x2,x13,x11,x6] +
  2*sbTC[x2,x13,x11,x8] + 2*sbTC[x2,x13,x11,x13] - 2*sbTC[x2,x13,x11,x14] + 4*sbTC[x2,x13,x13,x3] +
  4*sbTC[x2,x13,x14,x3] - 2*sbTC[x2,x13,x14,x11] + 2*sbTC[x2,x13,x14,x12] + 2*sbTC[x2,x13,x14,x15] -
  2*sbTC[x2,x13,x14,x16] + 2*sbTC[x2,x13,x15,x1] - 2*sbTC[x2,x13,x15,x2] + 4*sbTC[x2,x13,x15,x3] -
  4*sbTC[x2,x13,x15,x5] + 4*sbTC[x2,x13,x15,x9] - 2*sbTC[x2,x13,x15,x13] + 2*sbTC[x2,x13,x15,x14] +
  4*sbTC[x2,x13,x18,x3] + 4*sbTC[x2,x13,x18,x4] - 4*sbTC[x2,x13,x18,x5] + 4*sbTC[x2,x13,x18,x6] -
  9*sbTC[x2,x14,x1,x3] - sbTC[x2,x14,x1,x4] + 2*sbTC[x2,x14,x1,x11] - 2*sbTC[x2,x14,x1,x12] -
  2*sbTC[x2,x14,x1,x15] + 2*sbTC[x2,x14,x1,x16] - 5*sbTC[x2,x14,x2,x3] - sbTC[x2,x14,x2,x4] -
  sbTC[x2,x14,x3,x1] - 5*sbTC[x2,x14,x3,x2] - 2*sbTC[x2,x14,x3,x3] + 2*sbTC[x2,x14,x3,x4] -
  6*sbTC[x2,x14,x3,x5] + 2*sbTC[x2,x14,x3,x6] - 2*sbTC[x2,x14,x3,x7] - 2*sbTC[x2,x14,x3,x12] +
  2*sbTC[x2,x14,x3,x13] + 4*sbTC[x2,x14,x3,x14] + 4*sbTC[x2,x14,x3,x16] - 2*sbTC[x2,x14,x3,x18] -
  sbTC[x2,x14,x4,x1] + 3*sbTC[x2,x14,x4,x2] + 2*sbTC[x2,x14,x4,x3] + 4*sbTC[x2,x14,x4,x4] +
  4*sbTC[x2,x14,x4,x6] - 2*sbTC[x2,x14,x4,x8] + 2*sbTC[x2,x14,x4,x12] + 2*sbTC[x2,x14,x4,x14] -
  4*sbTC[x2,x14,x4,x16] - 2*sbTC[x2,x14,x4,x18] - 14*sbTC[x2,x14,x5,x3] - 8*sbTC[x2,x14,x5,x4] +
  12*sbTC[x2,x14,x5,x5] - 12*sbTC[x2,x14,x5,x6] + 2*sbTC[x2,x14,x5,x7] + 2*sbTC[x2,x14,x5,x8] -
  4*sbTC[x2,x14,x5,x9] - 2*sbTC[x2,x14,x5,x10] + 4*sbTC[x2,x14,x5,x13] - 4*sbTC[x2,x14,x5,x14] -
  2*sbTC[x2,x14,x5,x15] + 2*sbTC[x2,x14,x5,x16] + 2*sbTC[x2,x14,x5,x18] + 2*sbTC[x2,x14,x6,x3] +
  4*sbTC[x2,x14,x6,x4] - 12*sbTC[x2,x14,x6,x5] + 12*sbTC[x2,x14,x6,x6] - 2*sbTC[x2,x14,x6,x7] -
  2*sbTC[x2,x14,x6,x8] + 4*sbTC[x2,x14,x6,x9] + 2*sbTC[x2,x14,x6,x10] + 2*sbTC[x2,x14,x6,x11] -
  2*sbTC[x2,x14,x6,x12] - 4*sbTC[x2,x14,x6,x13] + 4*sbTC[x2,x14,x6,x14] - 2*sbTC[x2,x14,x6,x18] -
  2*sbTC[x2,x14,x7,x3] + 2*sbTC[x2,x14,x7,x5] - 2*sbTC[x2,x14,x7,x6] - 2*sbTC[x2,x14,x7,x11] +
  2*sbTC[x2,x14,x7,x12] + 2*sbTC[x2,x14,x7,x15] - 2*sbTC[x2,x14,x7,x16] + 4*sbTC[x2,x14,x10,x5] -
  4*sbTC[x2,x14,x10,x6] - 2*sbTC[x2,x14,x12,x1] + 2*sbTC[x2,x14,x12,x2] - 2*sbTC[x2,x14,x12,x3] -
  2*sbTC[x2,x14,x12,x6] + 2*sbTC[x2,x14,x12,x8] + 2*sbTC[x2,x14,x12,x13] - 2*sbTC[x2,x14,x12,x14] +
  4*sbTC[x2,x14,x13,x3] - 2*sbTC[x2,x14,x13,x11] + 2*sbTC[x2,x14,x13,x12] + 2*sbTC[x2,x14,x13,x15] -
  2*sbTC[x2,x14,x13,x16] + 4*sbTC[x2,x14,x14,x3] + 2*sbTC[x2,x14,x16,x1] - 2*sbTC[x2,x14,x16,x2] +
  4*sbTC[x2,x14,x16,x3] - 4*sbTC[x2,x14,x16,x5] + 4*sbTC[x2,x14,x16,x9] - 2*sbTC[x2,x14,x16,x13] +
  2*sbTC[x2,x14,x16,x14] + 4*sbTC[x2,x14,x18,x3] + 4*sbTC[x2,x14,x18,x4] - 4*sbTC[x2,x14,x18,x5] +
  4*sbTC[x2,x14,x18,x6] - 8*sbTC[x2,x18,x1,x4] + 8*sbTC[x2,x18,x1,x5] - 8*sbTC[x2,x18,x1,x6] -
  4*sbTC[x2,x18,x2,x3] - 4*sbTC[x2,x18,x2,x4] + 4*sbTC[x2,x18,x2,x5] - 4*sbTC[x2,x18,x2,x6] -
  8*sbTC[x2,x18,x3,x1] - 4*sbTC[x2,x18,x3,x2] - 16*sbTC[x2,x18,x3,x3] - 12*sbTC[x2,x18,x3,x4] +
  12*sbTC[x2,x18,x3,x5] - 8*sbTC[x2,x18,x3,x6] - 4*sbTC[x2,x18,x3,x14] - 8*sbTC[x2,x18,x4,x1] -
  4*sbTC[x2,x18,x4,x2] - 12*sbTC[x2,x18,x4,x3] - 16*sbTC[x2,x18,x4,x4] + 16*sbTC[x2,x18,x4,x5] -
  12*sbTC[x2,x18,x4,x6] - 4*sbTC[x2,x18,x4,x14] + 8*sbTC[x2,x18,x5,x1] + 4*sbTC[x2,x18,x5,x2] +
  20*sbTC[x2,x18,x5,x3] + 16*sbTC[x2,x18,x5,x4] - 16*sbTC[x2,x18,x5,x5] + 12*sbTC[x2,x18,x5,x6] +
  4*sbTC[x2,x18,x5,x14] - 8*sbTC[x2,x18,x6,x1] - 4*sbTC[x2,x18,x6,x2] - 8*sbTC[x2,x18,x6,x3] -
  12*sbTC[x2,x18,x6,x4] + 12*sbTC[x2,x18,x6,x5] - 8*sbTC[x2,x18,x6,x6] - 4*sbTC[x2,x18,x6,x14] -
  4*sbTC[x2,x18,x14,x3] + 4*sbTC[x2,x18,x14,x4] - 4*sbTC[x2,x18,x14,x5] + 4*sbTC[x2,x18,x14,x6] -
  8*sbTC[x2,x18,x18,x3] - 8*sbTC[x2,x18,x18,x4] + 8*sbTC[x2,x18,x18,x5] - 8*sbTC[x2,x18,x18,x6] -
  20*sbTC[x2,x20,x1,x3] - 8*sbTC[x2,x20,x1,x4] + 8*sbTC[x2,x20,x1,x5] - 8*sbTC[x2,x20,x1,x6] +
  3*sbTC[x2,x20,x1,x7] - 2*sbTC[x2,x20,x1,x11] + 6*sbTC[x2,x20,x1,x12] + 2*sbTC[x2,x20,x1,x15] -
  6*sbTC[x2,x20,x1,x16] - sbTC[x2,x20,x1,x17] - 2*sbTC[x2,x20,x1,x19] - 22*sbTC[x2,x20,x2,x3] -
  10*sbTC[x2,x20,x2,x4] + 12*sbTC[x2,x20,x2,x5] - 12*sbTC[x2,x20,x2,x6] + 3*sbTC[x2,x20,x2,x7] -
  2*sbTC[x2,x20,x2,x11] + 6*sbTC[x2,x20,x2,x12] + 2*sbTC[x2,x20,x2,x15] - 6*sbTC[x2,x20,x2,x16] -
  sbTC[x2,x20,x2,x17] - 2*sbTC[x2,x20,x2,x19] - 20*sbTC[x2,x20,x3,x1] - 4*sbTC[x2,x20,x3,x2] -
  20*sbTC[x2,x20,x3,x3] - 22*sbTC[x2,x20,x3,x4] + 5*sbTC[x2,x20,x3,x5] - 18*sbTC[x2,x20,x3,x6] -
  10*sbTC[x2,x20,x3,x7] + 2*sbTC[x2,x20,x3,x8] + 3*sbTC[x2,x20,x3,x11] + 9*sbTC[x2,x20,x3,x12] -
  3*sbTC[x2,x20,x3,x13] + 5*sbTC[x2,x20,x3,x14] + 2*sbTC[x2,x20,x3,x15] - 10*sbTC[x2,x20,x3,x16] -
  sbTC[x2,x20,x3,x17] - 2*sbTC[x2,x20,x3,x18] + 2*sbTC[x2,x20,x3,x19] + 8*sbTC[x2,x20,x3,x20] -
  10*sbTC[x2,x20,x4,x1] - 6*sbTC[x2,x20,x4,x2] - 22*sbTC[x2,x20,x4,x3] - 12*sbTC[x2,x20,x4,x4] +
  sbTC[x2,x20,x4,x5] - 18*sbTC[x2,x20,x4,x6] - 10*sbTC[x2,x20,x4,x7] + 2*sbTC[x2,x20,x4,x8] +
  3*sbTC[x2,x20,x4,x11] + 9*sbTC[x2,x20,x4,x12] - sbTC[x2,x20,x4,x13] + 7*sbTC[x2,x20,x4,x14] +
  2*sbTC[x2,x20,x4,x15] - 10*sbTC[x2,x20,x4,x16] - sbTC[x2,x20,x4,x17] - 2*sbTC[x2,x20,x4,x18] +
  2*sbTC[x2,x20,x4,x19] + 8*sbTC[x2,x20,x4,x20] + 8*sbTC[x2,x20,x5,x1] + 12*sbTC[x2,x20,x5,x2] -
  14*sbTC[x2,x20,x5,x3] - 2*sbTC[x2,x20,x5,x4] + 20*sbTC[x2,x20,x5,x5] + sbTC[x2,x20,x5,x6] +
  15*sbTC[x2,x20,x5,x7] - 2*sbTC[x2,x20,x5,x8] + 4*sbTC[x2,x20,x5,x9] + 2*sbTC[x2,x20,x5,x11] -
  2*sbTC[x2,x20,x5,x12] - 4*sbTC[x2,x20,x5,x14] - 4*sbTC[x2,x20,x5,x15] - 12*sbTC[x2,x20,x5,x16] +
  2*sbTC[x2,x20,x5,x18] - 4*sbTC[x2,x20,x5,x19] - 8*sbTC[x2,x20,x5,x20] - 8*sbTC[x2,x20,x6,x1] -
  12*sbTC[x2,x20,x6,x2] - 18*sbTC[x2,x20,x6,x3] - 18*sbTC[x2,x20,x6,x4] + 2*sbTC[x2,x20,x6,x5] -
  20*sbTC[x2,x20,x6,x6] - 12*sbTC[x2,x20,x6,x7] + 2*sbTC[x2,x20,x6,x8] - 4*sbTC[x2,x20,x6,x9] +
  4*sbTC[x2,x20,x6,x11] + 12*sbTC[x2,x20,x6,x12] + 4*sbTC[x2,x20,x6,x14] - 2*sbTC[x2,x20,x6,x15] +
  2*sbTC[x2,x20,x6,x16] - 2*sbTC[x2,x20,x6,x17] - 2*sbTC[x2,x20,x6,x18] + 8*sbTC[x2,x20,x6,x20] +
  12*sbTC[x2,x20,x7,x2] - 10*sbTC[x2,x20,x7,x3] - 10*sbTC[x2,x20,x7,x4] + 12*sbTC[x2,x20,x7,x5] -
  6*sbTC[x2,x20,x7,x6] + 2*sbTC[x2,x20,x7,x8] + 4*sbTC[x2,x20,x7,x9] + 4*sbTC[x2,x20,x7,x11] -
  4*sbTC[x2,x20,x7,x15] - 12*sbTC[x2,x20,x7,x16] + 4*sbTC[x2,x20,x8,x3] + 4*sbTC[x2,x20,x8,x4] -
  sbTC[x2,x20,x8,x6] + 9*sbTC[x2,x20,x8,x7] - 4*sbTC[x2,x20,x8,x11] - 4*sbTC[x2,x20,x8,x12] -
  2*sbTC[x2,x20,x9,x5] - 6*sbTC[x2,x20,x9,x7] + 4*sbTC[x2,x20,x9,x15] + 4*sbTC[x2,x20,x9,x16] +
  8*sbTC[x2,x20,x10,x5] - 8*sbTC[x2,x20,x10,x6] - 4*sbTC[x2,x20,x11,x1] - 2*sbTC[x2,x20,x11,x2] +
  sbTC[x2,x20,x11,x3] - 3*sbTC[x2,x20,x11,x4] + 2*sbTC[x2,x20,x11,x5] - 2*sbTC[x2,x20,x11,x8] +
  4*sbTC[x2,x20,x11,x11] + 4*sbTC[x2,x20,x11,x12] - 4*sbTC[x2,x20,x11,x13] +
  2*sbTC[x2,x20,x11,x14] + 2*sbTC[x2,x20,x11,x17] - 4*sbTC[x2,x20,x11,x20] + 6*sbTC[x2,x20,x12,x1] -
  4*sbTC[x2,x20,x12,x2] - sbTC[x2,x20,x12,x3] + 7*sbTC[x2,x20,x12,x4] - 2*sbTC[x2,x20,x12,x5] -
  2*sbTC[x2,x20,x12,x8] + 4*sbTC[x2,x20,x12,x11] + 4*sbTC[x2,x20,x12,x12] - 2*sbTC[x2,x20,x12,x13] +
  4*sbTC[x2,x20,x12,x14] + 2*sbTC[x2,x20,x12,x17] - 4*sbTC[x2,x20,x12,x20] + 7*sbTC[x2,x20,x13,x3] -
  sbTC[x2,x20,x13,x4] - 4*sbTC[x2,x20,x13,x5] + 4*sbTC[x2,x20,x13,x6] + 2*sbTC[x2,x20,x13,x11] -
  2*sbTC[x2,x20,x13,x12] - 2*sbTC[x2,x20,x13,x15] + 2*sbTC[x2,x20,x13,x16] + 5*sbTC[x2,x20,x14,x3] -
  3*sbTC[x2,x20,x14,x4] + 2*sbTC[x2,x20,x14,x11] - 2*sbTC[x2,x20,x14,x12] - 2*sbTC[x2,x20,x14,x15] +
  2*sbTC[x2,x20,x14,x16] + 4*sbTC[x2,x20,x15,x1] + 2*sbTC[x2,x20,x15,x2] - 14*sbTC[x2,x20,x15,x3] +
  2*sbTC[x2,x20,x15,x4] + 6*sbTC[x2,x20,x15,x5] - 2*sbTC[x2,x20,x15,x6] - 6*sbTC[x2,x20,x15,x7] -
  4*sbTC[x2,x20,x15,x9] + 4*sbTC[x2,x20,x15,x13] - 2*sbTC[x2,x20,x15,x14] - 4*sbTC[x2,x20,x15,x15] -
  4*sbTC[x2,x20,x15,x16] + 4*sbTC[x2,x20,x15,x19] + 4*sbTC[x2,x20,x15,x20] - 6*sbTC[x2,x20,x16,x1] +
  4*sbTC[x2,x20,x16,x2] - 10*sbTC[x2,x20,x16,x3] - 6*sbTC[x2,x20,x16,x4] + 6*sbTC[x2,x20,x16,x5] +
  2*sbTC[x2,x20,x16,x6] - 6*sbTC[x2,x20,x16,x7] - 4*sbTC[x2,x20,x16,x9] + 2*sbTC[x2,x20,x16,x13] -
  4*sbTC[x2,x20,x16,x14] - 4*sbTC[x2,x20,x16,x15] - 4*sbTC[x2,x20,x16,x16] +
  4*sbTC[x2,x20,x16,x19] + 4*sbTC[x2,x20,x16,x20] + 8*sbTC[x2,x20,x17,x2] + 8*sbTC[x2,x20,x17,x3] +
  8*sbTC[x2,x20,x17,x6] - 8*sbTC[x2,x20,x17,x12] + 4*sbTC[x2,x20,x18,x3] + 4*sbTC[x2,x20,x18,x4] -
  4*sbTC[x2,x20,x18,x5] + 4*sbTC[x2,x20,x18,x6] - 20*sbTC[x2,x20,x19,x2] + 20*sbTC[x2,x20,x19,x3] -
  20*sbTC[x2,x20,x19,x5] + 20*sbTC[x2,x20,x19,x16] + 9*sbTC[x2,x20,x20,x3] +
  13*sbTC[x2,x20,x20,x4] - 11*sbTC[x2,x20,x20,x5] + 11*sbTC[x2,x20,x20,x6] + 3*sbTC[x2,x20,x20,x7] -
  8*sbTC[x2,x20,x20,x11] - 4*sbTC[x2,x20,x20,x12] + 8*sbTC[x2,x20,x20,x15] +
  4*sbTC[x2,x20,x20,x16] - sbTC[x2,x20,x20,x17] - 2*sbTC[x2,x20,x20,x19] - sbTC[x2,x22,x21,x1] -
  sbTC[x2,x22,x21,x2] + sbTC[x2,x22,x21,x3] + sbTC[x2,x22,x21,x4] - sbTC[x2,x22,x21,x17] +
  sbTC[x2,x22,x21,x18] + 2*sbTC[x2,x22,x22,x5] - sbTC[x2,x22,x22,x17] - sbTC[x2,x22,x22,x18] +
  2*sbTC[x2,x22,x23,x7] - sbTC[x2,x22,x23,x17] - sbTC[x2,x22,x23,x18] + sbTC[x2,x24,x24,x3] +
  sbTC[x2,x24,x24,x4] + sbTC[x2,x24,x24,x6] + sbTC[x2,x24,x24,x18] - 2*sbTC[x2,x24,x24,x19] +
  sbTC[x2,x24,x25,x3] + sbTC[x2,x24,x25,x4] + sbTC[x2,x24,x25,x7] + sbTC[x2,x24,x25,x18] -
  2*sbTC[x2,x24,x25,x19] - sbTC[x2,x24,x26,x1] - sbTC[x2,x24,x26,x2] - 3*sbTC[x2,x24,x26,x5] +
  sbTC[x2,x24,x26,x6] - sbTC[x2,x24,x26,x7] + sbTC[x2,x24,x26,x18] + 2*sbTC[x2,x24,x26,x19] +
  sbTC[x2,x26,x24,x3] + sbTC[x2,x26,x24,x4] + sbTC[x2,x26,x24,x6] + sbTC[x2,x26,x24,x18] -
  2*sbTC[x2,x26,x24,x19] + sbTC[x2,x26,x25,x3] + sbTC[x2,x26,x25,x4] + sbTC[x2,x26,x25,x7] +
  sbTC[x2,x26,x25,x18] - 2*sbTC[x2,x26,x25,x19] - sbTC[x2,x26,x26,x1] - sbTC[x2,x26,x26,x2] -
  3*sbTC[x2,x26,x26,x5] + sbTC[x2,x26,x26,x6] - sbTC[x2,x26,x26,x7] + sbTC[x2,x26,x26,x18] +
  2*sbTC[x2,x26,x26,x19] + 14*sbTC[x3,x1,x1,x1] + 10*sbTC[x3,x1,x1,x2] + 16*sbTC[x3,x1,x1,x3] +
  16*sbTC[x3,x1,x1,x4] + 16*sbTC[x3,x1,x1,x6] + 2*sbTC[x3,x1,x1,x7] - 4*sbTC[x3,x1,x1,x12] +
  2*sbTC[x3,x1,x1,x13] - 6*sbTC[x3,x1,x1,x14] + sbTC[x3,x1,x1,x17] + 5*sbTC[x3,x1,x1,x18] -
  8*sbTC[x3,x1,x1,x20] + 10*sbTC[x3,x1,x2,x1] + 14*sbTC[x3,x1,x2,x2] + 12*sbTC[x3,x1,x2,x3] +
  14*sbTC[x3,x1,x2,x4] + 16*sbTC[x3,x1,x2,x6] + 2*sbTC[x3,x1,x2,x7] - 2*sbTC[x3,x1,x2,x10] +
  2*sbTC[x3,x1,x2,x11] - 6*sbTC[x3,x1,x2,x12] + 4*sbTC[x3,x1,x2,x13] - 4*sbTC[x3,x1,x2,x14] +
  sbTC[x3,x1,x2,x17] + 3*sbTC[x3,x1,x2,x18] - 8*sbTC[x3,x1,x2,x20] + 14*sbTC[x3,x1,x3,x1] +
  12*sbTC[x3,x1,x3,x2] + 16*sbTC[x3,x1,x3,x3] + 18*sbTC[x3,x1,x3,x4] - 2*sbTC[x3,x1,x3,x5] +
  24*sbTC[x3,x1,x3,x6] + 10*sbTC[x3,x1,x3,x7] - 2*sbTC[x3,x1,x3,x8] - 2*sbTC[x3,x1,x3,x11] -
  8*sbTC[x3,x1,x3,x12] + 2*sbTC[x3,x1,x3,x13] + 3*sbTC[x3,x1,x3,x17] - sbTC[x3,x1,x3,x18] -
  12*sbTC[x3,x1,x3,x20] + 16*sbTC[x3,x1,x4,x1] + 16*sbTC[x3,x1,x4,x2] + 18*sbTC[x3,x1,x4,x3] +
  16*sbTC[x3,x1,x4,x4] - 2*sbTC[x3,x1,x4,x5] + 24*sbTC[x3,x1,x4,x6] + 10*sbTC[x3,x1,x4,x7] -
  2*sbTC[x3,x1,x4,x11] - 10*sbTC[x3,x1,x4,x12] + 2*sbTC[x3,x1,x4,x13] - 2*sbTC[x3,x1,x4,x14] +
  3*sbTC[x3,x1,x4,x17] + sbTC[x3,x1,x4,x18] - 12*sbTC[x3,x1,x4,x20] + 11*sbTC[x3,x1,x5,x3] +
  5*sbTC[x3,x1,x5,x4] - 2*sbTC[x3,x1,x5,x10] - 2*sbTC[x3,x1,x5,x11] + 2*sbTC[x3,x1,x5,x12] +
  sbTC[x3,x1,x5,x13] - 3*sbTC[x3,x1,x5,x14] - 2*sbTC[x3,x1,x5,x15] + 6*sbTC[x3,x1,x5,x16] +
  4*sbTC[x3,x1,x5,x18] - 4*sbTC[x3,x1,x5,x19] + 16*sbTC[x3,x1,x6,x1] + 16*sbTC[x3,x1,x6,x2] +
  24*sbTC[x3,x1,x6,x3] + 24*sbTC[x3,x1,x6,x4] - 2*sbTC[x3,x1,x6,x5] + 16*sbTC[x3,x1,x6,x6] +
  10*sbTC[x3,x1,x6,x7] - 5*sbTC[x3,x1,x6,x11] - 9*sbTC[x3,x1,x6,x12] + 3*sbTC[x3,x1,x6,x13] -
  5*sbTC[x3,x1,x6,x14] + 4*sbTC[x3,x1,x6,x17] + 4*sbTC[x3,x1,x6,x18] - 8*sbTC[x3,x1,x6,x20] +
  7*sbTC[x3,x1,x7,x1] - 3*sbTC[x3,x1,x7,x2] + 10*sbTC[x3,x1,x7,x3] + 10*sbTC[x3,x1,x7,x4] -
  2*sbTC[x3,x1,x7,x5] + 8*sbTC[x3,x1,x7,x6] + 12*sbTC[x3,x1,x7,x7] - 2*sbTC[x3,x1,x7,x8] -
  sbTC[x3,x1,x7,x11] - 3*sbTC[x3,x1,x7,x12] - 2*sbTC[x3,x1,x7,x14] - 2*sbTC[x3,x1,x7,x15] +
  10*sbTC[x3,x1,x7,x16] + 2*sbTC[x3,x1,x7,x17] - 4*sbTC[x3,x1,x7,x19] - 8*sbTC[x3,x1,x7,x20] -
  3*sbTC[x3,x1,x8,x3] - 3*sbTC[x3,x1,x8,x4] - 6*sbTC[x3,x1,x8,x7] + 3*sbTC[x3,x1,x8,x11] +
  3*sbTC[x3,x1,x8,x12] + 2*sbTC[x3,x1,x9,x5] + 2*sbTC[x3,x1,x9,x7] + 2*sbTC[x3,x1,x9,x15] -
  6*sbTC[x3,x1,x9,x16] + sbTC[x3,x1,x10,x1] - sbTC[x3,x1,x10,x2] - 4*sbTC[x3,x1,x10,x5] +
  4*sbTC[x3,x1,x10,x6] - sbTC[x3,x1,x10,x13] + sbTC[x3,x1,x10,x14] + 4*sbTC[x3,x1,x11,x1] +
  2*sbTC[x3,x1,x11,x2] - sbTC[x3,x1,x11,x3] + 3*sbTC[x3,x1,x11,x4] - 2*sbTC[x3,x1,x11,x5] +
  2*sbTC[x3,x1,x11,x8] - 4*sbTC[x3,x1,x11,x11] - 4*sbTC[x3,x1,x11,x12] + 4*sbTC[x3,x1,x11,x13] -
  2*sbTC[x3,x1,x11,x14] - 2*sbTC[x3,x1,x11,x17] + 4*sbTC[x3,x1,x11,x20] - 4*sbTC[x3,x1,x12,x1] +
  2*sbTC[x3,x1,x12,x2] + 3*sbTC[x3,x1,x12,x3] - 7*sbTC[x3,x1,x12,x4] + 2*sbTC[x3,x1,x12,x5] +
  2*sbTC[x3,x1,x12,x6] - 4*sbTC[x3,x1,x12,x11] - 4*sbTC[x3,x1,x12,x12] - 2*sbTC[x3,x1,x12,x14] -
  2*sbTC[x3,x1,x12,x17] + 4*sbTC[x3,x1,x12,x20] + sbTC[x3,x1,x13,x1] + sbTC[x3,x1,x13,x2] +
  4*sbTC[x3,x1,x13,x3] + 2*sbTC[x3,x1,x13,x4] - 4*sbTC[x3,x1,x13,x5] + 4*sbTC[x3,x1,x13,x6] +
  2*sbTC[x3,x1,x13,x14] - 2*sbTC[x3,x1,x13,x18] - sbTC[x3,x1,x14,x1] - 5*sbTC[x3,x1,x14,x2] +
  2*sbTC[x3,x1,x14,x4] - 6*sbTC[x3,x1,x14,x5] + 2*sbTC[x3,x1,x14,x6] - 2*sbTC[x3,x1,x14,x7] +
  2*sbTC[x3,x1,x14,x10] - 2*sbTC[x3,x1,x14,x11] + 2*sbTC[x3,x1,x14,x13] + 4*sbTC[x3,x1,x14,x14] +
  4*sbTC[x3,x1,x14,x16] - 4*sbTC[x3,x1,x14,x18] - 8*sbTC[x3,x1,x17,x2] - 8*sbTC[x3,x1,x17,x3] -
  8*sbTC[x3,x1,x17,x6] + 8*sbTC[x3,x1,x17,x12] + 8*sbTC[x3,x1,x18,x1] - 16*sbTC[x3,x1,x18,x3] -
  8*sbTC[x3,x1,x18,x4] + 16*sbTC[x3,x1,x18,x5] - 8*sbTC[x3,x1,x18,x6] - 8*sbTC[x3,x1,x18,x14] -
  16*sbTC[x3,x1,x20,x1] - 2*sbTC[x3,x1,x20,x2] - 12*sbTC[x3,x1,x20,x3] - 14*sbTC[x3,x1,x20,x4] -
  10*sbTC[x3,x1,x20,x6] - 8*sbTC[x3,x1,x20,x7] + 7*sbTC[x3,x1,x20,x11] + 5*sbTC[x3,x1,x20,x12] -
  5*sbTC[x3,x1,x20,x13] + 9*sbTC[x3,x1,x20,x14] + 2*sbTC[x3,x1,x20,x15] - 10*sbTC[x3,x1,x20,x16] -
  sbTC[x3,x1,x20,x17] - sbTC[x3,x1,x20,x18] + 4*sbTC[x3,x1,x20,x19] + 4*sbTC[x3,x1,x20,x20] +
  10*sbTC[x3,x2,x1,x1] + 14*sbTC[x3,x2,x1,x2] + 12*sbTC[x3,x2,x1,x3] + 14*sbTC[x3,x2,x1,x4] +
  16*sbTC[x3,x2,x1,x6] + 2*sbTC[x3,x2,x1,x7] - 2*sbTC[x3,x2,x1,x10] + 2*sbTC[x3,x2,x1,x11] -
  6*sbTC[x3,x2,x1,x12] + 4*sbTC[x3,x2,x1,x13] - 4*sbTC[x3,x2,x1,x14] + sbTC[x3,x2,x1,x17] +
  3*sbTC[x3,x2,x1,x18] - 8*sbTC[x3,x2,x1,x20] + 14*sbTC[x3,x2,x2,x1] + 10*sbTC[x3,x2,x2,x2] +
  16*sbTC[x3,x2,x2,x3] + 16*sbTC[x3,x2,x2,x4] + 16*sbTC[x3,x2,x2,x6] + 2*sbTC[x3,x2,x2,x7] -
  4*sbTC[x3,x2,x2,x12] + 2*sbTC[x3,x2,x2,x13] - 6*sbTC[x3,x2,x2,x14] + sbTC[x3,x2,x2,x17] +
  5*sbTC[x3,x2,x2,x18] - 8*sbTC[x3,x2,x2,x20] + 16*sbTC[x3,x2,x3,x1] + 16*sbTC[x3,x2,x3,x2] +
  18*sbTC[x3,x2,x3,x3] + 16*sbTC[x3,x2,x3,x4] - 2*sbTC[x3,x2,x3,x5] + 24*sbTC[x3,x2,x3,x6] +
  10*sbTC[x3,x2,x3,x7] - 2*sbTC[x3,x2,x3,x11] - 10*sbTC[x3,x2,x3,x12] + 2*sbTC[x3,x2,x3,x13] -
  2*sbTC[x3,x2,x3,x14] + 3*sbTC[x3,x2,x3,x17] + sbTC[x3,x2,x3,x18] - 12*sbTC[x3,x2,x3,x20] +
  14*sbTC[x3,x2,x4,x1] + 12*sbTC[x3,x2,x4,x2] + 16*sbTC[x3,x2,x4,x3] + 18*sbTC[x3,x2,x4,x4] -
  2*sbTC[x3,x2,x4,x5] + 24*sbTC[x3,x2,x4,x6] + 10*sbTC[x3,x2,x4,x7] - 2*sbTC[x3,x2,x4,x8] -
  2*sbTC[x3,x2,x4,x11] - 8*sbTC[x3,x2,x4,x12] + 2*sbTC[x3,x2,x4,x13] + 3*sbTC[x3,x2,x4,x17] -
  sbTC[x3,x2,x4,x18] - 12*sbTC[x3,x2,x4,x20] + 11*sbTC[x3,x2,x5,x3] + 5*sbTC[x3,x2,x5,x4] -
  2*sbTC[x3,x2,x5,x10] - 2*sbTC[x3,x2,x5,x11] + 2*sbTC[x3,x2,x5,x12] + sbTC[x3,x2,x5,x13] -
  3*sbTC[x3,x2,x5,x14] - 2*sbTC[x3,x2,x5,x15] + 6*sbTC[x3,x2,x5,x16] + 4*sbTC[x3,x2,x5,x18] -
  4*sbTC[x3,x2,x5,x19] + 16*sbTC[x3,x2,x6,x1] + 16*sbTC[x3,x2,x6,x2] + 24*sbTC[x3,x2,x6,x3] +
  24*sbTC[x3,x2,x6,x4] - 2*sbTC[x3,x2,x6,x5] + 16*sbTC[x3,x2,x6,x6] + 10*sbTC[x3,x2,x6,x7] -
  5*sbTC[x3,x2,x6,x11] - 9*sbTC[x3,x2,x6,x12] + 3*sbTC[x3,x2,x6,x13] - 5*sbTC[x3,x2,x6,x14] +
  4*sbTC[x3,x2,x6,x17] + 4*sbTC[x3,x2,x6,x18] - 8*sbTC[x3,x2,x6,x20] + 7*sbTC[x3,x2,x7,x1] -
  3*sbTC[x3,x2,x7,x2] + 10*sbTC[x3,x2,x7,x3] + 10*sbTC[x3,x2,x7,x4] - 2*sbTC[x3,x2,x7,x5] +
  8*sbTC[x3,x2,x7,x6] + 12*sbTC[x3,x2,x7,x7] - 2*sbTC[x3,x2,x7,x8] - sbTC[x3,x2,x7,x11] -
  3*sbTC[x3,x2,x7,x12] - 2*sbTC[x3,x2,x7,x14] - 2*sbTC[x3,x2,x7,x15] + 10*sbTC[x3,x2,x7,x16] +
  2*sbTC[x3,x2,x7,x17] - 4*sbTC[x3,x2,x7,x19] - 8*sbTC[x3,x2,x7,x20] - 3*sbTC[x3,x2,x8,x3] -
  3*sbTC[x3,x2,x8,x4] - 6*sbTC[x3,x2,x8,x7] + 3*sbTC[x3,x2,x8,x11] + 3*sbTC[x3,x2,x8,x12] +
  2*sbTC[x3,x2,x9,x5] + 2*sbTC[x3,x2,x9,x7] + 2*sbTC[x3,x2,x9,x15] - 6*sbTC[x3,x2,x9,x16] +
  sbTC[x3,x2,x10,x1] - sbTC[x3,x2,x10,x2] - 4*sbTC[x3,x2,x10,x5] + 4*sbTC[x3,x2,x10,x6] -
  sbTC[x3,x2,x10,x13] + sbTC[x3,x2,x10,x14] + 6*sbTC[x3,x2,x11,x1] + sbTC[x3,x2,x11,x3] +
  3*sbTC[x3,x2,x11,x4] - 2*sbTC[x3,x2,x11,x5] + 2*sbTC[x3,x2,x11,x6] - 4*sbTC[x3,x2,x11,x11] -
  4*sbTC[x3,x2,x11,x12] + 2*sbTC[x3,x2,x11,x13] - 2*sbTC[x3,x2,x11,x17] + 4*sbTC[x3,x2,x11,x20] -
  6*sbTC[x3,x2,x12,x1] + 4*sbTC[x3,x2,x12,x2] + sbTC[x3,x2,x12,x3] - 7*sbTC[x3,x2,x12,x4] +
  2*sbTC[x3,x2,x12,x5] + 2*sbTC[x3,x2,x12,x8] - 4*sbTC[x3,x2,x12,x11] - 4*sbTC[x3,x2,x12,x12] +
  2*sbTC[x3,x2,x12,x13] - 4*sbTC[x3,x2,x12,x14] - 2*sbTC[x3,x2,x12,x17] + 4*sbTC[x3,x2,x12,x20] +
  sbTC[x3,x2,x13,x1] + sbTC[x3,x2,x13,x2] + 6*sbTC[x3,x2,x13,x3] + 2*sbTC[x3,x2,x13,x4] -
  4*sbTC[x3,x2,x13,x5] + 4*sbTC[x3,x2,x13,x6] + 2*sbTC[x3,x2,x13,x10] - 2*sbTC[x3,x2,x13,x11] +
  2*sbTC[x3,x2,x13,x12] + 2*sbTC[x3,x2,x13,x14] - 4*sbTC[x3,x2,x13,x18] - sbTC[x3,x2,x14,x1] -
  5*sbTC[x3,x2,x14,x2] - 2*sbTC[x3,x2,x14,x3] + 2*sbTC[x3,x2,x14,x4] - 6*sbTC[x3,x2,x14,x5] +
  2*sbTC[x3,x2,x14,x6] - 2*sbTC[x3,x2,x14,x7] - 2*sbTC[x3,x2,x14,x12] + 2*sbTC[x3,x2,x14,x13] +
  4*sbTC[x3,x2,x14,x14] + 4*sbTC[x3,x2,x14,x16] - 2*sbTC[x3,x2,x14,x18] - 8*sbTC[x3,x2,x17,x2] -
  8*sbTC[x3,x2,x17,x3] - 8*sbTC[x3,x2,x17,x6] + 8*sbTC[x3,x2,x17,x12] + 8*sbTC[x3,x2,x18,x1] -
  16*sbTC[x3,x2,x18,x3] - 8*sbTC[x3,x2,x18,x4] + 16*sbTC[x3,x2,x18,x5] - 8*sbTC[x3,x2,x18,x6] -
  8*sbTC[x3,x2,x18,x14] - 16*sbTC[x3,x2,x20,x1] - 2*sbTC[x3,x2,x20,x2] - 12*sbTC[x3,x2,x20,x3] -
  14*sbTC[x3,x2,x20,x4] - 10*sbTC[x3,x2,x20,x6] - 8*sbTC[x3,x2,x20,x7] + 7*sbTC[x3,x2,x20,x11] +
  5*sbTC[x3,x2,x20,x12] - 5*sbTC[x3,x2,x20,x13] + 9*sbTC[x3,x2,x20,x14] + 2*sbTC[x3,x2,x20,x15] -
  10*sbTC[x3,x2,x20,x16] - sbTC[x3,x2,x20,x17] - sbTC[x3,x2,x20,x18] + 4*sbTC[x3,x2,x20,x19] +
  4*sbTC[x3,x2,x20,x20] + 16*sbTC[x3,x3,x1,x1] + 16*sbTC[x3,x3,x1,x2] + 18*sbTC[x3,x3,x1,x3] +
  16*sbTC[x3,x3,x1,x4] + 24*sbTC[x3,x3,x1,x6] + 10*sbTC[x3,x3,x1,x7] - 2*sbTC[x3,x3,x1,x11] -
  10*sbTC[x3,x3,x1,x12] + 2*sbTC[x3,x3,x1,x13] - 2*sbTC[x3,x3,x1,x14] + 2*sbTC[x3,x3,x1,x17] -
  12*sbTC[x3,x3,x1,x20] + 16*sbTC[x3,x3,x2,x1] + 16*sbTC[x3,x3,x2,x2] + 18*sbTC[x3,x3,x2,x3] +
  16*sbTC[x3,x3,x2,x4] + 24*sbTC[x3,x3,x2,x6] + 10*sbTC[x3,x3,x2,x7] - 2*sbTC[x3,x3,x2,x11] -
  10*sbTC[x3,x3,x2,x12] + 2*sbTC[x3,x3,x2,x13] - 2*sbTC[x3,x3,x2,x14] + 2*sbTC[x3,x3,x2,x17] -
  12*sbTC[x3,x3,x2,x20] + 16*sbTC[x3,x3,x3,x1] + 18*sbTC[x3,x3,x3,x2] + 14*sbTC[x3,x3,x3,x3] +
  14*sbTC[x3,x3,x3,x4] + 24*sbTC[x3,x3,x3,x6] + 24*sbTC[x3,x3,x3,x7] + 2*sbTC[x3,x3,x3,x8] -
  14*sbTC[x3,x3,x3,x11] - 14*sbTC[x3,x3,x3,x12] + 2*sbTC[x3,x3,x3,x17] - 12*sbTC[x3,x3,x3,x20] +
  16*sbTC[x3,x3,x4,x1] + 18*sbTC[x3,x3,x4,x2] + 14*sbTC[x3,x3,x4,x3] + 14*sbTC[x3,x3,x4,x4] +
  24*sbTC[x3,x3,x4,x6] + 24*sbTC[x3,x3,x4,x7] + 2*sbTC[x3,x3,x4,x8] - 14*sbTC[x3,x3,x4,x11] -
  14*sbTC[x3,x3,x4,x12] + 2*sbTC[x3,x3,x4,x17] - 12*sbTC[x3,x3,x4,x20] + 2*sbTC[x3,x3,x5,x3] +
  2*sbTC[x3,x3,x5,x4] - 4*sbTC[x3,x3,x5,x7] + 2*sbTC[x3,x3,x5,x13] - 2*sbTC[x3,x3,x5,x14] +
  4*sbTC[x3,x3,x5,x16] + 24*sbTC[x3,x3,x6,x1] + 24*sbTC[x3,x3,x6,x2] + 24*sbTC[x3,x3,x6,x3] +
  24*sbTC[x3,x3,x6,x4] + 32*sbTC[x3,x3,x6,x6] + 20*sbTC[x3,x3,x6,x7] - 10*sbTC[x3,x3,x6,x11] -
  14*sbTC[x3,x3,x6,x12] + 2*sbTC[x3,x3,x6,x13] - 2*sbTC[x3,x3,x6,x14] + 4*sbTC[x3,x3,x6,x17] -
  16*sbTC[x3,x3,x6,x20] + 22*sbTC[x3,x3,x7,x1] + 14*sbTC[x3,x3,x7,x2] + 24*sbTC[x3,x3,x7,x3] +
  24*sbTC[x3,x3,x7,x4] - 4*sbTC[x3,x3,x7,x5] + 20*sbTC[x3,x3,x7,x6] + 32*sbTC[x3,x3,x7,x7] +
  4*sbTC[x3,x3,x7,x8] - 14*sbTC[x3,x3,x7,x11] - 10*sbTC[x3,x3,x7,x12] + 4*sbTC[x3,x3,x7,x16] -
  16*sbTC[x3,x3,x7,x20] - 14*sbTC[x3,x3,x8,x3] - 2*sbTC[x3,x3,x8,x4] - 16*sbTC[x3,x3,x8,x7] +
  14*sbTC[x3,x3,x8,x11] + 2*sbTC[x3,x3,x8,x12] + 4*sbTC[x3,x3,x9,x7] - 4*sbTC[x3,x3,x9,x16] +
  2*sbTC[x3,x3,x10,x1] - 2*sbTC[x3,x3,x10,x2] - 4*sbTC[x3,x3,x10,x5] + 4*sbTC[x3,x3,x10,x6] -
  2*sbTC[x3,x3,x10,x13] + 2*sbTC[x3,x3,x10,x14] - 10*sbTC[x3,x3,x11,x1] - 2*sbTC[x3,x3,x11,x2] +
  2*sbTC[x3,x3,x11,x3] - 10*sbTC[x3,x3,x11,x4] - 2*sbTC[x3,x3,x11,x6] - 2*sbTC[x3,x3,x11,x7] -
  2*sbTC[x3,x3,x11,x8] - 4*sbTC[x3,x3,x11,x11] - 4*sbTC[x3,x3,x11,x12] - 2*sbTC[x3,x3,x11,x17] +
  8*sbTC[x3,x3,x11,x20] - 10*sbTC[x3,x3,x12,x1] - 2*sbTC[x3,x3,x12,x2] + 2*sbTC[x3,x3,x12,x3] -
  10*sbTC[x3,x3,x12,x4] - 2*sbTC[x3,x3,x12,x6] - 2*sbTC[x3,x3,x12,x7] - 2*sbTC[x3,x3,x12,x8] -
  4*sbTC[x3,x3,x12,x11] - 4*sbTC[x3,x3,x12,x12] - 2*sbTC[x3,x3,x12,x17] + 8*sbTC[x3,x3,x12,x20] -
  12*sbTC[x3,x3,x17,x2] - 12*sbTC[x3,x3,x17,x3] - 12*sbTC[x3,x3,x17,x6] + 12*sbTC[x3,x3,x17,x12] -
  14*sbTC[x3,x3,x20,x1] - 10*sbTC[x3,x3,x20,x2] - 14*sbTC[x3,x3,x20,x3] - 14*sbTC[x3,x3,x20,x4] +
  4*sbTC[x3,x3,x20,x5] - 20*sbTC[x3,x3,x20,x6] - 16*sbTC[x3,x3,x20,x7] + 10*sbTC[x3,x3,x20,x11] +
  10*sbTC[x3,x3,x20,x12] - 2*sbTC[x3,x3,x20,x13] + 2*sbTC[x3,x3,x20,x14] - 4*sbTC[x3,x3,x20,x16] +
  8*sbTC[x3,x3,x20,x20] + 16*sbTC[x3,x4,x1,x1] + 16*sbTC[x3,x4,x1,x2] + 18*sbTC[x3,x4,x1,x3] +
  16*sbTC[x3,x4,x1,x4] + 24*sbTC[x3,x4,x1,x6] + 10*sbTC[x3,x4,x1,x7] - 2*sbTC[x3,x4,x1,x11] -
  10*sbTC[x3,x4,x1,x12] + 2*sbTC[x3,x4,x1,x13] - 2*sbTC[x3,x4,x1,x14] + 2*sbTC[x3,x4,x1,x17] -
  12*sbTC[x3,x4,x1,x20] + 16*sbTC[x3,x4,x2,x1] + 16*sbTC[x3,x4,x2,x2] + 18*sbTC[x3,x4,x2,x3] +
  16*sbTC[x3,x4,x2,x4] + 24*sbTC[x3,x4,x2,x6] + 10*sbTC[x3,x4,x2,x7] - 2*sbTC[x3,x4,x2,x11] -
  10*sbTC[x3,x4,x2,x12] + 2*sbTC[x3,x4,x2,x13] - 2*sbTC[x3,x4,x2,x14] + 2*sbTC[x3,x4,x2,x17] -
  12*sbTC[x3,x4,x2,x20] + 16*sbTC[x3,x4,x3,x1] + 18*sbTC[x3,x4,x3,x2] + 14*sbTC[x3,x4,x3,x3] +
  14*sbTC[x3,x4,x3,x4] + 24*sbTC[x3,x4,x3,x6] + 24*sbTC[x3,x4,x3,x7] + 2*sbTC[x3,x4,x3,x8] -
  14*sbTC[x3,x4,x3,x11] - 14*sbTC[x3,x4,x3,x12] + 2*sbTC[x3,x4,x3,x17] - 12*sbTC[x3,x4,x3,x20] +
  16*sbTC[x3,x4,x4,x1] + 18*sbTC[x3,x4,x4,x2] + 14*sbTC[x3,x4,x4,x3] + 14*sbTC[x3,x4,x4,x4] +
  24*sbTC[x3,x4,x4,x6] + 24*sbTC[x3,x4,x4,x7] + 2*sbTC[x3,x4,x4,x8] - 14*sbTC[x3,x4,x4,x11] -
  14*sbTC[x3,x4,x4,x12] + 2*sbTC[x3,x4,x4,x17] - 12*sbTC[x3,x4,x4,x20] + 2*sbTC[x3,x4,x5,x3] +
  2*sbTC[x3,x4,x5,x4] - 4*sbTC[x3,x4,x5,x7] + 2*sbTC[x3,x4,x5,x13] - 2*sbTC[x3,x4,x5,x14] +
  4*sbTC[x3,x4,x5,x16] + 24*sbTC[x3,x4,x6,x1] + 24*sbTC[x3,x4,x6,x2] + 24*sbTC[x3,x4,x6,x3] +
  24*sbTC[x3,x4,x6,x4] + 32*sbTC[x3,x4,x6,x6] + 20*sbTC[x3,x4,x6,x7] - 10*sbTC[x3,x4,x6,x11] -
  14*sbTC[x3,x4,x6,x12] + 2*sbTC[x3,x4,x6,x13] - 2*sbTC[x3,x4,x6,x14] + 4*sbTC[x3,x4,x6,x17] -
  16*sbTC[x3,x4,x6,x20] + 22*sbTC[x3,x4,x7,x1] + 14*sbTC[x3,x4,x7,x2] + 24*sbTC[x3,x4,x7,x3] +
  24*sbTC[x3,x4,x7,x4] - 4*sbTC[x3,x4,x7,x5] + 20*sbTC[x3,x4,x7,x6] + 32*sbTC[x3,x4,x7,x7] +
  4*sbTC[x3,x4,x7,x8] - 14*sbTC[x3,x4,x7,x11] - 10*sbTC[x3,x4,x7,x12] + 4*sbTC[x3,x4,x7,x16] -
  16*sbTC[x3,x4,x7,x20] - 14*sbTC[x3,x4,x8,x3] - 2*sbTC[x3,x4,x8,x4] - 16*sbTC[x3,x4,x8,x7] +
  14*sbTC[x3,x4,x8,x11] + 2*sbTC[x3,x4,x8,x12] + 4*sbTC[x3,x4,x9,x7] - 4*sbTC[x3,x4,x9,x16] +
  2*sbTC[x3,x4,x10,x1] - 2*sbTC[x3,x4,x10,x2] - 4*sbTC[x3,x4,x10,x5] + 4*sbTC[x3,x4,x10,x6] -
  2*sbTC[x3,x4,x10,x13] + 2*sbTC[x3,x4,x10,x14] - 10*sbTC[x3,x4,x11,x1] - 2*sbTC[x3,x4,x11,x2] +
  2*sbTC[x3,x4,x11,x3] - 10*sbTC[x3,x4,x11,x4] - 2*sbTC[x3,x4,x11,x6] - 2*sbTC[x3,x4,x11,x7] -
  2*sbTC[x3,x4,x11,x8] - 4*sbTC[x3,x4,x11,x11] - 4*sbTC[x3,x4,x11,x12] - 2*sbTC[x3,x4,x11,x17] +
  8*sbTC[x3,x4,x11,x20] - 10*sbTC[x3,x4,x12,x1] - 2*sbTC[x3,x4,x12,x2] + 2*sbTC[x3,x4,x12,x3] -
  10*sbTC[x3,x4,x12,x4] - 2*sbTC[x3,x4,x12,x6] - 2*sbTC[x3,x4,x12,x7] - 2*sbTC[x3,x4,x12,x8] -
  4*sbTC[x3,x4,x12,x11] - 4*sbTC[x3,x4,x12,x12] - 2*sbTC[x3,x4,x12,x17] + 8*sbTC[x3,x4,x12,x20] -
  12*sbTC[x3,x4,x17,x2] - 12*sbTC[x3,x4,x17,x3] - 12*sbTC[x3,x4,x17,x6] + 12*sbTC[x3,x4,x17,x12] -
  14*sbTC[x3,x4,x20,x1] - 10*sbTC[x3,x4,x20,x2] - 14*sbTC[x3,x4,x20,x3] - 14*sbTC[x3,x4,x20,x4] +
  4*sbTC[x3,x4,x20,x5] - 20*sbTC[x3,x4,x20,x6] - 16*sbTC[x3,x4,x20,x7] + 10*sbTC[x3,x4,x20,x11] +
  10*sbTC[x3,x4,x20,x12] - 2*sbTC[x3,x4,x20,x13] + 2*sbTC[x3,x4,x20,x14] - 4*sbTC[x3,x4,x20,x16] +
  8*sbTC[x3,x4,x20,x20] + 11*sbTC[x3,x5,x1,x3] + 5*sbTC[x3,x5,x1,x4] - 2*sbTC[x3,x5,x1,x10] -
  2*sbTC[x3,x5,x1,x11] + 2*sbTC[x3,x5,x1,x12] + sbTC[x3,x5,x1,x13] - 3*sbTC[x3,x5,x1,x14] -
  2*sbTC[x3,x5,x1,x15] + 6*sbTC[x3,x5,x1,x16] + 4*sbTC[x3,x5,x1,x18] - 4*sbTC[x3,x5,x1,x19] +
  11*sbTC[x3,x5,x2,x3] + 5*sbTC[x3,x5,x2,x4] - 2*sbTC[x3,x5,x2,x10] - 2*sbTC[x3,x5,x2,x11] +
  2*sbTC[x3,x5,x2,x12] + sbTC[x3,x5,x2,x13] - 3*sbTC[x3,x5,x2,x14] - 2*sbTC[x3,x5,x2,x15] +
  6*sbTC[x3,x5,x2,x16] + 4*sbTC[x3,x5,x2,x18] - 4*sbTC[x3,x5,x2,x19] + 3*sbTC[x3,x5,x3,x1] +
  3*sbTC[x3,x5,x3,x2] + 4*sbTC[x3,x5,x3,x3] + 4*sbTC[x3,x5,x3,x4] - 2*sbTC[x3,x5,x3,x5] +
  6*sbTC[x3,x5,x3,x6] - 2*sbTC[x3,x5,x3,x7] - 2*sbTC[x3,x5,x3,x8] + 6*sbTC[x3,x5,x3,x11] -
  4*sbTC[x3,x5,x3,x12] + 4*sbTC[x3,x5,x3,x13] - 6*sbTC[x3,x5,x3,x15] + 2*sbTC[x3,x5,x3,x16] +
  2*sbTC[x3,x5,x3,x17] + 4*sbTC[x3,x5,x3,x19] - 4*sbTC[x3,x5,x3,x20] + sbTC[x3,x5,x4,x1] +
  3*sbTC[x3,x5,x4,x2] + 4*sbTC[x3,x5,x4,x3] + 4*sbTC[x3,x5,x4,x4] - 4*sbTC[x3,x5,x4,x5] +
  8*sbTC[x3,x5,x4,x6] - 4*sbTC[x3,x5,x4,x7] - 2*sbTC[x3,x5,x4,x8] + 4*sbTC[x3,x5,x4,x11] -
  2*sbTC[x3,x5,x4,x12] + 2*sbTC[x3,x5,x4,x13] - 2*sbTC[x3,x5,x4,x15] + 2*sbTC[x3,x5,x4,x16] +
  2*sbTC[x3,x5,x4,x17] + 4*sbTC[x3,x5,x4,x19] - 4*sbTC[x3,x5,x4,x20] + 20*sbTC[x3,x5,x5,x3] +
  2*sbTC[x3,x5,x5,x4] - 4*sbTC[x3,x5,x5,x7] - 2*sbTC[x3,x5,x5,x10] - 2*sbTC[x3,x5,x5,x13] -
  2*sbTC[x3,x5,x5,x15] + 14*sbTC[x3,x5,x5,x16] + 4*sbTC[x3,x5,x5,x18] - 8*sbTC[x3,x5,x5,x19] +
  6*sbTC[x3,x5,x6,x3] + 8*sbTC[x3,x5,x6,x4] - 6*sbTC[x3,x5,x6,x7] - 2*sbTC[x3,x5,x6,x10] +
  2*sbTC[x3,x5,x6,x11] - 2*sbTC[x3,x5,x6,x12] + 2*sbTC[x3,x5,x6,x13] - 4*sbTC[x3,x5,x6,x14] +
  2*sbTC[x3,x5,x6,x15] + 2*sbTC[x3,x5,x6,x16] + 2*sbTC[x3,x5,x6,x17] + 4*sbTC[x3,x5,x6,x18] -
  6*sbTC[x3,x5,x7,x1] - 6*sbTC[x3,x5,x7,x2] - 2*sbTC[x3,x5,x7,x3] - 4*sbTC[x3,x5,x7,x4] -
  8*sbTC[x3,x5,x7,x5] - 2*sbTC[x3,x5,x7,x6] - 20*sbTC[x3,x5,x7,x7] - 4*sbTC[x3,x5,x7,x8] +
  2*sbTC[x3,x5,x7,x10] + 8*sbTC[x3,x5,x7,x11] - 4*sbTC[x3,x5,x7,x12] - 2*sbTC[x3,x5,x7,x14] -
  2*sbTC[x3,x5,x7,x15] + 14*sbTC[x3,x5,x7,x16] + 2*sbTC[x3,x5,x7,x17] + 8*sbTC[x3,x5,x7,x20] +
  4*sbTC[x3,x5,x8,x3] - 2*sbTC[x3,x5,x8,x4] + 2*sbTC[x3,x5,x8,x7] - 4*sbTC[x3,x5,x8,x11] +
  2*sbTC[x3,x5,x8,x12] + 4*sbTC[x3,x5,x9,x7] - 2*sbTC[x3,x5,x9,x15] - 2*sbTC[x3,x5,x9,x16] -
  2*sbTC[x3,x5,x10,x1] - 2*sbTC[x3,x5,x10,x5] + 2*sbTC[x3,x5,x10,x13] + 2*sbTC[x3,x5,x11,x1] -
  2*sbTC[x3,x5,x11,x2] - 2*sbTC[x3,x5,x11,x4] - 2*sbTC[x3,x5,x11,x6] + 2*sbTC[x3,x5,x11,x8] +
  2*sbTC[x3,x5,x11,x13] - 2*sbTC[x3,x5,x11,x14] - 2*sbTC[x3,x5,x11,x15] + 2*sbTC[x3,x5,x11,x16] +
  2*sbTC[x3,x5,x12,x1] - 2*sbTC[x3,x5,x12,x2] - 2*sbTC[x3,x5,x12,x4] - 2*sbTC[x3,x5,x12,x6] +
  2*sbTC[x3,x5,x12,x8] + 2*sbTC[x3,x5,x12,x13] - 2*sbTC[x3,x5,x12,x14] - 2*sbTC[x3,x5,x12,x15] +
  2*sbTC[x3,x5,x12,x16] + sbTC[x3,x5,x13,x1] + sbTC[x3,x5,x13,x2] + 6*sbTC[x3,x5,x13,x3] +
  2*sbTC[x3,x5,x13,x4] - 4*sbTC[x3,x5,x13,x5] + 4*sbTC[x3,x5,x13,x6] + 2*sbTC[x3,x5,x13,x10] -
  2*sbTC[x3,x5,x13,x11] + 2*sbTC[x3,x5,x13,x12] + 2*sbTC[x3,x5,x13,x14] - 4*sbTC[x3,x5,x13,x18] -
  sbTC[x3,x5,x14,x1] - 5*sbTC[x3,x5,x14,x2] + 2*sbTC[x3,x5,x14,x4] - 6*sbTC[x3,x5,x14,x5] +
  2*sbTC[x3,x5,x14,x6] - 2*sbTC[x3,x5,x14,x7] + 2*sbTC[x3,x5,x14,x10] - 2*sbTC[x3,x5,x14,x11] +
  2*sbTC[x3,x5,x14,x13] + 4*sbTC[x3,x5,x14,x14] + 4*sbTC[x3,x5,x14,x16] - 4*sbTC[x3,x5,x14,x18] +
  2*sbTC[x3,x5,x15,x1] - 2*sbTC[x3,x5,x15,x2] - 4*sbTC[x3,x5,x15,x3] - 2*sbTC[x3,x5,x15,x4] +
  2*sbTC[x3,x5,x15,x5] + 2*sbTC[x3,x5,x15,x6] - 2*sbTC[x3,x5,x15,x7] - 2*sbTC[x3,x5,x15,x12] +
  4*sbTC[x3,x5,x15,x15] + 4*sbTC[x3,x5,x15,x19] - 4*sbTC[x3,x5,x15,x20] + 6*sbTC[x3,x5,x16,x1] +
  4*sbTC[x3,x5,x16,x2] + 2*sbTC[x3,x5,x16,x3] - 2*sbTC[x3,x5,x16,x4] + 6*sbTC[x3,x5,x16,x5] +
  2*sbTC[x3,x5,x16,x6] + 2*sbTC[x3,x5,x16,x7] + 2*sbTC[x3,x5,x16,x11] - 2*sbTC[x3,x5,x16,x12] -
  2*sbTC[x3,x5,x16,x14] - 4*sbTC[x3,x5,x16,x16] + 4*sbTC[x3,x5,x16,x19] - 4*sbTC[x3,x5,x16,x20] +
  8*sbTC[x3,x5,x18,x1] - 16*sbTC[x3,x5,x18,x3] - 8*sbTC[x3,x5,x18,x4] + 16*sbTC[x3,x5,x18,x5] -
  8*sbTC[x3,x5,x18,x6] - 8*sbTC[x3,x5,x18,x14] + 4*sbTC[x3,x5,x19,x2] - 4*sbTC[x3,x5,x19,x3] +
  4*sbTC[x3,x5,x19,x5] - 4*sbTC[x3,x5,x19,x16] - 6*sbTC[x3,x5,x20,x1] + 4*sbTC[x3,x5,x20,x2] -
  6*sbTC[x3,x5,x20,x3] + 4*sbTC[x3,x5,x20,x4] - 4*sbTC[x3,x5,x20,x5] + 2*sbTC[x3,x5,x20,x6] +
  12*sbTC[x3,x5,x20,x7] - 6*sbTC[x3,x5,x20,x11] + 4*sbTC[x3,x5,x20,x12] - 4*sbTC[x3,x5,x20,x13] +
  6*sbTC[x3,x5,x20,x14] + 6*sbTC[x3,x5,x20,x15] - 14*sbTC[x3,x5,x20,x16] - 2*sbTC[x3,x5,x20,x17] +
  16*sbTC[x3,x6,x1,x1] + 16*sbTC[x3,x6,x1,x2] + 24*sbTC[x3,x6,x1,x3] + 24*sbTC[x3,x6,x1,x4] +
  16*sbTC[x3,x6,x1,x6] + 10*sbTC[x3,x6,x1,x7] - 5*sbTC[x3,x6,x1,x11] - 9*sbTC[x3,x6,x1,x12] +
  3*sbTC[x3,x6,x1,x13] - 5*sbTC[x3,x6,x1,x14] + 3*sbTC[x3,x6,x1,x17] + 3*sbTC[x3,x6,x1,x18] -
  8*sbTC[x3,x6,x1,x20] + 16*sbTC[x3,x6,x2,x1] + 16*sbTC[x3,x6,x2,x2] + 24*sbTC[x3,x6,x2,x3] +
  24*sbTC[x3,x6,x2,x4] + 16*sbTC[x3,x6,x2,x6] + 10*sbTC[x3,x6,x2,x7] - 5*sbTC[x3,x6,x2,x11] -
  9*sbTC[x3,x6,x2,x12] + 3*sbTC[x3,x6,x2,x13] - 5*sbTC[x3,x6,x2,x14] + 3*sbTC[x3,x6,x2,x17] +
  3*sbTC[x3,x6,x2,x18] - 8*sbTC[x3,x6,x2,x20] + 24*sbTC[x3,x6,x3,x1] + 24*sbTC[x3,x6,x3,x2] +
  24*sbTC[x3,x6,x3,x3] + 24*sbTC[x3,x6,x3,x4] - 2*sbTC[x3,x6,x3,x5] + 32*sbTC[x3,x6,x3,x6] +
  20*sbTC[x3,x6,x3,x7] - 10*sbTC[x3,x6,x3,x11] - 14*sbTC[x3,x6,x3,x12] + 2*sbTC[x3,x6,x3,x13] -
  2*sbTC[x3,x6,x3,x14] + 5*sbTC[x3,x6,x3,x17] + sbTC[x3,x6,x3,x18] - 16*sbTC[x3,x6,x3,x20] +
  24*sbTC[x3,x6,x4,x1] + 24*sbTC[x3,x6,x4,x2] + 24*sbTC[x3,x6,x4,x3] + 24*sbTC[x3,x6,x4,x4] -
  2*sbTC[x3,x6,x4,x5] + 32*sbTC[x3,x6,x4,x6] + 20*sbTC[x3,x6,x4,x7] - 10*sbTC[x3,x6,x4,x11] -
  14*sbTC[x3,x6,x4,x12] + 2*sbTC[x3,x6,x4,x13] - 2*sbTC[x3,x6,x4,x14] + 5*sbTC[x3,x6,x4,x17] +
  sbTC[x3,x6,x4,x18] - 16*sbTC[x3,x6,x4,x20] + 14*sbTC[x3,x6,x5,x3] + 10*sbTC[x3,x6,x5,x4] -
  2*sbTC[x3,x6,x5,x7] - 6*sbTC[x3,x6,x5,x11] + 4*sbTC[x3,x6,x5,x12] - 2*sbTC[x3,x6,x5,x14] +
  4*sbTC[x3,x6,x5,x15] + 8*sbTC[x3,x6,x5,x16] + 2*sbTC[x3,x6,x5,x18] - 8*sbTC[x3,x6,x5,x19] +
  16*sbTC[x3,x6,x6,x1] + 16*sbTC[x3,x6,x6,x2] + 32*sbTC[x3,x6,x6,x3] + 32*sbTC[x3,x6,x6,x4] -
  2*sbTC[x3,x6,x6,x5] + 6*sbTC[x3,x6,x6,x7] - 4*sbTC[x3,x6,x6,x11] - 10*sbTC[x3,x6,x6,x12] +
  4*sbTC[x3,x6,x6,x13] - 6*sbTC[x3,x6,x6,x14] + 8*sbTC[x3,x6,x6,x17] + 4*sbTC[x3,x6,x6,x18] +
  20*sbTC[x3,x6,x7,x1] + 8*sbTC[x3,x6,x7,x2] + 20*sbTC[x3,x6,x7,x3] + 20*sbTC[x3,x6,x7,x4] -
  2*sbTC[x3,x6,x7,x5] + 12*sbTC[x3,x6,x7,x6] + 20*sbTC[x3,x6,x7,x7] - 8*sbTC[x3,x6,x7,x11] -
  10*sbTC[x3,x6,x7,x12] - 2*sbTC[x3,x6,x7,x14] + 12*sbTC[x3,x6,x7,x16] + 2*sbTC[x3,x6,x7,x17] -
  8*sbTC[x3,x6,x7,x19] - 8*sbTC[x3,x6,x7,x20] - 2*sbTC[x3,x6,x8,x3] - 2*sbTC[x3,x6,x8,x7] +
  2*sbTC[x3,x6,x8,x11] + 2*sbTC[x3,x6,x9,x5] + 6*sbTC[x3,x6,x9,x7] - 8*sbTC[x3,x6,x9,x16] +
  2*sbTC[x3,x6,x10,x1] - 6*sbTC[x3,x6,x10,x5] + 8*sbTC[x3,x6,x10,x6] - 2*sbTC[x3,x6,x10,x13] -
  3*sbTC[x3,x6,x11,x1] - 5*sbTC[x3,x6,x11,x2] - 8*sbTC[x3,x6,x11,x3] + 2*sbTC[x3,x6,x11,x4] -
  6*sbTC[x3,x6,x11,x5] + 4*sbTC[x3,x6,x11,x6] - 2*sbTC[x3,x6,x11,x7] - 4*sbTC[x3,x6,x11,x11] -
  2*sbTC[x3,x6,x11,x12] + 2*sbTC[x3,x6,x11,x13] + 4*sbTC[x3,x6,x11,x15] - 4*sbTC[x3,x6,x11,x17] +
  4*sbTC[x3,x6,x11,x20] - 9*sbTC[x3,x6,x12,x1] + 3*sbTC[x3,x6,x12,x2] + 4*sbTC[x3,x6,x12,x3] -
  14*sbTC[x3,x6,x12,x4] + 4*sbTC[x3,x6,x12,x5] + 2*sbTC[x3,x6,x12,x6] - 4*sbTC[x3,x6,x12,x7] -
  2*sbTC[x3,x6,x12,x11] - 4*sbTC[x3,x6,x12,x14] - 4*sbTC[x3,x6,x12,x17] + 4*sbTC[x3,x6,x12,x20] +
  sbTC[x3,x6,x13,x1] + sbTC[x3,x6,x13,x2] + 4*sbTC[x3,x6,x13,x3] + 2*sbTC[x3,x6,x13,x4] -
  4*sbTC[x3,x6,x13,x5] + 4*sbTC[x3,x6,x13,x6] + 2*sbTC[x3,x6,x13,x14] - 2*sbTC[x3,x6,x13,x18] -
  sbTC[x3,x6,x14,x1] - 5*sbTC[x3,x6,x14,x2] - 2*sbTC[x3,x6,x14,x3] + 2*sbTC[x3,x6,x14,x4] -
  6*sbTC[x3,x6,x14,x5] + 2*sbTC[x3,x6,x14,x6] - 2*sbTC[x3,x6,x14,x7] - 2*sbTC[x3,x6,x14,x12] +
  2*sbTC[x3,x6,x14,x13] + 4*sbTC[x3,x6,x14,x14] + 4*sbTC[x3,x6,x14,x16] - 2*sbTC[x3,x6,x14,x18] -
  12*sbTC[x3,x6,x17,x2] - 12*sbTC[x3,x6,x17,x3] - 12*sbTC[x3,x6,x17,x6] + 12*sbTC[x3,x6,x17,x12] +
  8*sbTC[x3,x6,x18,x1] - 16*sbTC[x3,x6,x18,x3] - 8*sbTC[x3,x6,x18,x4] + 16*sbTC[x3,x6,x18,x5] -
  8*sbTC[x3,x6,x18,x6] - 8*sbTC[x3,x6,x18,x14] - 17*sbTC[x3,x6,x20,x1] - 3*sbTC[x3,x6,x20,x2] -
  17*sbTC[x3,x6,x20,x3] - 23*sbTC[x3,x6,x20,x4] + 2*sbTC[x3,x6,x20,x5] - 6*sbTC[x3,x6,x20,x6] -
  10*sbTC[x3,x6,x20,x7] + 12*sbTC[x3,x6,x20,x11] + 6*sbTC[x3,x6,x20,x12] - 4*sbTC[x3,x6,x20,x13] +
  10*sbTC[x3,x6,x20,x14] - 4*sbTC[x3,x6,x20,x15] - 12*sbTC[x3,x6,x20,x16] - sbTC[x3,x6,x20,x17] -
  sbTC[x3,x6,x20,x18] + 8*sbTC[x3,x6,x20,x19] + 14*sbTC[x3,x7,x1,x1] + 4*sbTC[x3,x7,x1,x2] +
  12*sbTC[x3,x7,x1,x3] + 22*sbTC[x3,x7,x1,x4] - 12*sbTC[x3,x7,x1,x5] + 16*sbTC[x3,x7,x1,x6] +
  12*sbTC[x3,x7,x1,x7] - sbTC[x3,x7,x1,x11] - 5*sbTC[x3,x7,x1,x12] - 2*sbTC[x3,x7,x1,x15] +
  6*sbTC[x3,x7,x1,x16] + 2*sbTC[x3,x7,x1,x18] - 8*sbTC[x3,x7,x1,x20] + 4*sbTC[x3,x7,x2,x1] +
  6*sbTC[x3,x7,x2,x2] + 18*sbTC[x3,x7,x2,x3] + 6*sbTC[x3,x7,x2,x4] - 6*sbTC[x3,x7,x2,x5] +
  14*sbTC[x3,x7,x2,x6] + 6*sbTC[x3,x7,x2,x7] - sbTC[x3,x7,x2,x11] - 3*sbTC[x3,x7,x2,x12] -
  2*sbTC[x3,x7,x2,x13] - 2*sbTC[x3,x7,x2,x14] - 2*sbTC[x3,x7,x2,x15] + 10*sbTC[x3,x7,x2,x16] +
  2*sbTC[x3,x7,x2,x18] - 8*sbTC[x3,x7,x2,x20] + 22*sbTC[x3,x7,x3,x1] + 14*sbTC[x3,x7,x3,x2] +
  24*sbTC[x3,x7,x3,x3] + 24*sbTC[x3,x7,x3,x4] - 4*sbTC[x3,x7,x3,x5] + 20*sbTC[x3,x7,x3,x6] +
  32*sbTC[x3,x7,x3,x7] + 4*sbTC[x3,x7,x3,x8] - 14*sbTC[x3,x7,x3,x11] - 10*sbTC[x3,x7,x3,x12] +
  4*sbTC[x3,x7,x3,x16] - 16*sbTC[x3,x7,x3,x20] + 22*sbTC[x3,x7,x4,x1] + 14*sbTC[x3,x7,x4,x2] +
  24*sbTC[x3,x7,x4,x3] + 24*sbTC[x3,x7,x4,x4] - 4*sbTC[x3,x7,x4,x5] + 20*sbTC[x3,x7,x4,x6] +
  32*sbTC[x3,x7,x4,x7] + 4*sbTC[x3,x7,x4,x8] - 14*sbTC[x3,x7,x4,x11] - 10*sbTC[x3,x7,x4,x12] +
  4*sbTC[x3,x7,x4,x16] - 16*sbTC[x3,x7,x4,x20] - 12*sbTC[x3,x7,x5,x1] - 6*sbTC[x3,x7,x5,x2] +
  8*sbTC[x3,x7,x5,x3] - 12*sbTC[x3,x7,x5,x5] - 2*sbTC[x3,x7,x5,x6] - 16*sbTC[x3,x7,x5,x7] -
  2*sbTC[x3,x7,x5,x8] + 6*sbTC[x3,x7,x5,x11] - 4*sbTC[x3,x7,x5,x12] - 2*sbTC[x3,x7,x5,x13] +
  2*sbTC[x3,x7,x5,x14] + 2*sbTC[x3,x7,x5,x15] + 10*sbTC[x3,x7,x5,x16] + 2*sbTC[x3,x7,x5,x18] +
  8*sbTC[x3,x7,x5,x20] + 16*sbTC[x3,x7,x6,x1] + 14*sbTC[x3,x7,x6,x2] + 20*sbTC[x3,x7,x6,x3] +
  20*sbTC[x3,x7,x6,x4] - 2*sbTC[x3,x7,x6,x5] + 20*sbTC[x3,x7,x6,x6] + 12*sbTC[x3,x7,x6,x7] +
  2*sbTC[x3,x7,x6,x8] - 10*sbTC[x3,x7,x6,x11] - 8*sbTC[x3,x7,x6,x12] - 4*sbTC[x3,x7,x6,x14] +
  2*sbTC[x3,x7,x6,x15] + 2*sbTC[x3,x7,x6,x16] + 2*sbTC[x3,x7,x6,x18] - 8*sbTC[x3,x7,x6,x20] +
  16*sbTC[x3,x7,x7,x1] + 10*sbTC[x3,x7,x7,x2] + 32*sbTC[x3,x7,x7,x3] + 32*sbTC[x3,x7,x7,x4] -
  20*sbTC[x3,x7,x7,x5] + 8*sbTC[x3,x7,x7,x6] + 6*sbTC[x3,x7,x7,x8] - 10*sbTC[x3,x7,x7,x11] -
  4*sbTC[x3,x7,x7,x12] + 10*sbTC[x3,x7,x7,x15] + 10*sbTC[x3,x7,x7,x16] - 14*sbTC[x3,x7,x8,x3] -
  8*sbTC[x3,x7,x8,x4] - 4*sbTC[x3,x7,x8,x6] - 18*sbTC[x3,x7,x8,x7] + 14*sbTC[x3,x7,x8,x11] +
  8*sbTC[x3,x7,x8,x12] - 4*sbTC[x3,x7,x9,x5] + 8*sbTC[x3,x7,x9,x7] - 6*sbTC[x3,x7,x9,x15] +
  2*sbTC[x3,x7,x9,x16] - 2*sbTC[x3,x7,x10,x2] - 6*sbTC[x3,x7,x10,x5] + 4*sbTC[x3,x7,x10,x6] +
  2*sbTC[x3,x7,x10,x14] - 11*sbTC[x3,x7,x11,x1] - sbTC[x3,x7,x11,x2] + 4*sbTC[x3,x7,x11,x3] -
  14*sbTC[x3,x7,x11,x4] + 6*sbTC[x3,x7,x11,x5] - 4*sbTC[x3,x7,x11,x6] + 2*sbTC[x3,x7,x11,x7] -
  4*sbTC[x3,x7,x11,x8] - 2*sbTC[x3,x7,x11,x12] - 2*sbTC[x3,x7,x11,x13] - 4*sbTC[x3,x7,x11,x15] +
  4*sbTC[x3,x7,x11,x20] - 5*sbTC[x3,x7,x12,x1] - 9*sbTC[x3,x7,x12,x2] - 8*sbTC[x3,x7,x12,x3] +
  2*sbTC[x3,x7,x12,x4] - 4*sbTC[x3,x7,x12,x5] - 2*sbTC[x3,x7,x12,x6] + 4*sbTC[x3,x7,x12,x7] -
  4*sbTC[x3,x7,x12,x8] - 2*sbTC[x3,x7,x12,x11] - 4*sbTC[x3,x7,x12,x12] + 4*sbTC[x3,x7,x12,x14] +
  4*sbTC[x3,x7,x12,x20] + 2*sbTC[x3,x7,x15,x1] - 2*sbTC[x3,x7,x15,x2] - 2*sbTC[x3,x7,x15,x3] +
  2*sbTC[x3,x7,x15,x5] + 2*sbTC[x3,x7,x15,x6] + 2*sbTC[x3,x7,x15,x7] - 2*sbTC[x3,x7,x15,x11] +
  4*sbTC[x3,x7,x15,x15] - 4*sbTC[x3,x7,x15,x20] + 6*sbTC[x3,x7,x16,x1] + 4*sbTC[x3,x7,x16,x2] +
  4*sbTC[x3,x7,x16,x3] + 6*sbTC[x3,x7,x16,x5] + 2*sbTC[x3,x7,x16,x6] + 6*sbTC[x3,x7,x16,x7] -
  2*sbTC[x3,x7,x16,x14] - 4*sbTC[x3,x7,x16,x16] - 4*sbTC[x3,x7,x16,x20] + 4*sbTC[x3,x7,x17,x2] +
  4*sbTC[x3,x7,x17,x3] + 4*sbTC[x3,x7,x17,x6] - 4*sbTC[x3,x7,x17,x12] + 4*sbTC[x3,x7,x19,x2] -
  4*sbTC[x3,x7,x19,x3] + 4*sbTC[x3,x7,x19,x5] - 4*sbTC[x3,x7,x19,x16] - 6*sbTC[x3,x7,x20,x1] -
  8*sbTC[x3,x7,x20,x2] - 22*sbTC[x3,x7,x20,x3] - 16*sbTC[x3,x7,x20,x4] + 16*sbTC[x3,x7,x20,x5] -
  14*sbTC[x3,x7,x20,x6] + 4*sbTC[x3,x7,x20,x11] + 10*sbTC[x3,x7,x20,x12] + 2*sbTC[x3,x7,x20,x13] -
  6*sbTC[x3,x7,x20,x15] - 10*sbTC[x3,x7,x20,x16] - 2*sbTC[x3,x7,x20,x18] - 3*sbTC[x3,x8,x1,x3] -
  3*sbTC[x3,x8,x1,x4] - 6*sbTC[x3,x8,x1,x7] + 3*sbTC[x3,x8,x1,x11] + 3*sbTC[x3,x8,x1,x12] -
  3*sbTC[x3,x8,x2,x3] - 3*sbTC[x3,x8,x2,x4] - 6*sbTC[x3,x8,x2,x7] + 3*sbTC[x3,x8,x2,x11] +
  3*sbTC[x3,x8,x2,x12] - 17*sbTC[x3,x8,x3,x1] - 3*sbTC[x3,x8,x3,x2] - 16*sbTC[x3,x8,x3,x3] -
  8*sbTC[x3,x8,x3,x4] - 2*sbTC[x3,x8,x3,x5] + 2*sbTC[x3,x8,x3,x6] - 14*sbTC[x3,x8,x3,x7] +
  6*sbTC[x3,x8,x3,x11] - 4*sbTC[x3,x8,x3,x12] - 2*sbTC[x3,x8,x3,x13] + 4*sbTC[x3,x8,x3,x15] +
  2*sbTC[x3,x8,x3,x17] + 4*sbTC[x3,x8,x3,x20] - 3*sbTC[x3,x8,x4,x1] + sbTC[x3,x8,x4,x2] -
  8*sbTC[x3,x8,x4,x3] - 4*sbTC[x3,x8,x4,x4] - 16*sbTC[x3,x8,x4,x7] + 8*sbTC[x3,x8,x4,x11] -
  2*sbTC[x3,x8,x4,x12] + 2*sbTC[x3,x8,x4,x17] + 4*sbTC[x3,x8,x4,x20] + 2*sbTC[x3,x8,x5,x7] -
  2*sbTC[x3,x8,x5,x10] + 2*sbTC[x3,x8,x5,x11] + 2*sbTC[x3,x8,x5,x13] - 4*sbTC[x3,x8,x5,x15] +
  2*sbTC[x3,x8,x6,x3] + 10*sbTC[x3,x8,x6,x7] + 2*sbTC[x3,x8,x6,x10] - 10*sbTC[x3,x8,x6,x11] -
  2*sbTC[x3,x8,x6,x12] - 2*sbTC[x3,x8,x6,x13] + 2*sbTC[x3,x8,x6,x17] - 20*sbTC[x3,x8,x7,x1] -
  2*sbTC[x3,x8,x7,x2] - 14*sbTC[x3,x8,x7,x3] - 16*sbTC[x3,x8,x7,x4] - 2*sbTC[x3,x8,x7,x5] -
  2*sbTC[x3,x8,x7,x6] - 28*sbTC[x3,x8,x7,x7] - 2*sbTC[x3,x8,x7,x10] + 12*sbTC[x3,x8,x7,x11] +
  4*sbTC[x3,x8,x7,x15] + 2*sbTC[x3,x8,x7,x17] + 8*sbTC[x3,x8,x7,x20] - 8*sbTC[x3,x8,x8,x4] -
  8*sbTC[x3,x8,x8,x7] + 8*sbTC[x3,x8,x8,x12] + 17*sbTC[x3,x8,x11,x1] + 3*sbTC[x3,x8,x11,x2] +
  6*sbTC[x3,x8,x11,x3] + 10*sbTC[x3,x8,x11,x4] + 2*sbTC[x3,x8,x11,x5] + 4*sbTC[x3,x8,x11,x7] +
  4*sbTC[x3,x8,x11,x11] + 2*sbTC[x3,x8,x11,x12] + 2*sbTC[x3,x8,x11,x13] - 4*sbTC[x3,x8,x11,x15] -
  2*sbTC[x3,x8,x11,x17] - 4*sbTC[x3,x8,x11,x20] + 3*sbTC[x3,x8,x12,x1] - sbTC[x3,x8,x12,x2] -
  2*sbTC[x3,x8,x12,x3] + 6*sbTC[x3,x8,x12,x4] + 2*sbTC[x3,x8,x12,x6] + 6*sbTC[x3,x8,x12,x7] +
  2*sbTC[x3,x8,x12,x11] - 2*sbTC[x3,x8,x12,x17] - 4*sbTC[x3,x8,x12,x20] + 4*sbTC[x3,x8,x20,x3] +
  4*sbTC[x3,x8,x20,x4] + 8*sbTC[x3,x8,x20,x7] - 4*sbTC[x3,x8,x20,x11] - 4*sbTC[x3,x8,x20,x12] +
  2*sbTC[x3,x9,x1,x7] + 2*sbTC[x3,x9,x1,x15] - 6*sbTC[x3,x9,x1,x16] + sbTC[x3,x9,x1,x17] +
  sbTC[x3,x9,x1,x18] + 2*sbTC[x3,x9,x2,x7] + 2*sbTC[x3,x9,x2,x15] - 6*sbTC[x3,x9,x2,x16] +
  sbTC[x3,x9,x2,x17] + sbTC[x3,x9,x2,x18] + 2*sbTC[x3,x9,x3,x5] + 4*sbTC[x3,x9,x3,x7] -
  4*sbTC[x3,x9,x3,x16] - sbTC[x3,x9,x3,x17] - sbTC[x3,x9,x3,x18] + 2*sbTC[x3,x9,x4,x5] +
  4*sbTC[x3,x9,x4,x7] - 4*sbTC[x3,x9,x4,x16] - sbTC[x3,x9,x4,x17] - sbTC[x3,x9,x4,x18] -
  2*sbTC[x3,x9,x5,x4] - 2*sbTC[x3,x9,x5,x14] + 2*sbTC[x3,x9,x5,x18] - 2*sbTC[x3,x9,x6,x5] +
  2*sbTC[x3,x9,x6,x7] + 2*sbTC[x3,x9,x6,x11] + 2*sbTC[x3,x9,x6,x14] - 2*sbTC[x3,x9,x6,x15] -
  2*sbTC[x3,x9,x6,x16] + 6*sbTC[x3,x9,x7,x1] + 4*sbTC[x3,x9,x7,x3] + 4*sbTC[x3,x9,x7,x4] +
  4*sbTC[x3,x9,x7,x5] + 4*sbTC[x3,x9,x7,x6] + 20*sbTC[x3,x9,x7,x7] - 2*sbTC[x3,x9,x7,x11] -
  4*sbTC[x3,x9,x7,x15] - 4*sbTC[x3,x9,x7,x16] - 2*sbTC[x3,x9,x7,x17] - 8*sbTC[x3,x9,x7,x20] +
  2*sbTC[x3,x9,x9,x5] + 6*sbTC[x3,x9,x9,x7] - 8*sbTC[x3,x9,x9,x16] - 2*sbTC[x3,x9,x15,x1] +
  2*sbTC[x3,x9,x15,x2] + 2*sbTC[x3,x9,x15,x3] - 2*sbTC[x3,x9,x15,x5] - 2*sbTC[x3,x9,x15,x6] -
  2*sbTC[x3,x9,x15,x7] + 2*sbTC[x3,x9,x15,x11] - 4*sbTC[x3,x9,x15,x15] + 4*sbTC[x3,x9,x15,x20] -
  6*sbTC[x3,x9,x16,x1] - 4*sbTC[x3,x9,x16,x2] - 4*sbTC[x3,x9,x16,x3] - 6*sbTC[x3,x9,x16,x5] -
  2*sbTC[x3,x9,x16,x6] - 6*sbTC[x3,x9,x16,x7] + 2*sbTC[x3,x9,x16,x14] + 4*sbTC[x3,x9,x16,x16] +
  4*sbTC[x3,x9,x16,x20] + sbTC[x3,x9,x20,x1] + sbTC[x3,x9,x20,x2] - sbTC[x3,x9,x20,x3] -
  sbTC[x3,x9,x20,x4] + 2*sbTC[x3,x9,x20,x5] - 10*sbTC[x3,x9,x20,x7] + 4*sbTC[x3,x9,x20,x15] +
  4*sbTC[x3,x9,x20,x16] + sbTC[x3,x9,x20,x17] - sbTC[x3,x9,x20,x18] + 2*sbTC[x3,x10,x1,x1] +
  4*sbTC[x3,x10,x1,x3] + 2*sbTC[x3,x10,x1,x4] - 8*sbTC[x3,x10,x1,x5] + 8*sbTC[x3,x10,x1,x6] -
  sbTC[x3,x10,x1,x13] + 3*sbTC[x3,x10,x1,x14] - 2*sbTC[x3,x10,x1,x18] - 6*sbTC[x3,x10,x2,x2] -
  2*sbTC[x3,x10,x2,x3] + 2*sbTC[x3,x10,x2,x4] - 10*sbTC[x3,x10,x2,x5] + 6*sbTC[x3,x10,x2,x6] -
  2*sbTC[x3,x10,x2,x7] - 2*sbTC[x3,x10,x2,x12] + sbTC[x3,x10,x2,x13] + 5*sbTC[x3,x10,x2,x14] +
  4*sbTC[x3,x10,x2,x16] - 2*sbTC[x3,x10,x2,x18] + 2*sbTC[x3,x10,x3,x1] - 2*sbTC[x3,x10,x3,x2] -
  4*sbTC[x3,x10,x3,x5] + 4*sbTC[x3,x10,x3,x6] - 2*sbTC[x3,x10,x3,x13] + 2*sbTC[x3,x10,x3,x14] +
  2*sbTC[x3,x10,x4,x1] - 2*sbTC[x3,x10,x4,x2] - 4*sbTC[x3,x10,x4,x5] + 4*sbTC[x3,x10,x4,x6] -
  2*sbTC[x3,x10,x4,x13] + 2*sbTC[x3,x10,x4,x14] - 8*sbTC[x3,x10,x5,x1] - 10*sbTC[x3,x10,x5,x2] -
  2*sbTC[x3,x10,x5,x3] - 12*sbTC[x3,x10,x5,x5] - 6*sbTC[x3,x10,x5,x6] - 6*sbTC[x3,x10,x5,x7] +
  2*sbTC[x3,x10,x5,x8] + 4*sbTC[x3,x10,x5,x13] + 4*sbTC[x3,x10,x5,x16] - 2*sbTC[x3,x10,x5,x18] +
  8*sbTC[x3,x10,x5,x20] + 8*sbTC[x3,x10,x6,x1] + 6*sbTC[x3,x10,x6,x2] + 4*sbTC[x3,x10,x6,x3] +
  4*sbTC[x3,x10,x6,x4] - 6*sbTC[x3,x10,x6,x5] + 20*sbTC[x3,x10,x6,x6] + 4*sbTC[x3,x10,x6,x7] -
  2*sbTC[x3,x10,x6,x8] - 2*sbTC[x3,x10,x6,x12] - 2*sbTC[x3,x10,x6,x13] + 6*sbTC[x3,x10,x6,x14] -
  2*sbTC[x3,x10,x6,x18] - 8*sbTC[x3,x10,x6,x20] - 2*sbTC[x3,x10,x7,x5] + 2*sbTC[x3,x10,x7,x8] +
  2*sbTC[x3,x10,x7,x12] + 2*sbTC[x3,x10,x7,x14] - 4*sbTC[x3,x10,x7,x16] - 8*sbTC[x3,x10,x10,x5] +
  8*sbTC[x3,x10,x10,x6] - sbTC[x3,x10,x13,x1] - sbTC[x3,x10,x13,x2] - 4*sbTC[x3,x10,x13,x3] -
  2*sbTC[x3,x10,x13,x4] + 4*sbTC[x3,x10,x13,x5] - 4*sbTC[x3,x10,x13,x6] - 2*sbTC[x3,x10,x13,x14] +
  2*sbTC[x3,x10,x13,x18] + sbTC[x3,x10,x14,x1] + 5*sbTC[x3,x10,x14,x2] + 2*sbTC[x3,x10,x14,x3] -
  2*sbTC[x3,x10,x14,x4] + 6*sbTC[x3,x10,x14,x5] - 2*sbTC[x3,x10,x14,x6] + 2*sbTC[x3,x10,x14,x7] +
  2*sbTC[x3,x10,x14,x12] - 2*sbTC[x3,x10,x14,x13] - 4*sbTC[x3,x10,x14,x14] -
  4*sbTC[x3,x10,x14,x16] + 2*sbTC[x3,x10,x14,x18] + 8*sbTC[x3,x10,x20,x5] - 8*sbTC[x3,x10,x20,x6] -
  8*sbTC[x3,x11,x1,x1] + 6*sbTC[x3,x11,x1,x2] + 3*sbTC[x3,x11,x1,x3] - 5*sbTC[x3,x11,x1,x4] +
  2*sbTC[x3,x11,x1,x5] + 2*sbTC[x3,x11,x1,x6] + 2*sbTC[x3,x11,x1,x7] - 2*sbTC[x3,x11,x1,x10] -
  2*sbTC[x3,x11,x1,x11] - 6*sbTC[x3,x11,x1,x12] + 2*sbTC[x3,x11,x1,x13] - 2*sbTC[x3,x11,x1,x18] -
  4*sbTC[x3,x11,x1,x19] + 4*sbTC[x3,x11,x1,x20] + 6*sbTC[x3,x11,x2,x1] + sbTC[x3,x11,x2,x3] +
  3*sbTC[x3,x11,x2,x4] - 2*sbTC[x3,x11,x2,x5] + 2*sbTC[x3,x11,x2,x6] - 4*sbTC[x3,x11,x2,x11] -
  4*sbTC[x3,x11,x2,x12] + 2*sbTC[x3,x11,x2,x13] - 2*sbTC[x3,x11,x2,x17] + 4*sbTC[x3,x11,x2,x20] +
  7*sbTC[x3,x11,x3,x1] + sbTC[x3,x11,x3,x2] + 4*sbTC[x3,x11,x3,x3] - 4*sbTC[x3,x11,x3,x4] +
  2*sbTC[x3,x11,x3,x5] - 4*sbTC[x3,x11,x3,x6] - 4*sbTC[x3,x11,x3,x7] - 2*sbTC[x3,x11,x3,x8] +
  4*sbTC[x3,x11,x3,x11] + 2*sbTC[x3,x11,x3,x12] + 2*sbTC[x3,x11,x3,x13] - 4*sbTC[x3,x11,x3,x15] -
  4*sbTC[x3,x11,x3,x17] + 4*sbTC[x3,x11,x3,x20] - 9*sbTC[x3,x11,x4,x1] - 7*sbTC[x3,x11,x4,x2] -
  4*sbTC[x3,x11,x4,x3] - 8*sbTC[x3,x11,x4,x4] - 2*sbTC[x3,x11,x4,x6] - 2*sbTC[x3,x11,x4,x7] -
  4*sbTC[x3,x11,x4,x8] + 2*sbTC[x3,x11,x4,x12] + 2*sbTC[x3,x11,x4,x14] - 2*sbTC[x3,x11,x4,x15] -
  2*sbTC[x3,x11,x4,x16] - 2*sbTC[x3,x11,x4,x17] - 2*sbTC[x3,x11,x4,x18] + 4*sbTC[x3,x11,x4,x19] +
  4*sbTC[x3,x11,x4,x20] + 2*sbTC[x3,x11,x5,x1] - 2*sbTC[x3,x11,x5,x2] - 2*sbTC[x3,x11,x5,x4] -
  2*sbTC[x3,x11,x5,x6] + 2*sbTC[x3,x11,x5,x8] + 2*sbTC[x3,x11,x5,x13] - 2*sbTC[x3,x11,x5,x14] -
  2*sbTC[x3,x11,x5,x15] + 2*sbTC[x3,x11,x5,x16] + 2*sbTC[x3,x11,x6,x1] + 2*sbTC[x3,x11,x6,x2] -
  4*sbTC[x3,x11,x6,x3] - 2*sbTC[x3,x11,x6,x4] + 4*sbTC[x3,x11,x6,x6] - 6*sbTC[x3,x11,x6,x7] -
  2*sbTC[x3,x11,x6,x8] - 2*sbTC[x3,x11,x6,x10] + 8*sbTC[x3,x11,x6,x11] + 2*sbTC[x3,x11,x6,x13] +
  2*sbTC[x3,x11,x6,x14] - 4*sbTC[x3,x11,x6,x17] - 2*sbTC[x3,x11,x6,x18] + 2*sbTC[x3,x11,x7,x1] -
  10*sbTC[x3,x11,x7,x2] - 4*sbTC[x3,x11,x7,x3] - 2*sbTC[x3,x11,x7,x4] + 2*sbTC[x3,x11,x7,x5] -
  6*sbTC[x3,x11,x7,x6] + 4*sbTC[x3,x11,x7,x7] - 4*sbTC[x3,x11,x7,x8] + 2*sbTC[x3,x11,x7,x10] +
  8*sbTC[x3,x11,x7,x12] - 6*sbTC[x3,x11,x7,x15] - 2*sbTC[x3,x11,x7,x16] - 2*sbTC[x3,x11,x7,x17] +
  4*sbTC[x3,x11,x7,x19] + 4*sbTC[x3,x11,x8,x3] + 4*sbTC[x3,x11,x8,x4] + 2*sbTC[x3,x11,x8,x6] +
  6*sbTC[x3,x11,x8,x7] - 4*sbTC[x3,x11,x8,x11] - 4*sbTC[x3,x11,x8,x12] - 4*sbTC[x3,x11,x11,x1] -
  4*sbTC[x3,x11,x11,x2] - 2*sbTC[x3,x11,x11,x3] - 6*sbTC[x3,x11,x11,x4] - 2*sbTC[x3,x11,x11,x6] -
  2*sbTC[x3,x11,x11,x7] + 2*sbTC[x3,x11,x11,x8] + 2*sbTC[x3,x11,x11,x17] - 6*sbTC[x3,x11,x12,x1] -
  2*sbTC[x3,x11,x12,x2] - 6*sbTC[x3,x11,x12,x3] - 6*sbTC[x3,x11,x12,x4] - 4*sbTC[x3,x11,x12,x6] -
  4*sbTC[x3,x11,x12,x7] + 4*sbTC[x3,x11,x12,x8] + 2*sbTC[x3,x11,x12,x13] - 2*sbTC[x3,x11,x12,x14] -
  2*sbTC[x3,x11,x12,x15] + 2*sbTC[x3,x11,x12,x16] + 4*sbTC[x3,x11,x12,x17] + 2*sbTC[x3,x11,x13,x3] +
  2*sbTC[x3,x11,x13,x10] - 2*sbTC[x3,x11,x13,x11] + 2*sbTC[x3,x11,x13,x12] -
  2*sbTC[x3,x11,x13,x18] - 2*sbTC[x3,x11,x15,x3] - 2*sbTC[x3,x11,x15,x4] - 4*sbTC[x3,x11,x15,x7] +
  2*sbTC[x3,x11,x15,x11] - 2*sbTC[x3,x11,x15,x12] + 4*sbTC[x3,x11,x15,x19] + 4*sbTC[x3,x11,x17,x2] +
  4*sbTC[x3,x11,x17,x3] + 4*sbTC[x3,x11,x17,x6] - 4*sbTC[x3,x11,x17,x12] + 2*sbTC[x3,x11,x20,x1] +
  6*sbTC[x3,x11,x20,x2] + 4*sbTC[x3,x11,x20,x3] + 8*sbTC[x3,x11,x20,x4] - 2*sbTC[x3,x11,x20,x5] +
  2*sbTC[x3,x11,x20,x6] + 2*sbTC[x3,x11,x20,x7] - 4*sbTC[x3,x11,x20,x11] - 4*sbTC[x3,x11,x20,x13] +
  8*sbTC[x3,x11,x20,x15] + 2*sbTC[x3,x11,x20,x18] - 4*sbTC[x3,x11,x20,x19] - 4*sbTC[x3,x12,x1,x1] +
  2*sbTC[x3,x12,x1,x2] + 3*sbTC[x3,x12,x1,x3] - 7*sbTC[x3,x12,x1,x4] + 2*sbTC[x3,x12,x1,x5] +
  2*sbTC[x3,x12,x1,x6] - 4*sbTC[x3,x12,x1,x11] - 4*sbTC[x3,x12,x1,x12] - 2*sbTC[x3,x12,x1,x14] -
  2*sbTC[x3,x12,x1,x17] + 4*sbTC[x3,x12,x1,x20] + 2*sbTC[x3,x12,x2,x1] + 4*sbTC[x3,x12,x2,x2] +
  sbTC[x3,x12,x2,x3] + 5*sbTC[x3,x12,x2,x4] - 2*sbTC[x3,x12,x2,x5] + 2*sbTC[x3,x12,x2,x6] +
  2*sbTC[x3,x12,x2,x7] - 2*sbTC[x3,x12,x2,x10] - 2*sbTC[x3,x12,x2,x11] - 6*sbTC[x3,x12,x2,x12] +
  4*sbTC[x3,x12,x2,x13] + 2*sbTC[x3,x12,x2,x14] - 2*sbTC[x3,x12,x2,x18] - 4*sbTC[x3,x12,x2,x19] +
  4*sbTC[x3,x12,x2,x20] + 5*sbTC[x3,x12,x3,x1] - 3*sbTC[x3,x12,x3,x2] + 4*sbTC[x3,x12,x3,x3] -
  4*sbTC[x3,x12,x3,x4] + 2*sbTC[x3,x12,x3,x5] - 4*sbTC[x3,x12,x3,x6] - 4*sbTC[x3,x12,x3,x7] -
  4*sbTC[x3,x12,x3,x8] + 2*sbTC[x3,x12,x3,x11] + 4*sbTC[x3,x12,x3,x12] + 2*sbTC[x3,x12,x3,x13] +
  2*sbTC[x3,x12,x3,x14] - 6*sbTC[x3,x12,x3,x15] - 2*sbTC[x3,x12,x3,x16] - 2*sbTC[x3,x12,x3,x17] -
  2*sbTC[x3,x12,x3,x18] + 4*sbTC[x3,x12,x3,x19] + 4*sbTC[x3,x12,x3,x20] - 7*sbTC[x3,x12,x4,x1] -
  3*sbTC[x3,x12,x4,x2] - 4*sbTC[x3,x12,x4,x3] - 8*sbTC[x3,x12,x4,x4] - 2*sbTC[x3,x12,x4,x6] -
  2*sbTC[x3,x12,x4,x7] - 2*sbTC[x3,x12,x4,x8] + 2*sbTC[x3,x12,x4,x11] - 4*sbTC[x3,x12,x4,x17] +
  4*sbTC[x3,x12,x4,x20] + 2*sbTC[x3,x12,x5,x1] - 2*sbTC[x3,x12,x5,x2] - 2*sbTC[x3,x12,x5,x4] -
  2*sbTC[x3,x12,x5,x6] + 2*sbTC[x3,x12,x5,x8] + 2*sbTC[x3,x12,x5,x13] - 2*sbTC[x3,x12,x5,x14] -
  2*sbTC[x3,x12,x5,x15] + 2*sbTC[x3,x12,x5,x16] + 2*sbTC[x3,x12,x6,x1] + 2*sbTC[x3,x12,x6,x2] -
  4*sbTC[x3,x12,x6,x3] - 2*sbTC[x3,x12,x6,x4] + 4*sbTC[x3,x12,x6,x6] - 6*sbTC[x3,x12,x6,x7] -
  2*sbTC[x3,x12,x6,x8] - 2*sbTC[x3,x12,x6,x10] + 8*sbTC[x3,x12,x6,x11] + 2*sbTC[x3,x12,x6,x13] +
  2*sbTC[x3,x12,x6,x14] - 4*sbTC[x3,x12,x6,x17] - 2*sbTC[x3,x12,x6,x18] + 2*sbTC[x3,x12,x7,x1] -
  10*sbTC[x3,x12,x7,x2] - 4*sbTC[x3,x12,x7,x3] - 2*sbTC[x3,x12,x7,x4] + 2*sbTC[x3,x12,x7,x5] -
  6*sbTC[x3,x12,x7,x6] + 4*sbTC[x3,x12,x7,x7] - 4*sbTC[x3,x12,x7,x8] + 2*sbTC[x3,x12,x7,x10] +
  8*sbTC[x3,x12,x7,x12] - 6*sbTC[x3,x12,x7,x15] - 2*sbTC[x3,x12,x7,x16] - 2*sbTC[x3,x12,x7,x17] +
  4*sbTC[x3,x12,x7,x19] + 4*sbTC[x3,x12,x8,x3] + 4*sbTC[x3,x12,x8,x4] + 2*sbTC[x3,x12,x8,x6] +
  6*sbTC[x3,x12,x8,x7] - 4*sbTC[x3,x12,x8,x11] - 4*sbTC[x3,x12,x8,x12] - 6*sbTC[x3,x12,x11,x1] -
  2*sbTC[x3,x12,x11,x2] - 6*sbTC[x3,x12,x11,x3] - 6*sbTC[x3,x12,x11,x4] - 4*sbTC[x3,x12,x11,x6] -
  4*sbTC[x3,x12,x11,x7] + 4*sbTC[x3,x12,x11,x8] + 2*sbTC[x3,x12,x11,x13] - 2*sbTC[x3,x12,x11,x14] -
  2*sbTC[x3,x12,x11,x15] + 2*sbTC[x3,x12,x11,x16] + 4*sbTC[x3,x12,x11,x17] - 4*sbTC[x3,x12,x12,x1] -
  4*sbTC[x3,x12,x12,x2] - 2*sbTC[x3,x12,x12,x3] - 6*sbTC[x3,x12,x12,x4] - 2*sbTC[x3,x12,x12,x6] -
  2*sbTC[x3,x12,x12,x7] + 2*sbTC[x3,x12,x12,x8] + 2*sbTC[x3,x12,x12,x17] + 2*sbTC[x3,x12,x14,x3] +
  2*sbTC[x3,x12,x14,x10] - 2*sbTC[x3,x12,x14,x11] + 2*sbTC[x3,x12,x14,x12] -
  2*sbTC[x3,x12,x14,x18] - 2*sbTC[x3,x12,x16,x3] - 2*sbTC[x3,x12,x16,x4] - 4*sbTC[x3,x12,x16,x7] +
  2*sbTC[x3,x12,x16,x11] - 2*sbTC[x3,x12,x16,x12] + 4*sbTC[x3,x12,x16,x19] + 4*sbTC[x3,x12,x17,x2] +
  4*sbTC[x3,x12,x17,x3] + 4*sbTC[x3,x12,x17,x6] - 4*sbTC[x3,x12,x17,x12] + 2*sbTC[x3,x12,x20,x1] +
  6*sbTC[x3,x12,x20,x2] + 4*sbTC[x3,x12,x20,x3] + 8*sbTC[x3,x12,x20,x4] - 2*sbTC[x3,x12,x20,x5] +
  2*sbTC[x3,x12,x20,x6] + 2*sbTC[x3,x12,x20,x7] - 4*sbTC[x3,x12,x20,x11] - 4*sbTC[x3,x12,x20,x13] +
  8*sbTC[x3,x12,x20,x15] + 2*sbTC[x3,x12,x20,x18] - 4*sbTC[x3,x12,x20,x19] - 12*sbTC[x3,x17,x1,x2] -
  12*sbTC[x3,x17,x1,x6] + 12*sbTC[x3,x17,x1,x12] - 12*sbTC[x3,x17,x2,x1] - 16*sbTC[x3,x17,x2,x2] -
  8*sbTC[x3,x17,x2,x3] - 4*sbTC[x3,x17,x2,x4] - 12*sbTC[x3,x17,x2,x6] + 4*sbTC[x3,x17,x2,x7] +
  8*sbTC[x3,x17,x2,x12] - 12*sbTC[x3,x17,x3,x1] - 8*sbTC[x3,x17,x3,x2] - 12*sbTC[x3,x17,x3,x3] -
  4*sbTC[x3,x17,x3,x4] - 4*sbTC[x3,x17,x3,x6] + 4*sbTC[x3,x17,x3,x7] - 4*sbTC[x3,x17,x4,x2] -
  4*sbTC[x3,x17,x4,x3] - 4*sbTC[x3,x17,x4,x6] + 4*sbTC[x3,x17,x4,x12] - 12*sbTC[x3,x17,x6,x1] -
  12*sbTC[x3,x17,x6,x2] - 4*sbTC[x3,x17,x6,x3] - 4*sbTC[x3,x17,x6,x4] - 8*sbTC[x3,x17,x6,x6] +
  4*sbTC[x3,x17,x6,x7] + 4*sbTC[x3,x17,x6,x12] + 16*sbTC[x3,x17,x7,x2] + 4*sbTC[x3,x17,x7,x3] +
  16*sbTC[x3,x17,x7,x6] - 16*sbTC[x3,x17,x7,x12] + 12*sbTC[x3,x17,x12,x1] + 4*sbTC[x3,x17,x12,x2] +
  8*sbTC[x3,x17,x12,x3] + 4*sbTC[x3,x17,x12,x4] - 4*sbTC[x3,x17,x12,x7] + 4*sbTC[x3,x17,x12,x12] -
  8*sbTC[x3,x17,x17,x2] - 8*sbTC[x3,x17,x17,x3] - 8*sbTC[x3,x17,x17,x6] + 8*sbTC[x3,x17,x17,x12] -
  10*sbTC[x3,x20,x1,x1] - 8*sbTC[x3,x20,x1,x2] - 27*sbTC[x3,x20,x1,x3] - 19*sbTC[x3,x20,x1,x4] +
  8*sbTC[x3,x20,x1,x5] - 16*sbTC[x3,x20,x1,x6] - 10*sbTC[x3,x20,x1,x7] + 2*sbTC[x3,x20,x1,x10] +
  5*sbTC[x3,x20,x1,x11] + 5*sbTC[x3,x20,x1,x12] - 3*sbTC[x3,x20,x1,x13] + 5*sbTC[x3,x20,x1,x14] +
  2*sbTC[x3,x20,x1,x15] - 6*sbTC[x3,x20,x1,x16] - sbTC[x3,x20,x1,x17] - 3*sbTC[x3,x20,x1,x18] +
  4*sbTC[x3,x20,x1,x19] + 4*sbTC[x3,x20,x1,x20] - 8*sbTC[x3,x20,x2,x1] - 2*sbTC[x3,x20,x2,x2] -
  21*sbTC[x3,x20,x2,x3] - 19*sbTC[x3,x20,x2,x4] + 10*sbTC[x3,x20,x2,x5] - 14*sbTC[x3,x20,x2,x6] -
  8*sbTC[x3,x20,x2,x7] + 2*sbTC[x3,x20,x2,x10] + 5*sbTC[x3,x20,x2,x11] + 7*sbTC[x3,x20,x2,x12] -
  5*sbTC[x3,x20,x2,x13] + 3*sbTC[x3,x20,x2,x14] + 2*sbTC[x3,x20,x2,x15] - 10*sbTC[x3,x20,x2,x16] -
  sbTC[x3,x20,x2,x17] - 3*sbTC[x3,x20,x2,x18] + 4*sbTC[x3,x20,x2,x19] + 4*sbTC[x3,x20,x2,x20] -
  17*sbTC[x3,x20,x3,x1] - 13*sbTC[x3,x20,x3,x2] - 16*sbTC[x3,x20,x3,x3] - 16*sbTC[x3,x20,x3,x4] +
  4*sbTC[x3,x20,x3,x5] - 26*sbTC[x3,x20,x3,x6] - 18*sbTC[x3,x20,x3,x7] + 2*sbTC[x3,x20,x3,x8] +
  4*sbTC[x3,x20,x3,x11] + 14*sbTC[x3,x20,x3,x12] - 4*sbTC[x3,x20,x3,x13] + 6*sbTC[x3,x20,x3,x15] -
  2*sbTC[x3,x20,x3,x16] - sbTC[x3,x20,x3,x17] + sbTC[x3,x20,x3,x18] - 4*sbTC[x3,x20,x3,x19] +
  12*sbTC[x3,x20,x3,x20] - 15*sbTC[x3,x20,x4,x1] - 13*sbTC[x3,x20,x4,x2] - 16*sbTC[x3,x20,x4,x3] -
  16*sbTC[x3,x20,x4,x4] + 6*sbTC[x3,x20,x4,x5] - 28*sbTC[x3,x20,x4,x6] - 16*sbTC[x3,x20,x4,x7] +
  2*sbTC[x3,x20,x4,x8] + 6*sbTC[x3,x20,x4,x11] + 12*sbTC[x3,x20,x4,x12] - 2*sbTC[x3,x20,x4,x13] +
  2*sbTC[x3,x20,x4,x15] - 2*sbTC[x3,x20,x4,x16] - sbTC[x3,x20,x4,x17] + sbTC[x3,x20,x4,x18] -
  4*sbTC[x3,x20,x4,x19] + 12*sbTC[x3,x20,x4,x20] + 8*sbTC[x3,x20,x5,x1] + 10*sbTC[x3,x20,x5,x2] -
  22*sbTC[x3,x20,x5,x3] - 2*sbTC[x3,x20,x5,x4] + 12*sbTC[x3,x20,x5,x5] + 6*sbTC[x3,x20,x5,x6] +
  12*sbTC[x3,x20,x5,x7] - 2*sbTC[x3,x20,x5,x8] + 2*sbTC[x3,x20,x5,x10] - 2*sbTC[x3,x20,x5,x11] -
  2*sbTC[x3,x20,x5,x13] + 2*sbTC[x3,x20,x5,x14] + 4*sbTC[x3,x20,x5,x15] - 20*sbTC[x3,x20,x5,x16] -
  4*sbTC[x3,x20,x5,x18] + 8*sbTC[x3,x20,x5,x19] - 8*sbTC[x3,x20,x5,x20] - 16*sbTC[x3,x20,x6,x1] -
  14*sbTC[x3,x20,x6,x2] - 26*sbTC[x3,x20,x6,x3] - 28*sbTC[x3,x20,x6,x4] + 4*sbTC[x3,x20,x6,x5] -
  20*sbTC[x3,x20,x6,x6] - 12*sbTC[x3,x20,x6,x7] + 2*sbTC[x3,x20,x6,x8] + 2*sbTC[x3,x20,x6,x10] +
  4*sbTC[x3,x20,x6,x11] + 12*sbTC[x3,x20,x6,x12] - 4*sbTC[x3,x20,x6,x13] + 4*sbTC[x3,x20,x6,x14] -
  2*sbTC[x3,x20,x6,x15] - 2*sbTC[x3,x20,x6,x16] - 2*sbTC[x3,x20,x6,x17] - 2*sbTC[x3,x20,x6,x18] +
  8*sbTC[x3,x20,x6,x20] - 10*sbTC[x3,x20,x7,x1] - 2*sbTC[x3,x20,x7,x2] - 18*sbTC[x3,x20,x7,x3] -
  16*sbTC[x3,x20,x7,x4] + 16*sbTC[x3,x20,x7,x5] - 14*sbTC[x3,x20,x7,x6] + 2*sbTC[x3,x20,x7,x8] -
  2*sbTC[x3,x20,x7,x10] + 2*sbTC[x3,x20,x7,x11] + 10*sbTC[x3,x20,x7,x12] + 2*sbTC[x3,x20,x7,x14] -
  16*sbTC[x3,x20,x7,x16] + 4*sbTC[x3,x20,x8,x3] + 4*sbTC[x3,x20,x8,x4] + 8*sbTC[x3,x20,x8,x7] -
  4*sbTC[x3,x20,x8,x11] - 4*sbTC[x3,x20,x8,x12] + 2*sbTC[x3,x20,x9,x5] - 10*sbTC[x3,x20,x9,x7] +
  4*sbTC[x3,x20,x9,x15] + 4*sbTC[x3,x20,x9,x16] + 8*sbTC[x3,x20,x10,x5] - 8*sbTC[x3,x20,x10,x6] +
  3*sbTC[x3,x20,x11,x1] + 5*sbTC[x3,x20,x11,x2] + 2*sbTC[x3,x20,x11,x3] + 10*sbTC[x3,x20,x11,x4] -
  2*sbTC[x3,x20,x11,x5] + 6*sbTC[x3,x20,x11,x6] + 2*sbTC[x3,x20,x11,x7] - 2*sbTC[x3,x20,x11,x8] +
  2*sbTC[x3,x20,x11,x12] - 4*sbTC[x3,x20,x11,x13] + 2*sbTC[x3,x20,x11,x14] +
  6*sbTC[x3,x20,x11,x15] - 2*sbTC[x3,x20,x11,x16] - 4*sbTC[x3,x20,x11,x20] + 5*sbTC[x3,x20,x12,x1] +
  5*sbTC[x3,x20,x12,x2] + 2*sbTC[x3,x20,x12,x3] + 10*sbTC[x3,x20,x12,x4] + 4*sbTC[x3,x20,x12,x6] +
  4*sbTC[x3,x20,x12,x7] - 2*sbTC[x3,x20,x12,x8] + 2*sbTC[x3,x20,x12,x11] - 2*sbTC[x3,x20,x12,x13] +
  2*sbTC[x3,x20,x12,x14] + 2*sbTC[x3,x20,x12,x15] - 2*sbTC[x3,x20,x12,x16] -
  4*sbTC[x3,x20,x12,x20] - sbTC[x3,x20,x13,x1] - sbTC[x3,x20,x13,x2] - 6*sbTC[x3,x20,x13,x3] -
  2*sbTC[x3,x20,x13,x4] + 4*sbTC[x3,x20,x13,x5] - 4*sbTC[x3,x20,x13,x6] - 2*sbTC[x3,x20,x13,x10] +
  2*sbTC[x3,x20,x13,x11] - 2*sbTC[x3,x20,x13,x12] - 2*sbTC[x3,x20,x13,x14] +
  4*sbTC[x3,x20,x13,x18] + sbTC[x3,x20,x14,x1] + 5*sbTC[x3,x20,x14,x2] - 2*sbTC[x3,x20,x14,x4] +
  6*sbTC[x3,x20,x14,x5] - 2*sbTC[x3,x20,x14,x6] + 2*sbTC[x3,x20,x14,x7] - 2*sbTC[x3,x20,x14,x10] +
  2*sbTC[x3,x20,x14,x11] - 2*sbTC[x3,x20,x14,x13] - 4*sbTC[x3,x20,x14,x14] -
  4*sbTC[x3,x20,x14,x16] + 4*sbTC[x3,x20,x14,x18] - 2*sbTC[x3,x20,x15,x1] + 2*sbTC[x3,x20,x15,x2] +
  4*sbTC[x3,x20,x15,x3] + 2*sbTC[x3,x20,x15,x4] - 2*sbTC[x3,x20,x15,x5] - 2*sbTC[x3,x20,x15,x6] +
  2*sbTC[x3,x20,x15,x7] + 2*sbTC[x3,x20,x15,x12] - 4*sbTC[x3,x20,x15,x15] - 4*sbTC[x3,x20,x15,x19] +
  4*sbTC[x3,x20,x15,x20] - 6*sbTC[x3,x20,x16,x1] - 4*sbTC[x3,x20,x16,x2] - 2*sbTC[x3,x20,x16,x3] +
  2*sbTC[x3,x20,x16,x4] - 6*sbTC[x3,x20,x16,x5] - 2*sbTC[x3,x20,x16,x6] - 2*sbTC[x3,x20,x16,x7] -
  2*sbTC[x3,x20,x16,x11] + 2*sbTC[x3,x20,x16,x12] + 2*sbTC[x3,x20,x16,x14] +
  4*sbTC[x3,x20,x16,x16] - 4*sbTC[x3,x20,x16,x19] + 4*sbTC[x3,x20,x16,x20] + 4*sbTC[x3,x20,x17,x2] +
  4*sbTC[x3,x20,x17,x3] + 4*sbTC[x3,x20,x17,x6] - 4*sbTC[x3,x20,x17,x12] - 8*sbTC[x3,x20,x18,x1] +
  16*sbTC[x3,x20,x18,x3] + 8*sbTC[x3,x20,x18,x4] - 16*sbTC[x3,x20,x18,x5] + 8*sbTC[x3,x20,x18,x6] +
  8*sbTC[x3,x20,x18,x14] - 4*sbTC[x3,x20,x19,x2] + 4*sbTC[x3,x20,x19,x3] - 4*sbTC[x3,x20,x19,x5] +
  4*sbTC[x3,x20,x19,x16] + 13*sbTC[x3,x20,x20,x1] - 3*sbTC[x3,x20,x20,x2] + 19*sbTC[x3,x20,x20,x3] +
  7*sbTC[x3,x20,x20,x4] - 10*sbTC[x3,x20,x20,x5] + 12*sbTC[x3,x20,x20,x6] - 2*sbTC[x3,x20,x20,x7] -
  12*sbTC[x3,x20,x20,x12] + 8*sbTC[x3,x20,x20,x13] - 8*sbTC[x3,x20,x20,x14] -
  8*sbTC[x3,x20,x20,x15] + 20*sbTC[x3,x20,x20,x16] + sbTC[x3,x20,x20,x17] - sbTC[x3,x20,x20,x18] -
  sbTC[x3,x23,x21,x1] - sbTC[x3,x23,x21,x2] + sbTC[x3,x23,x21,x3] + sbTC[x3,x23,x21,x4] -
  sbTC[x3,x23,x21,x17] + sbTC[x3,x23,x21,x18] + 2*sbTC[x3,x23,x22,x5] - sbTC[x3,x23,x22,x17] -
  sbTC[x3,x23,x22,x18] + 2*sbTC[x3,x23,x23,x7] - sbTC[x3,x23,x23,x17] - sbTC[x3,x23,x23,x18] +
  14*sbTC[x4,x1,x1,x1] + 10*sbTC[x4,x1,x1,x2] + 16*sbTC[x4,x1,x1,x3] + 16*sbTC[x4,x1,x1,x4] +
  16*sbTC[x4,x1,x1,x6] + 2*sbTC[x4,x1,x1,x7] - 4*sbTC[x4,x1,x1,x12] + 2*sbTC[x4,x1,x1,x13] -
  6*sbTC[x4,x1,x1,x14] + sbTC[x4,x1,x1,x17] + 5*sbTC[x4,x1,x1,x18] - 8*sbTC[x4,x1,x1,x20] +
  10*sbTC[x4,x1,x2,x1] + 14*sbTC[x4,x1,x2,x2] + 12*sbTC[x4,x1,x2,x3] + 14*sbTC[x4,x1,x2,x4] +
  16*sbTC[x4,x1,x2,x6] + 2*sbTC[x4,x1,x2,x7] - 2*sbTC[x4,x1,x2,x10] + 2*sbTC[x4,x1,x2,x11] -
  6*sbTC[x4,x1,x2,x12] + 4*sbTC[x4,x1,x2,x13] - 4*sbTC[x4,x1,x2,x14] + sbTC[x4,x1,x2,x17] +
  3*sbTC[x4,x1,x2,x18] - 8*sbTC[x4,x1,x2,x20] + 14*sbTC[x4,x1,x3,x1] + 12*sbTC[x4,x1,x3,x2] +
  16*sbTC[x4,x1,x3,x3] + 18*sbTC[x4,x1,x3,x4] - 2*sbTC[x4,x1,x3,x5] + 24*sbTC[x4,x1,x3,x6] +
  10*sbTC[x4,x1,x3,x7] - 2*sbTC[x4,x1,x3,x8] - 2*sbTC[x4,x1,x3,x11] - 8*sbTC[x4,x1,x3,x12] +
  2*sbTC[x4,x1,x3,x13] + 3*sbTC[x4,x1,x3,x17] - sbTC[x4,x1,x3,x18] - 12*sbTC[x4,x1,x3,x20] +
  16*sbTC[x4,x1,x4,x1] + 16*sbTC[x4,x1,x4,x2] + 18*sbTC[x4,x1,x4,x3] + 16*sbTC[x4,x1,x4,x4] -
  2*sbTC[x4,x1,x4,x5] + 24*sbTC[x4,x1,x4,x6] + 10*sbTC[x4,x1,x4,x7] - 2*sbTC[x4,x1,x4,x11] -
  10*sbTC[x4,x1,x4,x12] + 2*sbTC[x4,x1,x4,x13] - 2*sbTC[x4,x1,x4,x14] + 3*sbTC[x4,x1,x4,x17] +
  sbTC[x4,x1,x4,x18] - 12*sbTC[x4,x1,x4,x20] + 11*sbTC[x4,x1,x5,x3] + 5*sbTC[x4,x1,x5,x4] -
  2*sbTC[x4,x1,x5,x10] - 2*sbTC[x4,x1,x5,x11] + 2*sbTC[x4,x1,x5,x12] + sbTC[x4,x1,x5,x13] -
  3*sbTC[x4,x1,x5,x14] - 2*sbTC[x4,x1,x5,x15] + 6*sbTC[x4,x1,x5,x16] + 4*sbTC[x4,x1,x5,x18] -
  4*sbTC[x4,x1,x5,x19] + 16*sbTC[x4,x1,x6,x1] + 16*sbTC[x4,x1,x6,x2] + 24*sbTC[x4,x1,x6,x3] +
  24*sbTC[x4,x1,x6,x4] - 2*sbTC[x4,x1,x6,x5] + 16*sbTC[x4,x1,x6,x6] + 10*sbTC[x4,x1,x6,x7] -
  5*sbTC[x4,x1,x6,x11] - 9*sbTC[x4,x1,x6,x12] + 3*sbTC[x4,x1,x6,x13] - 5*sbTC[x4,x1,x6,x14] +
  4*sbTC[x4,x1,x6,x17] + 4*sbTC[x4,x1,x6,x18] - 8*sbTC[x4,x1,x6,x20] + 7*sbTC[x4,x1,x7,x1] -
  3*sbTC[x4,x1,x7,x2] + 10*sbTC[x4,x1,x7,x3] + 10*sbTC[x4,x1,x7,x4] - 2*sbTC[x4,x1,x7,x5] +
  8*sbTC[x4,x1,x7,x6] + 12*sbTC[x4,x1,x7,x7] - 2*sbTC[x4,x1,x7,x8] - sbTC[x4,x1,x7,x11] -
  3*sbTC[x4,x1,x7,x12] - 2*sbTC[x4,x1,x7,x14] - 2*sbTC[x4,x1,x7,x15] + 10*sbTC[x4,x1,x7,x16] +
  2*sbTC[x4,x1,x7,x17] - 4*sbTC[x4,x1,x7,x19] - 8*sbTC[x4,x1,x7,x20] - 3*sbTC[x4,x1,x8,x3] -
  3*sbTC[x4,x1,x8,x4] - 6*sbTC[x4,x1,x8,x7] + 3*sbTC[x4,x1,x8,x11] + 3*sbTC[x4,x1,x8,x12] +
  2*sbTC[x4,x1,x9,x5] + 2*sbTC[x4,x1,x9,x7] + 2*sbTC[x4,x1,x9,x15] - 6*sbTC[x4,x1,x9,x16] +
  sbTC[x4,x1,x10,x1] - sbTC[x4,x1,x10,x2] - 4*sbTC[x4,x1,x10,x5] + 4*sbTC[x4,x1,x10,x6] -
  sbTC[x4,x1,x10,x13] + sbTC[x4,x1,x10,x14] + 4*sbTC[x4,x1,x11,x1] + 2*sbTC[x4,x1,x11,x2] -
  sbTC[x4,x1,x11,x3] + 3*sbTC[x4,x1,x11,x4] - 2*sbTC[x4,x1,x11,x5] + 2*sbTC[x4,x1,x11,x8] -
  4*sbTC[x4,x1,x11,x11] - 4*sbTC[x4,x1,x11,x12] + 4*sbTC[x4,x1,x11,x13] - 2*sbTC[x4,x1,x11,x14] -
  2*sbTC[x4,x1,x11,x17] + 4*sbTC[x4,x1,x11,x20] - 4*sbTC[x4,x1,x12,x1] + 2*sbTC[x4,x1,x12,x2] +
  3*sbTC[x4,x1,x12,x3] - 7*sbTC[x4,x1,x12,x4] + 2*sbTC[x4,x1,x12,x5] + 2*sbTC[x4,x1,x12,x6] -
  4*sbTC[x4,x1,x12,x11] - 4*sbTC[x4,x1,x12,x12] - 2*sbTC[x4,x1,x12,x14] - 2*sbTC[x4,x1,x12,x17] +
  4*sbTC[x4,x1,x12,x20] + sbTC[x4,x1,x13,x1] + sbTC[x4,x1,x13,x2] + 4*sbTC[x4,x1,x13,x3] +
  2*sbTC[x4,x1,x13,x4] - 4*sbTC[x4,x1,x13,x5] + 4*sbTC[x4,x1,x13,x6] + 2*sbTC[x4,x1,x13,x14] -
  2*sbTC[x4,x1,x13,x18] - sbTC[x4,x1,x14,x1] - 5*sbTC[x4,x1,x14,x2] + 2*sbTC[x4,x1,x14,x4] -
  6*sbTC[x4,x1,x14,x5] + 2*sbTC[x4,x1,x14,x6] - 2*sbTC[x4,x1,x14,x7] + 2*sbTC[x4,x1,x14,x10] -
  2*sbTC[x4,x1,x14,x11] + 2*sbTC[x4,x1,x14,x13] + 4*sbTC[x4,x1,x14,x14] + 4*sbTC[x4,x1,x14,x16] -
  4*sbTC[x4,x1,x14,x18] - 8*sbTC[x4,x1,x17,x2] - 8*sbTC[x4,x1,x17,x3] - 8*sbTC[x4,x1,x17,x6] +
  8*sbTC[x4,x1,x17,x12] + 8*sbTC[x4,x1,x18,x1] - 16*sbTC[x4,x1,x18,x3] - 8*sbTC[x4,x1,x18,x4] +
  16*sbTC[x4,x1,x18,x5] - 8*sbTC[x4,x1,x18,x6] - 8*sbTC[x4,x1,x18,x14] - 16*sbTC[x4,x1,x20,x1] -
  2*sbTC[x4,x1,x20,x2] - 12*sbTC[x4,x1,x20,x3] - 14*sbTC[x4,x1,x20,x4] - 10*sbTC[x4,x1,x20,x6] -
  8*sbTC[x4,x1,x20,x7] + 7*sbTC[x4,x1,x20,x11] + 5*sbTC[x4,x1,x20,x12] - 5*sbTC[x4,x1,x20,x13] +
  9*sbTC[x4,x1,x20,x14] + 2*sbTC[x4,x1,x20,x15] - 10*sbTC[x4,x1,x20,x16] - sbTC[x4,x1,x20,x17] -
  sbTC[x4,x1,x20,x18] + 4*sbTC[x4,x1,x20,x19] + 4*sbTC[x4,x1,x20,x20] + 10*sbTC[x4,x2,x1,x1] +
  14*sbTC[x4,x2,x1,x2] + 12*sbTC[x4,x2,x1,x3] + 14*sbTC[x4,x2,x1,x4] + 16*sbTC[x4,x2,x1,x6] +
  2*sbTC[x4,x2,x1,x7] - 2*sbTC[x4,x2,x1,x10] + 2*sbTC[x4,x2,x1,x11] - 6*sbTC[x4,x2,x1,x12] +
  4*sbTC[x4,x2,x1,x13] - 4*sbTC[x4,x2,x1,x14] + sbTC[x4,x2,x1,x17] + 3*sbTC[x4,x2,x1,x18] -
  8*sbTC[x4,x2,x1,x20] + 14*sbTC[x4,x2,x2,x1] + 10*sbTC[x4,x2,x2,x2] + 16*sbTC[x4,x2,x2,x3] +
  16*sbTC[x4,x2,x2,x4] + 16*sbTC[x4,x2,x2,x6] + 2*sbTC[x4,x2,x2,x7] - 4*sbTC[x4,x2,x2,x12] +
  2*sbTC[x4,x2,x2,x13] - 6*sbTC[x4,x2,x2,x14] + sbTC[x4,x2,x2,x17] + 5*sbTC[x4,x2,x2,x18] -
  8*sbTC[x4,x2,x2,x20] + 16*sbTC[x4,x2,x3,x1] + 16*sbTC[x4,x2,x3,x2] + 18*sbTC[x4,x2,x3,x3] +
  16*sbTC[x4,x2,x3,x4] - 2*sbTC[x4,x2,x3,x5] + 24*sbTC[x4,x2,x3,x6] + 10*sbTC[x4,x2,x3,x7] -
  2*sbTC[x4,x2,x3,x11] - 10*sbTC[x4,x2,x3,x12] + 2*sbTC[x4,x2,x3,x13] - 2*sbTC[x4,x2,x3,x14] +
  3*sbTC[x4,x2,x3,x17] + sbTC[x4,x2,x3,x18] - 12*sbTC[x4,x2,x3,x20] + 14*sbTC[x4,x2,x4,x1] +
  12*sbTC[x4,x2,x4,x2] + 16*sbTC[x4,x2,x4,x3] + 18*sbTC[x4,x2,x4,x4] - 2*sbTC[x4,x2,x4,x5] +
  24*sbTC[x4,x2,x4,x6] + 10*sbTC[x4,x2,x4,x7] - 2*sbTC[x4,x2,x4,x8] - 2*sbTC[x4,x2,x4,x11] -
  8*sbTC[x4,x2,x4,x12] + 2*sbTC[x4,x2,x4,x13] + 3*sbTC[x4,x2,x4,x17] - sbTC[x4,x2,x4,x18] -
  12*sbTC[x4,x2,x4,x20] + 11*sbTC[x4,x2,x5,x3] + 5*sbTC[x4,x2,x5,x4] - 2*sbTC[x4,x2,x5,x10] -
  2*sbTC[x4,x2,x5,x11] + 2*sbTC[x4,x2,x5,x12] + sbTC[x4,x2,x5,x13] - 3*sbTC[x4,x2,x5,x14] -
  2*sbTC[x4,x2,x5,x15] + 6*sbTC[x4,x2,x5,x16] + 4*sbTC[x4,x2,x5,x18] - 4*sbTC[x4,x2,x5,x19] +
  16*sbTC[x4,x2,x6,x1] + 16*sbTC[x4,x2,x6,x2] + 24*sbTC[x4,x2,x6,x3] + 24*sbTC[x4,x2,x6,x4] -
  2*sbTC[x4,x2,x6,x5] + 16*sbTC[x4,x2,x6,x6] + 10*sbTC[x4,x2,x6,x7] - 5*sbTC[x4,x2,x6,x11] -
  9*sbTC[x4,x2,x6,x12] + 3*sbTC[x4,x2,x6,x13] - 5*sbTC[x4,x2,x6,x14] + 4*sbTC[x4,x2,x6,x17] +
  4*sbTC[x4,x2,x6,x18] - 8*sbTC[x4,x2,x6,x20] + 7*sbTC[x4,x2,x7,x1] - 3*sbTC[x4,x2,x7,x2] +
  10*sbTC[x4,x2,x7,x3] + 10*sbTC[x4,x2,x7,x4] - 2*sbTC[x4,x2,x7,x5] + 8*sbTC[x4,x2,x7,x6] +
  12*sbTC[x4,x2,x7,x7] - 2*sbTC[x4,x2,x7,x8] - sbTC[x4,x2,x7,x11] - 3*sbTC[x4,x2,x7,x12] -
  2*sbTC[x4,x2,x7,x14] - 2*sbTC[x4,x2,x7,x15] + 10*sbTC[x4,x2,x7,x16] + 2*sbTC[x4,x2,x7,x17] -
  4*sbTC[x4,x2,x7,x19] - 8*sbTC[x4,x2,x7,x20] - 3*sbTC[x4,x2,x8,x3] - 3*sbTC[x4,x2,x8,x4] -
  6*sbTC[x4,x2,x8,x7] + 3*sbTC[x4,x2,x8,x11] + 3*sbTC[x4,x2,x8,x12] + 2*sbTC[x4,x2,x9,x5] +
  2*sbTC[x4,x2,x9,x7] + 2*sbTC[x4,x2,x9,x15] - 6*sbTC[x4,x2,x9,x16] + sbTC[x4,x2,x10,x1] -
  sbTC[x4,x2,x10,x2] - 4*sbTC[x4,x2,x10,x5] + 4*sbTC[x4,x2,x10,x6] - sbTC[x4,x2,x10,x13] +
  sbTC[x4,x2,x10,x14] + 6*sbTC[x4,x2,x11,x1] + sbTC[x4,x2,x11,x3] + 3*sbTC[x4,x2,x11,x4] -
  2*sbTC[x4,x2,x11,x5] + 2*sbTC[x4,x2,x11,x6] - 4*sbTC[x4,x2,x11,x11] - 4*sbTC[x4,x2,x11,x12] +
  2*sbTC[x4,x2,x11,x13] - 2*sbTC[x4,x2,x11,x17] + 4*sbTC[x4,x2,x11,x20] - 6*sbTC[x4,x2,x12,x1] +
  4*sbTC[x4,x2,x12,x2] + sbTC[x4,x2,x12,x3] - 7*sbTC[x4,x2,x12,x4] + 2*sbTC[x4,x2,x12,x5] +
  2*sbTC[x4,x2,x12,x8] - 4*sbTC[x4,x2,x12,x11] - 4*sbTC[x4,x2,x12,x12] + 2*sbTC[x4,x2,x12,x13] -
  4*sbTC[x4,x2,x12,x14] - 2*sbTC[x4,x2,x12,x17] + 4*sbTC[x4,x2,x12,x20] + sbTC[x4,x2,x13,x1] +
  sbTC[x4,x2,x13,x2] + 6*sbTC[x4,x2,x13,x3] + 2*sbTC[x4,x2,x13,x4] - 4*sbTC[x4,x2,x13,x5] +
  4*sbTC[x4,x2,x13,x6] + 2*sbTC[x4,x2,x13,x10] - 2*sbTC[x4,x2,x13,x11] + 2*sbTC[x4,x2,x13,x12] +
  2*sbTC[x4,x2,x13,x14] - 4*sbTC[x4,x2,x13,x18] - sbTC[x4,x2,x14,x1] - 5*sbTC[x4,x2,x14,x2] -
  2*sbTC[x4,x2,x14,x3] + 2*sbTC[x4,x2,x14,x4] - 6*sbTC[x4,x2,x14,x5] + 2*sbTC[x4,x2,x14,x6] -
  2*sbTC[x4,x2,x14,x7] - 2*sbTC[x4,x2,x14,x12] + 2*sbTC[x4,x2,x14,x13] + 4*sbTC[x4,x2,x14,x14] +
  4*sbTC[x4,x2,x14,x16] - 2*sbTC[x4,x2,x14,x18] - 8*sbTC[x4,x2,x17,x2] - 8*sbTC[x4,x2,x17,x3] -
  8*sbTC[x4,x2,x17,x6] + 8*sbTC[x4,x2,x17,x12] + 8*sbTC[x4,x2,x18,x1] - 16*sbTC[x4,x2,x18,x3] -
  8*sbTC[x4,x2,x18,x4] + 16*sbTC[x4,x2,x18,x5] - 8*sbTC[x4,x2,x18,x6] - 8*sbTC[x4,x2,x18,x14] -
  16*sbTC[x4,x2,x20,x1] - 2*sbTC[x4,x2,x20,x2] - 12*sbTC[x4,x2,x20,x3] - 14*sbTC[x4,x2,x20,x4] -
  10*sbTC[x4,x2,x20,x6] - 8*sbTC[x4,x2,x20,x7] + 7*sbTC[x4,x2,x20,x11] + 5*sbTC[x4,x2,x20,x12] -
  5*sbTC[x4,x2,x20,x13] + 9*sbTC[x4,x2,x20,x14] + 2*sbTC[x4,x2,x20,x15] - 10*sbTC[x4,x2,x20,x16] -
  sbTC[x4,x2,x20,x17] - sbTC[x4,x2,x20,x18] + 4*sbTC[x4,x2,x20,x19] + 4*sbTC[x4,x2,x20,x20] +
  16*sbTC[x4,x3,x1,x1] + 16*sbTC[x4,x3,x1,x2] + 18*sbTC[x4,x3,x1,x3] + 16*sbTC[x4,x3,x1,x4] +
  24*sbTC[x4,x3,x1,x6] + 10*sbTC[x4,x3,x1,x7] - 2*sbTC[x4,x3,x1,x11] - 10*sbTC[x4,x3,x1,x12] +
  2*sbTC[x4,x3,x1,x13] - 2*sbTC[x4,x3,x1,x14] + 2*sbTC[x4,x3,x1,x17] - 12*sbTC[x4,x3,x1,x20] +
  16*sbTC[x4,x3,x2,x1] + 16*sbTC[x4,x3,x2,x2] + 18*sbTC[x4,x3,x2,x3] + 16*sbTC[x4,x3,x2,x4] +
  24*sbTC[x4,x3,x2,x6] + 10*sbTC[x4,x3,x2,x7] - 2*sbTC[x4,x3,x2,x11] - 10*sbTC[x4,x3,x2,x12] +
  2*sbTC[x4,x3,x2,x13] - 2*sbTC[x4,x3,x2,x14] + 2*sbTC[x4,x3,x2,x17] - 12*sbTC[x4,x3,x2,x20] +
  16*sbTC[x4,x3,x3,x1] + 18*sbTC[x4,x3,x3,x2] + 14*sbTC[x4,x3,x3,x3] + 14*sbTC[x4,x3,x3,x4] +
  24*sbTC[x4,x3,x3,x6] + 24*sbTC[x4,x3,x3,x7] + 2*sbTC[x4,x3,x3,x8] - 14*sbTC[x4,x3,x3,x11] -
  14*sbTC[x4,x3,x3,x12] + 2*sbTC[x4,x3,x3,x17] - 12*sbTC[x4,x3,x3,x20] + 16*sbTC[x4,x3,x4,x1] +
  18*sbTC[x4,x3,x4,x2] + 14*sbTC[x4,x3,x4,x3] + 14*sbTC[x4,x3,x4,x4] + 24*sbTC[x4,x3,x4,x6] +
  24*sbTC[x4,x3,x4,x7] + 2*sbTC[x4,x3,x4,x8] - 14*sbTC[x4,x3,x4,x11] - 14*sbTC[x4,x3,x4,x12] +
  2*sbTC[x4,x3,x4,x17] - 12*sbTC[x4,x3,x4,x20] + 2*sbTC[x4,x3,x5,x3] + 2*sbTC[x4,x3,x5,x4] -
  4*sbTC[x4,x3,x5,x7] + 2*sbTC[x4,x3,x5,x13] - 2*sbTC[x4,x3,x5,x14] + 4*sbTC[x4,x3,x5,x16] +
  24*sbTC[x4,x3,x6,x1] + 24*sbTC[x4,x3,x6,x2] + 24*sbTC[x4,x3,x6,x3] + 24*sbTC[x4,x3,x6,x4] +
  32*sbTC[x4,x3,x6,x6] + 20*sbTC[x4,x3,x6,x7] - 10*sbTC[x4,x3,x6,x11] - 14*sbTC[x4,x3,x6,x12] +
  2*sbTC[x4,x3,x6,x13] - 2*sbTC[x4,x3,x6,x14] + 4*sbTC[x4,x3,x6,x17] - 16*sbTC[x4,x3,x6,x20] +
  22*sbTC[x4,x3,x7,x1] + 14*sbTC[x4,x3,x7,x2] + 24*sbTC[x4,x3,x7,x3] + 24*sbTC[x4,x3,x7,x4] -
  4*sbTC[x4,x3,x7,x5] + 20*sbTC[x4,x3,x7,x6] + 32*sbTC[x4,x3,x7,x7] + 4*sbTC[x4,x3,x7,x8] -
  14*sbTC[x4,x3,x7,x11] - 10*sbTC[x4,x3,x7,x12] + 4*sbTC[x4,x3,x7,x16] - 16*sbTC[x4,x3,x7,x20] -
  14*sbTC[x4,x3,x8,x3] - 2*sbTC[x4,x3,x8,x4] - 16*sbTC[x4,x3,x8,x7] + 14*sbTC[x4,x3,x8,x11] +
  2*sbTC[x4,x3,x8,x12] + 4*sbTC[x4,x3,x9,x7] - 4*sbTC[x4,x3,x9,x16] + 2*sbTC[x4,x3,x10,x1] -
  2*sbTC[x4,x3,x10,x2] - 4*sbTC[x4,x3,x10,x5] + 4*sbTC[x4,x3,x10,x6] - 2*sbTC[x4,x3,x10,x13] +
  2*sbTC[x4,x3,x10,x14] - 10*sbTC[x4,x3,x11,x1] - 2*sbTC[x4,x3,x11,x2] + 2*sbTC[x4,x3,x11,x3] -
  10*sbTC[x4,x3,x11,x4] - 2*sbTC[x4,x3,x11,x6] - 2*sbTC[x4,x3,x11,x7] - 2*sbTC[x4,x3,x11,x8] -
  4*sbTC[x4,x3,x11,x11] - 4*sbTC[x4,x3,x11,x12] - 2*sbTC[x4,x3,x11,x17] + 8*sbTC[x4,x3,x11,x20] -
  10*sbTC[x4,x3,x12,x1] - 2*sbTC[x4,x3,x12,x2] + 2*sbTC[x4,x3,x12,x3] - 10*sbTC[x4,x3,x12,x4] -
  2*sbTC[x4,x3,x12,x6] - 2*sbTC[x4,x3,x12,x7] - 2*sbTC[x4,x3,x12,x8] - 4*sbTC[x4,x3,x12,x11] -
  4*sbTC[x4,x3,x12,x12] - 2*sbTC[x4,x3,x12,x17] + 8*sbTC[x4,x3,x12,x20] - 12*sbTC[x4,x3,x17,x2] -
  12*sbTC[x4,x3,x17,x3] - 12*sbTC[x4,x3,x17,x6] + 12*sbTC[x4,x3,x17,x12] - 14*sbTC[x4,x3,x20,x1] -
  10*sbTC[x4,x3,x20,x2] - 14*sbTC[x4,x3,x20,x3] - 14*sbTC[x4,x3,x20,x4] + 4*sbTC[x4,x3,x20,x5] -
  20*sbTC[x4,x3,x20,x6] - 16*sbTC[x4,x3,x20,x7] + 10*sbTC[x4,x3,x20,x11] + 10*sbTC[x4,x3,x20,x12] -
  2*sbTC[x4,x3,x20,x13] + 2*sbTC[x4,x3,x20,x14] - 4*sbTC[x4,x3,x20,x16] + 8*sbTC[x4,x3,x20,x20] +
  16*sbTC[x4,x4,x1,x1] + 16*sbTC[x4,x4,x1,x2] + 18*sbTC[x4,x4,x1,x3] + 16*sbTC[x4,x4,x1,x4] +
  24*sbTC[x4,x4,x1,x6] + 10*sbTC[x4,x4,x1,x7] - 2*sbTC[x4,x4,x1,x11] - 10*sbTC[x4,x4,x1,x12] +
  2*sbTC[x4,x4,x1,x13] - 2*sbTC[x4,x4,x1,x14] + 2*sbTC[x4,x4,x1,x17] - 12*sbTC[x4,x4,x1,x20] +
  16*sbTC[x4,x4,x2,x1] + 16*sbTC[x4,x4,x2,x2] + 18*sbTC[x4,x4,x2,x3] + 16*sbTC[x4,x4,x2,x4] +
  24*sbTC[x4,x4,x2,x6] + 10*sbTC[x4,x4,x2,x7] - 2*sbTC[x4,x4,x2,x11] - 10*sbTC[x4,x4,x2,x12] +
  2*sbTC[x4,x4,x2,x13] - 2*sbTC[x4,x4,x2,x14] + 2*sbTC[x4,x4,x2,x17] - 12*sbTC[x4,x4,x2,x20] +
  16*sbTC[x4,x4,x3,x1] + 18*sbTC[x4,x4,x3,x2] + 14*sbTC[x4,x4,x3,x3] + 14*sbTC[x4,x4,x3,x4] +
  24*sbTC[x4,x4,x3,x6] + 24*sbTC[x4,x4,x3,x7] + 2*sbTC[x4,x4,x3,x8] - 14*sbTC[x4,x4,x3,x11] -
  14*sbTC[x4,x4,x3,x12] + 2*sbTC[x4,x4,x3,x17] - 12*sbTC[x4,x4,x3,x20] + 16*sbTC[x4,x4,x4,x1] +
  18*sbTC[x4,x4,x4,x2] + 14*sbTC[x4,x4,x4,x3] + 14*sbTC[x4,x4,x4,x4] + 24*sbTC[x4,x4,x4,x6] +
  24*sbTC[x4,x4,x4,x7] + 2*sbTC[x4,x4,x4,x8] - 14*sbTC[x4,x4,x4,x11] - 14*sbTC[x4,x4,x4,x12] +
  2*sbTC[x4,x4,x4,x17] - 12*sbTC[x4,x4,x4,x20] + 2*sbTC[x4,x4,x5,x3] + 2*sbTC[x4,x4,x5,x4] -
  4*sbTC[x4,x4,x5,x7] + 2*sbTC[x4,x4,x5,x13] - 2*sbTC[x4,x4,x5,x14] + 4*sbTC[x4,x4,x5,x16] +
  24*sbTC[x4,x4,x6,x1] + 24*sbTC[x4,x4,x6,x2] + 24*sbTC[x4,x4,x6,x3] + 24*sbTC[x4,x4,x6,x4] +
  32*sbTC[x4,x4,x6,x6] + 20*sbTC[x4,x4,x6,x7] - 10*sbTC[x4,x4,x6,x11] - 14*sbTC[x4,x4,x6,x12] +
  2*sbTC[x4,x4,x6,x13] - 2*sbTC[x4,x4,x6,x14] + 4*sbTC[x4,x4,x6,x17] - 16*sbTC[x4,x4,x6,x20] +
  22*sbTC[x4,x4,x7,x1] + 14*sbTC[x4,x4,x7,x2] + 24*sbTC[x4,x4,x7,x3] + 24*sbTC[x4,x4,x7,x4] -
  4*sbTC[x4,x4,x7,x5] + 20*sbTC[x4,x4,x7,x6] + 32*sbTC[x4,x4,x7,x7] + 4*sbTC[x4,x4,x7,x8] -
  14*sbTC[x4,x4,x7,x11] - 10*sbTC[x4,x4,x7,x12] + 4*sbTC[x4,x4,x7,x16] - 16*sbTC[x4,x4,x7,x20] -
  14*sbTC[x4,x4,x8,x3] - 2*sbTC[x4,x4,x8,x4] - 16*sbTC[x4,x4,x8,x7] + 14*sbTC[x4,x4,x8,x11] +
  2*sbTC[x4,x4,x8,x12] + 4*sbTC[x4,x4,x9,x7] - 4*sbTC[x4,x4,x9,x16] + 2*sbTC[x4,x4,x10,x1] -
  2*sbTC[x4,x4,x10,x2] - 4*sbTC[x4,x4,x10,x5] + 4*sbTC[x4,x4,x10,x6] - 2*sbTC[x4,x4,x10,x13] +
  2*sbTC[x4,x4,x10,x14] - 10*sbTC[x4,x4,x11,x1] - 2*sbTC[x4,x4,x11,x2] + 2*sbTC[x4,x4,x11,x3] -
  10*sbTC[x4,x4,x11,x4] - 2*sbTC[x4,x4,x11,x6] - 2*sbTC[x4,x4,x11,x7] - 2*sbTC[x4,x4,x11,x8] -
  4*sbTC[x4,x4,x11,x11] - 4*sbTC[x4,x4,x11,x12] - 2*sbTC[x4,x4,x11,x17] + 8*sbTC[x4,x4,x11,x20] -
  10*sbTC[x4,x4,x12,x1] - 2*sbTC[x4,x4,x12,x2] + 2*sbTC[x4,x4,x12,x3] - 10*sbTC[x4,x4,x12,x4] -
  2*sbTC[x4,x4,x12,x6] - 2*sbTC[x4,x4,x12,x7] - 2*sbTC[x4,x4,x12,x8] - 4*sbTC[x4,x4,x12,x11] -
  4*sbTC[x4,x4,x12,x12] - 2*sbTC[x4,x4,x12,x17] + 8*sbTC[x4,x4,x12,x20] - 12*sbTC[x4,x4,x17,x2] -
  12*sbTC[x4,x4,x17,x3] - 12*sbTC[x4,x4,x17,x6] + 12*sbTC[x4,x4,x17,x12] - 14*sbTC[x4,x4,x20,x1] -
  10*sbTC[x4,x4,x20,x2] - 14*sbTC[x4,x4,x20,x3] - 14*sbTC[x4,x4,x20,x4] + 4*sbTC[x4,x4,x20,x5] -
  20*sbTC[x4,x4,x20,x6] - 16*sbTC[x4,x4,x20,x7] + 10*sbTC[x4,x4,x20,x11] + 10*sbTC[x4,x4,x20,x12] -
  2*sbTC[x4,x4,x20,x13] + 2*sbTC[x4,x4,x20,x14] - 4*sbTC[x4,x4,x20,x16] + 8*sbTC[x4,x4,x20,x20] +
  11*sbTC[x4,x5,x1,x3] + 5*sbTC[x4,x5,x1,x4] - 2*sbTC[x4,x5,x1,x10] - 2*sbTC[x4,x5,x1,x11] +
  2*sbTC[x4,x5,x1,x12] + sbTC[x4,x5,x1,x13] - 3*sbTC[x4,x5,x1,x14] - 2*sbTC[x4,x5,x1,x15] +
  6*sbTC[x4,x5,x1,x16] + 4*sbTC[x4,x5,x1,x18] - 4*sbTC[x4,x5,x1,x19] + 11*sbTC[x4,x5,x2,x3] +
  5*sbTC[x4,x5,x2,x4] - 2*sbTC[x4,x5,x2,x10] - 2*sbTC[x4,x5,x2,x11] + 2*sbTC[x4,x5,x2,x12] +
  sbTC[x4,x5,x2,x13] - 3*sbTC[x4,x5,x2,x14] - 2*sbTC[x4,x5,x2,x15] + 6*sbTC[x4,x5,x2,x16] +
  4*sbTC[x4,x5,x2,x18] - 4*sbTC[x4,x5,x2,x19] + 3*sbTC[x4,x5,x3,x1] + 3*sbTC[x4,x5,x3,x2] +
  4*sbTC[x4,x5,x3,x3] + 4*sbTC[x4,x5,x3,x4] - 2*sbTC[x4,x5,x3,x5] + 6*sbTC[x4,x5,x3,x6] -
  2*sbTC[x4,x5,x3,x7] - 2*sbTC[x4,x5,x3,x8] + 6*sbTC[x4,x5,x3,x11] - 4*sbTC[x4,x5,x3,x12] +
  4*sbTC[x4,x5,x3,x13] - 6*sbTC[x4,x5,x3,x15] + 2*sbTC[x4,x5,x3,x16] + 2*sbTC[x4,x5,x3,x17] +
  4*sbTC[x4,x5,x3,x19] - 4*sbTC[x4,x5,x3,x20] + sbTC[x4,x5,x4,x1] + 3*sbTC[x4,x5,x4,x2] +
  4*sbTC[x4,x5,x4,x3] + 4*sbTC[x4,x5,x4,x4] - 4*sbTC[x4,x5,x4,x5] + 8*sbTC[x4,x5,x4,x6] -
  4*sbTC[x4,x5,x4,x7] - 2*sbTC[x4,x5,x4,x8] + 4*sbTC[x4,x5,x4,x11] - 2*sbTC[x4,x5,x4,x12] +
  2*sbTC[x4,x5,x4,x13] - 2*sbTC[x4,x5,x4,x15] + 2*sbTC[x4,x5,x4,x16] + 2*sbTC[x4,x5,x4,x17] +
  4*sbTC[x4,x5,x4,x19] - 4*sbTC[x4,x5,x4,x20] + 20*sbTC[x4,x5,x5,x3] + 2*sbTC[x4,x5,x5,x4] -
  4*sbTC[x4,x5,x5,x7] - 2*sbTC[x4,x5,x5,x10] - 2*sbTC[x4,x5,x5,x13] - 2*sbTC[x4,x5,x5,x15] +
  14*sbTC[x4,x5,x5,x16] + 4*sbTC[x4,x5,x5,x18] - 8*sbTC[x4,x5,x5,x19] + 6*sbTC[x4,x5,x6,x3] +
  8*sbTC[x4,x5,x6,x4] - 6*sbTC[x4,x5,x6,x7] - 2*sbTC[x4,x5,x6,x10] + 2*sbTC[x4,x5,x6,x11] -
  2*sbTC[x4,x5,x6,x12] + 2*sbTC[x4,x5,x6,x13] - 4*sbTC[x4,x5,x6,x14] + 2*sbTC[x4,x5,x6,x15] +
  2*sbTC[x4,x5,x6,x16] + 2*sbTC[x4,x5,x6,x17] + 4*sbTC[x4,x5,x6,x18] - 6*sbTC[x4,x5,x7,x1] -
  6*sbTC[x4,x5,x7,x2] - 2*sbTC[x4,x5,x7,x3] - 4*sbTC[x4,x5,x7,x4] - 8*sbTC[x4,x5,x7,x5] -
  2*sbTC[x4,x5,x7,x6] - 20*sbTC[x4,x5,x7,x7] - 4*sbTC[x4,x5,x7,x8] + 2*sbTC[x4,x5,x7,x10] +
  8*sbTC[x4,x5,x7,x11] - 4*sbTC[x4,x5,x7,x12] - 2*sbTC[x4,x5,x7,x14] - 2*sbTC[x4,x5,x7,x15] +
  14*sbTC[x4,x5,x7,x16] + 2*sbTC[x4,x5,x7,x17] + 8*sbTC[x4,x5,x7,x20] + 4*sbTC[x4,x5,x8,x3] -
  2*sbTC[x4,x5,x8,x4] + 2*sbTC[x4,x5,x8,x7] - 4*sbTC[x4,x5,x8,x11] + 2*sbTC[x4,x5,x8,x12] +
  4*sbTC[x4,x5,x9,x7] - 2*sbTC[x4,x5,x9,x15] - 2*sbTC[x4,x5,x9,x16] - 2*sbTC[x4,x5,x10,x1] -
  2*sbTC[x4,x5,x10,x5] + 2*sbTC[x4,x5,x10,x13] + 2*sbTC[x4,x5,x11,x1] - 2*sbTC[x4,x5,x11,x2] -
  2*sbTC[x4,x5,x11,x4] - 2*sbTC[x4,x5,x11,x6] + 2*sbTC[x4,x5,x11,x8] + 2*sbTC[x4,x5,x11,x13] -
  2*sbTC[x4,x5,x11,x14] - 2*sbTC[x4,x5,x11,x15] + 2*sbTC[x4,x5,x11,x16] + 2*sbTC[x4,x5,x12,x1] -
  2*sbTC[x4,x5,x12,x2] - 2*sbTC[x4,x5,x12,x4] - 2*sbTC[x4,x5,x12,x6] + 2*sbTC[x4,x5,x12,x8] +
  2*sbTC[x4,x5,x12,x13] - 2*sbTC[x4,x5,x12,x14] - 2*sbTC[x4,x5,x12,x15] + 2*sbTC[x4,x5,x12,x16] +
  sbTC[x4,x5,x13,x1] + sbTC[x4,x5,x13,x2] + 6*sbTC[x4,x5,x13,x3] + 2*sbTC[x4,x5,x13,x4] -
  4*sbTC[x4,x5,x13,x5] + 4*sbTC[x4,x5,x13,x6] + 2*sbTC[x4,x5,x13,x10] - 2*sbTC[x4,x5,x13,x11] +
  2*sbTC[x4,x5,x13,x12] + 2*sbTC[x4,x5,x13,x14] - 4*sbTC[x4,x5,x13,x18] - sbTC[x4,x5,x14,x1] -
  5*sbTC[x4,x5,x14,x2] + 2*sbTC[x4,x5,x14,x4] - 6*sbTC[x4,x5,x14,x5] + 2*sbTC[x4,x5,x14,x6] -
  2*sbTC[x4,x5,x14,x7] + 2*sbTC[x4,x5,x14,x10] - 2*sbTC[x4,x5,x14,x11] + 2*sbTC[x4,x5,x14,x13] +
  4*sbTC[x4,x5,x14,x14] + 4*sbTC[x4,x5,x14,x16] - 4*sbTC[x4,x5,x14,x18] + 2*sbTC[x4,x5,x15,x1] -
  2*sbTC[x4,x5,x15,x2] - 4*sbTC[x4,x5,x15,x3] - 2*sbTC[x4,x5,x15,x4] + 2*sbTC[x4,x5,x15,x5] +
  2*sbTC[x4,x5,x15,x6] - 2*sbTC[x4,x5,x15,x7] - 2*sbTC[x4,x5,x15,x12] + 4*sbTC[x4,x5,x15,x15] +
  4*sbTC[x4,x5,x15,x19] - 4*sbTC[x4,x5,x15,x20] + 6*sbTC[x4,x5,x16,x1] + 4*sbTC[x4,x5,x16,x2] +
  2*sbTC[x4,x5,x16,x3] - 2*sbTC[x4,x5,x16,x4] + 6*sbTC[x4,x5,x16,x5] + 2*sbTC[x4,x5,x16,x6] +
  2*sbTC[x4,x5,x16,x7] + 2*sbTC[x4,x5,x16,x11] - 2*sbTC[x4,x5,x16,x12] - 2*sbTC[x4,x5,x16,x14] -
  4*sbTC[x4,x5,x16,x16] + 4*sbTC[x4,x5,x16,x19] - 4*sbTC[x4,x5,x16,x20] + 8*sbTC[x4,x5,x18,x1] -
  16*sbTC[x4,x5,x18,x3] - 8*sbTC[x4,x5,x18,x4] + 16*sbTC[x4,x5,x18,x5] - 8*sbTC[x4,x5,x18,x6] -
  8*sbTC[x4,x5,x18,x14] + 4*sbTC[x4,x5,x19,x2] - 4*sbTC[x4,x5,x19,x3] + 4*sbTC[x4,x5,x19,x5] -
  4*sbTC[x4,x5,x19,x16] - 6*sbTC[x4,x5,x20,x1] + 4*sbTC[x4,x5,x20,x2] - 6*sbTC[x4,x5,x20,x3] +
  4*sbTC[x4,x5,x20,x4] - 4*sbTC[x4,x5,x20,x5] + 2*sbTC[x4,x5,x20,x6] + 12*sbTC[x4,x5,x20,x7] -
  6*sbTC[x4,x5,x20,x11] + 4*sbTC[x4,x5,x20,x12] - 4*sbTC[x4,x5,x20,x13] + 6*sbTC[x4,x5,x20,x14] +
  6*sbTC[x4,x5,x20,x15] - 14*sbTC[x4,x5,x20,x16] - 2*sbTC[x4,x5,x20,x17] + 16*sbTC[x4,x6,x1,x1] +
  16*sbTC[x4,x6,x1,x2] + 24*sbTC[x4,x6,x1,x3] + 24*sbTC[x4,x6,x1,x4] + 16*sbTC[x4,x6,x1,x6] +
  10*sbTC[x4,x6,x1,x7] - 5*sbTC[x4,x6,x1,x11] - 9*sbTC[x4,x6,x1,x12] + 3*sbTC[x4,x6,x1,x13] -
  5*sbTC[x4,x6,x1,x14] + 3*sbTC[x4,x6,x1,x17] + 3*sbTC[x4,x6,x1,x18] - 8*sbTC[x4,x6,x1,x20] +
  16*sbTC[x4,x6,x2,x1] + 16*sbTC[x4,x6,x2,x2] + 24*sbTC[x4,x6,x2,x3] + 24*sbTC[x4,x6,x2,x4] +
  16*sbTC[x4,x6,x2,x6] + 10*sbTC[x4,x6,x2,x7] - 5*sbTC[x4,x6,x2,x11] - 9*sbTC[x4,x6,x2,x12] +
  3*sbTC[x4,x6,x2,x13] - 5*sbTC[x4,x6,x2,x14] + 3*sbTC[x4,x6,x2,x17] + 3*sbTC[x4,x6,x2,x18] -
  8*sbTC[x4,x6,x2,x20] + 24*sbTC[x4,x6,x3,x1] + 24*sbTC[x4,x6,x3,x2] + 24*sbTC[x4,x6,x3,x3] +
  24*sbTC[x4,x6,x3,x4] - 2*sbTC[x4,x6,x3,x5] + 32*sbTC[x4,x6,x3,x6] + 20*sbTC[x4,x6,x3,x7] -
  10*sbTC[x4,x6,x3,x11] - 14*sbTC[x4,x6,x3,x12] + 2*sbTC[x4,x6,x3,x13] - 2*sbTC[x4,x6,x3,x14] +
  5*sbTC[x4,x6,x3,x17] + sbTC[x4,x6,x3,x18] - 16*sbTC[x4,x6,x3,x20] + 24*sbTC[x4,x6,x4,x1] +
  24*sbTC[x4,x6,x4,x2] + 24*sbTC[x4,x6,x4,x3] + 24*sbTC[x4,x6,x4,x4] - 2*sbTC[x4,x6,x4,x5] +
  32*sbTC[x4,x6,x4,x6] + 20*sbTC[x4,x6,x4,x7] - 10*sbTC[x4,x6,x4,x11] - 14*sbTC[x4,x6,x4,x12] +
  2*sbTC[x4,x6,x4,x13] - 2*sbTC[x4,x6,x4,x14] + 5*sbTC[x4,x6,x4,x17] + sbTC[x4,x6,x4,x18] -
  16*sbTC[x4,x6,x4,x20] + 14*sbTC[x4,x6,x5,x3] + 10*sbTC[x4,x6,x5,x4] - 2*sbTC[x4,x6,x5,x7] -
  6*sbTC[x4,x6,x5,x11] + 4*sbTC[x4,x6,x5,x12] - 2*sbTC[x4,x6,x5,x14] + 4*sbTC[x4,x6,x5,x15] +
  8*sbTC[x4,x6,x5,x16] + 2*sbTC[x4,x6,x5,x18] - 8*sbTC[x4,x6,x5,x19] + 16*sbTC[x4,x6,x6,x1] +
  16*sbTC[x4,x6,x6,x2] + 32*sbTC[x4,x6,x6,x3] + 32*sbTC[x4,x6,x6,x4] - 2*sbTC[x4,x6,x6,x5] +
  6*sbTC[x4,x6,x6,x7] - 4*sbTC[x4,x6,x6,x11] - 10*sbTC[x4,x6,x6,x12] + 4*sbTC[x4,x6,x6,x13] -
  6*sbTC[x4,x6,x6,x14] + 8*sbTC[x4,x6,x6,x17] + 4*sbTC[x4,x6,x6,x18] + 20*sbTC[x4,x6,x7,x1] +
  8*sbTC[x4,x6,x7,x2] + 20*sbTC[x4,x6,x7,x3] + 20*sbTC[x4,x6,x7,x4] - 2*sbTC[x4,x6,x7,x5] +
  12*sbTC[x4,x6,x7,x6] + 20*sbTC[x4,x6,x7,x7] - 8*sbTC[x4,x6,x7,x11] - 10*sbTC[x4,x6,x7,x12] -
  2*sbTC[x4,x6,x7,x14] + 12*sbTC[x4,x6,x7,x16] + 2*sbTC[x4,x6,x7,x17] - 8*sbTC[x4,x6,x7,x19] -
  8*sbTC[x4,x6,x7,x20] - 2*sbTC[x4,x6,x8,x3] - 2*sbTC[x4,x6,x8,x7] + 2*sbTC[x4,x6,x8,x11] +
  2*sbTC[x4,x6,x9,x5] + 6*sbTC[x4,x6,x9,x7] - 8*sbTC[x4,x6,x9,x16] + 2*sbTC[x4,x6,x10,x1] -
  6*sbTC[x4,x6,x10,x5] + 8*sbTC[x4,x6,x10,x6] - 2*sbTC[x4,x6,x10,x13] - 3*sbTC[x4,x6,x11,x1] -
  5*sbTC[x4,x6,x11,x2] - 8*sbTC[x4,x6,x11,x3] + 2*sbTC[x4,x6,x11,x4] - 6*sbTC[x4,x6,x11,x5] +
  4*sbTC[x4,x6,x11,x6] - 2*sbTC[x4,x6,x11,x7] - 4*sbTC[x4,x6,x11,x11] - 2*sbTC[x4,x6,x11,x12] +
  2*sbTC[x4,x6,x11,x13] + 4*sbTC[x4,x6,x11,x15] - 4*sbTC[x4,x6,x11,x17] + 4*sbTC[x4,x6,x11,x20] -
  9*sbTC[x4,x6,x12,x1] + 3*sbTC[x4,x6,x12,x2] + 4*sbTC[x4,x6,x12,x3] - 14*sbTC[x4,x6,x12,x4] +
  4*sbTC[x4,x6,x12,x5] + 2*sbTC[x4,x6,x12,x6] - 4*sbTC[x4,x6,x12,x7] - 2*sbTC[x4,x6,x12,x11] -
  4*sbTC[x4,x6,x12,x14] - 4*sbTC[x4,x6,x12,x17] + 4*sbTC[x4,x6,x12,x20] + sbTC[x4,x6,x13,x1] +
  sbTC[x4,x6,x13,x2] + 4*sbTC[x4,x6,x13,x3] + 2*sbTC[x4,x6,x13,x4] - 4*sbTC[x4,x6,x13,x5] +
  4*sbTC[x4,x6,x13,x6] + 2*sbTC[x4,x6,x13,x14] - 2*sbTC[x4,x6,x13,x18] - sbTC[x4,x6,x14,x1] -
  5*sbTC[x4,x6,x14,x2] - 2*sbTC[x4,x6,x14,x3] + 2*sbTC[x4,x6,x14,x4] - 6*sbTC[x4,x6,x14,x5] +
  2*sbTC[x4,x6,x14,x6] - 2*sbTC[x4,x6,x14,x7] - 2*sbTC[x4,x6,x14,x12] + 2*sbTC[x4,x6,x14,x13] +
  4*sbTC[x4,x6,x14,x14] + 4*sbTC[x4,x6,x14,x16] - 2*sbTC[x4,x6,x14,x18] - 12*sbTC[x4,x6,x17,x2] -
  12*sbTC[x4,x6,x17,x3] - 12*sbTC[x4,x6,x17,x6] + 12*sbTC[x4,x6,x17,x12] + 8*sbTC[x4,x6,x18,x1] -
  16*sbTC[x4,x6,x18,x3] - 8*sbTC[x4,x6,x18,x4] + 16*sbTC[x4,x6,x18,x5] - 8*sbTC[x4,x6,x18,x6] -
  8*sbTC[x4,x6,x18,x14] - 17*sbTC[x4,x6,x20,x1] - 3*sbTC[x4,x6,x20,x2] - 17*sbTC[x4,x6,x20,x3] -
  23*sbTC[x4,x6,x20,x4] + 2*sbTC[x4,x6,x20,x5] - 6*sbTC[x4,x6,x20,x6] - 10*sbTC[x4,x6,x20,x7] +
  12*sbTC[x4,x6,x20,x11] + 6*sbTC[x4,x6,x20,x12] - 4*sbTC[x4,x6,x20,x13] + 10*sbTC[x4,x6,x20,x14] -
  4*sbTC[x4,x6,x20,x15] - 12*sbTC[x4,x6,x20,x16] - sbTC[x4,x6,x20,x17] - sbTC[x4,x6,x20,x18] +
  8*sbTC[x4,x6,x20,x19] + 14*sbTC[x4,x7,x1,x1] + 4*sbTC[x4,x7,x1,x2] + 12*sbTC[x4,x7,x1,x3] +
  22*sbTC[x4,x7,x1,x4] - 12*sbTC[x4,x7,x1,x5] + 16*sbTC[x4,x7,x1,x6] + 12*sbTC[x4,x7,x1,x7] -
  sbTC[x4,x7,x1,x11] - 5*sbTC[x4,x7,x1,x12] - 2*sbTC[x4,x7,x1,x15] + 6*sbTC[x4,x7,x1,x16] +
  2*sbTC[x4,x7,x1,x18] - 8*sbTC[x4,x7,x1,x20] + 4*sbTC[x4,x7,x2,x1] + 6*sbTC[x4,x7,x2,x2] +
  18*sbTC[x4,x7,x2,x3] + 6*sbTC[x4,x7,x2,x4] - 6*sbTC[x4,x7,x2,x5] + 14*sbTC[x4,x7,x2,x6] +
  6*sbTC[x4,x7,x2,x7] - sbTC[x4,x7,x2,x11] - 3*sbTC[x4,x7,x2,x12] - 2*sbTC[x4,x7,x2,x13] -
  2*sbTC[x4,x7,x2,x14] - 2*sbTC[x4,x7,x2,x15] + 10*sbTC[x4,x7,x2,x16] + 2*sbTC[x4,x7,x2,x18] -
  8*sbTC[x4,x7,x2,x20] + 22*sbTC[x4,x7,x3,x1] + 14*sbTC[x4,x7,x3,x2] + 24*sbTC[x4,x7,x3,x3] +
  24*sbTC[x4,x7,x3,x4] - 4*sbTC[x4,x7,x3,x5] + 20*sbTC[x4,x7,x3,x6] + 32*sbTC[x4,x7,x3,x7] +
  4*sbTC[x4,x7,x3,x8] - 14*sbTC[x4,x7,x3,x11] - 10*sbTC[x4,x7,x3,x12] + 4*sbTC[x4,x7,x3,x16] -
  16*sbTC[x4,x7,x3,x20] + 22*sbTC[x4,x7,x4,x1] + 14*sbTC[x4,x7,x4,x2] + 24*sbTC[x4,x7,x4,x3] +
  24*sbTC[x4,x7,x4,x4] - 4*sbTC[x4,x7,x4,x5] + 20*sbTC[x4,x7,x4,x6] + 32*sbTC[x4,x7,x4,x7] +
  4*sbTC[x4,x7,x4,x8] - 14*sbTC[x4,x7,x4,x11] - 10*sbTC[x4,x7,x4,x12] + 4*sbTC[x4,x7,x4,x16] -
  16*sbTC[x4,x7,x4,x20] - 12*sbTC[x4,x7,x5,x1] - 6*sbTC[x4,x7,x5,x2] + 8*sbTC[x4,x7,x5,x3] -
  12*sbTC[x4,x7,x5,x5] - 2*sbTC[x4,x7,x5,x6] - 16*sbTC[x4,x7,x5,x7] - 2*sbTC[x4,x7,x5,x8] +
  6*sbTC[x4,x7,x5,x11] - 4*sbTC[x4,x7,x5,x12] - 2*sbTC[x4,x7,x5,x13] + 2*sbTC[x4,x7,x5,x14] +
  2*sbTC[x4,x7,x5,x15] + 10*sbTC[x4,x7,x5,x16] + 2*sbTC[x4,x7,x5,x18] + 8*sbTC[x4,x7,x5,x20] +
  16*sbTC[x4,x7,x6,x1] + 14*sbTC[x4,x7,x6,x2] + 20*sbTC[x4,x7,x6,x3] + 20*sbTC[x4,x7,x6,x4] -
  2*sbTC[x4,x7,x6,x5] + 20*sbTC[x4,x7,x6,x6] + 12*sbTC[x4,x7,x6,x7] + 2*sbTC[x4,x7,x6,x8] -
  10*sbTC[x4,x7,x6,x11] - 8*sbTC[x4,x7,x6,x12] - 4*sbTC[x4,x7,x6,x14] + 2*sbTC[x4,x7,x6,x15] +
  2*sbTC[x4,x7,x6,x16] + 2*sbTC[x4,x7,x6,x18] - 8*sbTC[x4,x7,x6,x20] + 16*sbTC[x4,x7,x7,x1] +
  10*sbTC[x4,x7,x7,x2] + 32*sbTC[x4,x7,x7,x3] + 32*sbTC[x4,x7,x7,x4] - 20*sbTC[x4,x7,x7,x5] +
  8*sbTC[x4,x7,x7,x6] + 6*sbTC[x4,x7,x7,x8] - 10*sbTC[x4,x7,x7,x11] - 4*sbTC[x4,x7,x7,x12] +
  10*sbTC[x4,x7,x7,x15] + 10*sbTC[x4,x7,x7,x16] - 14*sbTC[x4,x7,x8,x3] - 8*sbTC[x4,x7,x8,x4] -
  4*sbTC[x4,x7,x8,x6] - 18*sbTC[x4,x7,x8,x7] + 14*sbTC[x4,x7,x8,x11] + 8*sbTC[x4,x7,x8,x12] -
  4*sbTC[x4,x7,x9,x5] + 8*sbTC[x4,x7,x9,x7] - 6*sbTC[x4,x7,x9,x15] + 2*sbTC[x4,x7,x9,x16] -
  2*sbTC[x4,x7,x10,x2] - 6*sbTC[x4,x7,x10,x5] + 4*sbTC[x4,x7,x10,x6] + 2*sbTC[x4,x7,x10,x14] -
  11*sbTC[x4,x7,x11,x1] - sbTC[x4,x7,x11,x2] + 4*sbTC[x4,x7,x11,x3] - 14*sbTC[x4,x7,x11,x4] +
  6*sbTC[x4,x7,x11,x5] - 4*sbTC[x4,x7,x11,x6] + 2*sbTC[x4,x7,x11,x7] - 4*sbTC[x4,x7,x11,x8] -
  2*sbTC[x4,x7,x11,x12] - 2*sbTC[x4,x7,x11,x13] - 4*sbTC[x4,x7,x11,x15] + 4*sbTC[x4,x7,x11,x20] -
  5*sbTC[x4,x7,x12,x1] - 9*sbTC[x4,x7,x12,x2] - 8*sbTC[x4,x7,x12,x3] + 2*sbTC[x4,x7,x12,x4] -
  4*sbTC[x4,x7,x12,x5] - 2*sbTC[x4,x7,x12,x6] + 4*sbTC[x4,x7,x12,x7] - 4*sbTC[x4,x7,x12,x8] -
  2*sbTC[x4,x7,x12,x11] - 4*sbTC[x4,x7,x12,x12] + 4*sbTC[x4,x7,x12,x14] + 4*sbTC[x4,x7,x12,x20] +
  2*sbTC[x4,x7,x15,x1] - 2*sbTC[x4,x7,x15,x2] - 2*sbTC[x4,x7,x15,x3] + 2*sbTC[x4,x7,x15,x5] +
  2*sbTC[x4,x7,x15,x6] + 2*sbTC[x4,x7,x15,x7] - 2*sbTC[x4,x7,x15,x11] + 4*sbTC[x4,x7,x15,x15] -
  4*sbTC[x4,x7,x15,x20] + 6*sbTC[x4,x7,x16,x1] + 4*sbTC[x4,x7,x16,x2] + 4*sbTC[x4,x7,x16,x3] +
  6*sbTC[x4,x7,x16,x5] + 2*sbTC[x4,x7,x16,x6] + 6*sbTC[x4,x7,x16,x7] - 2*sbTC[x4,x7,x16,x14] -
  4*sbTC[x4,x7,x16,x16] - 4*sbTC[x4,x7,x16,x20] + 4*sbTC[x4,x7,x17,x2] + 4*sbTC[x4,x7,x17,x3] +
  4*sbTC[x4,x7,x17,x6] - 4*sbTC[x4,x7,x17,x12] + 4*sbTC[x4,x7,x19,x2] - 4*sbTC[x4,x7,x19,x3] +
  4*sbTC[x4,x7,x19,x5] - 4*sbTC[x4,x7,x19,x16] - 6*sbTC[x4,x7,x20,x1] - 8*sbTC[x4,x7,x20,x2] -
  22*sbTC[x4,x7,x20,x3] - 16*sbTC[x4,x7,x20,x4] + 16*sbTC[x4,x7,x20,x5] - 14*sbTC[x4,x7,x20,x6] +
  4*sbTC[x4,x7,x20,x11] + 10*sbTC[x4,x7,x20,x12] + 2*sbTC[x4,x7,x20,x13] - 6*sbTC[x4,x7,x20,x15] -
  10*sbTC[x4,x7,x20,x16] - 2*sbTC[x4,x7,x20,x18] - 3*sbTC[x4,x8,x1,x3] - 3*sbTC[x4,x8,x1,x4] -
  6*sbTC[x4,x8,x1,x7] + 3*sbTC[x4,x8,x1,x11] + 3*sbTC[x4,x8,x1,x12] - 3*sbTC[x4,x8,x2,x3] -
  3*sbTC[x4,x8,x2,x4] - 6*sbTC[x4,x8,x2,x7] + 3*sbTC[x4,x8,x2,x11] + 3*sbTC[x4,x8,x2,x12] -
  17*sbTC[x4,x8,x3,x1] - 3*sbTC[x4,x8,x3,x2] - 16*sbTC[x4,x8,x3,x3] - 8*sbTC[x4,x8,x3,x4] -
  2*sbTC[x4,x8,x3,x5] + 2*sbTC[x4,x8,x3,x6] - 14*sbTC[x4,x8,x3,x7] + 6*sbTC[x4,x8,x3,x11] -
  4*sbTC[x4,x8,x3,x12] - 2*sbTC[x4,x8,x3,x13] + 4*sbTC[x4,x8,x3,x15] + 2*sbTC[x4,x8,x3,x17] +
  4*sbTC[x4,x8,x3,x20] - 3*sbTC[x4,x8,x4,x1] + sbTC[x4,x8,x4,x2] - 8*sbTC[x4,x8,x4,x3] -
  4*sbTC[x4,x8,x4,x4] - 16*sbTC[x4,x8,x4,x7] + 8*sbTC[x4,x8,x4,x11] - 2*sbTC[x4,x8,x4,x12] +
  2*sbTC[x4,x8,x4,x17] + 4*sbTC[x4,x8,x4,x20] + 2*sbTC[x4,x8,x5,x7] - 2*sbTC[x4,x8,x5,x10] +
  2*sbTC[x4,x8,x5,x11] + 2*sbTC[x4,x8,x5,x13] - 4*sbTC[x4,x8,x5,x15] + 2*sbTC[x4,x8,x6,x3] +
  10*sbTC[x4,x8,x6,x7] + 2*sbTC[x4,x8,x6,x10] - 10*sbTC[x4,x8,x6,x11] - 2*sbTC[x4,x8,x6,x12] -
  2*sbTC[x4,x8,x6,x13] + 2*sbTC[x4,x8,x6,x17] - 20*sbTC[x4,x8,x7,x1] - 2*sbTC[x4,x8,x7,x2] -
  14*sbTC[x4,x8,x7,x3] - 16*sbTC[x4,x8,x7,x4] - 2*sbTC[x4,x8,x7,x5] - 2*sbTC[x4,x8,x7,x6] -
  28*sbTC[x4,x8,x7,x7] - 2*sbTC[x4,x8,x7,x10] + 12*sbTC[x4,x8,x7,x11] + 4*sbTC[x4,x8,x7,x15] +
  2*sbTC[x4,x8,x7,x17] + 8*sbTC[x4,x8,x7,x20] - 8*sbTC[x4,x8,x8,x4] - 8*sbTC[x4,x8,x8,x7] +
  8*sbTC[x4,x8,x8,x12] + 17*sbTC[x4,x8,x11,x1] + 3*sbTC[x4,x8,x11,x2] + 6*sbTC[x4,x8,x11,x3] +
  10*sbTC[x4,x8,x11,x4] + 2*sbTC[x4,x8,x11,x5] + 4*sbTC[x4,x8,x11,x7] + 4*sbTC[x4,x8,x11,x11] +
  2*sbTC[x4,x8,x11,x12] + 2*sbTC[x4,x8,x11,x13] - 4*sbTC[x4,x8,x11,x15] - 2*sbTC[x4,x8,x11,x17] -
  4*sbTC[x4,x8,x11,x20] + 3*sbTC[x4,x8,x12,x1] - sbTC[x4,x8,x12,x2] - 2*sbTC[x4,x8,x12,x3] +
  6*sbTC[x4,x8,x12,x4] + 2*sbTC[x4,x8,x12,x6] + 6*sbTC[x4,x8,x12,x7] + 2*sbTC[x4,x8,x12,x11] -
  2*sbTC[x4,x8,x12,x17] - 4*sbTC[x4,x8,x12,x20] + 4*sbTC[x4,x8,x20,x3] + 4*sbTC[x4,x8,x20,x4] +
  8*sbTC[x4,x8,x20,x7] - 4*sbTC[x4,x8,x20,x11] - 4*sbTC[x4,x8,x20,x12] + 2*sbTC[x4,x9,x1,x7] +
  2*sbTC[x4,x9,x1,x15] - 6*sbTC[x4,x9,x1,x16] + sbTC[x4,x9,x1,x17] + sbTC[x4,x9,x1,x18] +
  2*sbTC[x4,x9,x2,x7] + 2*sbTC[x4,x9,x2,x15] - 6*sbTC[x4,x9,x2,x16] + sbTC[x4,x9,x2,x17] +
  sbTC[x4,x9,x2,x18] + 2*sbTC[x4,x9,x3,x5] + 4*sbTC[x4,x9,x3,x7] - 4*sbTC[x4,x9,x3,x16] -
  sbTC[x4,x9,x3,x17] - sbTC[x4,x9,x3,x18] + 2*sbTC[x4,x9,x4,x5] + 4*sbTC[x4,x9,x4,x7] -
  4*sbTC[x4,x9,x4,x16] - sbTC[x4,x9,x4,x17] - sbTC[x4,x9,x4,x18] - 2*sbTC[x4,x9,x5,x4] -
  2*sbTC[x4,x9,x5,x14] + 2*sbTC[x4,x9,x5,x18] - 2*sbTC[x4,x9,x6,x5] + 2*sbTC[x4,x9,x6,x7] +
  2*sbTC[x4,x9,x6,x11] + 2*sbTC[x4,x9,x6,x14] - 2*sbTC[x4,x9,x6,x15] - 2*sbTC[x4,x9,x6,x16] +
  6*sbTC[x4,x9,x7,x1] + 4*sbTC[x4,x9,x7,x3] + 4*sbTC[x4,x9,x7,x4] + 4*sbTC[x4,x9,x7,x5] +
  4*sbTC[x4,x9,x7,x6] + 20*sbTC[x4,x9,x7,x7] - 2*sbTC[x4,x9,x7,x11] - 4*sbTC[x4,x9,x7,x15] -
  4*sbTC[x4,x9,x7,x16] - 2*sbTC[x4,x9,x7,x17] - 8*sbTC[x4,x9,x7,x20] + 2*sbTC[x4,x9,x9,x5] +
  6*sbTC[x4,x9,x9,x7] - 8*sbTC[x4,x9,x9,x16] - 2*sbTC[x4,x9,x15,x1] + 2*sbTC[x4,x9,x15,x2] +
  2*sbTC[x4,x9,x15,x3] - 2*sbTC[x4,x9,x15,x5] - 2*sbTC[x4,x9,x15,x6] - 2*sbTC[x4,x9,x15,x7] +
  2*sbTC[x4,x9,x15,x11] - 4*sbTC[x4,x9,x15,x15] + 4*sbTC[x4,x9,x15,x20] - 6*sbTC[x4,x9,x16,x1] -
  4*sbTC[x4,x9,x16,x2] - 4*sbTC[x4,x9,x16,x3] - 6*sbTC[x4,x9,x16,x5] - 2*sbTC[x4,x9,x16,x6] -
  6*sbTC[x4,x9,x16,x7] + 2*sbTC[x4,x9,x16,x14] + 4*sbTC[x4,x9,x16,x16] + 4*sbTC[x4,x9,x16,x20] +
  sbTC[x4,x9,x20,x1] + sbTC[x4,x9,x20,x2] - sbTC[x4,x9,x20,x3] - sbTC[x4,x9,x20,x4] +
  2*sbTC[x4,x9,x20,x5] - 10*sbTC[x4,x9,x20,x7] + 4*sbTC[x4,x9,x20,x15] + 4*sbTC[x4,x9,x20,x16] +
  sbTC[x4,x9,x20,x17] - sbTC[x4,x9,x20,x18] + 2*sbTC[x4,x10,x1,x1] + 4*sbTC[x4,x10,x1,x3] +
  2*sbTC[x4,x10,x1,x4] - 8*sbTC[x4,x10,x1,x5] + 8*sbTC[x4,x10,x1,x6] - sbTC[x4,x10,x1,x13] +
  3*sbTC[x4,x10,x1,x14] - 2*sbTC[x4,x10,x1,x18] - 6*sbTC[x4,x10,x2,x2] - 2*sbTC[x4,x10,x2,x3] +
  2*sbTC[x4,x10,x2,x4] - 10*sbTC[x4,x10,x2,x5] + 6*sbTC[x4,x10,x2,x6] - 2*sbTC[x4,x10,x2,x7] -
  2*sbTC[x4,x10,x2,x12] + sbTC[x4,x10,x2,x13] + 5*sbTC[x4,x10,x2,x14] + 4*sbTC[x4,x10,x2,x16] -
  2*sbTC[x4,x10,x2,x18] + 2*sbTC[x4,x10,x3,x1] - 2*sbTC[x4,x10,x3,x2] - 4*sbTC[x4,x10,x3,x5] +
  4*sbTC[x4,x10,x3,x6] - 2*sbTC[x4,x10,x3,x13] + 2*sbTC[x4,x10,x3,x14] + 2*sbTC[x4,x10,x4,x1] -
  2*sbTC[x4,x10,x4,x2] - 4*sbTC[x4,x10,x4,x5] + 4*sbTC[x4,x10,x4,x6] - 2*sbTC[x4,x10,x4,x13] +
  2*sbTC[x4,x10,x4,x14] - 8*sbTC[x4,x10,x5,x1] - 10*sbTC[x4,x10,x5,x2] - 2*sbTC[x4,x10,x5,x3] -
  12*sbTC[x4,x10,x5,x5] - 6*sbTC[x4,x10,x5,x6] - 6*sbTC[x4,x10,x5,x7] + 2*sbTC[x4,x10,x5,x8] +
  4*sbTC[x4,x10,x5,x13] + 4*sbTC[x4,x10,x5,x16] - 2*sbTC[x4,x10,x5,x18] + 8*sbTC[x4,x10,x5,x20] +
  8*sbTC[x4,x10,x6,x1] + 6*sbTC[x4,x10,x6,x2] + 4*sbTC[x4,x10,x6,x3] + 4*sbTC[x4,x10,x6,x4] -
  6*sbTC[x4,x10,x6,x5] + 20*sbTC[x4,x10,x6,x6] + 4*sbTC[x4,x10,x6,x7] - 2*sbTC[x4,x10,x6,x8] -
  2*sbTC[x4,x10,x6,x12] - 2*sbTC[x4,x10,x6,x13] + 6*sbTC[x4,x10,x6,x14] - 2*sbTC[x4,x10,x6,x18] -
  8*sbTC[x4,x10,x6,x20] - 2*sbTC[x4,x10,x7,x5] + 2*sbTC[x4,x10,x7,x8] + 2*sbTC[x4,x10,x7,x12] +
  2*sbTC[x4,x10,x7,x14] - 4*sbTC[x4,x10,x7,x16] - 8*sbTC[x4,x10,x10,x5] + 8*sbTC[x4,x10,x10,x6] -
  sbTC[x4,x10,x13,x1] - sbTC[x4,x10,x13,x2] - 4*sbTC[x4,x10,x13,x3] - 2*sbTC[x4,x10,x13,x4] +
  4*sbTC[x4,x10,x13,x5] - 4*sbTC[x4,x10,x13,x6] - 2*sbTC[x4,x10,x13,x14] + 2*sbTC[x4,x10,x13,x18] +
  sbTC[x4,x10,x14,x1] + 5*sbTC[x4,x10,x14,x2] + 2*sbTC[x4,x10,x14,x3] - 2*sbTC[x4,x10,x14,x4] +
  6*sbTC[x4,x10,x14,x5] - 2*sbTC[x4,x10,x14,x6] + 2*sbTC[x4,x10,x14,x7] + 2*sbTC[x4,x10,x14,x12] -
  2*sbTC[x4,x10,x14,x13] - 4*sbTC[x4,x10,x14,x14] - 4*sbTC[x4,x10,x14,x16] +
  2*sbTC[x4,x10,x14,x18] + 8*sbTC[x4,x10,x20,x5] - 8*sbTC[x4,x10,x20,x6] - 8*sbTC[x4,x11,x1,x1] +
  6*sbTC[x4,x11,x1,x2] + 3*sbTC[x4,x11,x1,x3] - 5*sbTC[x4,x11,x1,x4] + 2*sbTC[x4,x11,x1,x5] +
  2*sbTC[x4,x11,x1,x6] + 2*sbTC[x4,x11,x1,x7] - 2*sbTC[x4,x11,x1,x10] - 2*sbTC[x4,x11,x1,x11] -
  6*sbTC[x4,x11,x1,x12] + 2*sbTC[x4,x11,x1,x13] - 2*sbTC[x4,x11,x1,x18] - 4*sbTC[x4,x11,x1,x19] +
  4*sbTC[x4,x11,x1,x20] + 6*sbTC[x4,x11,x2,x1] + sbTC[x4,x11,x2,x3] + 3*sbTC[x4,x11,x2,x4] -
  2*sbTC[x4,x11,x2,x5] + 2*sbTC[x4,x11,x2,x6] - 4*sbTC[x4,x11,x2,x11] - 4*sbTC[x4,x11,x2,x12] +
  2*sbTC[x4,x11,x2,x13] - 2*sbTC[x4,x11,x2,x17] + 4*sbTC[x4,x11,x2,x20] + 7*sbTC[x4,x11,x3,x1] +
  sbTC[x4,x11,x3,x2] + 4*sbTC[x4,x11,x3,x3] - 4*sbTC[x4,x11,x3,x4] + 2*sbTC[x4,x11,x3,x5] -
  4*sbTC[x4,x11,x3,x6] - 4*sbTC[x4,x11,x3,x7] - 2*sbTC[x4,x11,x3,x8] + 4*sbTC[x4,x11,x3,x11] +
  2*sbTC[x4,x11,x3,x12] + 2*sbTC[x4,x11,x3,x13] - 4*sbTC[x4,x11,x3,x15] - 4*sbTC[x4,x11,x3,x17] +
  4*sbTC[x4,x11,x3,x20] - 9*sbTC[x4,x11,x4,x1] - 7*sbTC[x4,x11,x4,x2] - 4*sbTC[x4,x11,x4,x3] -
  8*sbTC[x4,x11,x4,x4] - 2*sbTC[x4,x11,x4,x6] - 2*sbTC[x4,x11,x4,x7] - 4*sbTC[x4,x11,x4,x8] +
  2*sbTC[x4,x11,x4,x12] + 2*sbTC[x4,x11,x4,x14] - 2*sbTC[x4,x11,x4,x15] - 2*sbTC[x4,x11,x4,x16] -
  2*sbTC[x4,x11,x4,x17] - 2*sbTC[x4,x11,x4,x18] + 4*sbTC[x4,x11,x4,x19] + 4*sbTC[x4,x11,x4,x20] +
  2*sbTC[x4,x11,x5,x1] - 2*sbTC[x4,x11,x5,x2] - 2*sbTC[x4,x11,x5,x4] - 2*sbTC[x4,x11,x5,x6] +
  2*sbTC[x4,x11,x5,x8] + 2*sbTC[x4,x11,x5,x13] - 2*sbTC[x4,x11,x5,x14] - 2*sbTC[x4,x11,x5,x15] +
  2*sbTC[x4,x11,x5,x16] + 2*sbTC[x4,x11,x6,x1] + 2*sbTC[x4,x11,x6,x2] - 4*sbTC[x4,x11,x6,x3] -
  2*sbTC[x4,x11,x6,x4] + 4*sbTC[x4,x11,x6,x6] - 6*sbTC[x4,x11,x6,x7] - 2*sbTC[x4,x11,x6,x8] -
  2*sbTC[x4,x11,x6,x10] + 8*sbTC[x4,x11,x6,x11] + 2*sbTC[x4,x11,x6,x13] + 2*sbTC[x4,x11,x6,x14] -
  4*sbTC[x4,x11,x6,x17] - 2*sbTC[x4,x11,x6,x18] + 2*sbTC[x4,x11,x7,x1] - 10*sbTC[x4,x11,x7,x2] -
  4*sbTC[x4,x11,x7,x3] - 2*sbTC[x4,x11,x7,x4] + 2*sbTC[x4,x11,x7,x5] - 6*sbTC[x4,x11,x7,x6] +
  4*sbTC[x4,x11,x7,x7] - 4*sbTC[x4,x11,x7,x8] + 2*sbTC[x4,x11,x7,x10] + 8*sbTC[x4,x11,x7,x12] -
  6*sbTC[x4,x11,x7,x15] - 2*sbTC[x4,x11,x7,x16] - 2*sbTC[x4,x11,x7,x17] + 4*sbTC[x4,x11,x7,x19] +
  4*sbTC[x4,x11,x8,x3] + 4*sbTC[x4,x11,x8,x4] + 2*sbTC[x4,x11,x8,x6] + 6*sbTC[x4,x11,x8,x7] -
  4*sbTC[x4,x11,x8,x11] - 4*sbTC[x4,x11,x8,x12] - 4*sbTC[x4,x11,x11,x1] - 4*sbTC[x4,x11,x11,x2] -
  2*sbTC[x4,x11,x11,x3] - 6*sbTC[x4,x11,x11,x4] - 2*sbTC[x4,x11,x11,x6] - 2*sbTC[x4,x11,x11,x7] +
  2*sbTC[x4,x11,x11,x8] + 2*sbTC[x4,x11,x11,x17] - 6*sbTC[x4,x11,x12,x1] - 2*sbTC[x4,x11,x12,x2] -
  6*sbTC[x4,x11,x12,x3] - 6*sbTC[x4,x11,x12,x4] - 4*sbTC[x4,x11,x12,x6] - 4*sbTC[x4,x11,x12,x7] +
  4*sbTC[x4,x11,x12,x8] + 2*sbTC[x4,x11,x12,x13] - 2*sbTC[x4,x11,x12,x14] - 2*sbTC[x4,x11,x12,x15] +
  2*sbTC[x4,x11,x12,x16] + 4*sbTC[x4,x11,x12,x17] + 2*sbTC[x4,x11,x13,x3] + 2*sbTC[x4,x11,x13,x10] -
  2*sbTC[x4,x11,x13,x11] + 2*sbTC[x4,x11,x13,x12] - 2*sbTC[x4,x11,x13,x18] - 2*sbTC[x4,x11,x15,x3] -
  2*sbTC[x4,x11,x15,x4] - 4*sbTC[x4,x11,x15,x7] + 2*sbTC[x4,x11,x15,x11] - 2*sbTC[x4,x11,x15,x12] +
  4*sbTC[x4,x11,x15,x19] + 4*sbTC[x4,x11,x17,x2] + 4*sbTC[x4,x11,x17,x3] + 4*sbTC[x4,x11,x17,x6] -
  4*sbTC[x4,x11,x17,x12] + 2*sbTC[x4,x11,x20,x1] + 6*sbTC[x4,x11,x20,x2] + 4*sbTC[x4,x11,x20,x3] +
  8*sbTC[x4,x11,x20,x4] - 2*sbTC[x4,x11,x20,x5] + 2*sbTC[x4,x11,x20,x6] + 2*sbTC[x4,x11,x20,x7] -
  4*sbTC[x4,x11,x20,x11] - 4*sbTC[x4,x11,x20,x13] + 8*sbTC[x4,x11,x20,x15] +
  2*sbTC[x4,x11,x20,x18] - 4*sbTC[x4,x11,x20,x19] - 4*sbTC[x4,x12,x1,x1] + 2*sbTC[x4,x12,x1,x2] +
  3*sbTC[x4,x12,x1,x3] - 7*sbTC[x4,x12,x1,x4] + 2*sbTC[x4,x12,x1,x5] + 2*sbTC[x4,x12,x1,x6] -
  4*sbTC[x4,x12,x1,x11] - 4*sbTC[x4,x12,x1,x12] - 2*sbTC[x4,x12,x1,x14] - 2*sbTC[x4,x12,x1,x17] +
  4*sbTC[x4,x12,x1,x20] + 2*sbTC[x4,x12,x2,x1] + 4*sbTC[x4,x12,x2,x2] + sbTC[x4,x12,x2,x3] +
  5*sbTC[x4,x12,x2,x4] - 2*sbTC[x4,x12,x2,x5] + 2*sbTC[x4,x12,x2,x6] + 2*sbTC[x4,x12,x2,x7] -
  2*sbTC[x4,x12,x2,x10] - 2*sbTC[x4,x12,x2,x11] - 6*sbTC[x4,x12,x2,x12] + 4*sbTC[x4,x12,x2,x13] +
  2*sbTC[x4,x12,x2,x14] - 2*sbTC[x4,x12,x2,x18] - 4*sbTC[x4,x12,x2,x19] + 4*sbTC[x4,x12,x2,x20] +
  5*sbTC[x4,x12,x3,x1] - 3*sbTC[x4,x12,x3,x2] + 4*sbTC[x4,x12,x3,x3] - 4*sbTC[x4,x12,x3,x4] +
  2*sbTC[x4,x12,x3,x5] - 4*sbTC[x4,x12,x3,x6] - 4*sbTC[x4,x12,x3,x7] - 4*sbTC[x4,x12,x3,x8] +
  2*sbTC[x4,x12,x3,x11] + 4*sbTC[x4,x12,x3,x12] + 2*sbTC[x4,x12,x3,x13] + 2*sbTC[x4,x12,x3,x14] -
  6*sbTC[x4,x12,x3,x15] - 2*sbTC[x4,x12,x3,x16] - 2*sbTC[x4,x12,x3,x17] - 2*sbTC[x4,x12,x3,x18] +
  4*sbTC[x4,x12,x3,x19] + 4*sbTC[x4,x12,x3,x20] - 7*sbTC[x4,x12,x4,x1] - 3*sbTC[x4,x12,x4,x2] -
  4*sbTC[x4,x12,x4,x3] - 8*sbTC[x4,x12,x4,x4] - 2*sbTC[x4,x12,x4,x6] - 2*sbTC[x4,x12,x4,x7] -
  2*sbTC[x4,x12,x4,x8] + 2*sbTC[x4,x12,x4,x11] - 4*sbTC[x4,x12,x4,x17] + 4*sbTC[x4,x12,x4,x20] +
  2*sbTC[x4,x12,x5,x1] - 2*sbTC[x4,x12,x5,x2] - 2*sbTC[x4,x12,x5,x4] - 2*sbTC[x4,x12,x5,x6] +
  2*sbTC[x4,x12,x5,x8] + 2*sbTC[x4,x12,x5,x13] - 2*sbTC[x4,x12,x5,x14] - 2*sbTC[x4,x12,x5,x15] +
  2*sbTC[x4,x12,x5,x16] + 2*sbTC[x4,x12,x6,x1] + 2*sbTC[x4,x12,x6,x2] - 4*sbTC[x4,x12,x6,x3] -
  2*sbTC[x4,x12,x6,x4] + 4*sbTC[x4,x12,x6,x6] - 6*sbTC[x4,x12,x6,x7] - 2*sbTC[x4,x12,x6,x8] -
  2*sbTC[x4,x12,x6,x10] + 8*sbTC[x4,x12,x6,x11] + 2*sbTC[x4,x12,x6,x13] + 2*sbTC[x4,x12,x6,x14] -
  4*sbTC[x4,x12,x6,x17] - 2*sbTC[x4,x12,x6,x18] + 2*sbTC[x4,x12,x7,x1] - 10*sbTC[x4,x12,x7,x2] -
  4*sbTC[x4,x12,x7,x3] - 2*sbTC[x4,x12,x7,x4] + 2*sbTC[x4,x12,x7,x5] - 6*sbTC[x4,x12,x7,x6] +
  4*sbTC[x4,x12,x7,x7] - 4*sbTC[x4,x12,x7,x8] + 2*sbTC[x4,x12,x7,x10] + 8*sbTC[x4,x12,x7,x12] -
  6*sbTC[x4,x12,x7,x15] - 2*sbTC[x4,x12,x7,x16] - 2*sbTC[x4,x12,x7,x17] + 4*sbTC[x4,x12,x7,x19] +
  4*sbTC[x4,x12,x8,x3] + 4*sbTC[x4,x12,x8,x4] + 2*sbTC[x4,x12,x8,x6] + 6*sbTC[x4,x12,x8,x7] -
  4*sbTC[x4,x12,x8,x11] - 4*sbTC[x4,x12,x8,x12] - 6*sbTC[x4,x12,x11,x1] - 2*sbTC[x4,x12,x11,x2] -
  6*sbTC[x4,x12,x11,x3] - 6*sbTC[x4,x12,x11,x4] - 4*sbTC[x4,x12,x11,x6] - 4*sbTC[x4,x12,x11,x7] +
  4*sbTC[x4,x12,x11,x8] + 2*sbTC[x4,x12,x11,x13] - 2*sbTC[x4,x12,x11,x14] - 2*sbTC[x4,x12,x11,x15] +
  2*sbTC[x4,x12,x11,x16] + 4*sbTC[x4,x12,x11,x17] - 4*sbTC[x4,x12,x12,x1] - 4*sbTC[x4,x12,x12,x2] -
  2*sbTC[x4,x12,x12,x3] - 6*sbTC[x4,x12,x12,x4] - 2*sbTC[x4,x12,x12,x6] - 2*sbTC[x4,x12,x12,x7] +
  2*sbTC[x4,x12,x12,x8] + 2*sbTC[x4,x12,x12,x17] + 2*sbTC[x4,x12,x14,x3] + 2*sbTC[x4,x12,x14,x10] -
  2*sbTC[x4,x12,x14,x11] + 2*sbTC[x4,x12,x14,x12] - 2*sbTC[x4,x12,x14,x18] - 2*sbTC[x4,x12,x16,x3] -
  2*sbTC[x4,x12,x16,x4] - 4*sbTC[x4,x12,x16,x7] + 2*sbTC[x4,x12,x16,x11] - 2*sbTC[x4,x12,x16,x12] +
  4*sbTC[x4,x12,x16,x19] + 4*sbTC[x4,x12,x17,x2] + 4*sbTC[x4,x12,x17,x3] + 4*sbTC[x4,x12,x17,x6] -
  4*sbTC[x4,x12,x17,x12] + 2*sbTC[x4,x12,x20,x1] + 6*sbTC[x4,x12,x20,x2] + 4*sbTC[x4,x12,x20,x3] +
  8*sbTC[x4,x12,x20,x4] - 2*sbTC[x4,x12,x20,x5] + 2*sbTC[x4,x12,x20,x6] + 2*sbTC[x4,x12,x20,x7] -
  4*sbTC[x4,x12,x20,x11] - 4*sbTC[x4,x12,x20,x13] + 8*sbTC[x4,x12,x20,x15] +
  2*sbTC[x4,x12,x20,x18] - 4*sbTC[x4,x12,x20,x19] - 12*sbTC[x4,x17,x1,x2] - 12*sbTC[x4,x17,x1,x6] +
  12*sbTC[x4,x17,x1,x12] - 12*sbTC[x4,x17,x2,x1] - 16*sbTC[x4,x17,x2,x2] - 8*sbTC[x4,x17,x2,x3] -
  4*sbTC[x4,x17,x2,x4] - 12*sbTC[x4,x17,x2,x6] + 4*sbTC[x4,x17,x2,x7] + 8*sbTC[x4,x17,x2,x12] -
  12*sbTC[x4,x17,x3,x1] - 8*sbTC[x4,x17,x3,x2] - 12*sbTC[x4,x17,x3,x3] - 4*sbTC[x4,x17,x3,x4] -
  4*sbTC[x4,x17,x3,x6] + 4*sbTC[x4,x17,x3,x7] - 4*sbTC[x4,x17,x4,x2] - 4*sbTC[x4,x17,x4,x3] -
  4*sbTC[x4,x17,x4,x6] + 4*sbTC[x4,x17,x4,x12] - 12*sbTC[x4,x17,x6,x1] - 12*sbTC[x4,x17,x6,x2] -
  4*sbTC[x4,x17,x6,x3] - 4*sbTC[x4,x17,x6,x4] - 8*sbTC[x4,x17,x6,x6] + 4*sbTC[x4,x17,x6,x7] +
  4*sbTC[x4,x17,x6,x12] + 16*sbTC[x4,x17,x7,x2] + 4*sbTC[x4,x17,x7,x3] + 16*sbTC[x4,x17,x7,x6] -
  16*sbTC[x4,x17,x7,x12] + 12*sbTC[x4,x17,x12,x1] + 4*sbTC[x4,x17,x12,x2] + 8*sbTC[x4,x17,x12,x3] +
  4*sbTC[x4,x17,x12,x4] - 4*sbTC[x4,x17,x12,x7] + 4*sbTC[x4,x17,x12,x12] - 8*sbTC[x4,x17,x17,x2] -
  8*sbTC[x4,x17,x17,x3] - 8*sbTC[x4,x17,x17,x6] + 8*sbTC[x4,x17,x17,x12] - 10*sbTC[x4,x20,x1,x1] -
  8*sbTC[x4,x20,x1,x2] - 27*sbTC[x4,x20,x1,x3] - 19*sbTC[x4,x20,x1,x4] + 8*sbTC[x4,x20,x1,x5] -
  16*sbTC[x4,x20,x1,x6] - 10*sbTC[x4,x20,x1,x7] + 2*sbTC[x4,x20,x1,x10] + 5*sbTC[x4,x20,x1,x11] +
  5*sbTC[x4,x20,x1,x12] - 3*sbTC[x4,x20,x1,x13] + 5*sbTC[x4,x20,x1,x14] + 2*sbTC[x4,x20,x1,x15] -
  6*sbTC[x4,x20,x1,x16] - sbTC[x4,x20,x1,x17] - 3*sbTC[x4,x20,x1,x18] + 4*sbTC[x4,x20,x1,x19] +
  4*sbTC[x4,x20,x1,x20] - 8*sbTC[x4,x20,x2,x1] - 2*sbTC[x4,x20,x2,x2] - 21*sbTC[x4,x20,x2,x3] -
  19*sbTC[x4,x20,x2,x4] + 10*sbTC[x4,x20,x2,x5] - 14*sbTC[x4,x20,x2,x6] - 8*sbTC[x4,x20,x2,x7] +
  2*sbTC[x4,x20,x2,x10] + 5*sbTC[x4,x20,x2,x11] + 7*sbTC[x4,x20,x2,x12] - 5*sbTC[x4,x20,x2,x13] +
  3*sbTC[x4,x20,x2,x14] + 2*sbTC[x4,x20,x2,x15] - 10*sbTC[x4,x20,x2,x16] - sbTC[x4,x20,x2,x17] -
  3*sbTC[x4,x20,x2,x18] + 4*sbTC[x4,x20,x2,x19] + 4*sbTC[x4,x20,x2,x20] - 17*sbTC[x4,x20,x3,x1] -
  13*sbTC[x4,x20,x3,x2] - 16*sbTC[x4,x20,x3,x3] - 16*sbTC[x4,x20,x3,x4] + 4*sbTC[x4,x20,x3,x5] -
  26*sbTC[x4,x20,x3,x6] - 18*sbTC[x4,x20,x3,x7] + 2*sbTC[x4,x20,x3,x8] + 4*sbTC[x4,x20,x3,x11] +
  14*sbTC[x4,x20,x3,x12] - 4*sbTC[x4,x20,x3,x13] + 6*sbTC[x4,x20,x3,x15] - 2*sbTC[x4,x20,x3,x16] -
  sbTC[x4,x20,x3,x17] + sbTC[x4,x20,x3,x18] - 4*sbTC[x4,x20,x3,x19] + 12*sbTC[x4,x20,x3,x20] -
  15*sbTC[x4,x20,x4,x1] - 13*sbTC[x4,x20,x4,x2] - 16*sbTC[x4,x20,x4,x3] - 16*sbTC[x4,x20,x4,x4] +
  6*sbTC[x4,x20,x4,x5] - 28*sbTC[x4,x20,x4,x6] - 16*sbTC[x4,x20,x4,x7] + 2*sbTC[x4,x20,x4,x8] +
  6*sbTC[x4,x20,x4,x11] + 12*sbTC[x4,x20,x4,x12] - 2*sbTC[x4,x20,x4,x13] + 2*sbTC[x4,x20,x4,x15] -
  2*sbTC[x4,x20,x4,x16] - sbTC[x4,x20,x4,x17] + sbTC[x4,x20,x4,x18] - 4*sbTC[x4,x20,x4,x19] +
  12*sbTC[x4,x20,x4,x20] + 8*sbTC[x4,x20,x5,x1] + 10*sbTC[x4,x20,x5,x2] - 22*sbTC[x4,x20,x5,x3] -
  2*sbTC[x4,x20,x5,x4] + 12*sbTC[x4,x20,x5,x5] + 6*sbTC[x4,x20,x5,x6] + 12*sbTC[x4,x20,x5,x7] -
  2*sbTC[x4,x20,x5,x8] + 2*sbTC[x4,x20,x5,x10] - 2*sbTC[x4,x20,x5,x11] - 2*sbTC[x4,x20,x5,x13] +
  2*sbTC[x4,x20,x5,x14] + 4*sbTC[x4,x20,x5,x15] - 20*sbTC[x4,x20,x5,x16] - 4*sbTC[x4,x20,x5,x18] +
  8*sbTC[x4,x20,x5,x19] - 8*sbTC[x4,x20,x5,x20] - 16*sbTC[x4,x20,x6,x1] - 14*sbTC[x4,x20,x6,x2] -
  26*sbTC[x4,x20,x6,x3] - 28*sbTC[x4,x20,x6,x4] + 4*sbTC[x4,x20,x6,x5] - 20*sbTC[x4,x20,x6,x6] -
  12*sbTC[x4,x20,x6,x7] + 2*sbTC[x4,x20,x6,x8] + 2*sbTC[x4,x20,x6,x10] + 4*sbTC[x4,x20,x6,x11] +
  12*sbTC[x4,x20,x6,x12] - 4*sbTC[x4,x20,x6,x13] + 4*sbTC[x4,x20,x6,x14] - 2*sbTC[x4,x20,x6,x15] -
  2*sbTC[x4,x20,x6,x16] - 2*sbTC[x4,x20,x6,x17] - 2*sbTC[x4,x20,x6,x18] + 8*sbTC[x4,x20,x6,x20] -
  10*sbTC[x4,x20,x7,x1] - 2*sbTC[x4,x20,x7,x2] - 18*sbTC[x4,x20,x7,x3] - 16*sbTC[x4,x20,x7,x4] +
  16*sbTC[x4,x20,x7,x5] - 14*sbTC[x4,x20,x7,x6] + 2*sbTC[x4,x20,x7,x8] - 2*sbTC[x4,x20,x7,x10] +
  2*sbTC[x4,x20,x7,x11] + 10*sbTC[x4,x20,x7,x12] + 2*sbTC[x4,x20,x7,x14] - 16*sbTC[x4,x20,x7,x16] +
  4*sbTC[x4,x20,x8,x3] + 4*sbTC[x4,x20,x8,x4] + 8*sbTC[x4,x20,x8,x7] - 4*sbTC[x4,x20,x8,x11] -
  4*sbTC[x4,x20,x8,x12] + 2*sbTC[x4,x20,x9,x5] - 10*sbTC[x4,x20,x9,x7] + 4*sbTC[x4,x20,x9,x15] +
  4*sbTC[x4,x20,x9,x16] + 8*sbTC[x4,x20,x10,x5] - 8*sbTC[x4,x20,x10,x6] + 3*sbTC[x4,x20,x11,x1] +
  5*sbTC[x4,x20,x11,x2] + 2*sbTC[x4,x20,x11,x3] + 10*sbTC[x4,x20,x11,x4] - 2*sbTC[x4,x20,x11,x5] +
  6*sbTC[x4,x20,x11,x6] + 2*sbTC[x4,x20,x11,x7] - 2*sbTC[x4,x20,x11,x8] + 2*sbTC[x4,x20,x11,x12] -
  4*sbTC[x4,x20,x11,x13] + 2*sbTC[x4,x20,x11,x14] + 6*sbTC[x4,x20,x11,x15] -
  2*sbTC[x4,x20,x11,x16] - 4*sbTC[x4,x20,x11,x20] + 5*sbTC[x4,x20,x12,x1] + 5*sbTC[x4,x20,x12,x2] +
  2*sbTC[x4,x20,x12,x3] + 10*sbTC[x4,x20,x12,x4] + 4*sbTC[x4,x20,x12,x6] + 4*sbTC[x4,x20,x12,x7] -
  2*sbTC[x4,x20,x12,x8] + 2*sbTC[x4,x20,x12,x11] - 2*sbTC[x4,x20,x12,x13] + 2*sbTC[x4,x20,x12,x14] +
  2*sbTC[x4,x20,x12,x15] - 2*sbTC[x4,x20,x12,x16] - 4*sbTC[x4,x20,x12,x20] - sbTC[x4,x20,x13,x1] -
  sbTC[x4,x20,x13,x2] - 6*sbTC[x4,x20,x13,x3] - 2*sbTC[x4,x20,x13,x4] + 4*sbTC[x4,x20,x13,x5] -
  4*sbTC[x4,x20,x13,x6] - 2*sbTC[x4,x20,x13,x10] + 2*sbTC[x4,x20,x13,x11] - 2*sbTC[x4,x20,x13,x12] -
  2*sbTC[x4,x20,x13,x14] + 4*sbTC[x4,x20,x13,x18] + sbTC[x4,x20,x14,x1] + 5*sbTC[x4,x20,x14,x2] -
  2*sbTC[x4,x20,x14,x4] + 6*sbTC[x4,x20,x14,x5] - 2*sbTC[x4,x20,x14,x6] + 2*sbTC[x4,x20,x14,x7] -
  2*sbTC[x4,x20,x14,x10] + 2*sbTC[x4,x20,x14,x11] - 2*sbTC[x4,x20,x14,x13] -
  4*sbTC[x4,x20,x14,x14] - 4*sbTC[x4,x20,x14,x16] + 4*sbTC[x4,x20,x14,x18] - 2*sbTC[x4,x20,x15,x1] +
  2*sbTC[x4,x20,x15,x2] + 4*sbTC[x4,x20,x15,x3] + 2*sbTC[x4,x20,x15,x4] - 2*sbTC[x4,x20,x15,x5] -
  2*sbTC[x4,x20,x15,x6] + 2*sbTC[x4,x20,x15,x7] + 2*sbTC[x4,x20,x15,x12] - 4*sbTC[x4,x20,x15,x15] -
  4*sbTC[x4,x20,x15,x19] + 4*sbTC[x4,x20,x15,x20] - 6*sbTC[x4,x20,x16,x1] - 4*sbTC[x4,x20,x16,x2] -
  2*sbTC[x4,x20,x16,x3] + 2*sbTC[x4,x20,x16,x4] - 6*sbTC[x4,x20,x16,x5] - 2*sbTC[x4,x20,x16,x6] -
  2*sbTC[x4,x20,x16,x7] - 2*sbTC[x4,x20,x16,x11] + 2*sbTC[x4,x20,x16,x12] + 2*sbTC[x4,x20,x16,x14] +
  4*sbTC[x4,x20,x16,x16] - 4*sbTC[x4,x20,x16,x19] + 4*sbTC[x4,x20,x16,x20] + 4*sbTC[x4,x20,x17,x2] +
  4*sbTC[x4,x20,x17,x3] + 4*sbTC[x4,x20,x17,x6] - 4*sbTC[x4,x20,x17,x12] - 8*sbTC[x4,x20,x18,x1] +
  16*sbTC[x4,x20,x18,x3] + 8*sbTC[x4,x20,x18,x4] - 16*sbTC[x4,x20,x18,x5] + 8*sbTC[x4,x20,x18,x6] +
  8*sbTC[x4,x20,x18,x14] - 4*sbTC[x4,x20,x19,x2] + 4*sbTC[x4,x20,x19,x3] - 4*sbTC[x4,x20,x19,x5] +
  4*sbTC[x4,x20,x19,x16] + 13*sbTC[x4,x20,x20,x1] - 3*sbTC[x4,x20,x20,x2] + 19*sbTC[x4,x20,x20,x3] +
  7*sbTC[x4,x20,x20,x4] - 10*sbTC[x4,x20,x20,x5] + 12*sbTC[x4,x20,x20,x6] - 2*sbTC[x4,x20,x20,x7] -
  12*sbTC[x4,x20,x20,x12] + 8*sbTC[x4,x20,x20,x13] - 8*sbTC[x4,x20,x20,x14] -
  8*sbTC[x4,x20,x20,x15] + 20*sbTC[x4,x20,x20,x16] + sbTC[x4,x20,x20,x17] - sbTC[x4,x20,x20,x18] -
  sbTC[x4,x23,x21,x1] - sbTC[x4,x23,x21,x2] + sbTC[x4,x23,x21,x3] + sbTC[x4,x23,x21,x4] -
  sbTC[x4,x23,x21,x17] + sbTC[x4,x23,x21,x18] + 2*sbTC[x4,x23,x22,x5] - sbTC[x4,x23,x22,x17] -
  sbTC[x4,x23,x22,x18] + 2*sbTC[x4,x23,x23,x7] - sbTC[x4,x23,x23,x17] - sbTC[x4,x23,x23,x18] +
  27*sbTC[x5,x1,x1,x3] + 7*sbTC[x5,x1,x1,x4] - 5*sbTC[x5,x1,x1,x7] + 4*sbTC[x5,x1,x1,x10] -
  8*sbTC[x5,x1,x1,x13] + 8*sbTC[x5,x1,x1,x14] + 4*sbTC[x5,x1,x1,x16] - 5*sbTC[x5,x1,x1,x18] +
  2*sbTC[x5,x1,x1,x19] + 27*sbTC[x5,x1,x2,x3] + 7*sbTC[x5,x1,x2,x4] - 5*sbTC[x5,x1,x2,x7] +
  4*sbTC[x5,x1,x2,x10] - 8*sbTC[x5,x1,x2,x13] + 8*sbTC[x5,x1,x2,x14] + 4*sbTC[x5,x1,x2,x16] -
  5*sbTC[x5,x1,x2,x18] + 2*sbTC[x5,x1,x2,x19] + 23*sbTC[x5,x1,x3,x1] + 9*sbTC[x5,x1,x3,x2] +
  30*sbTC[x5,x1,x3,x3] + 16*sbTC[x5,x1,x3,x4] - 3*sbTC[x5,x1,x3,x5] + 10*sbTC[x5,x1,x3,x6] +
  6*sbTC[x5,x1,x3,x7] - 3*sbTC[x5,x1,x3,x13] - 5*sbTC[x5,x1,x3,x14] - 2*sbTC[x5,x1,x3,x15] +
  6*sbTC[x5,x1,x3,x16] - 2*sbTC[x5,x1,x3,x17] + 3*sbTC[x5,x1,x3,x18] - 2*sbTC[x5,x1,x3,x19] -
  4*sbTC[x5,x1,x3,x20] + 9*sbTC[x5,x1,x4,x1] - sbTC[x5,x1,x4,x2] + 16*sbTC[x5,x1,x4,x3] +
  10*sbTC[x5,x1,x4,x4] - 7*sbTC[x5,x1,x4,x5] + 10*sbTC[x5,x1,x4,x6] + 2*sbTC[x5,x1,x4,x7] -
  4*sbTC[x5,x1,x4,x12] - sbTC[x5,x1,x4,x13] - 3*sbTC[x5,x1,x4,x14] - 2*sbTC[x5,x1,x4,x15] +
  14*sbTC[x5,x1,x4,x16] - 2*sbTC[x5,x1,x4,x17] + 3*sbTC[x5,x1,x4,x18] - 2*sbTC[x5,x1,x4,x19] -
  4*sbTC[x5,x1,x4,x20] + 16*sbTC[x5,x1,x5,x3] - sbTC[x5,x1,x5,x6] - 21*sbTC[x5,x1,x5,x7] +
  6*sbTC[x5,x1,x5,x10] - 10*sbTC[x5,x1,x5,x13] + 10*sbTC[x5,x1,x5,x14] + 10*sbTC[x5,x1,x5,x15] +
  6*sbTC[x5,x1,x5,x16] - 8*sbTC[x5,x1,x5,x18] + 8*sbTC[x5,x1,x5,x19] + 10*sbTC[x5,x1,x6,x3] +
  10*sbTC[x5,x1,x6,x4] + 6*sbTC[x5,x1,x6,x7] + 2*sbTC[x5,x1,x6,x10] - 4*sbTC[x5,x1,x6,x12] -
  2*sbTC[x5,x1,x6,x13] + 2*sbTC[x5,x1,x6,x14] + 2*sbTC[x5,x1,x6,x15] - 2*sbTC[x5,x1,x6,x16] -
  2*sbTC[x5,x1,x6,x17] - 2*sbTC[x5,x1,x6,x18] - 6*sbTC[x5,x1,x7,x1] - 10*sbTC[x5,x1,x7,x2] +
  6*sbTC[x5,x1,x7,x3] + 2*sbTC[x5,x1,x7,x4] - 16*sbTC[x5,x1,x7,x5] - 12*sbTC[x5,x1,x7,x7] -
  2*sbTC[x5,x1,x7,x10] + 4*sbTC[x5,x1,x7,x14] + 2*sbTC[x5,x1,x7,x15] + 6*sbTC[x5,x1,x7,x16] -
  2*sbTC[x5,x1,x7,x17] + 4*sbTC[x5,x1,x7,x19] + 8*sbTC[x5,x1,x7,x20] - 4*sbTC[x5,x1,x8,x4] +
  sbTC[x5,x1,x8,x6] - 5*sbTC[x5,x1,x8,x7] + 4*sbTC[x5,x1,x8,x12] + 8*sbTC[x5,x1,x9,x7] -
  6*sbTC[x5,x1,x9,x15] - 2*sbTC[x5,x1,x9,x16] - 2*sbTC[x5,x1,x10,x1] + 6*sbTC[x5,x1,x10,x2] -
  18*sbTC[x5,x1,x10,x5] + 22*sbTC[x5,x1,x10,x6] + 2*sbTC[x5,x1,x10,x13] - 6*sbTC[x5,x1,x10,x14] -
  2*sbTC[x5,x1,x13,x1] - 6*sbTC[x5,x1,x13,x2] - 23*sbTC[x5,x1,x13,x3] - sbTC[x5,x1,x13,x4] +
  10*sbTC[x5,x1,x13,x5] - 14*sbTC[x5,x1,x13,x6] - 4*sbTC[x5,x1,x13,x10] + 4*sbTC[x5,x1,x13,x13] +
  4*sbTC[x5,x1,x13,x18] + 2*sbTC[x5,x1,x14,x1] + 6*sbTC[x5,x1,x14,x2] - 5*sbTC[x5,x1,x14,x3] -
  3*sbTC[x5,x1,x14,x4] + 14*sbTC[x5,x1,x14,x5] - 10*sbTC[x5,x1,x14,x6] + 4*sbTC[x5,x1,x14,x7] -
  4*sbTC[x5,x1,x14,x10] + 4*sbTC[x5,x1,x14,x12] - 4*sbTC[x5,x1,x14,x14] - 8*sbTC[x5,x1,x14,x16] +
  4*sbTC[x5,x1,x14,x18] - 6*sbTC[x5,x1,x15,x1] + 10*sbTC[x5,x1,x15,x3] - 2*sbTC[x5,x1,x15,x4] -
  2*sbTC[x5,x1,x15,x5] + 2*sbTC[x5,x1,x15,x6] + 6*sbTC[x5,x1,x15,x7] - 2*sbTC[x5,x1,x15,x13] +
  4*sbTC[x5,x1,x15,x15] + 4*sbTC[x5,x1,x15,x16] - 4*sbTC[x5,x1,x15,x19] - 4*sbTC[x5,x1,x15,x20] +
  4*sbTC[x5,x1,x16,x1] - 2*sbTC[x5,x1,x16,x2] + 6*sbTC[x5,x1,x16,x3] + 6*sbTC[x5,x1,x16,x4] -
  2*sbTC[x5,x1,x16,x5] - 2*sbTC[x5,x1,x16,x6] + 6*sbTC[x5,x1,x16,x7] + 2*sbTC[x5,x1,x16,x14] +
  4*sbTC[x5,x1,x16,x15] + 4*sbTC[x5,x1,x16,x16] - 4*sbTC[x5,x1,x16,x19] - 4*sbTC[x5,x1,x16,x20] -
  8*sbTC[x5,x1,x18,x1] + 12*sbTC[x5,x1,x18,x3] + 4*sbTC[x5,x1,x18,x4] - 12*sbTC[x5,x1,x18,x5] +
  4*sbTC[x5,x1,x18,x6] + 8*sbTC[x5,x1,x18,x14] + 20*sbTC[x5,x1,x19,x2] - 20*sbTC[x5,x1,x19,x3] +
  20*sbTC[x5,x1,x19,x5] - 20*sbTC[x5,x1,x19,x16] + 9*sbTC[x5,x1,x20,x1] - 7*sbTC[x5,x1,x20,x2] -
  6*sbTC[x5,x1,x20,x3] - 6*sbTC[x5,x1,x20,x4] + 3*sbTC[x5,x1,x20,x5] - sbTC[x5,x1,x20,x6] +
  5*sbTC[x5,x1,x20,x7] + 6*sbTC[x5,x1,x20,x13] - 10*sbTC[x5,x1,x20,x14] - 10*sbTC[x5,x1,x20,x15] +
  6*sbTC[x5,x1,x20,x16] + 2*sbTC[x5,x1,x20,x17] + sbTC[x5,x1,x20,x18] - 2*sbTC[x5,x1,x20,x19] +
  27*sbTC[x5,x2,x1,x3] + 7*sbTC[x5,x2,x1,x4] - 5*sbTC[x5,x2,x1,x7] + 4*sbTC[x5,x2,x1,x10] -
  8*sbTC[x5,x2,x1,x13] + 8*sbTC[x5,x2,x1,x14] + 4*sbTC[x5,x2,x1,x16] - 5*sbTC[x5,x2,x1,x18] +
  2*sbTC[x5,x2,x1,x19] + 27*sbTC[x5,x2,x2,x3] + 7*sbTC[x5,x2,x2,x4] - 5*sbTC[x5,x2,x2,x7] +
  4*sbTC[x5,x2,x2,x10] - 8*sbTC[x5,x2,x2,x13] + 8*sbTC[x5,x2,x2,x14] + 4*sbTC[x5,x2,x2,x16] -
  5*sbTC[x5,x2,x2,x18] + 2*sbTC[x5,x2,x2,x19] + 23*sbTC[x5,x2,x3,x1] + 9*sbTC[x5,x2,x3,x2] +
  30*sbTC[x5,x2,x3,x3] + 16*sbTC[x5,x2,x3,x4] - 3*sbTC[x5,x2,x3,x5] + 10*sbTC[x5,x2,x3,x6] +
  6*sbTC[x5,x2,x3,x7] - 3*sbTC[x5,x2,x3,x13] - 5*sbTC[x5,x2,x3,x14] - 2*sbTC[x5,x2,x3,x15] +
  6*sbTC[x5,x2,x3,x16] - 2*sbTC[x5,x2,x3,x17] + 3*sbTC[x5,x2,x3,x18] - 2*sbTC[x5,x2,x3,x19] -
  4*sbTC[x5,x2,x3,x20] + 9*sbTC[x5,x2,x4,x1] - sbTC[x5,x2,x4,x2] + 16*sbTC[x5,x2,x4,x3] +
  10*sbTC[x5,x2,x4,x4] - 7*sbTC[x5,x2,x4,x5] + 10*sbTC[x5,x2,x4,x6] + 2*sbTC[x5,x2,x4,x7] -
  4*sbTC[x5,x2,x4,x12] - sbTC[x5,x2,x4,x13] - 3*sbTC[x5,x2,x4,x14] - 2*sbTC[x5,x2,x4,x15] +
  14*sbTC[x5,x2,x4,x16] - 2*sbTC[x5,x2,x4,x17] + 3*sbTC[x5,x2,x4,x18] - 2*sbTC[x5,x2,x4,x19] -
  4*sbTC[x5,x2,x4,x20] + 16*sbTC[x5,x2,x5,x3] - sbTC[x5,x2,x5,x6] - 21*sbTC[x5,x2,x5,x7] +
  6*sbTC[x5,x2,x5,x10] - 10*sbTC[x5,x2,x5,x13] + 10*sbTC[x5,x2,x5,x14] + 10*sbTC[x5,x2,x5,x15] +
  6*sbTC[x5,x2,x5,x16] - 8*sbTC[x5,x2,x5,x18] + 8*sbTC[x5,x2,x5,x19] + 10*sbTC[x5,x2,x6,x3] +
  10*sbTC[x5,x2,x6,x4] + 6*sbTC[x5,x2,x6,x7] + 2*sbTC[x5,x2,x6,x10] - 4*sbTC[x5,x2,x6,x12] -
  2*sbTC[x5,x2,x6,x13] + 2*sbTC[x5,x2,x6,x14] + 2*sbTC[x5,x2,x6,x15] - 2*sbTC[x5,x2,x6,x16] -
  2*sbTC[x5,x2,x6,x17] - 2*sbTC[x5,x2,x6,x18] - 6*sbTC[x5,x2,x7,x1] - 10*sbTC[x5,x2,x7,x2] +
  6*sbTC[x5,x2,x7,x3] + 2*sbTC[x5,x2,x7,x4] - 16*sbTC[x5,x2,x7,x5] - 12*sbTC[x5,x2,x7,x7] -
  2*sbTC[x5,x2,x7,x10] + 4*sbTC[x5,x2,x7,x14] + 2*sbTC[x5,x2,x7,x15] + 6*sbTC[x5,x2,x7,x16] -
  2*sbTC[x5,x2,x7,x17] + 4*sbTC[x5,x2,x7,x19] + 8*sbTC[x5,x2,x7,x20] - 4*sbTC[x5,x2,x8,x4] +
  sbTC[x5,x2,x8,x6] - 5*sbTC[x5,x2,x8,x7] + 4*sbTC[x5,x2,x8,x12] + 8*sbTC[x5,x2,x9,x7] -
  6*sbTC[x5,x2,x9,x15] - 2*sbTC[x5,x2,x9,x16] - 2*sbTC[x5,x2,x10,x1] + 6*sbTC[x5,x2,x10,x2] -
  18*sbTC[x5,x2,x10,x5] + 22*sbTC[x5,x2,x10,x6] + 2*sbTC[x5,x2,x10,x13] - 6*sbTC[x5,x2,x10,x14] -
  2*sbTC[x5,x2,x13,x1] - 6*sbTC[x5,x2,x13,x2] - 23*sbTC[x5,x2,x13,x3] - sbTC[x5,x2,x13,x4] +
  10*sbTC[x5,x2,x13,x5] - 14*sbTC[x5,x2,x13,x6] - 4*sbTC[x5,x2,x13,x10] + 4*sbTC[x5,x2,x13,x13] +
  4*sbTC[x5,x2,x13,x18] + 2*sbTC[x5,x2,x14,x1] + 6*sbTC[x5,x2,x14,x2] - 5*sbTC[x5,x2,x14,x3] -
  3*sbTC[x5,x2,x14,x4] + 14*sbTC[x5,x2,x14,x5] - 10*sbTC[x5,x2,x14,x6] + 4*sbTC[x5,x2,x14,x7] -
  4*sbTC[x5,x2,x14,x10] + 4*sbTC[x5,x2,x14,x12] - 4*sbTC[x5,x2,x14,x14] - 8*sbTC[x5,x2,x14,x16] +
  4*sbTC[x5,x2,x14,x18] - 6*sbTC[x5,x2,x15,x1] + 10*sbTC[x5,x2,x15,x3] - 2*sbTC[x5,x2,x15,x4] -
  2*sbTC[x5,x2,x15,x5] + 2*sbTC[x5,x2,x15,x6] + 6*sbTC[x5,x2,x15,x7] - 2*sbTC[x5,x2,x15,x13] +
  4*sbTC[x5,x2,x15,x15] + 4*sbTC[x5,x2,x15,x16] - 4*sbTC[x5,x2,x15,x19] - 4*sbTC[x5,x2,x15,x20] +
  4*sbTC[x5,x2,x16,x1] - 2*sbTC[x5,x2,x16,x2] + 6*sbTC[x5,x2,x16,x3] + 6*sbTC[x5,x2,x16,x4] -
  2*sbTC[x5,x2,x16,x5] - 2*sbTC[x5,x2,x16,x6] + 6*sbTC[x5,x2,x16,x7] + 2*sbTC[x5,x2,x16,x14] +
  4*sbTC[x5,x2,x16,x15] + 4*sbTC[x5,x2,x16,x16] - 4*sbTC[x5,x2,x16,x19] - 4*sbTC[x5,x2,x16,x20] -
  8*sbTC[x5,x2,x18,x1] + 12*sbTC[x5,x2,x18,x3] + 4*sbTC[x5,x2,x18,x4] - 12*sbTC[x5,x2,x18,x5] +
  4*sbTC[x5,x2,x18,x6] + 8*sbTC[x5,x2,x18,x14] + 20*sbTC[x5,x2,x19,x2] - 20*sbTC[x5,x2,x19,x3] +
  20*sbTC[x5,x2,x19,x5] - 20*sbTC[x5,x2,x19,x16] + 9*sbTC[x5,x2,x20,x1] - 7*sbTC[x5,x2,x20,x2] -
  6*sbTC[x5,x2,x20,x3] - 6*sbTC[x5,x2,x20,x4] + 3*sbTC[x5,x2,x20,x5] - sbTC[x5,x2,x20,x6] +
  5*sbTC[x5,x2,x20,x7] + 6*sbTC[x5,x2,x20,x13] - 10*sbTC[x5,x2,x20,x14] - 10*sbTC[x5,x2,x20,x15] +
  6*sbTC[x5,x2,x20,x16] + 2*sbTC[x5,x2,x20,x17] + sbTC[x5,x2,x20,x18] - 2*sbTC[x5,x2,x20,x19] +
  4*sbTC[x5,x3,x1,x1] + 10*sbTC[x5,x3,x1,x2] + 8*sbTC[x5,x3,x1,x3] + 12*sbTC[x5,x3,x1,x4] -
  2*sbTC[x5,x3,x1,x5] + 10*sbTC[x5,x3,x1,x6] - 2*sbTC[x5,x3,x1,x10] + 2*sbTC[x5,x3,x1,x11] -
  6*sbTC[x5,x3,x1,x12] + sbTC[x5,x3,x1,x13] - sbTC[x5,x3,x1,x14] - 2*sbTC[x5,x3,x1,x15] +
  6*sbTC[x5,x3,x1,x16] + 2*sbTC[x5,x3,x1,x17] + 4*sbTC[x5,x3,x1,x18] - 4*sbTC[x5,x3,x1,x19] -
  4*sbTC[x5,x3,x1,x20] + 10*sbTC[x5,x3,x2,x1] + 12*sbTC[x5,x3,x2,x2] + 18*sbTC[x5,x3,x2,x3] +
  4*sbTC[x5,x3,x2,x4] + 2*sbTC[x5,x3,x2,x5] + 10*sbTC[x5,x3,x2,x6] - 6*sbTC[x5,x3,x2,x7] -
  3*sbTC[x5,x3,x2,x13] - 5*sbTC[x5,x3,x2,x14] - 2*sbTC[x5,x3,x2,x15] + 6*sbTC[x5,x3,x2,x16] +
  6*sbTC[x5,x3,x2,x18] - 4*sbTC[x5,x3,x2,x20] + 10*sbTC[x5,x3,x3,x1] + 14*sbTC[x5,x3,x3,x2] +
  12*sbTC[x5,x3,x3,x3] + 12*sbTC[x5,x3,x3,x4] - 4*sbTC[x5,x3,x3,x5] + 14*sbTC[x5,x3,x3,x6] -
  2*sbTC[x5,x3,x3,x7] + 2*sbTC[x5,x3,x3,x8] + 4*sbTC[x5,x3,x3,x11] - 8*sbTC[x5,x3,x3,x12] +
  2*sbTC[x5,x3,x3,x13] - 2*sbTC[x5,x3,x3,x14] + 4*sbTC[x5,x3,x3,x16] + 4*sbTC[x5,x3,x3,x17] +
  2*sbTC[x5,x3,x3,x18] - 8*sbTC[x5,x3,x3,x20] + 8*sbTC[x5,x3,x4,x1] + 10*sbTC[x5,x3,x4,x2] +
  12*sbTC[x5,x3,x4,x3] + 12*sbTC[x5,x3,x4,x4] - 4*sbTC[x5,x3,x4,x5] + 14*sbTC[x5,x3,x4,x6] -
  2*sbTC[x5,x3,x4,x7] + 2*sbTC[x5,x3,x4,x11] - 6*sbTC[x5,x3,x4,x12] + 2*sbTC[x5,x3,x4,x13] -
  2*sbTC[x5,x3,x4,x15] + 2*sbTC[x5,x3,x4,x16] + 6*sbTC[x5,x3,x4,x17] + 4*sbTC[x5,x3,x4,x19] -
  8*sbTC[x5,x3,x4,x20] - 2*sbTC[x5,x3,x5,x1] + 2*sbTC[x5,x3,x5,x2] + 20*sbTC[x5,x3,x5,x3] +
  4*sbTC[x5,x3,x5,x4] + 2*sbTC[x5,x3,x5,x6] - 4*sbTC[x5,x3,x5,x7] - 2*sbTC[x5,x3,x5,x8] -
  2*sbTC[x5,x3,x5,x10] - 4*sbTC[x5,x3,x5,x13] + 2*sbTC[x5,x3,x5,x14] + 12*sbTC[x5,x3,x5,x16] +
  4*sbTC[x5,x3,x5,x18] - 8*sbTC[x5,x3,x5,x19] + 10*sbTC[x5,x3,x6,x1] + 10*sbTC[x5,x3,x6,x2] +
  14*sbTC[x5,x3,x6,x3] + 14*sbTC[x5,x3,x6,x4] + 4*sbTC[x5,x3,x6,x6] - 4*sbTC[x5,x3,x6,x7] +
  2*sbTC[x5,x3,x6,x8] - 6*sbTC[x5,x3,x6,x11] - 6*sbTC[x5,x3,x6,x12] - 6*sbTC[x5,x3,x6,x14] +
  2*sbTC[x5,x3,x6,x15] + 2*sbTC[x5,x3,x6,x16] + 6*sbTC[x5,x3,x6,x17] + 6*sbTC[x5,x3,x6,x18] -
  8*sbTC[x5,x3,x7,x1] - 12*sbTC[x5,x3,x7,x2] - 2*sbTC[x5,x3,x7,x3] - 2*sbTC[x5,x3,x7,x4] -
  10*sbTC[x5,x3,x7,x5] - 12*sbTC[x5,x3,x7,x6] - 24*sbTC[x5,x3,x7,x7] + 8*sbTC[x5,x3,x7,x11] +
  4*sbTC[x5,x3,x7,x12] - 2*sbTC[x5,x3,x7,x14] + 4*sbTC[x5,x3,x7,x15] + 16*sbTC[x5,x3,x7,x16] +
  4*sbTC[x5,x3,x7,x17] - 4*sbTC[x5,x3,x7,x19] + 8*sbTC[x5,x3,x7,x20] - 6*sbTC[x5,x3,x8,x4] -
  2*sbTC[x5,x3,x8,x6] - 4*sbTC[x5,x3,x8,x7] + 6*sbTC[x5,x3,x8,x12] + 4*sbTC[x5,x3,x9,x7] -
  2*sbTC[x5,x3,x9,x15] - 2*sbTC[x5,x3,x9,x16] - 2*sbTC[x5,x3,x10,x1] - 2*sbTC[x5,x3,x10,x5] +
  2*sbTC[x5,x3,x10,x13] + 8*sbTC[x5,x3,x11,x1] + 6*sbTC[x5,x3,x11,x3] + 4*sbTC[x5,x3,x11,x4] +
  2*sbTC[x5,x3,x11,x6] + 4*sbTC[x5,x3,x11,x7] - 2*sbTC[x5,x3,x11,x8] - 4*sbTC[x5,x3,x11,x17] -
  6*sbTC[x5,x3,x12,x1] - 2*sbTC[x5,x3,x12,x2] - 6*sbTC[x5,x3,x12,x3] + 6*sbTC[x5,x3,x12,x7] -
  4*sbTC[x5,x3,x12,x12] + 2*sbTC[x5,x3,x12,x13] - 2*sbTC[x5,x3,x12,x14] - 2*sbTC[x5,x3,x12,x15] +
  2*sbTC[x5,x3,x12,x16] - 2*sbTC[x5,x3,x12,x17] + sbTC[x5,x3,x13,x1] + sbTC[x5,x3,x13,x2] +
  6*sbTC[x5,x3,x13,x3] + 2*sbTC[x5,x3,x13,x4] - 4*sbTC[x5,x3,x13,x5] + 4*sbTC[x5,x3,x13,x6] +
  2*sbTC[x5,x3,x13,x10] - 2*sbTC[x5,x3,x13,x11] + 2*sbTC[x5,x3,x13,x12] + 2*sbTC[x5,x3,x13,x14] -
  4*sbTC[x5,x3,x13,x18] - sbTC[x5,x3,x14,x1] - 5*sbTC[x5,x3,x14,x2] - 2*sbTC[x5,x3,x14,x3] +
  2*sbTC[x5,x3,x14,x4] - 6*sbTC[x5,x3,x14,x5] + 2*sbTC[x5,x3,x14,x6] - 2*sbTC[x5,x3,x14,x7] -
  2*sbTC[x5,x3,x14,x12] + 2*sbTC[x5,x3,x14,x13] + 4*sbTC[x5,x3,x14,x14] + 4*sbTC[x5,x3,x14,x16] -
  2*sbTC[x5,x3,x14,x18] + 2*sbTC[x5,x3,x15,x1] - 2*sbTC[x5,x3,x15,x2] - 4*sbTC[x5,x3,x15,x3] -
  2*sbTC[x5,x3,x15,x4] + 2*sbTC[x5,x3,x15,x5] + 2*sbTC[x5,x3,x15,x6] - 2*sbTC[x5,x3,x15,x7] -
  2*sbTC[x5,x3,x15,x12] + 4*sbTC[x5,x3,x15,x15] + 4*sbTC[x5,x3,x15,x19] - 4*sbTC[x5,x3,x15,x20] +
  6*sbTC[x5,x3,x16,x1] + 4*sbTC[x5,x3,x16,x2] + 4*sbTC[x5,x3,x16,x3] + 6*sbTC[x5,x3,x16,x5] +
  2*sbTC[x5,x3,x16,x6] + 6*sbTC[x5,x3,x16,x7] - 2*sbTC[x5,x3,x16,x14] - 4*sbTC[x5,x3,x16,x16] -
  4*sbTC[x5,x3,x16,x20] + 4*sbTC[x5,x3,x17,x2] + 4*sbTC[x5,x3,x17,x3] + 4*sbTC[x5,x3,x17,x6] -
  4*sbTC[x5,x3,x17,x12] + 8*sbTC[x5,x3,x18,x1] - 16*sbTC[x5,x3,x18,x3] - 8*sbTC[x5,x3,x18,x4] +
  16*sbTC[x5,x3,x18,x5] - 8*sbTC[x5,x3,x18,x6] - 8*sbTC[x5,x3,x18,x14] + 4*sbTC[x5,x3,x19,x2] -
  4*sbTC[x5,x3,x19,x3] + 4*sbTC[x5,x3,x19,x5] - 4*sbTC[x5,x3,x19,x16] - 8*sbTC[x5,x3,x20,x1] -
  2*sbTC[x5,x3,x20,x2] - 10*sbTC[x5,x3,x20,x3] - 4*sbTC[x5,x3,x20,x4] - 2*sbTC[x5,x3,x20,x5] +
  10*sbTC[x5,x3,x20,x7] - 2*sbTC[x5,x3,x20,x11] + 4*sbTC[x5,x3,x20,x12] + 6*sbTC[x5,x3,x20,x14] -
  2*sbTC[x5,x3,x20,x15] - 14*sbTC[x5,x3,x20,x16] - 2*sbTC[x5,x3,x20,x17] - 2*sbTC[x5,x3,x20,x18] +
  4*sbTC[x5,x3,x20,x19] + 8*sbTC[x5,x4,x1,x1] + 6*sbTC[x5,x4,x1,x2] + 8*sbTC[x5,x4,x1,x3] +
  10*sbTC[x5,x4,x1,x4] - 2*sbTC[x5,x4,x1,x5] + 10*sbTC[x5,x4,x1,x6] - 2*sbTC[x5,x4,x1,x7] -
  4*sbTC[x5,x4,x1,x12] - sbTC[x5,x4,x1,x13] - 3*sbTC[x5,x4,x1,x14] - 2*sbTC[x5,x4,x1,x15] +
  6*sbTC[x5,x4,x1,x16] + 6*sbTC[x5,x4,x1,x18] - 4*sbTC[x5,x4,x1,x20] + 6*sbTC[x5,x4,x2,x1] +
  16*sbTC[x5,x4,x2,x2] + 18*sbTC[x5,x4,x2,x3] + 6*sbTC[x5,x4,x2,x4] + 2*sbTC[x5,x4,x2,x5] +
  10*sbTC[x5,x4,x2,x6] - 4*sbTC[x5,x4,x2,x7] - 2*sbTC[x5,x4,x2,x10] + 2*sbTC[x5,x4,x2,x11] -
  2*sbTC[x5,x4,x2,x12] - sbTC[x5,x4,x2,x13] - 3*sbTC[x5,x4,x2,x14] - 2*sbTC[x5,x4,x2,x15] +
  6*sbTC[x5,x4,x2,x16] + 2*sbTC[x5,x4,x2,x17] + 4*sbTC[x5,x4,x2,x18] - 4*sbTC[x5,x4,x2,x19] -
  4*sbTC[x5,x4,x2,x20] + 8*sbTC[x5,x4,x3,x1] + 10*sbTC[x5,x4,x3,x2] + 12*sbTC[x5,x4,x3,x3] +
  12*sbTC[x5,x4,x3,x4] - 4*sbTC[x5,x4,x3,x5] + 14*sbTC[x5,x4,x3,x6] - 2*sbTC[x5,x4,x3,x7] +
  2*sbTC[x5,x4,x3,x11] - 6*sbTC[x5,x4,x3,x12] + 2*sbTC[x5,x4,x3,x13] - 2*sbTC[x5,x4,x3,x15] +
  2*sbTC[x5,x4,x3,x16] + 6*sbTC[x5,x4,x3,x17] + 4*sbTC[x5,x4,x3,x19] - 8*sbTC[x5,x4,x3,x20] +
  10*sbTC[x5,x4,x4,x1] + 14*sbTC[x5,x4,x4,x2] + 12*sbTC[x5,x4,x4,x3] + 12*sbTC[x5,x4,x4,x4] -
  4*sbTC[x5,x4,x4,x5] + 14*sbTC[x5,x4,x4,x6] - 2*sbTC[x5,x4,x4,x7] + 2*sbTC[x5,x4,x4,x8] +
  4*sbTC[x5,x4,x4,x11] - 8*sbTC[x5,x4,x4,x12] + 2*sbTC[x5,x4,x4,x13] - 2*sbTC[x5,x4,x4,x14] +
  4*sbTC[x5,x4,x4,x16] + 4*sbTC[x5,x4,x4,x17] + 2*sbTC[x5,x4,x4,x18] - 8*sbTC[x5,x4,x4,x20] -
  2*sbTC[x5,x4,x5,x1] + 2*sbTC[x5,x4,x5,x2] + 20*sbTC[x5,x4,x5,x3] + 4*sbTC[x5,x4,x5,x4] +
  2*sbTC[x5,x4,x5,x6] - 4*sbTC[x5,x4,x5,x7] - 2*sbTC[x5,x4,x5,x8] - 2*sbTC[x5,x4,x5,x10] -
  4*sbTC[x5,x4,x5,x13] + 2*sbTC[x5,x4,x5,x14] + 12*sbTC[x5,x4,x5,x16] + 4*sbTC[x5,x4,x5,x18] -
  8*sbTC[x5,x4,x5,x19] + 10*sbTC[x5,x4,x6,x1] + 10*sbTC[x5,x4,x6,x2] + 14*sbTC[x5,x4,x6,x3] +
  14*sbTC[x5,x4,x6,x4] + 4*sbTC[x5,x4,x6,x6] - 4*sbTC[x5,x4,x6,x7] + 2*sbTC[x5,x4,x6,x8] -
  6*sbTC[x5,x4,x6,x11] - 6*sbTC[x5,x4,x6,x12] - 6*sbTC[x5,x4,x6,x14] + 2*sbTC[x5,x4,x6,x15] +
  2*sbTC[x5,x4,x6,x16] + 6*sbTC[x5,x4,x6,x17] + 6*sbTC[x5,x4,x6,x18] - 8*sbTC[x5,x4,x7,x1] -
  12*sbTC[x5,x4,x7,x2] - 2*sbTC[x5,x4,x7,x3] - 2*sbTC[x5,x4,x7,x4] - 10*sbTC[x5,x4,x7,x5] -
  12*sbTC[x5,x4,x7,x6] - 24*sbTC[x5,x4,x7,x7] + 8*sbTC[x5,x4,x7,x11] + 4*sbTC[x5,x4,x7,x12] -
  2*sbTC[x5,x4,x7,x14] + 4*sbTC[x5,x4,x7,x15] + 16*sbTC[x5,x4,x7,x16] + 4*sbTC[x5,x4,x7,x17] -
  4*sbTC[x5,x4,x7,x19] + 8*sbTC[x5,x4,x7,x20] - 6*sbTC[x5,x4,x8,x4] - 2*sbTC[x5,x4,x8,x6] -
  4*sbTC[x5,x4,x8,x7] + 6*sbTC[x5,x4,x8,x12] + 4*sbTC[x5,x4,x9,x7] - 2*sbTC[x5,x4,x9,x15] -
  2*sbTC[x5,x4,x9,x16] - 2*sbTC[x5,x4,x10,x1] - 2*sbTC[x5,x4,x10,x5] + 2*sbTC[x5,x4,x10,x13] +
  6*sbTC[x5,x4,x11,x1] + 2*sbTC[x5,x4,x11,x2] + 2*sbTC[x5,x4,x11,x3] + 4*sbTC[x5,x4,x11,x4] +
  2*sbTC[x5,x4,x11,x7] + 2*sbTC[x5,x4,x11,x13] - 2*sbTC[x5,x4,x11,x14] - 2*sbTC[x5,x4,x11,x15] +
  2*sbTC[x5,x4,x11,x16] - 2*sbTC[x5,x4,x11,x17] - 4*sbTC[x5,x4,x12,x1] - 4*sbTC[x5,x4,x12,x2] -
  2*sbTC[x5,x4,x12,x3] + 2*sbTC[x5,x4,x12,x6] + 8*sbTC[x5,x4,x12,x7] - 2*sbTC[x5,x4,x12,x8] -
  4*sbTC[x5,x4,x12,x12] - 4*sbTC[x5,x4,x12,x17] + sbTC[x5,x4,x13,x1] + sbTC[x5,x4,x13,x2] +
  4*sbTC[x5,x4,x13,x3] + 2*sbTC[x5,x4,x13,x4] - 4*sbTC[x5,x4,x13,x5] + 4*sbTC[x5,x4,x13,x6] +
  2*sbTC[x5,x4,x13,x14] - 2*sbTC[x5,x4,x13,x18] - sbTC[x5,x4,x14,x1] - 5*sbTC[x5,x4,x14,x2] +
  2*sbTC[x5,x4,x14,x4] - 6*sbTC[x5,x4,x14,x5] + 2*sbTC[x5,x4,x14,x6] - 2*sbTC[x5,x4,x14,x7] +
  2*sbTC[x5,x4,x14,x10] - 2*sbTC[x5,x4,x14,x11] + 2*sbTC[x5,x4,x14,x13] + 4*sbTC[x5,x4,x14,x14] +
  4*sbTC[x5,x4,x14,x16] - 4*sbTC[x5,x4,x14,x18] + 2*sbTC[x5,x4,x15,x1] - 2*sbTC[x5,x4,x15,x2] -
  2*sbTC[x5,x4,x15,x3] + 2*sbTC[x5,x4,x15,x5] + 2*sbTC[x5,x4,x15,x6] + 2*sbTC[x5,x4,x15,x7] -
  2*sbTC[x5,x4,x15,x11] + 4*sbTC[x5,x4,x15,x15] - 4*sbTC[x5,x4,x15,x20] + 6*sbTC[x5,x4,x16,x1] +
  4*sbTC[x5,x4,x16,x2] + 2*sbTC[x5,x4,x16,x3] - 2*sbTC[x5,x4,x16,x4] + 6*sbTC[x5,x4,x16,x5] +
  2*sbTC[x5,x4,x16,x6] + 2*sbTC[x5,x4,x16,x7] + 2*sbTC[x5,x4,x16,x11] - 2*sbTC[x5,x4,x16,x12] -
  2*sbTC[x5,x4,x16,x14] - 4*sbTC[x5,x4,x16,x16] + 4*sbTC[x5,x4,x16,x19] - 4*sbTC[x5,x4,x16,x20] +
  4*sbTC[x5,x4,x17,x2] + 4*sbTC[x5,x4,x17,x3] + 4*sbTC[x5,x4,x17,x6] - 4*sbTC[x5,x4,x17,x12] +
  8*sbTC[x5,x4,x18,x1] - 16*sbTC[x5,x4,x18,x3] - 8*sbTC[x5,x4,x18,x4] + 16*sbTC[x5,x4,x18,x5] -
  8*sbTC[x5,x4,x18,x6] - 8*sbTC[x5,x4,x18,x14] + 4*sbTC[x5,x4,x19,x2] - 4*sbTC[x5,x4,x19,x3] +
  4*sbTC[x5,x4,x19,x5] - 4*sbTC[x5,x4,x19,x16] - 8*sbTC[x5,x4,x20,x1] - 2*sbTC[x5,x4,x20,x2] -
  10*sbTC[x5,x4,x20,x3] - 4*sbTC[x5,x4,x20,x4] - 2*sbTC[x5,x4,x20,x5] + 10*sbTC[x5,x4,x20,x7] -
  2*sbTC[x5,x4,x20,x11] + 4*sbTC[x5,x4,x20,x12] + 6*sbTC[x5,x4,x20,x14] - 2*sbTC[x5,x4,x20,x15] -
  14*sbTC[x5,x4,x20,x16] - 2*sbTC[x5,x4,x20,x17] - 2*sbTC[x5,x4,x20,x18] + 4*sbTC[x5,x4,x20,x19] +
  16*sbTC[x5,x5,x1,x3] - 22*sbTC[x5,x5,x1,x7] + 6*sbTC[x5,x5,x1,x10] - 10*sbTC[x5,x5,x1,x13] +
  10*sbTC[x5,x5,x1,x14] + 10*sbTC[x5,x5,x1,x15] + 6*sbTC[x5,x5,x1,x16] - 8*sbTC[x5,x5,x1,x18] +
  8*sbTC[x5,x5,x1,x19] + 16*sbTC[x5,x5,x2,x3] - 22*sbTC[x5,x5,x2,x7] + 6*sbTC[x5,x5,x2,x10] -
  10*sbTC[x5,x5,x2,x13] + 10*sbTC[x5,x5,x2,x14] + 10*sbTC[x5,x5,x2,x15] + 6*sbTC[x5,x5,x2,x16] -
  8*sbTC[x5,x5,x2,x18] + 8*sbTC[x5,x5,x2,x19] + 28*sbTC[x5,x5,x3,x1] + 38*sbTC[x5,x5,x3,x3] +
  22*sbTC[x5,x5,x3,x4] - 6*sbTC[x5,x5,x3,x5] + 8*sbTC[x5,x5,x3,x12] - 8*sbTC[x5,x5,x3,x13] -
  2*sbTC[x5,x5,x3,x14] + 8*sbTC[x5,x5,x3,x15] + 12*sbTC[x5,x5,x3,x16] - 8*sbTC[x5,x5,x3,x17] +
  4*sbTC[x5,x5,x3,x18] - 8*sbTC[x5,x5,x3,x19] + 8*sbTC[x5,x5,x4,x1] - 8*sbTC[x5,x5,x4,x2] +
  22*sbTC[x5,x5,x4,x3] + 10*sbTC[x5,x5,x4,x4] - 6*sbTC[x5,x5,x4,x5] + 4*sbTC[x5,x5,x4,x11] -
  4*sbTC[x5,x5,x4,x13] - 2*sbTC[x5,x5,x4,x14] + 20*sbTC[x5,x5,x4,x16] - 8*sbTC[x5,x5,x4,x17] +
  4*sbTC[x5,x5,x4,x18] - 8*sbTC[x5,x5,x4,x19] - 16*sbTC[x5,x5,x5,x3] - 16*sbTC[x5,x5,x5,x4] -
  2*sbTC[x5,x5,x5,x6] - 26*sbTC[x5,x5,x5,x7] + 8*sbTC[x5,x5,x5,x10] - 8*sbTC[x5,x5,x5,x13] +
  8*sbTC[x5,x5,x5,x14] + 12*sbTC[x5,x5,x5,x15] - 4*sbTC[x5,x5,x5,x16] - 12*sbTC[x5,x5,x5,x18] +
  24*sbTC[x5,x5,x5,x19] + 12*sbTC[x5,x5,x6,x7] + 4*sbTC[x5,x5,x6,x10] + 4*sbTC[x5,x5,x6,x11] -
  4*sbTC[x5,x5,x6,x13] + 4*sbTC[x5,x5,x6,x14] - 8*sbTC[x5,x5,x6,x16] - 8*sbTC[x5,x5,x6,x17] -
  4*sbTC[x5,x5,x6,x18] - 12*sbTC[x5,x5,x7,x1] - 20*sbTC[x5,x5,x7,x2] - 8*sbTC[x5,x5,x7,x5] -
  4*sbTC[x5,x5,x7,x6] + 16*sbTC[x5,x5,x7,x7] - 4*sbTC[x5,x5,x7,x10] + 8*sbTC[x5,x5,x7,x12] +
  8*sbTC[x5,x5,x7,x14] - 4*sbTC[x5,x5,x7,x15] - 12*sbTC[x5,x5,x7,x16] - 8*sbTC[x5,x5,x7,x17] +
  8*sbTC[x5,x5,x7,x19] + 2*sbTC[x5,x5,x8,x6] - 2*sbTC[x5,x5,x8,x7] - 8*sbTC[x5,x5,x9,x7] +
  8*sbTC[x5,x5,x9,x16] + 4*sbTC[x5,x5,x10,x2] - 16*sbTC[x5,x5,x10,x5] + 20*sbTC[x5,x5,x10,x6] -
  4*sbTC[x5,x5,x10,x14] - 4*sbTC[x5,x5,x13,x1] - 12*sbTC[x5,x5,x13,x2] - 38*sbTC[x5,x5,x13,x3] -
  4*sbTC[x5,x5,x13,x4] + 20*sbTC[x5,x5,x13,x5] - 28*sbTC[x5,x5,x13,x6] - 6*sbTC[x5,x5,x13,x10] +
  8*sbTC[x5,x5,x13,x13] - 2*sbTC[x5,x5,x13,x15] + 2*sbTC[x5,x5,x13,x16] + 6*sbTC[x5,x5,x13,x18] +
  4*sbTC[x5,x5,x14,x1] + 12*sbTC[x5,x5,x14,x2] - 2*sbTC[x5,x5,x14,x3] - 8*sbTC[x5,x5,x14,x4] +
  28*sbTC[x5,x5,x14,x5] - 20*sbTC[x5,x5,x14,x6] + 8*sbTC[x5,x5,x14,x7] - 6*sbTC[x5,x5,x14,x10] +
  8*sbTC[x5,x5,x14,x12] - 8*sbTC[x5,x5,x14,x14] - 2*sbTC[x5,x5,x14,x15] - 14*sbTC[x5,x5,x14,x16] +
  6*sbTC[x5,x5,x14,x18] - 6*sbTC[x5,x5,x15,x1] + 10*sbTC[x5,x5,x15,x2] + 32*sbTC[x5,x5,x15,x3] +
  20*sbTC[x5,x5,x15,x7] + 4*sbTC[x5,x5,x15,x11] - 2*sbTC[x5,x5,x15,x13] - 2*sbTC[x5,x5,x15,x14] -
  8*sbTC[x5,x5,x15,x15] - 12*sbTC[x5,x5,x15,x19] + 6*sbTC[x5,x5,x16,x1] - 6*sbTC[x5,x5,x16,x2] +
  12*sbTC[x5,x5,x16,x3] + 16*sbTC[x5,x5,x16,x4] - 8*sbTC[x5,x5,x16,x5] - 8*sbTC[x5,x5,x16,x6] +
  12*sbTC[x5,x5,x16,x7] + 2*sbTC[x5,x5,x16,x13] + 6*sbTC[x5,x5,x16,x14] + 8*sbTC[x5,x5,x16,x16] -
  12*sbTC[x5,x5,x16,x19] - 16*sbTC[x5,x5,x18,x1] + 36*sbTC[x5,x5,x18,x3] + 20*sbTC[x5,x5,x18,x4] -
  36*sbTC[x5,x5,x18,x5] + 20*sbTC[x5,x5,x18,x6] + 16*sbTC[x5,x5,x18,x14] + 24*sbTC[x5,x5,x19,x2] -
  24*sbTC[x5,x5,x19,x3] + 24*sbTC[x5,x5,x19,x5] - 24*sbTC[x5,x5,x19,x16] + 14*sbTC[x5,x5,x20,x1] -
  6*sbTC[x5,x5,x20,x2] - 4*sbTC[x5,x5,x20,x4] - 2*sbTC[x5,x5,x20,x5] + 10*sbTC[x5,x5,x20,x6] -
  14*sbTC[x5,x5,x20,x7] - 4*sbTC[x5,x5,x20,x11] - 8*sbTC[x5,x5,x20,x12] + 4*sbTC[x5,x5,x20,x13] -
  16*sbTC[x5,x5,x20,x14] + 24*sbTC[x5,x5,x20,x16] + 8*sbTC[x5,x5,x20,x17] + 2*sbTC[x5,x5,x20,x18] -
  4*sbTC[x5,x5,x20,x19] + 10*sbTC[x5,x6,x1,x3] + 10*sbTC[x5,x6,x1,x4] + 2*sbTC[x5,x6,x1,x7] +
  2*sbTC[x5,x6,x1,x10] - 4*sbTC[x5,x6,x1,x12] - 2*sbTC[x5,x6,x1,x13] + 2*sbTC[x5,x6,x1,x14] +
  2*sbTC[x5,x6,x1,x15] - 2*sbTC[x5,x6,x1,x16] + 10*sbTC[x5,x6,x2,x3] + 10*sbTC[x5,x6,x2,x4] +
  2*sbTC[x5,x6,x2,x7] + 2*sbTC[x5,x6,x2,x10] - 4*sbTC[x5,x6,x2,x12] - 2*sbTC[x5,x6,x2,x13] +
  2*sbTC[x5,x6,x2,x14] + 2*sbTC[x5,x6,x2,x15] - 2*sbTC[x5,x6,x2,x16] + 10*sbTC[x5,x6,x3,x1] +
  10*sbTC[x5,x6,x3,x2] + 14*sbTC[x5,x6,x3,x3] + 14*sbTC[x5,x6,x3,x4] + 4*sbTC[x5,x6,x3,x6] +
  2*sbTC[x5,x6,x3,x8] - 6*sbTC[x5,x6,x3,x11] - 6*sbTC[x5,x6,x3,x12] - 6*sbTC[x5,x6,x3,x14] +
  2*sbTC[x5,x6,x3,x15] + 2*sbTC[x5,x6,x3,x16] + 4*sbTC[x5,x6,x3,x17] + 4*sbTC[x5,x6,x3,x18] +
  10*sbTC[x5,x6,x4,x1] + 10*sbTC[x5,x6,x4,x2] + 14*sbTC[x5,x6,x4,x3] + 14*sbTC[x5,x6,x4,x4] +
  4*sbTC[x5,x6,x4,x6] + 2*sbTC[x5,x6,x4,x8] - 6*sbTC[x5,x6,x4,x11] - 6*sbTC[x5,x6,x4,x12] -
  6*sbTC[x5,x6,x4,x14] + 2*sbTC[x5,x6,x4,x15] + 2*sbTC[x5,x6,x4,x16] + 4*sbTC[x5,x6,x4,x17] +
  4*sbTC[x5,x6,x4,x18] + 8*sbTC[x5,x6,x5,x3] - 8*sbTC[x5,x6,x5,x7] + 4*sbTC[x5,x6,x5,x10] -
  4*sbTC[x5,x6,x5,x13] + 4*sbTC[x5,x6,x5,x14] + 4*sbTC[x5,x6,x5,x15] + 4*sbTC[x5,x6,x5,x16] -
  4*sbTC[x5,x6,x5,x18] + 4*sbTC[x5,x6,x6,x3] + 4*sbTC[x5,x6,x6,x4] - 4*sbTC[x5,x6,x6,x5] +
  16*sbTC[x5,x6,x6,x7] - 12*sbTC[x5,x6,x6,x11] - 8*sbTC[x5,x6,x6,x12] + 4*sbTC[x5,x6,x6,x17] +
  4*sbTC[x5,x6,x6,x18] - 4*sbTC[x5,x6,x7,x1] - 4*sbTC[x5,x6,x7,x2] - 8*sbTC[x5,x6,x7,x5] +
  4*sbTC[x5,x6,x7,x6] - 16*sbTC[x5,x6,x7,x7] + 4*sbTC[x5,x6,x7,x8] - 8*sbTC[x5,x6,x7,x9] -
  4*sbTC[x5,x6,x7,x11] + 8*sbTC[x5,x6,x7,x12] + 12*sbTC[x5,x6,x7,x15] + 4*sbTC[x5,x6,x7,x16] +
  4*sbTC[x5,x6,x7,x17] - 8*sbTC[x5,x6,x8,x3] - 4*sbTC[x5,x6,x8,x4] - 12*sbTC[x5,x6,x8,x7] +
  8*sbTC[x5,x6,x8,x11] + 4*sbTC[x5,x6,x8,x12] + 4*sbTC[x5,x6,x9,x5] + 4*sbTC[x5,x6,x9,x7] -
  4*sbTC[x5,x6,x9,x15] - 4*sbTC[x5,x6,x9,x16] + 4*sbTC[x5,x6,x10,x2] - 4*sbTC[x5,x6,x10,x5] +
  8*sbTC[x5,x6,x10,x6] - 4*sbTC[x5,x6,x10,x14] + 8*sbTC[x5,x6,x11,x1] + 4*sbTC[x5,x6,x11,x3] +
  4*sbTC[x5,x6,x11,x4] + 2*sbTC[x5,x6,x11,x6] + 2*sbTC[x5,x6,x11,x7] - 2*sbTC[x5,x6,x11,x8] -
  2*sbTC[x5,x6,x11,x15] + 2*sbTC[x5,x6,x11,x16] - 2*sbTC[x5,x6,x11,x17] - 4*sbTC[x5,x6,x12,x1] -
  4*sbTC[x5,x6,x12,x2] - 4*sbTC[x5,x6,x12,x3] + 2*sbTC[x5,x6,x12,x6] + 6*sbTC[x5,x6,x12,x7] -
  2*sbTC[x5,x6,x12,x8] - 4*sbTC[x5,x6,x12,x12] - 2*sbTC[x5,x6,x12,x15] + 2*sbTC[x5,x6,x12,x16] -
  2*sbTC[x5,x6,x12,x17] - 6*sbTC[x5,x6,x13,x3] - 2*sbTC[x5,x6,x13,x10] + 2*sbTC[x5,x6,x13,x15] -
  2*sbTC[x5,x6,x13,x16] + 2*sbTC[x5,x6,x13,x18] - 6*sbTC[x5,x6,x14,x3] - 2*sbTC[x5,x6,x14,x10] +
  2*sbTC[x5,x6,x14,x15] - 2*sbTC[x5,x6,x14,x16] + 2*sbTC[x5,x6,x14,x18] - 2*sbTC[x5,x6,x15,x1] +
  2*sbTC[x5,x6,x15,x2] + 2*sbTC[x5,x6,x15,x3] + 2*sbTC[x5,x6,x15,x4] - 4*sbTC[x5,x6,x15,x5] +
  4*sbTC[x5,x6,x15,x9] + 2*sbTC[x5,x6,x15,x11] - 2*sbTC[x5,x6,x15,x12] - 2*sbTC[x5,x6,x15,x13] +
  2*sbTC[x5,x6,x15,x14] - 2*sbTC[x5,x6,x16,x1] + 2*sbTC[x5,x6,x16,x2] + 2*sbTC[x5,x6,x16,x3] +
  2*sbTC[x5,x6,x16,x4] - 4*sbTC[x5,x6,x16,x5] + 4*sbTC[x5,x6,x16,x9] + 2*sbTC[x5,x6,x16,x11] -
  2*sbTC[x5,x6,x16,x12] - 2*sbTC[x5,x6,x16,x13] + 2*sbTC[x5,x6,x16,x14] + 4*sbTC[x5,x6,x17,x2] +
  4*sbTC[x5,x6,x17,x3] + 4*sbTC[x5,x6,x17,x6] - 4*sbTC[x5,x6,x17,x12] + 4*sbTC[x5,x6,x18,x3] +
  4*sbTC[x5,x6,x18,x4] - 4*sbTC[x5,x6,x18,x5] + 4*sbTC[x5,x6,x18,x6] + 2*sbTC[x5,x6,x20,x1] -
  2*sbTC[x5,x6,x20,x2] - 2*sbTC[x5,x6,x20,x3] - 6*sbTC[x5,x6,x20,x4] + 12*sbTC[x5,x6,x20,x5] -
  12*sbTC[x5,x6,x20,x6] + 4*sbTC[x5,x6,x20,x7] + 8*sbTC[x5,x6,x20,x11] + 4*sbTC[x5,x6,x20,x12] +
  4*sbTC[x5,x6,x20,x13] - 12*sbTC[x5,x6,x20,x15] - 4*sbTC[x5,x6,x20,x16] - 2*sbTC[x5,x6,x20,x17] -
  2*sbTC[x5,x6,x20,x18] - 16*sbTC[x5,x7,x1,x1] - 4*sbTC[x5,x7,x1,x2] - 16*sbTC[x5,x7,x1,x3] -
  12*sbTC[x5,x7,x1,x4] - 8*sbTC[x5,x7,x1,x5] + 4*sbTC[x5,x7,x1,x6] - 24*sbTC[x5,x7,x1,x7] +
  2*sbTC[x5,x7,x1,x11] - 6*sbTC[x5,x7,x1,x12] + 2*sbTC[x5,x7,x1,x15] + 6*sbTC[x5,x7,x1,x16] +
  4*sbTC[x5,x7,x1,x17] + 4*sbTC[x5,x7,x1,x19] + 8*sbTC[x5,x7,x1,x20] - 4*sbTC[x5,x7,x2,x1] -
  8*sbTC[x5,x7,x2,x3] - 8*sbTC[x5,x7,x2,x4] - 8*sbTC[x5,x7,x2,x5] + 4*sbTC[x5,x7,x2,x6] -
  28*sbTC[x5,x7,x2,x7] + 2*sbTC[x5,x7,x2,x11] - 2*sbTC[x5,x7,x2,x12] + 2*sbTC[x5,x7,x2,x15] +
  6*sbTC[x5,x7,x2,x16] + 4*sbTC[x5,x7,x2,x17] + 4*sbTC[x5,x7,x2,x19] + 8*sbTC[x5,x7,x2,x20] -
  8*sbTC[x5,x7,x3,x1] - 12*sbTC[x5,x7,x3,x2] - 2*sbTC[x5,x7,x3,x3] - 2*sbTC[x5,x7,x3,x4] -
  10*sbTC[x5,x7,x3,x5] - 12*sbTC[x5,x7,x3,x6] - 24*sbTC[x5,x7,x3,x7] + 8*sbTC[x5,x7,x3,x11] +
  4*sbTC[x5,x7,x3,x12] - 2*sbTC[x5,x7,x3,x14] + 4*sbTC[x5,x7,x3,x15] + 16*sbTC[x5,x7,x3,x16] +
  4*sbTC[x5,x7,x3,x17] - 4*sbTC[x5,x7,x3,x19] + 8*sbTC[x5,x7,x3,x20] - 8*sbTC[x5,x7,x4,x1] -
  12*sbTC[x5,x7,x4,x2] - 2*sbTC[x5,x7,x4,x3] - 2*sbTC[x5,x7,x4,x4] - 10*sbTC[x5,x7,x4,x5] -
  12*sbTC[x5,x7,x4,x6] - 24*sbTC[x5,x7,x4,x7] + 8*sbTC[x5,x7,x4,x11] + 4*sbTC[x5,x7,x4,x12] -
  2*sbTC[x5,x7,x4,x14] + 4*sbTC[x5,x7,x4,x15] + 16*sbTC[x5,x7,x4,x16] + 4*sbTC[x5,x7,x4,x17] -
  4*sbTC[x5,x7,x4,x19] + 8*sbTC[x5,x7,x4,x20] - 8*sbTC[x5,x7,x5,x1] - 8*sbTC[x5,x7,x5,x2] -
  24*sbTC[x5,x7,x5,x3] - 12*sbTC[x5,x7,x5,x4] + 8*sbTC[x5,x7,x5,x7] - 4*sbTC[x5,x7,x5,x10] +
  4*sbTC[x5,x7,x5,x13] - 4*sbTC[x5,x7,x5,x15] - 12*sbTC[x5,x7,x5,x16] + 8*sbTC[x5,x7,x5,x19] +
  4*sbTC[x5,x7,x6,x1] + 4*sbTC[x5,x7,x6,x2] - 12*sbTC[x5,x7,x6,x3] - 12*sbTC[x5,x7,x6,x4] +
  8*sbTC[x5,x7,x6,x6] - 20*sbTC[x5,x7,x6,x7] + 4*sbTC[x5,x7,x6,x10] + 4*sbTC[x5,x7,x6,x12] -
  4*sbTC[x5,x7,x6,x13] + 8*sbTC[x5,x7,x6,x17] - 24*sbTC[x5,x7,x7,x1] - 28*sbTC[x5,x7,x7,x2] -
  24*sbTC[x5,x7,x7,x3] - 24*sbTC[x5,x7,x7,x4] + 8*sbTC[x5,x7,x7,x5] - 28*sbTC[x5,x7,x7,x6] +
  12*sbTC[x5,x7,x7,x11] + 16*sbTC[x5,x7,x7,x12] - 4*sbTC[x5,x7,x7,x15] - 4*sbTC[x5,x7,x7,x16] +
  4*sbTC[x5,x7,x8,x3] + 4*sbTC[x5,x7,x8,x4] + 8*sbTC[x5,x7,x8,x7] - 4*sbTC[x5,x7,x8,x11] -
  4*sbTC[x5,x7,x8,x12] - 16*sbTC[x5,x7,x9,x7] + 16*sbTC[x5,x7,x9,x16] + 12*sbTC[x5,x7,x10,x5] -
  12*sbTC[x5,x7,x10,x6] + 6*sbTC[x5,x7,x11,x1] + 2*sbTC[x5,x7,x11,x2] + 4*sbTC[x5,x7,x11,x3] +
  4*sbTC[x5,x7,x11,x4] + 4*sbTC[x5,x7,x11,x7] + 2*sbTC[x5,x7,x11,x13] - 2*sbTC[x5,x7,x11,x14] -
  4*sbTC[x5,x7,x11,x17] - 6*sbTC[x5,x7,x12,x1] - 2*sbTC[x5,x7,x12,x2] - 4*sbTC[x5,x7,x12,x3] +
  8*sbTC[x5,x7,x12,x7] - 4*sbTC[x5,x7,x12,x12] + 2*sbTC[x5,x7,x12,x13] - 2*sbTC[x5,x7,x12,x14] -
  4*sbTC[x5,x7,x12,x17] - 2*sbTC[x5,x7,x13,x3] + 2*sbTC[x5,x7,x13,x5] - 2*sbTC[x5,x7,x13,x6] -
  2*sbTC[x5,x7,x13,x11] + 2*sbTC[x5,x7,x13,x12] + 2*sbTC[x5,x7,x13,x15] - 2*sbTC[x5,x7,x13,x16] -
  2*sbTC[x5,x7,x14,x3] + 2*sbTC[x5,x7,x14,x5] - 2*sbTC[x5,x7,x14,x6] - 2*sbTC[x5,x7,x14,x11] +
  2*sbTC[x5,x7,x14,x12] + 2*sbTC[x5,x7,x14,x15] - 2*sbTC[x5,x7,x14,x16] + 6*sbTC[x5,x7,x15,x1] +
  2*sbTC[x5,x7,x15,x2] + 16*sbTC[x5,x7,x15,x3] + 4*sbTC[x5,x7,x15,x4] + 4*sbTC[x5,x7,x15,x7] -
  2*sbTC[x5,x7,x15,x13] + 2*sbTC[x5,x7,x15,x14] - 4*sbTC[x5,x7,x15,x19] + 6*sbTC[x5,x7,x16,x1] +
  2*sbTC[x5,x7,x16,x2] + 16*sbTC[x5,x7,x16,x3] + 4*sbTC[x5,x7,x16,x4] + 4*sbTC[x5,x7,x16,x7] -
  2*sbTC[x5,x7,x16,x13] + 2*sbTC[x5,x7,x16,x14] - 4*sbTC[x5,x7,x16,x19] + 4*sbTC[x5,x7,x17,x2] +
  4*sbTC[x5,x7,x17,x3] + 4*sbTC[x5,x7,x17,x6] - 4*sbTC[x5,x7,x17,x12] + 8*sbTC[x5,x7,x19,x2] -
  8*sbTC[x5,x7,x19,x3] + 8*sbTC[x5,x7,x19,x5] - 8*sbTC[x5,x7,x19,x16] + 8*sbTC[x5,x7,x20,x1] +
  8*sbTC[x5,x7,x20,x2] + 16*sbTC[x5,x7,x20,x3] + 16*sbTC[x5,x7,x20,x4] - 16*sbTC[x5,x7,x20,x5] +
  16*sbTC[x5,x7,x20,x6] - 8*sbTC[x5,x7,x20,x11] - 8*sbTC[x5,x7,x20,x12] + 8*sbTC[x5,x7,x20,x15] +
  8*sbTC[x5,x7,x20,x16] - 4*sbTC[x5,x8,x1,x4] - 4*sbTC[x5,x8,x1,x7] + 4*sbTC[x5,x8,x1,x12] -
  4*sbTC[x5,x8,x2,x4] - 4*sbTC[x5,x8,x2,x7] + 4*sbTC[x5,x8,x2,x12] + 8*sbTC[x5,x8,x3,x1] +
  6*sbTC[x5,x8,x3,x3] - 2*sbTC[x5,x8,x3,x4] - 2*sbTC[x5,x8,x3,x8] + 6*sbTC[x5,x8,x3,x12] -
  4*sbTC[x5,x8,x3,x17] - 4*sbTC[x5,x8,x4,x1] - 4*sbTC[x5,x8,x4,x2] - 2*sbTC[x5,x8,x4,x3] -
  6*sbTC[x5,x8,x4,x4] + 4*sbTC[x5,x8,x4,x7] - 2*sbTC[x5,x8,x4,x8] + 2*sbTC[x5,x8,x4,x12] -
  4*sbTC[x5,x8,x4,x17] - 8*sbTC[x5,x8,x6,x7] + 12*sbTC[x5,x8,x6,x11] - 4*sbTC[x5,x8,x6,x17] +
  4*sbTC[x5,x8,x7,x1] - 4*sbTC[x5,x8,x7,x2] + 4*sbTC[x5,x8,x7,x4] + 4*sbTC[x5,x8,x7,x6] +
  16*sbTC[x5,x8,x7,x7] - 4*sbTC[x5,x8,x7,x8] - 8*sbTC[x5,x8,x7,x11] - 4*sbTC[x5,x8,x7,x12] -
  4*sbTC[x5,x8,x7,x17] + 4*sbTC[x5,x8,x8,x3] + 4*sbTC[x5,x8,x8,x7] - 4*sbTC[x5,x8,x8,x11] -
  8*sbTC[x5,x8,x11,x1] - 6*sbTC[x5,x8,x11,x3] - 4*sbTC[x5,x8,x11,x4] - 2*sbTC[x5,x8,x11,x6] -
  4*sbTC[x5,x8,x11,x7] + 2*sbTC[x5,x8,x11,x8] + 4*sbTC[x5,x8,x11,x17] + 4*sbTC[x5,x8,x12,x1] +
  4*sbTC[x5,x8,x12,x2] + 2*sbTC[x5,x8,x12,x3] - 2*sbTC[x5,x8,x12,x6] - 8*sbTC[x5,x8,x12,x7] +
  2*sbTC[x5,x8,x12,x8] + 4*sbTC[x5,x8,x12,x12] + 4*sbTC[x5,x8,x12,x17] + 12*sbTC[x5,x9,x1,x7] -
  6*sbTC[x5,x9,x1,x15] - 2*sbTC[x5,x9,x1,x16] - 2*sbTC[x5,x9,x1,x17] - 2*sbTC[x5,x9,x1,x18] +
  12*sbTC[x5,x9,x2,x7] - 6*sbTC[x5,x9,x2,x15] - 2*sbTC[x5,x9,x2,x16] - 2*sbTC[x5,x9,x2,x17] -
  2*sbTC[x5,x9,x2,x18] - 2*sbTC[x5,x9,x3,x15] - 2*sbTC[x5,x9,x3,x16] + 2*sbTC[x5,x9,x3,x17] +
  2*sbTC[x5,x9,x3,x18] - 2*sbTC[x5,x9,x4,x15] - 2*sbTC[x5,x9,x4,x16] + 2*sbTC[x5,x9,x4,x17] +
  2*sbTC[x5,x9,x4,x18] + 12*sbTC[x5,x9,x5,x3] + 8*sbTC[x5,x9,x5,x7] + 4*sbTC[x5,x9,x5,x14] -
  12*sbTC[x5,x9,x5,x15] + 4*sbTC[x5,x9,x5,x16] - 4*sbTC[x5,x9,x5,x18] + 4*sbTC[x5,x9,x6,x5] -
  4*sbTC[x5,x9,x6,x7] - 4*sbTC[x5,x9,x6,x11] - 4*sbTC[x5,x9,x6,x14] + 4*sbTC[x5,x9,x6,x15] +
  4*sbTC[x5,x9,x6,x16] + 16*sbTC[x5,x9,x7,x1] + 4*sbTC[x5,x9,x7,x2] - 8*sbTC[x5,x9,x7,x6] -
  8*sbTC[x5,x9,x7,x7] + 8*sbTC[x5,x9,x7,x9] + 4*sbTC[x5,x9,x7,x11] - 12*sbTC[x5,x9,x7,x15] +
  12*sbTC[x5,x9,x7,x16] + 4*sbTC[x5,x9,x7,x17] - 4*sbTC[x5,x9,x9,x5] - 4*sbTC[x5,x9,x9,x7] +
  16*sbTC[x5,x9,x9,x15] - 8*sbTC[x5,x9,x9,x16] - 10*sbTC[x5,x9,x15,x1] - 6*sbTC[x5,x9,x15,x2] -
  14*sbTC[x5,x9,x15,x3] - 2*sbTC[x5,x9,x15,x4] + 4*sbTC[x5,x9,x15,x6] - 4*sbTC[x5,x9,x15,x7] -
  4*sbTC[x5,x9,x15,x9] - 4*sbTC[x5,x9,x15,x11] + 8*sbTC[x5,x9,x15,x15] - 2*sbTC[x5,x9,x16,x1] +
  6*sbTC[x5,x9,x16,x2] - 2*sbTC[x5,x9,x16,x3] - 2*sbTC[x5,x9,x16,x4] + 8*sbTC[x5,x9,x16,x5] +
  4*sbTC[x5,x9,x16,x6] + 4*sbTC[x5,x9,x16,x7] - 4*sbTC[x5,x9,x16,x9] - 4*sbTC[x5,x9,x16,x14] -
  8*sbTC[x5,x9,x16,x16] - 2*sbTC[x5,x9,x20,x1] - 2*sbTC[x5,x9,x20,x2] + 2*sbTC[x5,x9,x20,x3] +
  2*sbTC[x5,x9,x20,x4] - 4*sbTC[x5,x9,x20,x5] + 4*sbTC[x5,x9,x20,x7] - 2*sbTC[x5,x9,x20,x17] +
  2*sbTC[x5,x9,x20,x18] - 4*sbTC[x5,x10,x1,x1] - 12*sbTC[x5,x10,x1,x3] - 2*sbTC[x5,x10,x1,x4] -
  8*sbTC[x5,x10,x1,x5] + 8*sbTC[x5,x10,x1,x6] - 4*sbTC[x5,x10,x1,x10] + 6*sbTC[x5,x10,x1,x13] -
  6*sbTC[x5,x10,x1,x14] + 4*sbTC[x5,x10,x1,x18] + 12*sbTC[x5,x10,x2,x2] - 2*sbTC[x5,x10,x2,x4] -
  4*sbTC[x5,x10,x2,x5] + 12*sbTC[x5,x10,x2,x6] + 4*sbTC[x5,x10,x2,x7] - 4*sbTC[x5,x10,x2,x10] +
  4*sbTC[x5,x10,x2,x12] + 2*sbTC[x5,x10,x2,x13] - 10*sbTC[x5,x10,x2,x14] - 8*sbTC[x5,x10,x2,x16] +
  4*sbTC[x5,x10,x2,x18] - 2*sbTC[x5,x10,x3,x1] - 2*sbTC[x5,x10,x3,x5] + 2*sbTC[x5,x10,x3,x13] -
  2*sbTC[x5,x10,x4,x1] - 2*sbTC[x5,x10,x4,x5] + 2*sbTC[x5,x10,x4,x13] - 8*sbTC[x5,x10,x5,x1] -
  4*sbTC[x5,x10,x5,x2] - 12*sbTC[x5,x10,x5,x3] - 4*sbTC[x5,x10,x5,x4] - 8*sbTC[x5,x10,x5,x5] +
  12*sbTC[x5,x10,x5,x6] + 12*sbTC[x5,x10,x5,x7] - 4*sbTC[x5,x10,x5,x8] - 4*sbTC[x5,x10,x5,x10] -
  4*sbTC[x5,x10,x5,x14] - 8*sbTC[x5,x10,x5,x16] + 4*sbTC[x5,x10,x5,x18] + 8*sbTC[x5,x10,x6,x1] +
  12*sbTC[x5,x10,x6,x2] + 12*sbTC[x5,x10,x6,x5] - 8*sbTC[x5,x10,x6,x6] - 8*sbTC[x5,x10,x6,x7] +
  4*sbTC[x5,x10,x6,x8] - 4*sbTC[x5,x10,x6,x10] + 4*sbTC[x5,x10,x6,x12] + 4*sbTC[x5,x10,x6,x13] -
  8*sbTC[x5,x10,x6,x14] + 4*sbTC[x5,x10,x6,x18] + 4*sbTC[x5,x10,x7,x5] - 4*sbTC[x5,x10,x7,x8] -
  4*sbTC[x5,x10,x7,x12] - 4*sbTC[x5,x10,x7,x14] + 8*sbTC[x5,x10,x7,x16] - 8*sbTC[x5,x10,x10,x2] +
  12*sbTC[x5,x10,x10,x5] - 20*sbTC[x5,x10,x10,x6] + 8*sbTC[x5,x10,x10,x14] + 2*sbTC[x5,x10,x13,x1] +
  6*sbTC[x5,x10,x13,x2] + 12*sbTC[x5,x10,x13,x3] + 2*sbTC[x5,x10,x13,x4] - 6*sbTC[x5,x10,x13,x5] +
  10*sbTC[x5,x10,x13,x6] + 4*sbTC[x5,x10,x13,x10] - 4*sbTC[x5,x10,x13,x13] -
  4*sbTC[x5,x10,x13,x18] - 2*sbTC[x5,x10,x14,x1] - 6*sbTC[x5,x10,x14,x2] + 2*sbTC[x5,x10,x14,x4] -
  10*sbTC[x5,x10,x14,x5] + 6*sbTC[x5,x10,x14,x6] - 4*sbTC[x5,x10,x14,x7] + 4*sbTC[x5,x10,x14,x10] -
  4*sbTC[x5,x10,x14,x12] + 4*sbTC[x5,x10,x14,x14] + 8*sbTC[x5,x10,x14,x16] -
  4*sbTC[x5,x10,x14,x18] - 11*sbTC[x5,x13,x1,x3] + sbTC[x5,x13,x1,x4] - 3*sbTC[x5,x13,x2,x3] -
  3*sbTC[x5,x13,x2,x4] + 2*sbTC[x5,x13,x2,x11] - 2*sbTC[x5,x13,x2,x12] - 2*sbTC[x5,x13,x2,x15] +
  2*sbTC[x5,x13,x2,x16] - 3*sbTC[x5,x13,x3,x1] - 3*sbTC[x5,x13,x3,x2] - 4*sbTC[x5,x13,x3,x3] +
  4*sbTC[x5,x13,x3,x4] - 2*sbTC[x5,x13,x3,x5] + 2*sbTC[x5,x13,x3,x6] - 2*sbTC[x5,x13,x3,x7] -
  2*sbTC[x5,x13,x3,x8] + 2*sbTC[x5,x13,x3,x13] + 4*sbTC[x5,x13,x3,x14] - 2*sbTC[x5,x13,x3,x18] +
  sbTC[x5,x13,x4,x1] + sbTC[x5,x13,x4,x2] + 4*sbTC[x5,x13,x4,x3] + 2*sbTC[x5,x13,x4,x4] -
  4*sbTC[x5,x13,x4,x5] + 4*sbTC[x5,x13,x4,x6] + 2*sbTC[x5,x13,x4,x14] - 2*sbTC[x5,x13,x4,x18] -
  14*sbTC[x5,x13,x5,x3] - 8*sbTC[x5,x13,x5,x4] + 12*sbTC[x5,x13,x5,x5] - 12*sbTC[x5,x13,x5,x6] +
  2*sbTC[x5,x13,x5,x7] + 2*sbTC[x5,x13,x5,x8] - 4*sbTC[x5,x13,x5,x9] - 2*sbTC[x5,x13,x5,x10] +
  4*sbTC[x5,x13,x5,x13] - 4*sbTC[x5,x13,x5,x14] - 2*sbTC[x5,x13,x5,x15] + 2*sbTC[x5,x13,x5,x16] +
  2*sbTC[x5,x13,x5,x18] + 2*sbTC[x5,x13,x6,x3] + 4*sbTC[x5,x13,x6,x4] - 12*sbTC[x5,x13,x6,x5] +
  12*sbTC[x5,x13,x6,x6] - 2*sbTC[x5,x13,x6,x7] - 2*sbTC[x5,x13,x6,x8] + 4*sbTC[x5,x13,x6,x9] +
  2*sbTC[x5,x13,x6,x10] + 2*sbTC[x5,x13,x6,x11] - 2*sbTC[x5,x13,x6,x12] - 4*sbTC[x5,x13,x6,x13] +
  4*sbTC[x5,x13,x6,x14] - 2*sbTC[x5,x13,x6,x18] - 2*sbTC[x5,x13,x7,x3] + 2*sbTC[x5,x13,x7,x5] -
  2*sbTC[x5,x13,x7,x6] - 2*sbTC[x5,x13,x7,x11] + 2*sbTC[x5,x13,x7,x12] + 2*sbTC[x5,x13,x7,x15] -
  2*sbTC[x5,x13,x7,x16] + 4*sbTC[x5,x13,x10,x5] - 4*sbTC[x5,x13,x10,x6] - 2*sbTC[x5,x13,x11,x1] +
  2*sbTC[x5,x13,x11,x2] - 2*sbTC[x5,x13,x11,x3] - 2*sbTC[x5,x13,x11,x6] + 2*sbTC[x5,x13,x11,x8] +
  2*sbTC[x5,x13,x11,x13] - 2*sbTC[x5,x13,x11,x14] + 4*sbTC[x5,x13,x13,x3] + 4*sbTC[x5,x13,x14,x3] -
  2*sbTC[x5,x13,x14,x11] + 2*sbTC[x5,x13,x14,x12] + 2*sbTC[x5,x13,x14,x15] -
  2*sbTC[x5,x13,x14,x16] + 2*sbTC[x5,x13,x15,x1] - 2*sbTC[x5,x13,x15,x2] + 4*sbTC[x5,x13,x15,x3] -
  4*sbTC[x5,x13,x15,x5] + 4*sbTC[x5,x13,x15,x9] - 2*sbTC[x5,x13,x15,x13] + 2*sbTC[x5,x13,x15,x14] +
  4*sbTC[x5,x13,x18,x3] + 4*sbTC[x5,x13,x18,x4] - 4*sbTC[x5,x13,x18,x5] + 4*sbTC[x5,x13,x18,x6] -
  9*sbTC[x5,x14,x1,x3] - sbTC[x5,x14,x1,x4] + 2*sbTC[x5,x14,x1,x11] - 2*sbTC[x5,x14,x1,x12] -
  2*sbTC[x5,x14,x1,x15] + 2*sbTC[x5,x14,x1,x16] - 5*sbTC[x5,x14,x2,x3] - sbTC[x5,x14,x2,x4] -
  sbTC[x5,x14,x3,x1] - 5*sbTC[x5,x14,x3,x2] - 2*sbTC[x5,x14,x3,x3] + 2*sbTC[x5,x14,x3,x4] -
  6*sbTC[x5,x14,x3,x5] + 2*sbTC[x5,x14,x3,x6] - 2*sbTC[x5,x14,x3,x7] - 2*sbTC[x5,x14,x3,x12] +
  2*sbTC[x5,x14,x3,x13] + 4*sbTC[x5,x14,x3,x14] + 4*sbTC[x5,x14,x3,x16] - 2*sbTC[x5,x14,x3,x18] -
  sbTC[x5,x14,x4,x1] + 3*sbTC[x5,x14,x4,x2] + 2*sbTC[x5,x14,x4,x3] + 4*sbTC[x5,x14,x4,x4] +
  4*sbTC[x5,x14,x4,x6] - 2*sbTC[x5,x14,x4,x8] + 2*sbTC[x5,x14,x4,x12] + 2*sbTC[x5,x14,x4,x14] -
  4*sbTC[x5,x14,x4,x16] - 2*sbTC[x5,x14,x4,x18] - 14*sbTC[x5,x14,x5,x3] - 8*sbTC[x5,x14,x5,x4] +
  12*sbTC[x5,x14,x5,x5] - 12*sbTC[x5,x14,x5,x6] + 2*sbTC[x5,x14,x5,x7] + 2*sbTC[x5,x14,x5,x8] -
  4*sbTC[x5,x14,x5,x9] - 2*sbTC[x5,x14,x5,x10] + 4*sbTC[x5,x14,x5,x13] - 4*sbTC[x5,x14,x5,x14] -
  2*sbTC[x5,x14,x5,x15] + 2*sbTC[x5,x14,x5,x16] + 2*sbTC[x5,x14,x5,x18] + 2*sbTC[x5,x14,x6,x3] +
  4*sbTC[x5,x14,x6,x4] - 12*sbTC[x5,x14,x6,x5] + 12*sbTC[x5,x14,x6,x6] - 2*sbTC[x5,x14,x6,x7] -
  2*sbTC[x5,x14,x6,x8] + 4*sbTC[x5,x14,x6,x9] + 2*sbTC[x5,x14,x6,x10] + 2*sbTC[x5,x14,x6,x11] -
  2*sbTC[x5,x14,x6,x12] - 4*sbTC[x5,x14,x6,x13] + 4*sbTC[x5,x14,x6,x14] - 2*sbTC[x5,x14,x6,x18] -
  2*sbTC[x5,x14,x7,x3] + 2*sbTC[x5,x14,x7,x5] - 2*sbTC[x5,x14,x7,x6] - 2*sbTC[x5,x14,x7,x11] +
  2*sbTC[x5,x14,x7,x12] + 2*sbTC[x5,x14,x7,x15] - 2*sbTC[x5,x14,x7,x16] + 4*sbTC[x5,x14,x10,x5] -
  4*sbTC[x5,x14,x10,x6] - 2*sbTC[x5,x14,x12,x1] + 2*sbTC[x5,x14,x12,x2] - 2*sbTC[x5,x14,x12,x3] -
  2*sbTC[x5,x14,x12,x6] + 2*sbTC[x5,x14,x12,x8] + 2*sbTC[x5,x14,x12,x13] - 2*sbTC[x5,x14,x12,x14] +
  4*sbTC[x5,x14,x13,x3] - 2*sbTC[x5,x14,x13,x11] + 2*sbTC[x5,x14,x13,x12] + 2*sbTC[x5,x14,x13,x15] -
  2*sbTC[x5,x14,x13,x16] + 4*sbTC[x5,x14,x14,x3] + 2*sbTC[x5,x14,x16,x1] - 2*sbTC[x5,x14,x16,x2] +
  4*sbTC[x5,x14,x16,x3] - 4*sbTC[x5,x14,x16,x5] + 4*sbTC[x5,x14,x16,x9] - 2*sbTC[x5,x14,x16,x13] +
  2*sbTC[x5,x14,x16,x14] + 4*sbTC[x5,x14,x18,x3] + 4*sbTC[x5,x14,x18,x4] - 4*sbTC[x5,x14,x18,x5] +
  4*sbTC[x5,x14,x18,x6] + 8*sbTC[x5,x15,x1,x1] - 6*sbTC[x5,x15,x1,x2] + 8*sbTC[x5,x15,x1,x3] +
  2*sbTC[x5,x15,x1,x4] - 2*sbTC[x5,x15,x1,x5] - 2*sbTC[x5,x15,x1,x6] + 4*sbTC[x5,x15,x1,x7] +
  2*sbTC[x5,x15,x1,x10] - 2*sbTC[x5,x15,x1,x13] + 2*sbTC[x5,x15,x1,x15] + 6*sbTC[x5,x15,x1,x16] -
  2*sbTC[x5,x15,x1,x17] + 2*sbTC[x5,x15,x1,x18] - 4*sbTC[x5,x15,x1,x20] - 6*sbTC[x5,x15,x2,x1] +
  10*sbTC[x5,x15,x2,x3] - 2*sbTC[x5,x15,x2,x4] - 2*sbTC[x5,x15,x2,x5] + 2*sbTC[x5,x15,x2,x6] +
  6*sbTC[x5,x15,x2,x7] - 2*sbTC[x5,x15,x2,x13] + 4*sbTC[x5,x15,x2,x15] + 4*sbTC[x5,x15,x2,x16] -
  4*sbTC[x5,x15,x2,x19] - 4*sbTC[x5,x15,x2,x20] + 6*sbTC[x5,x15,x3,x1] - 2*sbTC[x5,x15,x3,x2] +
  6*sbTC[x5,x15,x3,x3] - 2*sbTC[x5,x15,x3,x4] + 2*sbTC[x5,x15,x3,x5] + 2*sbTC[x5,x15,x3,x6] +
  6*sbTC[x5,x15,x3,x7] - 2*sbTC[x5,x15,x3,x11] - 2*sbTC[x5,x15,x3,x15] - 2*sbTC[x5,x15,x3,x16] +
  2*sbTC[x5,x15,x3,x17] - 2*sbTC[x5,x15,x3,x18] + 4*sbTC[x5,x15,x3,x19] - 4*sbTC[x5,x15,x3,x20] +
  2*sbTC[x5,x15,x4,x1] - 2*sbTC[x5,x15,x4,x2] - 2*sbTC[x5,x15,x4,x3] + 2*sbTC[x5,x15,x4,x5] +
  2*sbTC[x5,x15,x4,x6] + 2*sbTC[x5,x15,x4,x7] - 2*sbTC[x5,x15,x4,x11] + 4*sbTC[x5,x15,x4,x15] -
  4*sbTC[x5,x15,x4,x20] - 2*sbTC[x5,x15,x5,x1] - 2*sbTC[x5,x15,x5,x2] + 14*sbTC[x5,x15,x5,x3] +
  2*sbTC[x5,x15,x5,x4] - 4*sbTC[x5,x15,x5,x5] - 4*sbTC[x5,x15,x5,x9] + 2*sbTC[x5,x15,x5,x10] -
  2*sbTC[x5,x15,x5,x13] - 2*sbTC[x5,x15,x5,x14] + 4*sbTC[x5,x15,x5,x15] + 12*sbTC[x5,x15,x5,x16] +
  2*sbTC[x5,x15,x5,x18] - 8*sbTC[x5,x15,x5,x19] - 2*sbTC[x5,x15,x6,x1] + 2*sbTC[x5,x15,x6,x2] +
  2*sbTC[x5,x15,x6,x3] + 2*sbTC[x5,x15,x6,x4] - 4*sbTC[x5,x15,x6,x5] + 4*sbTC[x5,x15,x6,x9] +
  2*sbTC[x5,x15,x6,x11] - 2*sbTC[x5,x15,x6,x12] - 2*sbTC[x5,x15,x6,x13] + 2*sbTC[x5,x15,x6,x14] -
  2*sbTC[x5,x15,x7,x1] - 2*sbTC[x5,x15,x7,x2] + 6*sbTC[x5,x15,x7,x3] + 2*sbTC[x5,x15,x7,x4] +
  4*sbTC[x5,x15,x7,x6] - 4*sbTC[x5,x15,x7,x7] - 8*sbTC[x5,x15,x7,x9] - 2*sbTC[x5,x15,x7,x10] -
  6*sbTC[x5,x15,x7,x11] + 2*sbTC[x5,x15,x7,x12] + 12*sbTC[x5,x15,x7,x15] + 4*sbTC[x5,x15,x7,x16] +
  2*sbTC[x5,x15,x7,x17] - 4*sbTC[x5,x15,x7,x19] + 4*sbTC[x5,x15,x9,x5] + 12*sbTC[x5,x15,x9,x7] -
  8*sbTC[x5,x15,x9,x15] - 8*sbTC[x5,x15,x9,x16] - 2*sbTC[x5,x15,x11,x3] - 2*sbTC[x5,x15,x11,x7] -
  2*sbTC[x5,x15,x11,x15] + 2*sbTC[x5,x15,x11,x16] + 2*sbTC[x5,x15,x11,x17] - 2*sbTC[x5,x15,x13,x3] -
  2*sbTC[x5,x15,x13,x10] + 2*sbTC[x5,x15,x13,x15] - 2*sbTC[x5,x15,x13,x16] +
  2*sbTC[x5,x15,x13,x18] + 4*sbTC[x5,x15,x15,x1] + 4*sbTC[x5,x15,x15,x2] - 4*sbTC[x5,x15,x15,x3] +
  4*sbTC[x5,x15,x15,x4] - 4*sbTC[x5,x15,x15,x5] - 4*sbTC[x5,x15,x15,x7] + 4*sbTC[x5,x15,x15,x9] +
  4*sbTC[x5,x15,x15,x19] + 6*sbTC[x5,x15,x16,x1] + 2*sbTC[x5,x15,x16,x2] - 2*sbTC[x5,x15,x16,x3] +
  2*sbTC[x5,x15,x16,x4] - 8*sbTC[x5,x15,x16,x5] - 8*sbTC[x5,x15,x16,x7] + 8*sbTC[x5,x15,x16,x9] +
  2*sbTC[x5,x15,x16,x11] - 2*sbTC[x5,x15,x16,x12] - 2*sbTC[x5,x15,x16,x13] +
  2*sbTC[x5,x15,x16,x14] + 8*sbTC[x5,x15,x16,x19] + 8*sbTC[x5,x15,x19,x2] - 8*sbTC[x5,x15,x19,x3] +
  8*sbTC[x5,x15,x19,x5] - 8*sbTC[x5,x15,x19,x16] - 2*sbTC[x5,x15,x20,x1] - 6*sbTC[x5,x15,x20,x2] -
  2*sbTC[x5,x15,x20,x3] - 6*sbTC[x5,x15,x20,x4] + 4*sbTC[x5,x15,x20,x5] - 4*sbTC[x5,x15,x20,x6] +
  4*sbTC[x5,x15,x20,x7] + 4*sbTC[x5,x15,x20,x11] + 4*sbTC[x5,x15,x20,x13] - 8*sbTC[x5,x15,x20,x15] -
  2*sbTC[x5,x15,x20,x17] - 2*sbTC[x5,x15,x20,x18] + 4*sbTC[x5,x16,x1,x1] - 2*sbTC[x5,x16,x1,x2] +
  6*sbTC[x5,x16,x1,x3] + 6*sbTC[x5,x16,x1,x4] - 2*sbTC[x5,x16,x1,x5] - 2*sbTC[x5,x16,x1,x6] +
  6*sbTC[x5,x16,x1,x7] + 2*sbTC[x5,x16,x1,x14] + 4*sbTC[x5,x16,x1,x15] + 4*sbTC[x5,x16,x1,x16] -
  4*sbTC[x5,x16,x1,x19] - 4*sbTC[x5,x16,x1,x20] - 2*sbTC[x5,x16,x2,x1] - 4*sbTC[x5,x16,x2,x2] +
  12*sbTC[x5,x16,x2,x3] - 6*sbTC[x5,x16,x2,x4] - 2*sbTC[x5,x16,x2,x5] + 2*sbTC[x5,x16,x2,x6] +
  4*sbTC[x5,x16,x2,x7] + 2*sbTC[x5,x16,x2,x10] - 4*sbTC[x5,x16,x2,x13] - 2*sbTC[x5,x16,x2,x14] +
  2*sbTC[x5,x16,x2,x15] + 6*sbTC[x5,x16,x2,x16] - 2*sbTC[x5,x16,x2,x17] + 2*sbTC[x5,x16,x2,x18] -
  4*sbTC[x5,x16,x2,x20] + 6*sbTC[x5,x16,x3,x1] + 4*sbTC[x5,x16,x3,x2] + 4*sbTC[x5,x16,x3,x3] +
  6*sbTC[x5,x16,x3,x5] + 2*sbTC[x5,x16,x3,x6] + 6*sbTC[x5,x16,x3,x7] - 2*sbTC[x5,x16,x3,x14] -
  4*sbTC[x5,x16,x3,x16] - 4*sbTC[x5,x16,x3,x20] + 2*sbTC[x5,x16,x4,x1] - 8*sbTC[x5,x16,x4,x2] -
  2*sbTC[x5,x16,x4,x4] - 2*sbTC[x5,x16,x4,x5] + 2*sbTC[x5,x16,x4,x6] + 2*sbTC[x5,x16,x4,x7] -
  4*sbTC[x5,x16,x4,x11] + 2*sbTC[x5,x16,x4,x14] + 2*sbTC[x5,x16,x4,x15] + 2*sbTC[x5,x16,x4,x16] +
  2*sbTC[x5,x16,x4,x17] - 2*sbTC[x5,x16,x4,x18] + 4*sbTC[x5,x16,x4,x19] - 4*sbTC[x5,x16,x4,x20] -
  2*sbTC[x5,x16,x5,x1] - 2*sbTC[x5,x16,x5,x2] + 14*sbTC[x5,x16,x5,x3] + 2*sbTC[x5,x16,x5,x4] -
  4*sbTC[x5,x16,x5,x5] - 4*sbTC[x5,x16,x5,x9] + 2*sbTC[x5,x16,x5,x10] - 2*sbTC[x5,x16,x5,x13] -
  2*sbTC[x5,x16,x5,x14] + 4*sbTC[x5,x16,x5,x15] + 12*sbTC[x5,x16,x5,x16] + 2*sbTC[x5,x16,x5,x18] -
  8*sbTC[x5,x16,x5,x19] - 2*sbTC[x5,x16,x6,x1] + 2*sbTC[x5,x16,x6,x2] + 2*sbTC[x5,x16,x6,x3] +
  2*sbTC[x5,x16,x6,x4] - 4*sbTC[x5,x16,x6,x5] + 4*sbTC[x5,x16,x6,x9] + 2*sbTC[x5,x16,x6,x11] -
  2*sbTC[x5,x16,x6,x12] - 2*sbTC[x5,x16,x6,x13] + 2*sbTC[x5,x16,x6,x14] - 2*sbTC[x5,x16,x7,x1] -
  2*sbTC[x5,x16,x7,x2] + 6*sbTC[x5,x16,x7,x3] + 2*sbTC[x5,x16,x7,x4] + 4*sbTC[x5,x16,x7,x6] -
  4*sbTC[x5,x16,x7,x7] - 8*sbTC[x5,x16,x7,x9] - 2*sbTC[x5,x16,x7,x10] - 6*sbTC[x5,x16,x7,x11] +
  2*sbTC[x5,x16,x7,x12] + 12*sbTC[x5,x16,x7,x15] + 4*sbTC[x5,x16,x7,x16] + 2*sbTC[x5,x16,x7,x17] -
  4*sbTC[x5,x16,x7,x19] + 4*sbTC[x5,x16,x9,x5] + 12*sbTC[x5,x16,x9,x7] - 8*sbTC[x5,x16,x9,x15] -
  8*sbTC[x5,x16,x9,x16] - 2*sbTC[x5,x16,x12,x3] - 2*sbTC[x5,x16,x12,x7] - 2*sbTC[x5,x16,x12,x15] +
  2*sbTC[x5,x16,x12,x16] + 2*sbTC[x5,x16,x12,x17] - 2*sbTC[x5,x16,x14,x3] - 2*sbTC[x5,x16,x14,x10] +
  2*sbTC[x5,x16,x14,x15] - 2*sbTC[x5,x16,x14,x16] + 2*sbTC[x5,x16,x14,x18] + 6*sbTC[x5,x16,x15,x1] +
  2*sbTC[x5,x16,x15,x2] - 2*sbTC[x5,x16,x15,x3] + 2*sbTC[x5,x16,x15,x4] - 8*sbTC[x5,x16,x15,x5] -
  8*sbTC[x5,x16,x15,x7] + 8*sbTC[x5,x16,x15,x9] + 2*sbTC[x5,x16,x15,x11] - 2*sbTC[x5,x16,x15,x12] -
  2*sbTC[x5,x16,x15,x13] + 2*sbTC[x5,x16,x15,x14] + 8*sbTC[x5,x16,x15,x19] + 4*sbTC[x5,x16,x16,x1] +
  4*sbTC[x5,x16,x16,x2] - 4*sbTC[x5,x16,x16,x3] + 4*sbTC[x5,x16,x16,x4] - 4*sbTC[x5,x16,x16,x5] -
  4*sbTC[x5,x16,x16,x7] + 4*sbTC[x5,x16,x16,x9] + 4*sbTC[x5,x16,x16,x19] + 8*sbTC[x5,x16,x19,x2] -
  8*sbTC[x5,x16,x19,x3] + 8*sbTC[x5,x16,x19,x5] - 8*sbTC[x5,x16,x19,x16] - 2*sbTC[x5,x16,x20,x1] -
  6*sbTC[x5,x16,x20,x2] - 2*sbTC[x5,x16,x20,x3] - 6*sbTC[x5,x16,x20,x4] + 4*sbTC[x5,x16,x20,x5] -
  4*sbTC[x5,x16,x20,x6] + 4*sbTC[x5,x16,x20,x7] + 4*sbTC[x5,x16,x20,x11] + 4*sbTC[x5,x16,x20,x13] -
  8*sbTC[x5,x16,x20,x15] - 2*sbTC[x5,x16,x20,x17] - 2*sbTC[x5,x16,x20,x18] - 8*sbTC[x5,x18,x1,x4] +
  8*sbTC[x5,x18,x1,x5] - 8*sbTC[x5,x18,x1,x6] - 4*sbTC[x5,x18,x2,x3] - 4*sbTC[x5,x18,x2,x4] +
  4*sbTC[x5,x18,x2,x5] - 4*sbTC[x5,x18,x2,x6] - 8*sbTC[x5,x18,x3,x1] - 4*sbTC[x5,x18,x3,x2] -
  16*sbTC[x5,x18,x3,x3] - 12*sbTC[x5,x18,x3,x4] + 12*sbTC[x5,x18,x3,x5] - 8*sbTC[x5,x18,x3,x6] -
  4*sbTC[x5,x18,x3,x14] - 8*sbTC[x5,x18,x4,x1] - 4*sbTC[x5,x18,x4,x2] - 12*sbTC[x5,x18,x4,x3] -
  16*sbTC[x5,x18,x4,x4] + 16*sbTC[x5,x18,x4,x5] - 12*sbTC[x5,x18,x4,x6] - 4*sbTC[x5,x18,x4,x14] +
  8*sbTC[x5,x18,x5,x1] + 4*sbTC[x5,x18,x5,x2] + 20*sbTC[x5,x18,x5,x3] + 16*sbTC[x5,x18,x5,x4] -
  16*sbTC[x5,x18,x5,x5] + 12*sbTC[x5,x18,x5,x6] + 4*sbTC[x5,x18,x5,x14] - 8*sbTC[x5,x18,x6,x1] -
  4*sbTC[x5,x18,x6,x2] - 8*sbTC[x5,x18,x6,x3] - 12*sbTC[x5,x18,x6,x4] + 12*sbTC[x5,x18,x6,x5] -
  8*sbTC[x5,x18,x6,x6] - 4*sbTC[x5,x18,x6,x14] - 4*sbTC[x5,x18,x14,x3] + 4*sbTC[x5,x18,x14,x4] -
  4*sbTC[x5,x18,x14,x5] + 4*sbTC[x5,x18,x14,x6] - 8*sbTC[x5,x18,x18,x3] - 8*sbTC[x5,x18,x18,x4] +
  8*sbTC[x5,x18,x18,x5] - 8*sbTC[x5,x18,x18,x6] + 12*sbTC[x5,x19,x1,x2] - 12*sbTC[x5,x19,x1,x3] +
  12*sbTC[x5,x19,x1,x5] - 12*sbTC[x5,x19,x1,x16] + 12*sbTC[x5,x19,x2,x1] + 16*sbTC[x5,x19,x2,x2] -
  8*sbTC[x5,x19,x2,x3] + 12*sbTC[x5,x19,x2,x4] + 12*sbTC[x5,x19,x2,x5] + 8*sbTC[x5,x19,x2,x7] -
  20*sbTC[x5,x19,x2,x16] - 12*sbTC[x5,x19,x3,x1] + 8*sbTC[x5,x19,x3,x2] - 16*sbTC[x5,x19,x3,x3] -
  12*sbTC[x5,x19,x3,x4] + 12*sbTC[x5,x19,x3,x5] - 8*sbTC[x5,x19,x3,x7] - 4*sbTC[x5,x19,x3,x16] +
  12*sbTC[x5,x19,x4,x2] - 12*sbTC[x5,x19,x4,x3] + 12*sbTC[x5,x19,x4,x5] - 12*sbTC[x5,x19,x4,x16] +
  12*sbTC[x5,x19,x5,x1] + 12*sbTC[x5,x19,x5,x2] - 4*sbTC[x5,x19,x5,x3] + 12*sbTC[x5,x19,x5,x4] +
  8*sbTC[x5,x19,x5,x5] + 8*sbTC[x5,x19,x5,x7] - 16*sbTC[x5,x19,x5,x16] + 8*sbTC[x5,x19,x7,x2] -
  8*sbTC[x5,x19,x7,x3] + 8*sbTC[x5,x19,x7,x5] - 8*sbTC[x5,x19,x7,x16] - 12*sbTC[x5,x19,x16,x1] -
  4*sbTC[x5,x19,x16,x2] - 4*sbTC[x5,x19,x16,x3] - 12*sbTC[x5,x19,x16,x4] - 8*sbTC[x5,x19,x16,x7] +
  8*sbTC[x5,x19,x16,x16] - 16*sbTC[x5,x19,x19,x2] + 16*sbTC[x5,x19,x19,x3] -
  16*sbTC[x5,x19,x19,x5] + 16*sbTC[x5,x19,x19,x16] + 4*sbTC[x5,x20,x1,x1] + 10*sbTC[x5,x20,x1,x3] +
  4*sbTC[x5,x20,x1,x4] + 14*sbTC[x5,x20,x1,x7] - 4*sbTC[x5,x20,x1,x10] - 2*sbTC[x5,x20,x1,x11] +
  6*sbTC[x5,x20,x1,x12] + 6*sbTC[x5,x20,x1,x13] - 6*sbTC[x5,x20,x1,x14] - 8*sbTC[x5,x20,x1,x15] -
  4*sbTC[x5,x20,x1,x16] + 2*sbTC[x5,x20,x1,x18] - 4*sbTC[x5,x20,x1,x19] - 12*sbTC[x5,x20,x2,x2] -
  10*sbTC[x5,x20,x2,x3] + 4*sbTC[x5,x20,x2,x4] - 8*sbTC[x5,x20,x2,x6] + 10*sbTC[x5,x20,x2,x7] -
  4*sbTC[x5,x20,x2,x10] - 2*sbTC[x5,x20,x2,x11] + 2*sbTC[x5,x20,x2,x12] + 10*sbTC[x5,x20,x2,x13] -
  2*sbTC[x5,x20,x2,x14] - 8*sbTC[x5,x20,x2,x15] + 4*sbTC[x5,x20,x2,x16] + 2*sbTC[x5,x20,x2,x18] -
  4*sbTC[x5,x20,x2,x19] - 12*sbTC[x5,x20,x3,x1] + 2*sbTC[x5,x20,x3,x2] - 14*sbTC[x5,x20,x3,x3] -
  6*sbTC[x5,x20,x3,x4] - 2*sbTC[x5,x20,x3,x5] + 4*sbTC[x5,x20,x3,x6] + 12*sbTC[x5,x20,x3,x7] -
  2*sbTC[x5,x20,x3,x11] - 4*sbTC[x5,x20,x3,x12] + 2*sbTC[x5,x20,x3,x13] + 4*sbTC[x5,x20,x3,x14] -
  4*sbTC[x5,x20,x3,x15] - 12*sbTC[x5,x20,x3,x16] - 2*sbTC[x5,x20,x3,x18] + 4*sbTC[x5,x20,x3,x19] +
  6*sbTC[x5,x20,x4,x2] - 6*sbTC[x5,x20,x4,x3] - 2*sbTC[x5,x20,x4,x4] - 2*sbTC[x5,x20,x4,x5] +
  4*sbTC[x5,x20,x4,x6] + 8*sbTC[x5,x20,x4,x7] - 2*sbTC[x5,x20,x4,x11] + 2*sbTC[x5,x20,x4,x13] +
  4*sbTC[x5,x20,x4,x14] - 4*sbTC[x5,x20,x4,x15] - 12*sbTC[x5,x20,x4,x16] - 2*sbTC[x5,x20,x4,x18] +
  4*sbTC[x5,x20,x4,x19] + 8*sbTC[x5,x20,x5,x3] + 8*sbTC[x5,x20,x5,x4] + 8*sbTC[x5,x20,x5,x9] -
  4*sbTC[x5,x20,x5,x10] + 4*sbTC[x5,x20,x5,x13] - 4*sbTC[x5,x20,x5,x14] - 4*sbTC[x5,x20,x5,x15] +
  4*sbTC[x5,x20,x5,x16] + 4*sbTC[x5,x20,x5,x18] - 8*sbTC[x5,x20,x5,x19] - 8*sbTC[x5,x20,x6,x2] +
  4*sbTC[x5,x20,x6,x3] + 4*sbTC[x5,x20,x6,x4] + 4*sbTC[x5,x20,x6,x5] - 8*sbTC[x5,x20,x6,x6] +
  4*sbTC[x5,x20,x6,x7] - 8*sbTC[x5,x20,x6,x9] - 4*sbTC[x5,x20,x6,x10] + 4*sbTC[x5,x20,x6,x12] +
  8*sbTC[x5,x20,x6,x13] - 4*sbTC[x5,x20,x6,x15] + 4*sbTC[x5,x20,x6,x16] + 12*sbTC[x5,x20,x7,x1] +
  24*sbTC[x5,x20,x7,x2] + 12*sbTC[x5,x20,x7,x3] + 8*sbTC[x5,x20,x7,x4] - 8*sbTC[x5,x20,x7,x5] +
  20*sbTC[x5,x20,x7,x6] + 8*sbTC[x5,x20,x7,x9] + 4*sbTC[x5,x20,x7,x10] - 20*sbTC[x5,x20,x7,x12] -
  4*sbTC[x5,x20,x7,x14] - 4*sbTC[x5,x20,x7,x15] + 4*sbTC[x5,x20,x7,x16] - 4*sbTC[x5,x20,x9,x5] +
  4*sbTC[x5,x20,x9,x7] - 6*sbTC[x5,x20,x11,x1] - 2*sbTC[x5,x20,x11,x2] - 2*sbTC[x5,x20,x11,x3] -
  4*sbTC[x5,x20,x11,x4] - 2*sbTC[x5,x20,x11,x7] - 2*sbTC[x5,x20,x11,x13] + 2*sbTC[x5,x20,x11,x14] +
  2*sbTC[x5,x20,x11,x15] - 2*sbTC[x5,x20,x11,x16] + 2*sbTC[x5,x20,x11,x17] + 6*sbTC[x5,x20,x12,x1] +
  2*sbTC[x5,x20,x12,x2] + 6*sbTC[x5,x20,x12,x3] - 6*sbTC[x5,x20,x12,x7] + 4*sbTC[x5,x20,x12,x12] -
  2*sbTC[x5,x20,x12,x13] + 2*sbTC[x5,x20,x12,x14] + 2*sbTC[x5,x20,x12,x15] -
  2*sbTC[x5,x20,x12,x16] + 2*sbTC[x5,x20,x12,x17] + 2*sbTC[x5,x20,x13,x1] + 6*sbTC[x5,x20,x13,x2] +
  24*sbTC[x5,x20,x13,x3] + 2*sbTC[x5,x20,x13,x4] - 14*sbTC[x5,x20,x13,x5] + 18*sbTC[x5,x20,x13,x6] +
  4*sbTC[x5,x20,x13,x10] + 2*sbTC[x5,x20,x13,x11] - 2*sbTC[x5,x20,x13,x12] -
  4*sbTC[x5,x20,x13,x13] - 2*sbTC[x5,x20,x13,x15] + 2*sbTC[x5,x20,x13,x16] -
  4*sbTC[x5,x20,x13,x18] - 2*sbTC[x5,x20,x14,x1] - 6*sbTC[x5,x20,x14,x2] + 4*sbTC[x5,x20,x14,x3] +
  2*sbTC[x5,x20,x14,x4] - 14*sbTC[x5,x20,x14,x5] + 10*sbTC[x5,x20,x14,x6] - 4*sbTC[x5,x20,x14,x7] +
  4*sbTC[x5,x20,x14,x10] + 2*sbTC[x5,x20,x14,x11] - 6*sbTC[x5,x20,x14,x12] +
  4*sbTC[x5,x20,x14,x14] - 2*sbTC[x5,x20,x14,x15] + 10*sbTC[x5,x20,x14,x16] -
  4*sbTC[x5,x20,x14,x18] + 4*sbTC[x5,x20,x15,x1] - 8*sbTC[x5,x20,x15,x2] - 24*sbTC[x5,x20,x15,x3] -
  4*sbTC[x5,x20,x15,x4] + 12*sbTC[x5,x20,x15,x5] - 4*sbTC[x5,x20,x15,x6] - 8*sbTC[x5,x20,x15,x7] -
  8*sbTC[x5,x20,x15,x9] - 2*sbTC[x5,x20,x15,x11] + 2*sbTC[x5,x20,x15,x12] + 6*sbTC[x5,x20,x15,x13] -
  2*sbTC[x5,x20,x15,x14] + 4*sbTC[x5,x20,x15,x19] - 4*sbTC[x5,x20,x16,x1] - 12*sbTC[x5,x20,x16,x3] -
  8*sbTC[x5,x20,x16,x4] + 12*sbTC[x5,x20,x16,x5] + 4*sbTC[x5,x20,x16,x6] - 8*sbTC[x5,x20,x16,x9] -
  2*sbTC[x5,x20,x16,x11] + 2*sbTC[x5,x20,x16,x12] + 2*sbTC[x5,x20,x16,x13] -
  6*sbTC[x5,x20,x16,x14] - 8*sbTC[x5,x20,x16,x16] + 4*sbTC[x5,x20,x16,x19] - 4*sbTC[x5,x20,x17,x2] -
  4*sbTC[x5,x20,x17,x3] - 4*sbTC[x5,x20,x17,x6] + 4*sbTC[x5,x20,x17,x12] + 8*sbTC[x5,x20,x18,x1] -
  20*sbTC[x5,x20,x18,x3] - 12*sbTC[x5,x20,x18,x4] + 20*sbTC[x5,x20,x18,x5] -
  12*sbTC[x5,x20,x18,x6] - 8*sbTC[x5,x20,x18,x14] - 16*sbTC[x5,x20,x19,x2] +
  16*sbTC[x5,x20,x19,x3] - 16*sbTC[x5,x20,x19,x5] + 16*sbTC[x5,x20,x19,x16] -
  10*sbTC[x5,x20,x20,x1] + 6*sbTC[x5,x20,x20,x2] - 6*sbTC[x5,x20,x20,x3] + 2*sbTC[x5,x20,x20,x4] +
  4*sbTC[x5,x20,x20,x5] - 8*sbTC[x5,x20,x20,x6] + 4*sbTC[x5,x20,x20,x7] + 8*sbTC[x5,x20,x20,x12] -
  8*sbTC[x5,x20,x20,x13] + 8*sbTC[x5,x20,x20,x14] + 8*sbTC[x5,x20,x20,x15] -
  16*sbTC[x5,x20,x20,x16] - 2*sbTC[x5,x20,x20,x17] + 2*sbTC[x5,x20,x20,x18] -
  2*sbTC[x5,x22,x21,x1] - 2*sbTC[x5,x22,x21,x2] + 2*sbTC[x5,x22,x21,x3] + 2*sbTC[x5,x22,x21,x4] -
  2*sbTC[x5,x22,x21,x17] + 2*sbTC[x5,x22,x21,x18] + 4*sbTC[x5,x22,x22,x5] - 2*sbTC[x5,x22,x22,x17] -
  2*sbTC[x5,x22,x22,x18] + 4*sbTC[x5,x22,x23,x7] - 2*sbTC[x5,x22,x23,x17] - 2*sbTC[x5,x22,x23,x18] +
  sbTC[x5,x24,x24,x3] + sbTC[x5,x24,x24,x4] + sbTC[x5,x24,x24,x6] + sbTC[x5,x24,x24,x18] -
  2*sbTC[x5,x24,x24,x19] + sbTC[x5,x24,x25,x3] + sbTC[x5,x24,x25,x4] + sbTC[x5,x24,x25,x7] +
  sbTC[x5,x24,x25,x18] - 2*sbTC[x5,x24,x25,x19] - sbTC[x5,x24,x26,x1] - sbTC[x5,x24,x26,x2] -
  3*sbTC[x5,x24,x26,x5] + sbTC[x5,x24,x26,x6] - sbTC[x5,x24,x26,x7] + sbTC[x5,x24,x26,x18] +
  2*sbTC[x5,x24,x26,x19] + sbTC[x5,x25,x24,x3] + sbTC[x5,x25,x24,x4] + sbTC[x5,x25,x24,x6] +
  sbTC[x5,x25,x24,x18] - 2*sbTC[x5,x25,x24,x19] + sbTC[x5,x25,x25,x3] + sbTC[x5,x25,x25,x4] +
  sbTC[x5,x25,x25,x7] + sbTC[x5,x25,x25,x18] - 2*sbTC[x5,x25,x25,x19] - sbTC[x5,x25,x26,x1] -
  sbTC[x5,x25,x26,x2] - 3*sbTC[x5,x25,x26,x5] + sbTC[x5,x25,x26,x6] - sbTC[x5,x25,x26,x7] +
  sbTC[x5,x25,x26,x18] + 2*sbTC[x5,x25,x26,x19] + 16*sbTC[x6,x1,x1,x3] + 16*sbTC[x6,x1,x1,x4] +
  2*sbTC[x6,x1,x1,x7] - 4*sbTC[x6,x1,x1,x10] - 4*sbTC[x6,x1,x1,x12] + 8*sbTC[x6,x1,x1,x13] -
  8*sbTC[x6,x1,x1,x14] + sbTC[x6,x1,x1,x17] + 5*sbTC[x6,x1,x1,x18] + 16*sbTC[x6,x1,x2,x3] +
  16*sbTC[x6,x1,x2,x4] + 2*sbTC[x6,x1,x2,x7] - 4*sbTC[x6,x1,x2,x10] - 4*sbTC[x6,x1,x2,x12] +
  8*sbTC[x6,x1,x2,x13] - 8*sbTC[x6,x1,x2,x14] + sbTC[x6,x1,x2,x17] + 5*sbTC[x6,x1,x2,x18] +
  16*sbTC[x6,x1,x3,x1] + 16*sbTC[x6,x1,x3,x2] + 24*sbTC[x6,x1,x3,x3] + 24*sbTC[x6,x1,x3,x4] -
  2*sbTC[x6,x1,x3,x5] + 16*sbTC[x6,x1,x3,x6] + 12*sbTC[x6,x1,x3,x7] - 5*sbTC[x6,x1,x3,x11] -
  9*sbTC[x6,x1,x3,x12] + 3*sbTC[x6,x1,x3,x13] - 5*sbTC[x6,x1,x3,x14] + 3*sbTC[x6,x1,x3,x17] +
  3*sbTC[x6,x1,x3,x18] - 8*sbTC[x6,x1,x3,x20] + 16*sbTC[x6,x1,x4,x1] + 16*sbTC[x6,x1,x4,x2] +
  24*sbTC[x6,x1,x4,x3] + 24*sbTC[x6,x1,x4,x4] - 2*sbTC[x6,x1,x4,x5] + 16*sbTC[x6,x1,x4,x6] +
  12*sbTC[x6,x1,x4,x7] - 5*sbTC[x6,x1,x4,x11] - 9*sbTC[x6,x1,x4,x12] + 3*sbTC[x6,x1,x4,x13] -
  5*sbTC[x6,x1,x4,x14] + 3*sbTC[x6,x1,x4,x17] + 3*sbTC[x6,x1,x4,x18] - 8*sbTC[x6,x1,x4,x20] +
  12*sbTC[x6,x1,x5,x3] + 8*sbTC[x6,x1,x5,x4] - 2*sbTC[x6,x1,x5,x10] - 2*sbTC[x6,x1,x5,x11] +
  2*sbTC[x6,x1,x5,x12] + 2*sbTC[x6,x1,x5,x13] - 2*sbTC[x6,x1,x5,x14] + 4*sbTC[x6,x1,x5,x16] +
  2*sbTC[x6,x1,x5,x18] - 4*sbTC[x6,x1,x5,x19] + 16*sbTC[x6,x1,x6,x3] + 16*sbTC[x6,x1,x6,x4] -
  2*sbTC[x6,x1,x6,x5] + 12*sbTC[x6,x1,x6,x7] - 6*sbTC[x6,x1,x6,x10] - 10*sbTC[x6,x1,x6,x11] -
  6*sbTC[x6,x1,x6,x12] + 10*sbTC[x6,x1,x6,x13] - 10*sbTC[x6,x1,x6,x14] + 4*sbTC[x6,x1,x6,x17] +
  8*sbTC[x6,x1,x6,x18] + 6*sbTC[x6,x1,x7,x1] - 2*sbTC[x6,x1,x7,x2] + 12*sbTC[x6,x1,x7,x3] +
  12*sbTC[x6,x1,x7,x4] - 6*sbTC[x6,x1,x7,x5] + 10*sbTC[x6,x1,x7,x6] + 12*sbTC[x6,x1,x7,x7] +
  2*sbTC[x6,x1,x7,x10] - 2*sbTC[x6,x1,x7,x11] - 6*sbTC[x6,x1,x7,x12] - 4*sbTC[x6,x1,x7,x14] +
  12*sbTC[x6,x1,x7,x16] + 2*sbTC[x6,x1,x7,x17] - 4*sbTC[x6,x1,x7,x19] - 8*sbTC[x6,x1,x7,x20] -
  6*sbTC[x6,x1,x8,x3] - 2*sbTC[x6,x1,x8,x4] - 8*sbTC[x6,x1,x8,x7] + 6*sbTC[x6,x1,x8,x11] +
  2*sbTC[x6,x1,x8,x12] + 2*sbTC[x6,x1,x9,x5] + 2*sbTC[x6,x1,x9,x7] - 4*sbTC[x6,x1,x9,x16] +
  2*sbTC[x6,x1,x10,x1] - 6*sbTC[x6,x1,x10,x2] + 2*sbTC[x6,x1,x10,x5] - 6*sbTC[x6,x1,x10,x6] -
  2*sbTC[x6,x1,x10,x13] + 6*sbTC[x6,x1,x10,x14] + 6*sbTC[x6,x1,x11,x1] + sbTC[x6,x1,x11,x3] +
  3*sbTC[x6,x1,x11,x4] - 2*sbTC[x6,x1,x11,x5] + 2*sbTC[x6,x1,x11,x6] - 4*sbTC[x6,x1,x11,x11] -
  4*sbTC[x6,x1,x11,x12] + 2*sbTC[x6,x1,x11,x13] - 2*sbTC[x6,x1,x11,x17] + 4*sbTC[x6,x1,x11,x20] -
  4*sbTC[x6,x1,x12,x1] + 2*sbTC[x6,x1,x12,x2] + 3*sbTC[x6,x1,x12,x3] - 7*sbTC[x6,x1,x12,x4] +
  2*sbTC[x6,x1,x12,x5] + 2*sbTC[x6,x1,x12,x6] - 4*sbTC[x6,x1,x12,x11] - 4*sbTC[x6,x1,x12,x12] -
  2*sbTC[x6,x1,x12,x14] - 2*sbTC[x6,x1,x12,x17] + 4*sbTC[x6,x1,x12,x20] + 2*sbTC[x6,x1,x13,x1] +
  6*sbTC[x6,x1,x13,x2] + 13*sbTC[x6,x1,x13,x3] + 3*sbTC[x6,x1,x13,x4] - 10*sbTC[x6,x1,x13,x5] +
  14*sbTC[x6,x1,x13,x6] + 4*sbTC[x6,x1,x13,x10] - 4*sbTC[x6,x1,x13,x13] - 4*sbTC[x6,x1,x13,x18] -
  2*sbTC[x6,x1,x14,x1] - 6*sbTC[x6,x1,x14,x2] - 5*sbTC[x6,x1,x14,x3] + 5*sbTC[x6,x1,x14,x4] -
  14*sbTC[x6,x1,x14,x5] + 10*sbTC[x6,x1,x14,x6] - 4*sbTC[x6,x1,x14,x7] + 4*sbTC[x6,x1,x14,x10] -
  4*sbTC[x6,x1,x14,x12] + 4*sbTC[x6,x1,x14,x14] + 8*sbTC[x6,x1,x14,x16] - 4*sbTC[x6,x1,x14,x18] -
  8*sbTC[x6,x1,x17,x2] - 8*sbTC[x6,x1,x17,x3] - 8*sbTC[x6,x1,x17,x6] + 8*sbTC[x6,x1,x17,x12] +
  8*sbTC[x6,x1,x18,x1] - 20*sbTC[x6,x1,x18,x3] - 12*sbTC[x6,x1,x18,x4] + 20*sbTC[x6,x1,x18,x5] -
  12*sbTC[x6,x1,x18,x6] - 8*sbTC[x6,x1,x18,x14] - 9*sbTC[x6,x1,x20,x1] + 7*sbTC[x6,x1,x20,x2] -
  9*sbTC[x6,x1,x20,x3] - 13*sbTC[x6,x1,x20,x4] + 4*sbTC[x6,x1,x20,x5] - 6*sbTC[x6,x1,x20,x6] -
  8*sbTC[x6,x1,x20,x7] + 10*sbTC[x6,x1,x20,x11] + 6*sbTC[x6,x1,x20,x12] - 6*sbTC[x6,x1,x20,x13] +
  10*sbTC[x6,x1,x20,x14] - 12*sbTC[x6,x1,x20,x16] - sbTC[x6,x1,x20,x17] - sbTC[x6,x1,x20,x18] +
  4*sbTC[x6,x1,x20,x19] + 16*sbTC[x6,x2,x1,x3] + 16*sbTC[x6,x2,x1,x4] + 2*sbTC[x6,x2,x1,x7] -
  4*sbTC[x6,x2,x1,x10] - 4*sbTC[x6,x2,x1,x12] + 8*sbTC[x6,x2,x1,x13] - 8*sbTC[x6,x2,x1,x14] +
  sbTC[x6,x2,x1,x17] + 5*sbTC[x6,x2,x1,x18] + 16*sbTC[x6,x2,x2,x3] + 16*sbTC[x6,x2,x2,x4] +
  2*sbTC[x6,x2,x2,x7] - 4*sbTC[x6,x2,x2,x10] - 4*sbTC[x6,x2,x2,x12] + 8*sbTC[x6,x2,x2,x13] -
  8*sbTC[x6,x2,x2,x14] + sbTC[x6,x2,x2,x17] + 5*sbTC[x6,x2,x2,x18] + 16*sbTC[x6,x2,x3,x1] +
  16*sbTC[x6,x2,x3,x2] + 24*sbTC[x6,x2,x3,x3] + 24*sbTC[x6,x2,x3,x4] - 2*sbTC[x6,x2,x3,x5] +
  16*sbTC[x6,x2,x3,x6] + 12*sbTC[x6,x2,x3,x7] - 5*sbTC[x6,x2,x3,x11] - 9*sbTC[x6,x2,x3,x12] +
  3*sbTC[x6,x2,x3,x13] - 5*sbTC[x6,x2,x3,x14] + 3*sbTC[x6,x2,x3,x17] + 3*sbTC[x6,x2,x3,x18] -
  8*sbTC[x6,x2,x3,x20] + 16*sbTC[x6,x2,x4,x1] + 16*sbTC[x6,x2,x4,x2] + 24*sbTC[x6,x2,x4,x3] +
  24*sbTC[x6,x2,x4,x4] - 2*sbTC[x6,x2,x4,x5] + 16*sbTC[x6,x2,x4,x6] + 12*sbTC[x6,x2,x4,x7] -
  5*sbTC[x6,x2,x4,x11] - 9*sbTC[x6,x2,x4,x12] + 3*sbTC[x6,x2,x4,x13] - 5*sbTC[x6,x2,x4,x14] +
  3*sbTC[x6,x2,x4,x17] + 3*sbTC[x6,x2,x4,x18] - 8*sbTC[x6,x2,x4,x20] + 12*sbTC[x6,x2,x5,x3] +
  8*sbTC[x6,x2,x5,x4] - 2*sbTC[x6,x2,x5,x10] - 2*sbTC[x6,x2,x5,x11] + 2*sbTC[x6,x2,x5,x12] +
  2*sbTC[x6,x2,x5,x13] - 2*sbTC[x6,x2,x5,x14] + 4*sbTC[x6,x2,x5,x16] + 2*sbTC[x6,x2,x5,x18] -
  4*sbTC[x6,x2,x5,x19] + 16*sbTC[x6,x2,x6,x3] + 16*sbTC[x6,x2,x6,x4] - 2*sbTC[x6,x2,x6,x5] +
  12*sbTC[x6,x2,x6,x7] - 6*sbTC[x6,x2,x6,x10] - 10*sbTC[x6,x2,x6,x11] - 6*sbTC[x6,x2,x6,x12] +
  10*sbTC[x6,x2,x6,x13] - 10*sbTC[x6,x2,x6,x14] + 4*sbTC[x6,x2,x6,x17] + 8*sbTC[x6,x2,x6,x18] +
  6*sbTC[x6,x2,x7,x1] - 2*sbTC[x6,x2,x7,x2] + 12*sbTC[x6,x2,x7,x3] + 12*sbTC[x6,x2,x7,x4] -
  6*sbTC[x6,x2,x7,x5] + 10*sbTC[x6,x2,x7,x6] + 12*sbTC[x6,x2,x7,x7] + 2*sbTC[x6,x2,x7,x10] -
  2*sbTC[x6,x2,x7,x11] - 6*sbTC[x6,x2,x7,x12] - 4*sbTC[x6,x2,x7,x14] + 12*sbTC[x6,x2,x7,x16] +
  2*sbTC[x6,x2,x7,x17] - 4*sbTC[x6,x2,x7,x19] - 8*sbTC[x6,x2,x7,x20] - 6*sbTC[x6,x2,x8,x3] -
  2*sbTC[x6,x2,x8,x4] - 8*sbTC[x6,x2,x8,x7] + 6*sbTC[x6,x2,x8,x11] + 2*sbTC[x6,x2,x8,x12] +
  2*sbTC[x6,x2,x9,x5] + 2*sbTC[x6,x2,x9,x7] - 4*sbTC[x6,x2,x9,x16] + 2*sbTC[x6,x2,x10,x1] -
  6*sbTC[x6,x2,x10,x2] + 2*sbTC[x6,x2,x10,x5] - 6*sbTC[x6,x2,x10,x6] - 2*sbTC[x6,x2,x10,x13] +
  6*sbTC[x6,x2,x10,x14] + 6*sbTC[x6,x2,x11,x1] + sbTC[x6,x2,x11,x3] + 3*sbTC[x6,x2,x11,x4] -
  2*sbTC[x6,x2,x11,x5] + 2*sbTC[x6,x2,x11,x6] - 4*sbTC[x6,x2,x11,x11] - 4*sbTC[x6,x2,x11,x12] +
  2*sbTC[x6,x2,x11,x13] - 2*sbTC[x6,x2,x11,x17] + 4*sbTC[x6,x2,x11,x20] - 4*sbTC[x6,x2,x12,x1] +
  2*sbTC[x6,x2,x12,x2] + 3*sbTC[x6,x2,x12,x3] - 7*sbTC[x6,x2,x12,x4] + 2*sbTC[x6,x2,x12,x5] +
  2*sbTC[x6,x2,x12,x6] - 4*sbTC[x6,x2,x12,x11] - 4*sbTC[x6,x2,x12,x12] - 2*sbTC[x6,x2,x12,x14] -
  2*sbTC[x6,x2,x12,x17] + 4*sbTC[x6,x2,x12,x20] + 2*sbTC[x6,x2,x13,x1] + 6*sbTC[x6,x2,x13,x2] +
  13*sbTC[x6,x2,x13,x3] + 3*sbTC[x6,x2,x13,x4] - 10*sbTC[x6,x2,x13,x5] + 14*sbTC[x6,x2,x13,x6] +
  4*sbTC[x6,x2,x13,x10] - 4*sbTC[x6,x2,x13,x13] - 4*sbTC[x6,x2,x13,x18] - 2*sbTC[x6,x2,x14,x1] -
  6*sbTC[x6,x2,x14,x2] - 5*sbTC[x6,x2,x14,x3] + 5*sbTC[x6,x2,x14,x4] - 14*sbTC[x6,x2,x14,x5] +
  10*sbTC[x6,x2,x14,x6] - 4*sbTC[x6,x2,x14,x7] + 4*sbTC[x6,x2,x14,x10] - 4*sbTC[x6,x2,x14,x12] +
  4*sbTC[x6,x2,x14,x14] + 8*sbTC[x6,x2,x14,x16] - 4*sbTC[x6,x2,x14,x18] - 8*sbTC[x6,x2,x17,x2] -
  8*sbTC[x6,x2,x17,x3] - 8*sbTC[x6,x2,x17,x6] + 8*sbTC[x6,x2,x17,x12] + 8*sbTC[x6,x2,x18,x1] -
  20*sbTC[x6,x2,x18,x3] - 12*sbTC[x6,x2,x18,x4] + 20*sbTC[x6,x2,x18,x5] - 12*sbTC[x6,x2,x18,x6] -
  8*sbTC[x6,x2,x18,x14] - 9*sbTC[x6,x2,x20,x1] + 7*sbTC[x6,x2,x20,x2] - 9*sbTC[x6,x2,x20,x3] -
  13*sbTC[x6,x2,x20,x4] + 4*sbTC[x6,x2,x20,x5] - 6*sbTC[x6,x2,x20,x6] - 8*sbTC[x6,x2,x20,x7] +
  10*sbTC[x6,x2,x20,x11] + 6*sbTC[x6,x2,x20,x12] - 6*sbTC[x6,x2,x20,x13] + 10*sbTC[x6,x2,x20,x14] -
  12*sbTC[x6,x2,x20,x16] - sbTC[x6,x2,x20,x17] - sbTC[x6,x2,x20,x18] + 4*sbTC[x6,x2,x20,x19] +
  16*sbTC[x6,x3,x1,x1] + 16*sbTC[x6,x3,x1,x2] + 24*sbTC[x6,x3,x1,x3] + 24*sbTC[x6,x3,x1,x4] +
  16*sbTC[x6,x3,x1,x6] + 10*sbTC[x6,x3,x1,x7] - 5*sbTC[x6,x3,x1,x11] - 9*sbTC[x6,x3,x1,x12] +
  3*sbTC[x6,x3,x1,x13] - 5*sbTC[x6,x3,x1,x14] + 3*sbTC[x6,x3,x1,x17] + 3*sbTC[x6,x3,x1,x18] -
  8*sbTC[x6,x3,x1,x20] + 16*sbTC[x6,x3,x2,x1] + 16*sbTC[x6,x3,x2,x2] + 24*sbTC[x6,x3,x2,x3] +
  24*sbTC[x6,x3,x2,x4] + 16*sbTC[x6,x3,x2,x6] + 10*sbTC[x6,x3,x2,x7] - 5*sbTC[x6,x3,x2,x11] -
  9*sbTC[x6,x3,x2,x12] + 3*sbTC[x6,x3,x2,x13] - 5*sbTC[x6,x3,x2,x14] + 3*sbTC[x6,x3,x2,x17] +
  3*sbTC[x6,x3,x2,x18] - 8*sbTC[x6,x3,x2,x20] + 24*sbTC[x6,x3,x3,x1] + 24*sbTC[x6,x3,x3,x2] +
  24*sbTC[x6,x3,x3,x3] + 24*sbTC[x6,x3,x3,x4] - 2*sbTC[x6,x3,x3,x5] + 32*sbTC[x6,x3,x3,x6] +
  20*sbTC[x6,x3,x3,x7] - 10*sbTC[x6,x3,x3,x11] - 14*sbTC[x6,x3,x3,x12] + 2*sbTC[x6,x3,x3,x13] -
  2*sbTC[x6,x3,x3,x14] + 5*sbTC[x6,x3,x3,x17] + sbTC[x6,x3,x3,x18] - 16*sbTC[x6,x3,x3,x20] +
  24*sbTC[x6,x3,x4,x1] + 24*sbTC[x6,x3,x4,x2] + 24*sbTC[x6,x3,x4,x3] + 24*sbTC[x6,x3,x4,x4] -
  2*sbTC[x6,x3,x4,x5] + 32*sbTC[x6,x3,x4,x6] + 20*sbTC[x6,x3,x4,x7] - 10*sbTC[x6,x3,x4,x11] -
  14*sbTC[x6,x3,x4,x12] + 2*sbTC[x6,x3,x4,x13] - 2*sbTC[x6,x3,x4,x14] + 5*sbTC[x6,x3,x4,x17] +
  sbTC[x6,x3,x4,x18] - 16*sbTC[x6,x3,x4,x20] + 14*sbTC[x6,x3,x5,x3] + 10*sbTC[x6,x3,x5,x4] -
  2*sbTC[x6,x3,x5,x7] - 6*sbTC[x6,x3,x5,x11] + 4*sbTC[x6,x3,x5,x12] - 2*sbTC[x6,x3,x5,x14] +
  4*sbTC[x6,x3,x5,x15] + 8*sbTC[x6,x3,x5,x16] + 2*sbTC[x6,x3,x5,x18] - 8*sbTC[x6,x3,x5,x19] +
  16*sbTC[x6,x3,x6,x1] + 16*sbTC[x6,x3,x6,x2] + 32*sbTC[x6,x3,x6,x3] + 32*sbTC[x6,x3,x6,x4] -
  2*sbTC[x6,x3,x6,x5] + 6*sbTC[x6,x3,x6,x7] - 4*sbTC[x6,x3,x6,x11] - 10*sbTC[x6,x3,x6,x12] +
  4*sbTC[x6,x3,x6,x13] - 6*sbTC[x6,x3,x6,x14] + 8*sbTC[x6,x3,x6,x17] + 4*sbTC[x6,x3,x6,x18] +
  20*sbTC[x6,x3,x7,x1] + 8*sbTC[x6,x3,x7,x2] + 20*sbTC[x6,x3,x7,x3] + 20*sbTC[x6,x3,x7,x4] -
  2*sbTC[x6,x3,x7,x5] + 12*sbTC[x6,x3,x7,x6] + 20*sbTC[x6,x3,x7,x7] - 8*sbTC[x6,x3,x7,x11] -
  10*sbTC[x6,x3,x7,x12] - 2*sbTC[x6,x3,x7,x14] + 12*sbTC[x6,x3,x7,x16] + 2*sbTC[x6,x3,x7,x17] -
  8*sbTC[x6,x3,x7,x19] - 8*sbTC[x6,x3,x7,x20] - 2*sbTC[x6,x3,x8,x3] - 2*sbTC[x6,x3,x8,x7] +
  2*sbTC[x6,x3,x8,x11] + 2*sbTC[x6,x3,x9,x5] + 6*sbTC[x6,x3,x9,x7] - 8*sbTC[x6,x3,x9,x16] +
  2*sbTC[x6,x3,x10,x1] - 6*sbTC[x6,x3,x10,x5] + 8*sbTC[x6,x3,x10,x6] - 2*sbTC[x6,x3,x10,x13] -
  3*sbTC[x6,x3,x11,x1] - 5*sbTC[x6,x3,x11,x2] - 8*sbTC[x6,x3,x11,x3] + 2*sbTC[x6,x3,x11,x4] -
  6*sbTC[x6,x3,x11,x5] + 4*sbTC[x6,x3,x11,x6] - 2*sbTC[x6,x3,x11,x7] - 4*sbTC[x6,x3,x11,x11] -
  2*sbTC[x6,x3,x11,x12] + 2*sbTC[x6,x3,x11,x13] + 4*sbTC[x6,x3,x11,x15] - 4*sbTC[x6,x3,x11,x17] +
  4*sbTC[x6,x3,x11,x20] - 9*sbTC[x6,x3,x12,x1] + 3*sbTC[x6,x3,x12,x2] + 4*sbTC[x6,x3,x12,x3] -
  14*sbTC[x6,x3,x12,x4] + 4*sbTC[x6,x3,x12,x5] + 2*sbTC[x6,x3,x12,x6] - 4*sbTC[x6,x3,x12,x7] -
  2*sbTC[x6,x3,x12,x11] - 4*sbTC[x6,x3,x12,x14] - 4*sbTC[x6,x3,x12,x17] + 4*sbTC[x6,x3,x12,x20] +
  sbTC[x6,x3,x13,x1] + sbTC[x6,x3,x13,x2] + 4*sbTC[x6,x3,x13,x3] + 2*sbTC[x6,x3,x13,x4] -
  4*sbTC[x6,x3,x13,x5] + 4*sbTC[x6,x3,x13,x6] + 2*sbTC[x6,x3,x13,x14] - 2*sbTC[x6,x3,x13,x18] -
  sbTC[x6,x3,x14,x1] - 5*sbTC[x6,x3,x14,x2] - 2*sbTC[x6,x3,x14,x3] + 2*sbTC[x6,x3,x14,x4] -
  6*sbTC[x6,x3,x14,x5] + 2*sbTC[x6,x3,x14,x6] - 2*sbTC[x6,x3,x14,x7] - 2*sbTC[x6,x3,x14,x12] +
  2*sbTC[x6,x3,x14,x13] + 4*sbTC[x6,x3,x14,x14] + 4*sbTC[x6,x3,x14,x16] - 2*sbTC[x6,x3,x14,x18] -
  12*sbTC[x6,x3,x17,x2] - 12*sbTC[x6,x3,x17,x3] - 12*sbTC[x6,x3,x17,x6] + 12*sbTC[x6,x3,x17,x12] +
  8*sbTC[x6,x3,x18,x1] - 16*sbTC[x6,x3,x18,x3] - 8*sbTC[x6,x3,x18,x4] + 16*sbTC[x6,x3,x18,x5] -
  8*sbTC[x6,x3,x18,x6] - 8*sbTC[x6,x3,x18,x14] - 17*sbTC[x6,x3,x20,x1] - 3*sbTC[x6,x3,x20,x2] -
  17*sbTC[x6,x3,x20,x3] - 23*sbTC[x6,x3,x20,x4] + 2*sbTC[x6,x3,x20,x5] - 6*sbTC[x6,x3,x20,x6] -
  10*sbTC[x6,x3,x20,x7] + 12*sbTC[x6,x3,x20,x11] + 6*sbTC[x6,x3,x20,x12] - 4*sbTC[x6,x3,x20,x13] +
  10*sbTC[x6,x3,x20,x14] - 4*sbTC[x6,x3,x20,x15] - 12*sbTC[x6,x3,x20,x16] - sbTC[x6,x3,x20,x17] -
  sbTC[x6,x3,x20,x18] + 8*sbTC[x6,x3,x20,x19] + 16*sbTC[x6,x4,x1,x1] + 16*sbTC[x6,x4,x1,x2] +
  24*sbTC[x6,x4,x1,x3] + 24*sbTC[x6,x4,x1,x4] + 16*sbTC[x6,x4,x1,x6] + 10*sbTC[x6,x4,x1,x7] -
  5*sbTC[x6,x4,x1,x11] - 9*sbTC[x6,x4,x1,x12] + 3*sbTC[x6,x4,x1,x13] - 5*sbTC[x6,x4,x1,x14] +
  3*sbTC[x6,x4,x1,x17] + 3*sbTC[x6,x4,x1,x18] - 8*sbTC[x6,x4,x1,x20] + 16*sbTC[x6,x4,x2,x1] +
  16*sbTC[x6,x4,x2,x2] + 24*sbTC[x6,x4,x2,x3] + 24*sbTC[x6,x4,x2,x4] + 16*sbTC[x6,x4,x2,x6] +
  10*sbTC[x6,x4,x2,x7] - 5*sbTC[x6,x4,x2,x11] - 9*sbTC[x6,x4,x2,x12] + 3*sbTC[x6,x4,x2,x13] -
  5*sbTC[x6,x4,x2,x14] + 3*sbTC[x6,x4,x2,x17] + 3*sbTC[x6,x4,x2,x18] - 8*sbTC[x6,x4,x2,x20] +
  24*sbTC[x6,x4,x3,x1] + 24*sbTC[x6,x4,x3,x2] + 24*sbTC[x6,x4,x3,x3] + 24*sbTC[x6,x4,x3,x4] -
  2*sbTC[x6,x4,x3,x5] + 32*sbTC[x6,x4,x3,x6] + 20*sbTC[x6,x4,x3,x7] - 10*sbTC[x6,x4,x3,x11] -
  14*sbTC[x6,x4,x3,x12] + 2*sbTC[x6,x4,x3,x13] - 2*sbTC[x6,x4,x3,x14] + 5*sbTC[x6,x4,x3,x17] +
  sbTC[x6,x4,x3,x18] - 16*sbTC[x6,x4,x3,x20] + 24*sbTC[x6,x4,x4,x1] + 24*sbTC[x6,x4,x4,x2] +
  24*sbTC[x6,x4,x4,x3] + 24*sbTC[x6,x4,x4,x4] - 2*sbTC[x6,x4,x4,x5] + 32*sbTC[x6,x4,x4,x6] +
  20*sbTC[x6,x4,x4,x7] - 10*sbTC[x6,x4,x4,x11] - 14*sbTC[x6,x4,x4,x12] + 2*sbTC[x6,x4,x4,x13] -
  2*sbTC[x6,x4,x4,x14] + 5*sbTC[x6,x4,x4,x17] + sbTC[x6,x4,x4,x18] - 16*sbTC[x6,x4,x4,x20] +
  14*sbTC[x6,x4,x5,x3] + 10*sbTC[x6,x4,x5,x4] - 2*sbTC[x6,x4,x5,x7] - 6*sbTC[x6,x4,x5,x11] +
  4*sbTC[x6,x4,x5,x12] - 2*sbTC[x6,x4,x5,x14] + 4*sbTC[x6,x4,x5,x15] + 8*sbTC[x6,x4,x5,x16] +
  2*sbTC[x6,x4,x5,x18] - 8*sbTC[x6,x4,x5,x19] + 16*sbTC[x6,x4,x6,x1] + 16*sbTC[x6,x4,x6,x2] +
  32*sbTC[x6,x4,x6,x3] + 32*sbTC[x6,x4,x6,x4] - 2*sbTC[x6,x4,x6,x5] + 6*sbTC[x6,x4,x6,x7] -
  4*sbTC[x6,x4,x6,x11] - 10*sbTC[x6,x4,x6,x12] + 4*sbTC[x6,x4,x6,x13] - 6*sbTC[x6,x4,x6,x14] +
  8*sbTC[x6,x4,x6,x17] + 4*sbTC[x6,x4,x6,x18] + 20*sbTC[x6,x4,x7,x1] + 8*sbTC[x6,x4,x7,x2] +
  20*sbTC[x6,x4,x7,x3] + 20*sbTC[x6,x4,x7,x4] - 2*sbTC[x6,x4,x7,x5] + 12*sbTC[x6,x4,x7,x6] +
  20*sbTC[x6,x4,x7,x7] - 8*sbTC[x6,x4,x7,x11] - 10*sbTC[x6,x4,x7,x12] - 2*sbTC[x6,x4,x7,x14] +
  12*sbTC[x6,x4,x7,x16] + 2*sbTC[x6,x4,x7,x17] - 8*sbTC[x6,x4,x7,x19] - 8*sbTC[x6,x4,x7,x20] -
  2*sbTC[x6,x4,x8,x3] - 2*sbTC[x6,x4,x8,x7] + 2*sbTC[x6,x4,x8,x11] + 2*sbTC[x6,x4,x9,x5] +
  6*sbTC[x6,x4,x9,x7] - 8*sbTC[x6,x4,x9,x16] + 2*sbTC[x6,x4,x10,x1] - 6*sbTC[x6,x4,x10,x5] +
  8*sbTC[x6,x4,x10,x6] - 2*sbTC[x6,x4,x10,x13] - 3*sbTC[x6,x4,x11,x1] - 5*sbTC[x6,x4,x11,x2] -
  8*sbTC[x6,x4,x11,x3] + 2*sbTC[x6,x4,x11,x4] - 6*sbTC[x6,x4,x11,x5] + 4*sbTC[x6,x4,x11,x6] -
  2*sbTC[x6,x4,x11,x7] - 4*sbTC[x6,x4,x11,x11] - 2*sbTC[x6,x4,x11,x12] + 2*sbTC[x6,x4,x11,x13] +
  4*sbTC[x6,x4,x11,x15] - 4*sbTC[x6,x4,x11,x17] + 4*sbTC[x6,x4,x11,x20] - 9*sbTC[x6,x4,x12,x1] +
  3*sbTC[x6,x4,x12,x2] + 4*sbTC[x6,x4,x12,x3] - 14*sbTC[x6,x4,x12,x4] + 4*sbTC[x6,x4,x12,x5] +
  2*sbTC[x6,x4,x12,x6] - 4*sbTC[x6,x4,x12,x7] - 2*sbTC[x6,x4,x12,x11] - 4*sbTC[x6,x4,x12,x14] -
  4*sbTC[x6,x4,x12,x17] + 4*sbTC[x6,x4,x12,x20] + sbTC[x6,x4,x13,x1] + sbTC[x6,x4,x13,x2] +
  4*sbTC[x6,x4,x13,x3] + 2*sbTC[x6,x4,x13,x4] - 4*sbTC[x6,x4,x13,x5] + 4*sbTC[x6,x4,x13,x6] +
  2*sbTC[x6,x4,x13,x14] - 2*sbTC[x6,x4,x13,x18] - sbTC[x6,x4,x14,x1] - 5*sbTC[x6,x4,x14,x2] -
  2*sbTC[x6,x4,x14,x3] + 2*sbTC[x6,x4,x14,x4] - 6*sbTC[x6,x4,x14,x5] + 2*sbTC[x6,x4,x14,x6] -
  2*sbTC[x6,x4,x14,x7] - 2*sbTC[x6,x4,x14,x12] + 2*sbTC[x6,x4,x14,x13] + 4*sbTC[x6,x4,x14,x14] +
  4*sbTC[x6,x4,x14,x16] - 2*sbTC[x6,x4,x14,x18] - 12*sbTC[x6,x4,x17,x2] - 12*sbTC[x6,x4,x17,x3] -
  12*sbTC[x6,x4,x17,x6] + 12*sbTC[x6,x4,x17,x12] + 8*sbTC[x6,x4,x18,x1] - 16*sbTC[x6,x4,x18,x3] -
  8*sbTC[x6,x4,x18,x4] + 16*sbTC[x6,x4,x18,x5] - 8*sbTC[x6,x4,x18,x6] - 8*sbTC[x6,x4,x18,x14] -
  17*sbTC[x6,x4,x20,x1] - 3*sbTC[x6,x4,x20,x2] - 17*sbTC[x6,x4,x20,x3] - 23*sbTC[x6,x4,x20,x4] +
  2*sbTC[x6,x4,x20,x5] - 6*sbTC[x6,x4,x20,x6] - 10*sbTC[x6,x4,x20,x7] + 12*sbTC[x6,x4,x20,x11] +
  6*sbTC[x6,x4,x20,x12] - 4*sbTC[x6,x4,x20,x13] + 10*sbTC[x6,x4,x20,x14] - 4*sbTC[x6,x4,x20,x15] -
  12*sbTC[x6,x4,x20,x16] - sbTC[x6,x4,x20,x17] - sbTC[x6,x4,x20,x18] + 8*sbTC[x6,x4,x20,x19] +
  10*sbTC[x6,x5,x1,x3] + 6*sbTC[x6,x5,x1,x4] - 2*sbTC[x6,x5,x1,x7] - 2*sbTC[x6,x5,x1,x10] -
  2*sbTC[x6,x5,x1,x11] + 2*sbTC[x6,x5,x1,x12] + 2*sbTC[x6,x5,x1,x13] - 2*sbTC[x6,x5,x1,x14] +
  4*sbTC[x6,x5,x1,x16] + 10*sbTC[x6,x5,x2,x3] + 6*sbTC[x6,x5,x2,x4] - 2*sbTC[x6,x5,x2,x7] -
  2*sbTC[x6,x5,x2,x10] - 2*sbTC[x6,x5,x2,x11] + 2*sbTC[x6,x5,x2,x12] + 2*sbTC[x6,x5,x2,x13] -
  2*sbTC[x6,x5,x2,x14] + 4*sbTC[x6,x5,x2,x16] + 18*sbTC[x6,x5,x3,x1] + 2*sbTC[x6,x5,x3,x2] +
  24*sbTC[x6,x5,x3,x3] + 20*sbTC[x6,x5,x3,x4] - 10*sbTC[x6,x5,x3,x5] + 4*sbTC[x6,x5,x3,x6] +
  8*sbTC[x6,x5,x3,x7] - 2*sbTC[x6,x5,x3,x8] - 2*sbTC[x6,x5,x3,x11] - 4*sbTC[x6,x5,x3,x12] -
  2*sbTC[x6,x5,x3,x14] - 2*sbTC[x6,x5,x3,x15] + 6*sbTC[x6,x5,x3,x16] + 4*sbTC[x6,x5,x3,x18] +
  6*sbTC[x6,x5,x4,x1] - 2*sbTC[x6,x5,x4,x2] + 20*sbTC[x6,x5,x4,x3] + 8*sbTC[x6,x5,x4,x4] -
  10*sbTC[x6,x5,x4,x5] + 4*sbTC[x6,x5,x4,x6] - 2*sbTC[x6,x5,x4,x8] - 2*sbTC[x6,x5,x4,x11] -
  4*sbTC[x6,x5,x4,x12] - 2*sbTC[x6,x5,x4,x14] - 2*sbTC[x6,x5,x4,x15] + 14*sbTC[x6,x5,x4,x16] +
  4*sbTC[x6,x5,x4,x18] - 8*sbTC[x6,x5,x5,x4] - 2*sbTC[x6,x5,x5,x6] - 10*sbTC[x6,x5,x5,x7] +
  8*sbTC[x6,x5,x5,x16] - 4*sbTC[x6,x5,x5,x18] + 8*sbTC[x6,x5,x5,x19] + 4*sbTC[x6,x5,x6,x3] +
  4*sbTC[x6,x5,x6,x4] + 8*sbTC[x6,x5,x6,x7] - 4*sbTC[x6,x5,x6,x10] - 4*sbTC[x6,x5,x6,x11] -
  4*sbTC[x6,x5,x6,x12] + 4*sbTC[x6,x5,x6,x13] - 4*sbTC[x6,x5,x6,x14] + 4*sbTC[x6,x5,x6,x18] +
  4*sbTC[x6,x5,x7,x1] - 8*sbTC[x6,x5,x7,x2] + 8*sbTC[x6,x5,x7,x3] - 16*sbTC[x6,x5,x7,x5] +
  8*sbTC[x6,x5,x7,x6] - 8*sbTC[x6,x5,x7,x7] - 4*sbTC[x6,x5,x7,x8] + 8*sbTC[x6,x5,x7,x9] -
  4*sbTC[x6,x5,x7,x12] - 8*sbTC[x6,x5,x7,x15] + 16*sbTC[x6,x5,x7,x16] + 8*sbTC[x6,x5,x7,x19] -
  4*sbTC[x6,x5,x8,x3] - 4*sbTC[x6,x5,x8,x4] + 2*sbTC[x6,x5,x8,x6] - 10*sbTC[x6,x5,x8,x7] +
  4*sbTC[x6,x5,x8,x11] + 4*sbTC[x6,x5,x8,x12] + 4*sbTC[x6,x5,x9,x15] - 4*sbTC[x6,x5,x9,x16] -
  4*sbTC[x6,x5,x10,x2] - 8*sbTC[x6,x5,x10,x5] + 4*sbTC[x6,x5,x10,x6] + 4*sbTC[x6,x5,x10,x14] +
  2*sbTC[x6,x5,x11,x1] - 2*sbTC[x6,x5,x11,x2] - 2*sbTC[x6,x5,x11,x4] - 2*sbTC[x6,x5,x11,x6] +
  2*sbTC[x6,x5,x11,x8] + 2*sbTC[x6,x5,x11,x13] - 2*sbTC[x6,x5,x11,x14] - 2*sbTC[x6,x5,x11,x15] +
  2*sbTC[x6,x5,x11,x16] + 2*sbTC[x6,x5,x12,x1] - 2*sbTC[x6,x5,x12,x2] - 2*sbTC[x6,x5,x12,x4] -
  2*sbTC[x6,x5,x12,x6] + 2*sbTC[x6,x5,x12,x8] + 2*sbTC[x6,x5,x12,x13] - 2*sbTC[x6,x5,x12,x14] -
  2*sbTC[x6,x5,x12,x15] + 2*sbTC[x6,x5,x12,x16] - 2*sbTC[x6,x5,x13,x3] + 2*sbTC[x6,x5,x13,x10] -
  2*sbTC[x6,x5,x13,x11] + 2*sbTC[x6,x5,x13,x12] - 2*sbTC[x6,x5,x13,x18] - 2*sbTC[x6,x5,x14,x3] +
  2*sbTC[x6,x5,x14,x10] - 2*sbTC[x6,x5,x14,x11] + 2*sbTC[x6,x5,x14,x12] - 2*sbTC[x6,x5,x14,x18] -
  8*sbTC[x6,x5,x15,x1] + 2*sbTC[x6,x5,x15,x3] - 2*sbTC[x6,x5,x15,x4] + 4*sbTC[x6,x5,x15,x5] +
  4*sbTC[x6,x5,x15,x7] - 4*sbTC[x6,x5,x15,x9] + 2*sbTC[x6,x5,x15,x11] - 2*sbTC[x6,x5,x15,x12] -
  4*sbTC[x6,x5,x15,x19] + 4*sbTC[x6,x5,x16,x1] + 4*sbTC[x6,x5,x16,x2] + 6*sbTC[x6,x5,x16,x3] +
  10*sbTC[x6,x5,x16,x4] + 4*sbTC[x6,x5,x16,x5] + 12*sbTC[x6,x5,x16,x7] - 4*sbTC[x6,x5,x16,x9] +
  2*sbTC[x6,x5,x16,x11] - 2*sbTC[x6,x5,x16,x12] - 8*sbTC[x6,x5,x16,x16] - 4*sbTC[x6,x5,x16,x19] +
  4*sbTC[x6,x5,x18,x3] + 4*sbTC[x6,x5,x18,x4] - 4*sbTC[x6,x5,x18,x5] + 4*sbTC[x6,x5,x18,x6] +
  8*sbTC[x6,x5,x19,x2] - 8*sbTC[x6,x5,x19,x3] + 8*sbTC[x6,x5,x19,x5] - 8*sbTC[x6,x5,x19,x16] -
  2*sbTC[x6,x5,x20,x1] + 2*sbTC[x6,x5,x20,x2] - 4*sbTC[x6,x5,x20,x3] + 6*sbTC[x6,x5,x20,x5] -
  6*sbTC[x6,x5,x20,x6] + 2*sbTC[x6,x5,x20,x7] + 4*sbTC[x6,x5,x20,x12] - 4*sbTC[x6,x5,x20,x13] +
  4*sbTC[x6,x5,x20,x15] - 4*sbTC[x6,x5,x20,x16] + 2*sbTC[x6,x5,x20,x18] - 4*sbTC[x6,x5,x20,x19] +
  16*sbTC[x6,x6,x1,x3] + 16*sbTC[x6,x6,x1,x4] + 10*sbTC[x6,x6,x1,x7] - 6*sbTC[x6,x6,x1,x10] -
  10*sbTC[x6,x6,x1,x11] - 6*sbTC[x6,x6,x1,x12] + 10*sbTC[x6,x6,x1,x13] - 10*sbTC[x6,x6,x1,x14] +
  4*sbTC[x6,x6,x1,x17] + 8*sbTC[x6,x6,x1,x18] + 16*sbTC[x6,x6,x2,x3] + 16*sbTC[x6,x6,x2,x4] +
  10*sbTC[x6,x6,x2,x7] - 6*sbTC[x6,x6,x2,x10] - 10*sbTC[x6,x6,x2,x11] - 6*sbTC[x6,x6,x2,x12] +
  10*sbTC[x6,x6,x2,x13] - 10*sbTC[x6,x6,x2,x14] + 4*sbTC[x6,x6,x2,x17] + 8*sbTC[x6,x6,x2,x18] +
  16*sbTC[x6,x6,x3,x1] + 16*sbTC[x6,x6,x3,x2] + 32*sbTC[x6,x6,x3,x3] + 32*sbTC[x6,x6,x3,x4] -
  4*sbTC[x6,x6,x3,x5] + 8*sbTC[x6,x6,x3,x7] - 4*sbTC[x6,x6,x3,x11] - 10*sbTC[x6,x6,x3,x12] +
  4*sbTC[x6,x6,x3,x13] - 6*sbTC[x6,x6,x3,x14] + 8*sbTC[x6,x6,x3,x17] + 4*sbTC[x6,x6,x3,x18] +
  16*sbTC[x6,x6,x4,x1] + 16*sbTC[x6,x6,x4,x2] + 32*sbTC[x6,x6,x4,x3] + 32*sbTC[x6,x6,x4,x4] -
  4*sbTC[x6,x6,x4,x5] + 8*sbTC[x6,x6,x4,x7] - 4*sbTC[x6,x6,x4,x11] - 10*sbTC[x6,x6,x4,x12] +
  4*sbTC[x6,x6,x4,x13] - 6*sbTC[x6,x6,x4,x14] + 8*sbTC[x6,x6,x4,x17] + 4*sbTC[x6,x6,x4,x18] +
  8*sbTC[x6,x6,x5,x4] + 12*sbTC[x6,x6,x5,x7] - 4*sbTC[x6,x6,x5,x10] - 12*sbTC[x6,x6,x5,x11] +
  8*sbTC[x6,x6,x5,x12] + 4*sbTC[x6,x6,x5,x13] - 4*sbTC[x6,x6,x5,x14] + 8*sbTC[x6,x6,x5,x15] +
  4*sbTC[x6,x6,x5,x18] - 16*sbTC[x6,x6,x5,x19] - 4*sbTC[x6,x6,x6,x5] - 16*sbTC[x6,x6,x6,x7] -
  8*sbTC[x6,x6,x6,x10] + 4*sbTC[x6,x6,x6,x12] + 8*sbTC[x6,x6,x6,x13] - 8*sbTC[x6,x6,x6,x14] +
  12*sbTC[x6,x6,x6,x17] + 12*sbTC[x6,x6,x6,x18] + 12*sbTC[x6,x6,x7,x1] + 8*sbTC[x6,x6,x7,x2] +
  8*sbTC[x6,x6,x7,x3] + 8*sbTC[x6,x6,x7,x4] + 4*sbTC[x6,x6,x7,x5] - 4*sbTC[x6,x6,x7,x6] +
  8*sbTC[x6,x6,x7,x7] + 4*sbTC[x6,x6,x7,x10] + 4*sbTC[x6,x6,x7,x11] - 12*sbTC[x6,x6,x7,x12] -
  8*sbTC[x6,x6,x7,x14] + 16*sbTC[x6,x6,x7,x16] + 4*sbTC[x6,x6,x7,x17] - 16*sbTC[x6,x6,x7,x19] +
  12*sbTC[x6,x6,x8,x3] + 8*sbTC[x6,x6,x8,x4] + 20*sbTC[x6,x6,x8,x7] - 12*sbTC[x6,x6,x8,x11] -
  8*sbTC[x6,x6,x8,x12] + 4*sbTC[x6,x6,x9,x5] - 4*sbTC[x6,x6,x9,x7] - 4*sbTC[x6,x6,x10,x2] +
  28*sbTC[x6,x6,x10,x5] - 32*sbTC[x6,x6,x10,x6] + 4*sbTC[x6,x6,x10,x14] + 6*sbTC[x6,x6,x11,x1] -
  10*sbTC[x6,x6,x11,x2] - 16*sbTC[x6,x6,x11,x3] + 14*sbTC[x6,x6,x11,x4] - 12*sbTC[x6,x6,x11,x5] +
  12*sbTC[x6,x6,x11,x6] - 2*sbTC[x6,x6,x11,x7] - 4*sbTC[x6,x6,x11,x11] + 2*sbTC[x6,x6,x11,x13] +
  2*sbTC[x6,x6,x11,x14] + 8*sbTC[x6,x6,x11,x15] - 6*sbTC[x6,x6,x11,x17] - 6*sbTC[x6,x6,x12,x1] +
  6*sbTC[x6,x6,x12,x2] + 8*sbTC[x6,x6,x12,x3] - 18*sbTC[x6,x6,x12,x4] + 8*sbTC[x6,x6,x12,x5] +
  8*sbTC[x6,x6,x12,x6] - 6*sbTC[x6,x6,x12,x7] + 4*sbTC[x6,x6,x12,x12] - 2*sbTC[x6,x6,x12,x13] -
  6*sbTC[x6,x6,x12,x14] - 6*sbTC[x6,x6,x12,x17] + 4*sbTC[x6,x6,x13,x1] + 12*sbTC[x6,x6,x13,x2] +
  30*sbTC[x6,x6,x13,x3] + 4*sbTC[x6,x6,x13,x4] - 20*sbTC[x6,x6,x13,x5] + 28*sbTC[x6,x6,x13,x6] +
  6*sbTC[x6,x6,x13,x10] + 2*sbTC[x6,x6,x13,x11] - 2*sbTC[x6,x6,x13,x12] - 8*sbTC[x6,x6,x13,x13] -
  6*sbTC[x6,x6,x13,x18] - 4*sbTC[x6,x6,x14,x1] - 12*sbTC[x6,x6,x14,x2] - 6*sbTC[x6,x6,x14,x3] +
  8*sbTC[x6,x6,x14,x4] - 28*sbTC[x6,x6,x14,x5] + 20*sbTC[x6,x6,x14,x6] - 8*sbTC[x6,x6,x14,x7] +
  6*sbTC[x6,x6,x14,x10] + 2*sbTC[x6,x6,x14,x11] - 10*sbTC[x6,x6,x14,x12] + 8*sbTC[x6,x6,x14,x14] +
  16*sbTC[x6,x6,x14,x16] - 6*sbTC[x6,x6,x14,x18] - 12*sbTC[x6,x6,x17,x2] - 12*sbTC[x6,x6,x17,x3] -
  12*sbTC[x6,x6,x17,x6] + 12*sbTC[x6,x6,x17,x12] + 16*sbTC[x6,x6,x18,x1] - 28*sbTC[x6,x6,x18,x3] -
  12*sbTC[x6,x6,x18,x4] + 28*sbTC[x6,x6,x18,x5] - 12*sbTC[x6,x6,x18,x6] - 16*sbTC[x6,x6,x18,x14] -
  14*sbTC[x6,x6,x20,x1] + 6*sbTC[x6,x6,x20,x2] + 2*sbTC[x6,x6,x20,x3] - 10*sbTC[x6,x6,x20,x4] -
  4*sbTC[x6,x6,x20,x5] - 4*sbTC[x6,x6,x20,x6] - 4*sbTC[x6,x6,x20,x7] + 12*sbTC[x6,x6,x20,x11] -
  4*sbTC[x6,x6,x20,x13] + 16*sbTC[x6,x6,x20,x14] - 8*sbTC[x6,x6,x20,x15] - 16*sbTC[x6,x6,x20,x16] -
  2*sbTC[x6,x6,x20,x17] - 2*sbTC[x6,x6,x20,x18] + 16*sbTC[x6,x6,x20,x19] + 16*sbTC[x6,x7,x1,x1] +
  4*sbTC[x6,x7,x1,x2] + 12*sbTC[x6,x7,x1,x3] + 12*sbTC[x6,x7,x1,x4] - 4*sbTC[x6,x7,x1,x5] +
  8*sbTC[x6,x7,x1,x6] + 6*sbTC[x6,x7,x1,x7] - 2*sbTC[x6,x7,x1,x11] - 6*sbTC[x6,x7,x1,x12] -
  2*sbTC[x6,x7,x1,x15] + 6*sbTC[x6,x7,x1,x16] + 2*sbTC[x6,x7,x1,x17] + 8*sbTC[x6,x7,x1,x19] -
  8*sbTC[x6,x7,x1,x20] + 4*sbTC[x6,x7,x2,x1] + 8*sbTC[x6,x7,x2,x3] - 4*sbTC[x6,x7,x2,x5] +
  8*sbTC[x6,x7,x2,x6] - 2*sbTC[x6,x7,x2,x7] - 2*sbTC[x6,x7,x2,x11] - 6*sbTC[x6,x7,x2,x12] -
  2*sbTC[x6,x7,x2,x15] + 14*sbTC[x6,x7,x2,x16] + 2*sbTC[x6,x7,x2,x17] + 8*sbTC[x6,x7,x2,x19] -
  8*sbTC[x6,x7,x2,x20] + 20*sbTC[x6,x7,x3,x1] + 8*sbTC[x6,x7,x3,x2] + 20*sbTC[x6,x7,x3,x3] +
  20*sbTC[x6,x7,x3,x4] - 2*sbTC[x6,x7,x3,x5] + 12*sbTC[x6,x7,x3,x6] + 20*sbTC[x6,x7,x3,x7] -
  8*sbTC[x6,x7,x3,x11] - 10*sbTC[x6,x7,x3,x12] - 2*sbTC[x6,x7,x3,x14] + 12*sbTC[x6,x7,x3,x16] +
  2*sbTC[x6,x7,x3,x17] - 8*sbTC[x6,x7,x3,x19] - 8*sbTC[x6,x7,x3,x20] + 20*sbTC[x6,x7,x4,x1] +
  8*sbTC[x6,x7,x4,x2] + 20*sbTC[x6,x7,x4,x3] + 20*sbTC[x6,x7,x4,x4] - 2*sbTC[x6,x7,x4,x5] +
  12*sbTC[x6,x7,x4,x6] + 20*sbTC[x6,x7,x4,x7] - 8*sbTC[x6,x7,x4,x11] - 10*sbTC[x6,x7,x4,x12] -
  2*sbTC[x6,x7,x4,x14] + 12*sbTC[x6,x7,x4,x16] + 2*sbTC[x6,x7,x4,x17] - 8*sbTC[x6,x7,x4,x19] -
  8*sbTC[x6,x7,x4,x20] - 4*sbTC[x6,x7,x5,x1] - 4*sbTC[x6,x7,x5,x2] - 4*sbTC[x6,x7,x5,x3] -
  8*sbTC[x6,x7,x5,x4] - 8*sbTC[x6,x7,x5,x5] - 16*sbTC[x6,x7,x5,x7] - 4*sbTC[x6,x7,x5,x10] +
  4*sbTC[x6,x7,x5,x13] + 8*sbTC[x6,x7,x5,x16] + 16*sbTC[x6,x7,x5,x19] + 8*sbTC[x6,x7,x6,x1] +
  8*sbTC[x6,x7,x6,x2] + 12*sbTC[x6,x7,x6,x3] + 12*sbTC[x6,x7,x6,x4] + 4*sbTC[x6,x7,x6,x7] +
  4*sbTC[x6,x7,x6,x10] + 4*sbTC[x6,x7,x6,x11] - 12*sbTC[x6,x7,x6,x12] - 4*sbTC[x6,x7,x6,x13] +
  4*sbTC[x6,x7,x6,x17] + 24*sbTC[x6,x7,x7,x1] + 4*sbTC[x6,x7,x7,x2] + 20*sbTC[x6,x7,x7,x3] +
  20*sbTC[x6,x7,x7,x4] - 8*sbTC[x6,x7,x7,x5] + 4*sbTC[x6,x7,x7,x6] - 8*sbTC[x6,x7,x7,x11] +
  4*sbTC[x6,x7,x7,x12] + 8*sbTC[x6,x7,x7,x16] - 8*sbTC[x6,x7,x8,x4] - 8*sbTC[x6,x7,x8,x7] +
  8*sbTC[x6,x7,x8,x12] - 8*sbTC[x6,x7,x9,x7] + 4*sbTC[x6,x7,x9,x15] + 4*sbTC[x6,x7,x9,x16] -
  12*sbTC[x6,x7,x10,x5] + 12*sbTC[x6,x7,x10,x6] - 6*sbTC[x6,x7,x11,x1] - 2*sbTC[x6,x7,x11,x2] -
  8*sbTC[x6,x7,x11,x3] - 2*sbTC[x6,x7,x11,x4] + 2*sbTC[x6,x7,x11,x7] + 2*sbTC[x6,x7,x11,x13] -
  2*sbTC[x6,x7,x11,x14] - 2*sbTC[x6,x7,x11,x17] - 6*sbTC[x6,x7,x12,x1] - 2*sbTC[x6,x7,x12,x2] -
  8*sbTC[x6,x7,x12,x3] - 2*sbTC[x6,x7,x12,x4] + 2*sbTC[x6,x7,x12,x7] + 2*sbTC[x6,x7,x12,x13] -
  2*sbTC[x6,x7,x12,x14] - 2*sbTC[x6,x7,x12,x17] - 2*sbTC[x6,x7,x13,x3] + 2*sbTC[x6,x7,x13,x5] -
  2*sbTC[x6,x7,x13,x6] - 2*sbTC[x6,x7,x13,x11] + 2*sbTC[x6,x7,x13,x12] + 2*sbTC[x6,x7,x13,x15] -
  2*sbTC[x6,x7,x13,x16] - 2*sbTC[x6,x7,x14,x3] + 2*sbTC[x6,x7,x14,x5] - 2*sbTC[x6,x7,x14,x6] -
  2*sbTC[x6,x7,x14,x11] + 2*sbTC[x6,x7,x14,x12] + 2*sbTC[x6,x7,x14,x15] - 2*sbTC[x6,x7,x14,x16] -
  6*sbTC[x6,x7,x15,x1] - 2*sbTC[x6,x7,x15,x2] + 8*sbTC[x6,x7,x15,x3] + 8*sbTC[x6,x7,x15,x7] -
  2*sbTC[x6,x7,x15,x13] + 2*sbTC[x6,x7,x15,x14] - 8*sbTC[x6,x7,x15,x19] + 6*sbTC[x6,x7,x16,x1] +
  2*sbTC[x6,x7,x16,x2] + 12*sbTC[x6,x7,x16,x3] + 12*sbTC[x6,x7,x16,x4] + 16*sbTC[x6,x7,x16,x7] -
  2*sbTC[x6,x7,x16,x13] + 2*sbTC[x6,x7,x16,x14] - 8*sbTC[x6,x7,x16,x16] - 8*sbTC[x6,x7,x16,x19] +
  4*sbTC[x6,x7,x17,x2] + 4*sbTC[x6,x7,x17,x3] + 4*sbTC[x6,x7,x17,x6] - 4*sbTC[x6,x7,x17,x12] +
  8*sbTC[x6,x7,x19,x2] - 8*sbTC[x6,x7,x19,x3] + 8*sbTC[x6,x7,x19,x5] - 8*sbTC[x6,x7,x19,x16] -
  8*sbTC[x6,x7,x20,x1] - 8*sbTC[x6,x7,x20,x2] - 12*sbTC[x6,x7,x20,x3] - 12*sbTC[x6,x7,x20,x4] +
  8*sbTC[x6,x7,x20,x5] - 8*sbTC[x6,x7,x20,x6] + 4*sbTC[x6,x7,x20,x11] + 4*sbTC[x6,x7,x20,x12] -
  4*sbTC[x6,x7,x20,x15] - 4*sbTC[x6,x7,x20,x16] - 4*sbTC[x6,x8,x1,x3] - 6*sbTC[x6,x8,x1,x7] +
  6*sbTC[x6,x8,x1,x11] + 2*sbTC[x6,x8,x1,x12] + 2*sbTC[x6,x8,x1,x18] - 4*sbTC[x6,x8,x1,x19] -
  4*sbTC[x6,x8,x2,x3] - 6*sbTC[x6,x8,x2,x7] + 6*sbTC[x6,x8,x2,x11] + 2*sbTC[x6,x8,x2,x12] +
  2*sbTC[x6,x8,x2,x18] - 4*sbTC[x6,x8,x2,x19] - 12*sbTC[x6,x8,x3,x1] - 8*sbTC[x6,x8,x3,x2] -
  14*sbTC[x6,x8,x3,x3] + 6*sbTC[x6,x8,x3,x4] - 14*sbTC[x6,x8,x3,x5] + 8*sbTC[x6,x8,x3,x6] +
  2*sbTC[x6,x8,x3,x8] - 6*sbTC[x6,x8,x3,x11] - 4*sbTC[x6,x8,x3,x12] + 8*sbTC[x6,x8,x3,x15] +
  2*sbTC[x6,x8,x3,x18] + 4*sbTC[x6,x8,x3,x19] - 4*sbTC[x6,x8,x4,x1] + 4*sbTC[x6,x8,x4,x2] +
  6*sbTC[x6,x8,x4,x3] - 6*sbTC[x6,x8,x4,x4] - 2*sbTC[x6,x8,x4,x5] + 4*sbTC[x6,x8,x4,x6] -
  4*sbTC[x6,x8,x4,x7] + 2*sbTC[x6,x8,x4,x8] - 2*sbTC[x6,x8,x4,x11] - 4*sbTC[x6,x8,x4,x14] +
  2*sbTC[x6,x8,x4,x18] + 4*sbTC[x6,x8,x4,x19] + 2*sbTC[x6,x8,x5,x6] - 2*sbTC[x6,x8,x5,x7] +
  8*sbTC[x6,x8,x5,x11] - 4*sbTC[x6,x8,x5,x12] + 4*sbTC[x6,x8,x5,x14] - 8*sbTC[x6,x8,x5,x15] +
  8*sbTC[x6,x8,x6,x3] + 4*sbTC[x6,x8,x6,x4] + 28*sbTC[x6,x8,x6,x7] - 24*sbTC[x6,x8,x6,x11] -
  4*sbTC[x6,x8,x6,x12] - 4*sbTC[x6,x8,x6,x14] + 4*sbTC[x6,x8,x6,x18] - 16*sbTC[x6,x8,x7,x1] -
  4*sbTC[x6,x8,x7,x2] - 4*sbTC[x6,x8,x7,x4] - 16*sbTC[x6,x8,x7,x5] + 12*sbTC[x6,x8,x7,x6] -
  16*sbTC[x6,x8,x7,x7] + 4*sbTC[x6,x8,x7,x8] + 8*sbTC[x6,x8,x7,x15] + 8*sbTC[x6,x8,x7,x19] -
  20*sbTC[x6,x8,x8,x3] - 8*sbTC[x6,x8,x8,x4] - 2*sbTC[x6,x8,x8,x6] - 26*sbTC[x6,x8,x8,x7] +
  20*sbTC[x6,x8,x8,x11] + 8*sbTC[x6,x8,x8,x12] + 10*sbTC[x6,x8,x11,x1] + 6*sbTC[x6,x8,x11,x2] +
  16*sbTC[x6,x8,x11,x3] - 2*sbTC[x6,x8,x11,x4] + 8*sbTC[x6,x8,x11,x5] - 6*sbTC[x6,x8,x11,x6] +
  4*sbTC[x6,x8,x11,x7] - 2*sbTC[x6,x8,x11,x8] + 4*sbTC[x6,x8,x11,x11] - 8*sbTC[x6,x8,x11,x15] +
  2*sbTC[x6,x8,x12,x1] - 6*sbTC[x6,x8,x12,x2] - 4*sbTC[x6,x8,x12,x3] + 10*sbTC[x6,x8,x12,x4] -
  4*sbTC[x6,x8,x12,x5] - 2*sbTC[x6,x8,x12,x6] + 8*sbTC[x6,x8,x12,x7] - 2*sbTC[x6,x8,x12,x8] -
  4*sbTC[x6,x8,x12,x12] + 4*sbTC[x6,x8,x12,x14] + 2*sbTC[x6,x8,x20,x1] + 2*sbTC[x6,x8,x20,x2] +
  6*sbTC[x6,x8,x20,x5] - 2*sbTC[x6,x8,x20,x6] + 2*sbTC[x6,x8,x20,x7] - 2*sbTC[x6,x8,x20,x18] -
  4*sbTC[x6,x8,x20,x19] + 4*sbTC[x6,x9,x1,x7] - 4*sbTC[x6,x9,x1,x16] + 4*sbTC[x6,x9,x2,x7] -
  4*sbTC[x6,x9,x2,x16] + 4*sbTC[x6,x9,x3,x5] + 4*sbTC[x6,x9,x3,x7] - 8*sbTC[x6,x9,x3,x16] +
  4*sbTC[x6,x9,x4,x5] + 4*sbTC[x6,x9,x4,x7] - 8*sbTC[x6,x9,x4,x16] + 8*sbTC[x6,x9,x5,x3] +
  8*sbTC[x6,x9,x5,x4] + 8*sbTC[x6,x9,x5,x7] - 8*sbTC[x6,x9,x5,x19] - 4*sbTC[x6,x9,x7,x1] +
  4*sbTC[x6,x9,x7,x2] + 4*sbTC[x6,x9,x7,x3] + 4*sbTC[x6,x9,x7,x4] + 8*sbTC[x6,x9,x7,x5] +
  8*sbTC[x6,x9,x7,x7] - 8*sbTC[x6,x9,x7,x9] + 8*sbTC[x6,x9,x7,x15] - 8*sbTC[x6,x9,x7,x16] -
  8*sbTC[x6,x9,x7,x19] + 8*sbTC[x6,x9,x9,x7] - 8*sbTC[x6,x9,x9,x15] + 8*sbTC[x6,x9,x15,x1] -
  4*sbTC[x6,x9,x15,x3] - 4*sbTC[x6,x9,x15,x5] - 8*sbTC[x6,x9,x15,x7] + 4*sbTC[x6,x9,x15,x9] +
  8*sbTC[x6,x9,x15,x19] - 4*sbTC[x6,x9,x16,x1] - 4*sbTC[x6,x9,x16,x2] - 8*sbTC[x6,x9,x16,x3] -
  12*sbTC[x6,x9,x16,x4] - 4*sbTC[x6,x9,x16,x5] - 16*sbTC[x6,x9,x16,x7] + 4*sbTC[x6,x9,x16,x9] +
  8*sbTC[x6,x9,x16,x16] + 8*sbTC[x6,x9,x16,x19] + 4*sbTC[x6,x10,x1,x1] + 24*sbTC[x6,x10,x1,x3] +
  2*sbTC[x6,x10,x1,x4] - 8*sbTC[x6,x10,x1,x5] + 8*sbTC[x6,x10,x1,x6] + 4*sbTC[x6,x10,x1,x10] -
  6*sbTC[x6,x10,x1,x13] + 6*sbTC[x6,x10,x1,x14] - 4*sbTC[x6,x10,x1,x18] - 12*sbTC[x6,x10,x2,x2] +
  6*sbTC[x6,x10,x2,x4] - 12*sbTC[x6,x10,x2,x5] + 4*sbTC[x6,x10,x2,x6] - 4*sbTC[x6,x10,x2,x7] +
  4*sbTC[x6,x10,x2,x10] - 4*sbTC[x6,x10,x2,x12] - 2*sbTC[x6,x10,x2,x13] + 10*sbTC[x6,x10,x2,x14] +
  8*sbTC[x6,x10,x2,x16] - 4*sbTC[x6,x10,x2,x18] + 2*sbTC[x6,x10,x3,x1] - 6*sbTC[x6,x10,x3,x5] +
  8*sbTC[x6,x10,x3,x6] - 2*sbTC[x6,x10,x3,x13] + 2*sbTC[x6,x10,x4,x1] - 6*sbTC[x6,x10,x4,x5] +
  8*sbTC[x6,x10,x4,x6] - 2*sbTC[x6,x10,x4,x13] - 8*sbTC[x6,x10,x5,x1] - 12*sbTC[x6,x10,x5,x2] +
  16*sbTC[x6,x10,x5,x3] - 16*sbTC[x6,x10,x5,x5] + 12*sbTC[x6,x10,x5,x6] - 16*sbTC[x6,x10,x5,x7] +
  8*sbTC[x6,x10,x5,x9] + 4*sbTC[x6,x10,x5,x10] - 4*sbTC[x6,x10,x5,x13] + 8*sbTC[x6,x10,x5,x14] +
  8*sbTC[x6,x10,x5,x16] - 4*sbTC[x6,x10,x5,x18] + 8*sbTC[x6,x10,x6,x1] + 4*sbTC[x6,x10,x6,x2] +
  8*sbTC[x6,x10,x6,x3] + 8*sbTC[x6,x10,x6,x4] + 12*sbTC[x6,x10,x6,x5] - 16*sbTC[x6,x10,x6,x6] +
  12*sbTC[x6,x10,x6,x7] - 8*sbTC[x6,x10,x6,x9] + 4*sbTC[x6,x10,x6,x10] - 4*sbTC[x6,x10,x6,x12] +
  4*sbTC[x6,x10,x6,x14] - 4*sbTC[x6,x10,x6,x18] + 8*sbTC[x6,x10,x7,x6] - 8*sbTC[x6,x10,x7,x9] +
  4*sbTC[x6,x10,x7,x12] + 4*sbTC[x6,x10,x7,x14] - 8*sbTC[x6,x10,x7,x16] + 8*sbTC[x6,x10,x10,x2] -
  28*sbTC[x6,x10,x10,x5] + 36*sbTC[x6,x10,x10,x6] - 8*sbTC[x6,x10,x10,x14] - 2*sbTC[x6,x10,x13,x1] -
  6*sbTC[x6,x10,x13,x2] - 24*sbTC[x6,x10,x13,x3] - 2*sbTC[x6,x10,x13,x4] + 14*sbTC[x6,x10,x13,x5] -
  18*sbTC[x6,x10,x13,x6] - 4*sbTC[x6,x10,x13,x10] + 4*sbTC[x6,x10,x13,x13] +
  4*sbTC[x6,x10,x13,x18] + 2*sbTC[x6,x10,x14,x1] + 6*sbTC[x6,x10,x14,x2] - 6*sbTC[x6,x10,x14,x4] +
  18*sbTC[x6,x10,x14,x5] - 14*sbTC[x6,x10,x14,x6] + 4*sbTC[x6,x10,x14,x7] - 4*sbTC[x6,x10,x14,x10] +
  4*sbTC[x6,x10,x14,x12] - 4*sbTC[x6,x10,x14,x14] - 8*sbTC[x6,x10,x14,x16] +
  4*sbTC[x6,x10,x14,x18] - 8*sbTC[x6,x11,x1,x1] + 6*sbTC[x6,x11,x1,x2] + 3*sbTC[x6,x11,x1,x3] -
  5*sbTC[x6,x11,x1,x4] + 2*sbTC[x6,x11,x1,x5] + 2*sbTC[x6,x11,x1,x6] + 2*sbTC[x6,x11,x1,x7] -
  2*sbTC[x6,x11,x1,x10] - 2*sbTC[x6,x11,x1,x11] - 6*sbTC[x6,x11,x1,x12] + 2*sbTC[x6,x11,x1,x13] -
  2*sbTC[x6,x11,x1,x18] - 4*sbTC[x6,x11,x1,x19] + 4*sbTC[x6,x11,x1,x20] + 6*sbTC[x6,x11,x2,x1] +
  sbTC[x6,x11,x2,x3] + 3*sbTC[x6,x11,x2,x4] - 2*sbTC[x6,x11,x2,x5] + 2*sbTC[x6,x11,x2,x6] -
  4*sbTC[x6,x11,x2,x11] - 4*sbTC[x6,x11,x2,x12] + 2*sbTC[x6,x11,x2,x13] - 2*sbTC[x6,x11,x2,x17] +
  4*sbTC[x6,x11,x2,x20] + 7*sbTC[x6,x11,x3,x1] + sbTC[x6,x11,x3,x2] + 4*sbTC[x6,x11,x3,x3] -
  4*sbTC[x6,x11,x3,x4] + 2*sbTC[x6,x11,x3,x5] - 4*sbTC[x6,x11,x3,x6] - 4*sbTC[x6,x11,x3,x7] -
  2*sbTC[x6,x11,x3,x8] + 4*sbTC[x6,x11,x3,x11] + 2*sbTC[x6,x11,x3,x12] + 2*sbTC[x6,x11,x3,x13] -
  4*sbTC[x6,x11,x3,x15] - 4*sbTC[x6,x11,x3,x17] + 4*sbTC[x6,x11,x3,x20] - 9*sbTC[x6,x11,x4,x1] -
  7*sbTC[x6,x11,x4,x2] - 4*sbTC[x6,x11,x4,x3] - 8*sbTC[x6,x11,x4,x4] - 2*sbTC[x6,x11,x4,x6] -
  2*sbTC[x6,x11,x4,x7] - 4*sbTC[x6,x11,x4,x8] + 2*sbTC[x6,x11,x4,x12] + 2*sbTC[x6,x11,x4,x14] -
  2*sbTC[x6,x11,x4,x15] - 2*sbTC[x6,x11,x4,x16] - 2*sbTC[x6,x11,x4,x17] - 2*sbTC[x6,x11,x4,x18] +
  4*sbTC[x6,x11,x4,x19] + 4*sbTC[x6,x11,x4,x20] + 2*sbTC[x6,x11,x5,x1] - 2*sbTC[x6,x11,x5,x2] -
  2*sbTC[x6,x11,x5,x4] - 2*sbTC[x6,x11,x5,x6] + 2*sbTC[x6,x11,x5,x8] + 2*sbTC[x6,x11,x5,x13] -
  2*sbTC[x6,x11,x5,x14] - 2*sbTC[x6,x11,x5,x15] + 2*sbTC[x6,x11,x5,x16] + 2*sbTC[x6,x11,x6,x1] +
  2*sbTC[x6,x11,x6,x2] - 4*sbTC[x6,x11,x6,x3] - 2*sbTC[x6,x11,x6,x4] + 4*sbTC[x6,x11,x6,x6] -
  6*sbTC[x6,x11,x6,x7] - 2*sbTC[x6,x11,x6,x8] - 2*sbTC[x6,x11,x6,x10] + 8*sbTC[x6,x11,x6,x11] +
  2*sbTC[x6,x11,x6,x13] + 2*sbTC[x6,x11,x6,x14] - 4*sbTC[x6,x11,x6,x17] - 2*sbTC[x6,x11,x6,x18] +
  2*sbTC[x6,x11,x7,x1] - 10*sbTC[x6,x11,x7,x2] - 4*sbTC[x6,x11,x7,x3] - 2*sbTC[x6,x11,x7,x4] +
  2*sbTC[x6,x11,x7,x5] - 6*sbTC[x6,x11,x7,x6] + 4*sbTC[x6,x11,x7,x7] - 4*sbTC[x6,x11,x7,x8] +
  2*sbTC[x6,x11,x7,x10] + 8*sbTC[x6,x11,x7,x12] - 6*sbTC[x6,x11,x7,x15] - 2*sbTC[x6,x11,x7,x16] -
  2*sbTC[x6,x11,x7,x17] + 4*sbTC[x6,x11,x7,x19] + 4*sbTC[x6,x11,x8,x3] + 4*sbTC[x6,x11,x8,x4] +
  2*sbTC[x6,x11,x8,x6] + 6*sbTC[x6,x11,x8,x7] - 4*sbTC[x6,x11,x8,x11] - 4*sbTC[x6,x11,x8,x12] -
  4*sbTC[x6,x11,x11,x1] - 4*sbTC[x6,x11,x11,x2] - 2*sbTC[x6,x11,x11,x3] - 6*sbTC[x6,x11,x11,x4] -
  2*sbTC[x6,x11,x11,x6] - 2*sbTC[x6,x11,x11,x7] + 2*sbTC[x6,x11,x11,x8] + 2*sbTC[x6,x11,x11,x17] -
  6*sbTC[x6,x11,x12,x1] - 2*sbTC[x6,x11,x12,x2] - 6*sbTC[x6,x11,x12,x3] - 6*sbTC[x6,x11,x12,x4] -
  4*sbTC[x6,x11,x12,x6] - 4*sbTC[x6,x11,x12,x7] + 4*sbTC[x6,x11,x12,x8] + 2*sbTC[x6,x11,x12,x13] -
  2*sbTC[x6,x11,x12,x14] - 2*sbTC[x6,x11,x12,x15] + 2*sbTC[x6,x11,x12,x16] +
  4*sbTC[x6,x11,x12,x17] + 2*sbTC[x6,x11,x13,x3] + 2*sbTC[x6,x11,x13,x10] - 2*sbTC[x6,x11,x13,x11] +
  2*sbTC[x6,x11,x13,x12] - 2*sbTC[x6,x11,x13,x18] - 2*sbTC[x6,x11,x15,x3] - 2*sbTC[x6,x11,x15,x4] -
  4*sbTC[x6,x11,x15,x7] + 2*sbTC[x6,x11,x15,x11] - 2*sbTC[x6,x11,x15,x12] + 4*sbTC[x6,x11,x15,x19] +
  4*sbTC[x6,x11,x17,x2] + 4*sbTC[x6,x11,x17,x3] + 4*sbTC[x6,x11,x17,x6] - 4*sbTC[x6,x11,x17,x12] +
  2*sbTC[x6,x11,x20,x1] + 6*sbTC[x6,x11,x20,x2] + 4*sbTC[x6,x11,x20,x3] + 8*sbTC[x6,x11,x20,x4] -
  2*sbTC[x6,x11,x20,x5] + 2*sbTC[x6,x11,x20,x6] + 2*sbTC[x6,x11,x20,x7] - 4*sbTC[x6,x11,x20,x11] -
  4*sbTC[x6,x11,x20,x13] + 8*sbTC[x6,x11,x20,x15] + 2*sbTC[x6,x11,x20,x18] -
  4*sbTC[x6,x11,x20,x19] - 4*sbTC[x6,x12,x1,x1] + 2*sbTC[x6,x12,x1,x2] + 3*sbTC[x6,x12,x1,x3] -
  7*sbTC[x6,x12,x1,x4] + 2*sbTC[x6,x12,x1,x5] + 2*sbTC[x6,x12,x1,x6] - 4*sbTC[x6,x12,x1,x11] -
  4*sbTC[x6,x12,x1,x12] - 2*sbTC[x6,x12,x1,x14] - 2*sbTC[x6,x12,x1,x17] + 4*sbTC[x6,x12,x1,x20] +
  2*sbTC[x6,x12,x2,x1] + 4*sbTC[x6,x12,x2,x2] + sbTC[x6,x12,x2,x3] + 5*sbTC[x6,x12,x2,x4] -
  2*sbTC[x6,x12,x2,x5] + 2*sbTC[x6,x12,x2,x6] + 2*sbTC[x6,x12,x2,x7] - 2*sbTC[x6,x12,x2,x10] -
  2*sbTC[x6,x12,x2,x11] - 6*sbTC[x6,x12,x2,x12] + 4*sbTC[x6,x12,x2,x13] + 2*sbTC[x6,x12,x2,x14] -
  2*sbTC[x6,x12,x2,x18] - 4*sbTC[x6,x12,x2,x19] + 4*sbTC[x6,x12,x2,x20] + 5*sbTC[x6,x12,x3,x1] -
  3*sbTC[x6,x12,x3,x2] + 4*sbTC[x6,x12,x3,x3] - 4*sbTC[x6,x12,x3,x4] + 2*sbTC[x6,x12,x3,x5] -
  4*sbTC[x6,x12,x3,x6] - 4*sbTC[x6,x12,x3,x7] - 4*sbTC[x6,x12,x3,x8] + 2*sbTC[x6,x12,x3,x11] +
  4*sbTC[x6,x12,x3,x12] + 2*sbTC[x6,x12,x3,x13] + 2*sbTC[x6,x12,x3,x14] - 6*sbTC[x6,x12,x3,x15] -
  2*sbTC[x6,x12,x3,x16] - 2*sbTC[x6,x12,x3,x17] - 2*sbTC[x6,x12,x3,x18] + 4*sbTC[x6,x12,x3,x19] +
  4*sbTC[x6,x12,x3,x20] - 7*sbTC[x6,x12,x4,x1] - 3*sbTC[x6,x12,x4,x2] - 4*sbTC[x6,x12,x4,x3] -
  8*sbTC[x6,x12,x4,x4] - 2*sbTC[x6,x12,x4,x6] - 2*sbTC[x6,x12,x4,x7] - 2*sbTC[x6,x12,x4,x8] +
  2*sbTC[x6,x12,x4,x11] - 4*sbTC[x6,x12,x4,x17] + 4*sbTC[x6,x12,x4,x20] + 2*sbTC[x6,x12,x5,x1] -
  2*sbTC[x6,x12,x5,x2] - 2*sbTC[x6,x12,x5,x4] - 2*sbTC[x6,x12,x5,x6] + 2*sbTC[x6,x12,x5,x8] +
  2*sbTC[x6,x12,x5,x13] - 2*sbTC[x6,x12,x5,x14] - 2*sbTC[x6,x12,x5,x15] + 2*sbTC[x6,x12,x5,x16] +
  2*sbTC[x6,x12,x6,x1] + 2*sbTC[x6,x12,x6,x2] - 4*sbTC[x6,x12,x6,x3] - 2*sbTC[x6,x12,x6,x4] +
  4*sbTC[x6,x12,x6,x6] - 6*sbTC[x6,x12,x6,x7] - 2*sbTC[x6,x12,x6,x8] - 2*sbTC[x6,x12,x6,x10] +
  8*sbTC[x6,x12,x6,x11] + 2*sbTC[x6,x12,x6,x13] + 2*sbTC[x6,x12,x6,x14] - 4*sbTC[x6,x12,x6,x17] -
  2*sbTC[x6,x12,x6,x18] + 2*sbTC[x6,x12,x7,x1] - 10*sbTC[x6,x12,x7,x2] - 4*sbTC[x6,x12,x7,x3] -
  2*sbTC[x6,x12,x7,x4] + 2*sbTC[x6,x12,x7,x5] - 6*sbTC[x6,x12,x7,x6] + 4*sbTC[x6,x12,x7,x7] -
  4*sbTC[x6,x12,x7,x8] + 2*sbTC[x6,x12,x7,x10] + 8*sbTC[x6,x12,x7,x12] - 6*sbTC[x6,x12,x7,x15] -
  2*sbTC[x6,x12,x7,x16] - 2*sbTC[x6,x12,x7,x17] + 4*sbTC[x6,x12,x7,x19] + 4*sbTC[x6,x12,x8,x3] +
  4*sbTC[x6,x12,x8,x4] + 2*sbTC[x6,x12,x8,x6] + 6*sbTC[x6,x12,x8,x7] - 4*sbTC[x6,x12,x8,x11] -
  4*sbTC[x6,x12,x8,x12] - 6*sbTC[x6,x12,x11,x1] - 2*sbTC[x6,x12,x11,x2] - 6*sbTC[x6,x12,x11,x3] -
  6*sbTC[x6,x12,x11,x4] - 4*sbTC[x6,x12,x11,x6] - 4*sbTC[x6,x12,x11,x7] + 4*sbTC[x6,x12,x11,x8] +
  2*sbTC[x6,x12,x11,x13] - 2*sbTC[x6,x12,x11,x14] - 2*sbTC[x6,x12,x11,x15] +
  2*sbTC[x6,x12,x11,x16] + 4*sbTC[x6,x12,x11,x17] - 4*sbTC[x6,x12,x12,x1] - 4*sbTC[x6,x12,x12,x2] -
  2*sbTC[x6,x12,x12,x3] - 6*sbTC[x6,x12,x12,x4] - 2*sbTC[x6,x12,x12,x6] - 2*sbTC[x6,x12,x12,x7] +
  2*sbTC[x6,x12,x12,x8] + 2*sbTC[x6,x12,x12,x17] + 2*sbTC[x6,x12,x14,x3] + 2*sbTC[x6,x12,x14,x10] -
  2*sbTC[x6,x12,x14,x11] + 2*sbTC[x6,x12,x14,x12] - 2*sbTC[x6,x12,x14,x18] - 2*sbTC[x6,x12,x16,x3] -
  2*sbTC[x6,x12,x16,x4] - 4*sbTC[x6,x12,x16,x7] + 2*sbTC[x6,x12,x16,x11] - 2*sbTC[x6,x12,x16,x12] +
  4*sbTC[x6,x12,x16,x19] + 4*sbTC[x6,x12,x17,x2] + 4*sbTC[x6,x12,x17,x3] + 4*sbTC[x6,x12,x17,x6] -
  4*sbTC[x6,x12,x17,x12] + 2*sbTC[x6,x12,x20,x1] + 6*sbTC[x6,x12,x20,x2] + 4*sbTC[x6,x12,x20,x3] +
  8*sbTC[x6,x12,x20,x4] - 2*sbTC[x6,x12,x20,x5] + 2*sbTC[x6,x12,x20,x6] + 2*sbTC[x6,x12,x20,x7] -
  4*sbTC[x6,x12,x20,x11] - 4*sbTC[x6,x12,x20,x13] + 8*sbTC[x6,x12,x20,x15] +
  2*sbTC[x6,x12,x20,x18] - 4*sbTC[x6,x12,x20,x19] - 11*sbTC[x6,x13,x1,x3] + sbTC[x6,x13,x1,x4] -
  3*sbTC[x6,x13,x2,x3] - 3*sbTC[x6,x13,x2,x4] + 2*sbTC[x6,x13,x2,x11] - 2*sbTC[x6,x13,x2,x12] -
  2*sbTC[x6,x13,x2,x15] + 2*sbTC[x6,x13,x2,x16] - 3*sbTC[x6,x13,x3,x1] - 3*sbTC[x6,x13,x3,x2] -
  4*sbTC[x6,x13,x3,x3] + 4*sbTC[x6,x13,x3,x4] - 2*sbTC[x6,x13,x3,x5] + 2*sbTC[x6,x13,x3,x6] -
  2*sbTC[x6,x13,x3,x7] - 2*sbTC[x6,x13,x3,x8] + 2*sbTC[x6,x13,x3,x13] + 4*sbTC[x6,x13,x3,x14] -
  2*sbTC[x6,x13,x3,x18] + sbTC[x6,x13,x4,x1] + sbTC[x6,x13,x4,x2] + 4*sbTC[x6,x13,x4,x3] +
  2*sbTC[x6,x13,x4,x4] - 4*sbTC[x6,x13,x4,x5] + 4*sbTC[x6,x13,x4,x6] + 2*sbTC[x6,x13,x4,x14] -
  2*sbTC[x6,x13,x4,x18] - 14*sbTC[x6,x13,x5,x3] - 8*sbTC[x6,x13,x5,x4] + 12*sbTC[x6,x13,x5,x5] -
  12*sbTC[x6,x13,x5,x6] + 2*sbTC[x6,x13,x5,x7] + 2*sbTC[x6,x13,x5,x8] - 4*sbTC[x6,x13,x5,x9] -
  2*sbTC[x6,x13,x5,x10] + 4*sbTC[x6,x13,x5,x13] - 4*sbTC[x6,x13,x5,x14] - 2*sbTC[x6,x13,x5,x15] +
  2*sbTC[x6,x13,x5,x16] + 2*sbTC[x6,x13,x5,x18] + 2*sbTC[x6,x13,x6,x3] + 4*sbTC[x6,x13,x6,x4] -
  12*sbTC[x6,x13,x6,x5] + 12*sbTC[x6,x13,x6,x6] - 2*sbTC[x6,x13,x6,x7] - 2*sbTC[x6,x13,x6,x8] +
  4*sbTC[x6,x13,x6,x9] + 2*sbTC[x6,x13,x6,x10] + 2*sbTC[x6,x13,x6,x11] - 2*sbTC[x6,x13,x6,x12] -
  4*sbTC[x6,x13,x6,x13] + 4*sbTC[x6,x13,x6,x14] - 2*sbTC[x6,x13,x6,x18] - 2*sbTC[x6,x13,x7,x3] +
  2*sbTC[x6,x13,x7,x5] - 2*sbTC[x6,x13,x7,x6] - 2*sbTC[x6,x13,x7,x11] + 2*sbTC[x6,x13,x7,x12] +
  2*sbTC[x6,x13,x7,x15] - 2*sbTC[x6,x13,x7,x16] + 4*sbTC[x6,x13,x10,x5] - 4*sbTC[x6,x13,x10,x6] -
  2*sbTC[x6,x13,x11,x1] + 2*sbTC[x6,x13,x11,x2] - 2*sbTC[x6,x13,x11,x3] - 2*sbTC[x6,x13,x11,x6] +
  2*sbTC[x6,x13,x11,x8] + 2*sbTC[x6,x13,x11,x13] - 2*sbTC[x6,x13,x11,x14] + 4*sbTC[x6,x13,x13,x3] +
  4*sbTC[x6,x13,x14,x3] - 2*sbTC[x6,x13,x14,x11] + 2*sbTC[x6,x13,x14,x12] + 2*sbTC[x6,x13,x14,x15] -
  2*sbTC[x6,x13,x14,x16] + 2*sbTC[x6,x13,x15,x1] - 2*sbTC[x6,x13,x15,x2] + 4*sbTC[x6,x13,x15,x3] -
  4*sbTC[x6,x13,x15,x5] + 4*sbTC[x6,x13,x15,x9] - 2*sbTC[x6,x13,x15,x13] + 2*sbTC[x6,x13,x15,x14] +
  4*sbTC[x6,x13,x18,x3] + 4*sbTC[x6,x13,x18,x4] - 4*sbTC[x6,x13,x18,x5] + 4*sbTC[x6,x13,x18,x6] -
  9*sbTC[x6,x14,x1,x3] - sbTC[x6,x14,x1,x4] + 2*sbTC[x6,x14,x1,x11] - 2*sbTC[x6,x14,x1,x12] -
  2*sbTC[x6,x14,x1,x15] + 2*sbTC[x6,x14,x1,x16] - 5*sbTC[x6,x14,x2,x3] - sbTC[x6,x14,x2,x4] -
  sbTC[x6,x14,x3,x1] - 5*sbTC[x6,x14,x3,x2] - 2*sbTC[x6,x14,x3,x3] + 2*sbTC[x6,x14,x3,x4] -
  6*sbTC[x6,x14,x3,x5] + 2*sbTC[x6,x14,x3,x6] - 2*sbTC[x6,x14,x3,x7] - 2*sbTC[x6,x14,x3,x12] +
  2*sbTC[x6,x14,x3,x13] + 4*sbTC[x6,x14,x3,x14] + 4*sbTC[x6,x14,x3,x16] - 2*sbTC[x6,x14,x3,x18] -
  sbTC[x6,x14,x4,x1] + 3*sbTC[x6,x14,x4,x2] + 2*sbTC[x6,x14,x4,x3] + 4*sbTC[x6,x14,x4,x4] +
  4*sbTC[x6,x14,x4,x6] - 2*sbTC[x6,x14,x4,x8] + 2*sbTC[x6,x14,x4,x12] + 2*sbTC[x6,x14,x4,x14] -
  4*sbTC[x6,x14,x4,x16] - 2*sbTC[x6,x14,x4,x18] - 14*sbTC[x6,x14,x5,x3] - 8*sbTC[x6,x14,x5,x4] +
  12*sbTC[x6,x14,x5,x5] - 12*sbTC[x6,x14,x5,x6] + 2*sbTC[x6,x14,x5,x7] + 2*sbTC[x6,x14,x5,x8] -
  4*sbTC[x6,x14,x5,x9] - 2*sbTC[x6,x14,x5,x10] + 4*sbTC[x6,x14,x5,x13] - 4*sbTC[x6,x14,x5,x14] -
  2*sbTC[x6,x14,x5,x15] + 2*sbTC[x6,x14,x5,x16] + 2*sbTC[x6,x14,x5,x18] + 2*sbTC[x6,x14,x6,x3] +
  4*sbTC[x6,x14,x6,x4] - 12*sbTC[x6,x14,x6,x5] + 12*sbTC[x6,x14,x6,x6] - 2*sbTC[x6,x14,x6,x7] -
  2*sbTC[x6,x14,x6,x8] + 4*sbTC[x6,x14,x6,x9] + 2*sbTC[x6,x14,x6,x10] + 2*sbTC[x6,x14,x6,x11] -
  2*sbTC[x6,x14,x6,x12] - 4*sbTC[x6,x14,x6,x13] + 4*sbTC[x6,x14,x6,x14] - 2*sbTC[x6,x14,x6,x18] -
  2*sbTC[x6,x14,x7,x3] + 2*sbTC[x6,x14,x7,x5] - 2*sbTC[x6,x14,x7,x6] - 2*sbTC[x6,x14,x7,x11] +
  2*sbTC[x6,x14,x7,x12] + 2*sbTC[x6,x14,x7,x15] - 2*sbTC[x6,x14,x7,x16] + 4*sbTC[x6,x14,x10,x5] -
  4*sbTC[x6,x14,x10,x6] - 2*sbTC[x6,x14,x12,x1] + 2*sbTC[x6,x14,x12,x2] - 2*sbTC[x6,x14,x12,x3] -
  2*sbTC[x6,x14,x12,x6] + 2*sbTC[x6,x14,x12,x8] + 2*sbTC[x6,x14,x12,x13] - 2*sbTC[x6,x14,x12,x14] +
  4*sbTC[x6,x14,x13,x3] - 2*sbTC[x6,x14,x13,x11] + 2*sbTC[x6,x14,x13,x12] + 2*sbTC[x6,x14,x13,x15] -
  2*sbTC[x6,x14,x13,x16] + 4*sbTC[x6,x14,x14,x3] + 2*sbTC[x6,x14,x16,x1] - 2*sbTC[x6,x14,x16,x2] +
  4*sbTC[x6,x14,x16,x3] - 4*sbTC[x6,x14,x16,x5] + 4*sbTC[x6,x14,x16,x9] - 2*sbTC[x6,x14,x16,x13] +
  2*sbTC[x6,x14,x16,x14] + 4*sbTC[x6,x14,x18,x3] + 4*sbTC[x6,x14,x18,x4] - 4*sbTC[x6,x14,x18,x5] +
  4*sbTC[x6,x14,x18,x6] - 12*sbTC[x6,x17,x1,x2] - 12*sbTC[x6,x17,x1,x6] + 12*sbTC[x6,x17,x1,x12] -
  12*sbTC[x6,x17,x2,x1] - 16*sbTC[x6,x17,x2,x2] - 8*sbTC[x6,x17,x2,x3] - 4*sbTC[x6,x17,x2,x4] -
  12*sbTC[x6,x17,x2,x6] + 4*sbTC[x6,x17,x2,x7] + 8*sbTC[x6,x17,x2,x12] - 12*sbTC[x6,x17,x3,x1] -
  8*sbTC[x6,x17,x3,x2] - 12*sbTC[x6,x17,x3,x3] - 4*sbTC[x6,x17,x3,x4] - 4*sbTC[x6,x17,x3,x6] +
  4*sbTC[x6,x17,x3,x7] - 4*sbTC[x6,x17,x4,x2] - 4*sbTC[x6,x17,x4,x3] - 4*sbTC[x6,x17,x4,x6] +
  4*sbTC[x6,x17,x4,x12] - 12*sbTC[x6,x17,x6,x1] - 12*sbTC[x6,x17,x6,x2] - 4*sbTC[x6,x17,x6,x3] -
  4*sbTC[x6,x17,x6,x4] - 8*sbTC[x6,x17,x6,x6] + 4*sbTC[x6,x17,x6,x7] + 4*sbTC[x6,x17,x6,x12] +
  16*sbTC[x6,x17,x7,x2] + 4*sbTC[x6,x17,x7,x3] + 16*sbTC[x6,x17,x7,x6] - 16*sbTC[x6,x17,x7,x12] +
  12*sbTC[x6,x17,x12,x1] + 4*sbTC[x6,x17,x12,x2] + 8*sbTC[x6,x17,x12,x3] + 4*sbTC[x6,x17,x12,x4] -
  4*sbTC[x6,x17,x12,x7] + 4*sbTC[x6,x17,x12,x12] - 8*sbTC[x6,x17,x17,x2] - 8*sbTC[x6,x17,x17,x3] -
  8*sbTC[x6,x17,x17,x6] + 8*sbTC[x6,x17,x17,x12] - 8*sbTC[x6,x18,x1,x4] + 8*sbTC[x6,x18,x1,x5] -
  8*sbTC[x6,x18,x1,x6] - 4*sbTC[x6,x18,x2,x3] - 4*sbTC[x6,x18,x2,x4] + 4*sbTC[x6,x18,x2,x5] -
  4*sbTC[x6,x18,x2,x6] - 8*sbTC[x6,x18,x3,x1] - 4*sbTC[x6,x18,x3,x2] - 16*sbTC[x6,x18,x3,x3] -
  12*sbTC[x6,x18,x3,x4] + 12*sbTC[x6,x18,x3,x5] - 8*sbTC[x6,x18,x3,x6] - 4*sbTC[x6,x18,x3,x14] -
  8*sbTC[x6,x18,x4,x1] - 4*sbTC[x6,x18,x4,x2] - 12*sbTC[x6,x18,x4,x3] - 16*sbTC[x6,x18,x4,x4] +
  16*sbTC[x6,x18,x4,x5] - 12*sbTC[x6,x18,x4,x6] - 4*sbTC[x6,x18,x4,x14] + 8*sbTC[x6,x18,x5,x1] +
  4*sbTC[x6,x18,x5,x2] + 20*sbTC[x6,x18,x5,x3] + 16*sbTC[x6,x18,x5,x4] - 16*sbTC[x6,x18,x5,x5] +
  12*sbTC[x6,x18,x5,x6] + 4*sbTC[x6,x18,x5,x14] - 8*sbTC[x6,x18,x6,x1] - 4*sbTC[x6,x18,x6,x2] -
  8*sbTC[x6,x18,x6,x3] - 12*sbTC[x6,x18,x6,x4] + 12*sbTC[x6,x18,x6,x5] - 8*sbTC[x6,x18,x6,x6] -
  4*sbTC[x6,x18,x6,x14] - 4*sbTC[x6,x18,x14,x3] + 4*sbTC[x6,x18,x14,x4] - 4*sbTC[x6,x18,x14,x5] +
  4*sbTC[x6,x18,x14,x6] - 8*sbTC[x6,x18,x18,x3] - 8*sbTC[x6,x18,x18,x4] + 8*sbTC[x6,x18,x18,x5] -
  8*sbTC[x6,x18,x18,x6] - 4*sbTC[x6,x20,x1,x1] - 22*sbTC[x6,x20,x1,x3] - 8*sbTC[x6,x20,x1,x4] -
  8*sbTC[x6,x20,x1,x7] + 4*sbTC[x6,x20,x1,x10] + 8*sbTC[x6,x20,x1,x11] + 4*sbTC[x6,x20,x1,x12] -
  6*sbTC[x6,x20,x1,x13] + 6*sbTC[x6,x20,x1,x14] + 2*sbTC[x6,x20,x1,x15] - 6*sbTC[x6,x20,x1,x16] -
  2*sbTC[x6,x20,x1,x17] - 2*sbTC[x6,x20,x1,x18] + 12*sbTC[x6,x20,x2,x2] - 6*sbTC[x6,x20,x2,x3] -
  12*sbTC[x6,x20,x2,x4] + 8*sbTC[x6,x20,x2,x5] - 4*sbTC[x6,x20,x2,x7] + 4*sbTC[x6,x20,x2,x10] +
  8*sbTC[x6,x20,x2,x11] + 8*sbTC[x6,x20,x2,x12] - 10*sbTC[x6,x20,x2,x13] + 2*sbTC[x6,x20,x2,x14] +
  2*sbTC[x6,x20,x2,x15] - 14*sbTC[x6,x20,x2,x16] - 2*sbTC[x6,x20,x2,x17] - 2*sbTC[x6,x20,x2,x18] -
  16*sbTC[x6,x20,x3,x1] + 2*sbTC[x6,x20,x3,x2] - 18*sbTC[x6,x20,x3,x3] - 30*sbTC[x6,x20,x3,x4] +
  12*sbTC[x6,x20,x3,x5] - 8*sbTC[x6,x20,x3,x6] - 16*sbTC[x6,x20,x3,x7] + 4*sbTC[x6,x20,x3,x8] +
  8*sbTC[x6,x20,x3,x11] + 14*sbTC[x6,x20,x3,x12] - 6*sbTC[x6,x20,x3,x13] + 4*sbTC[x6,x20,x3,x14] +
  2*sbTC[x6,x20,x3,x15] - 10*sbTC[x6,x20,x3,x16] - 2*sbTC[x6,x20,x3,x17] - 2*sbTC[x6,x20,x3,x18] -
  8*sbTC[x6,x20,x4,x1] - 6*sbTC[x6,x20,x4,x2] - 30*sbTC[x6,x20,x4,x3] - 14*sbTC[x6,x20,x4,x4] +
  4*sbTC[x6,x20,x4,x5] - 8*sbTC[x6,x20,x4,x6] - 12*sbTC[x6,x20,x4,x7] + 4*sbTC[x6,x20,x4,x8] +
  8*sbTC[x6,x20,x4,x11] + 10*sbTC[x6,x20,x4,x12] - 2*sbTC[x6,x20,x4,x13] + 8*sbTC[x6,x20,x4,x14] +
  2*sbTC[x6,x20,x4,x15] - 10*sbTC[x6,x20,x4,x16] - 2*sbTC[x6,x20,x4,x17] - 2*sbTC[x6,x20,x4,x18] +
  8*sbTC[x6,x20,x5,x2] - 4*sbTC[x6,x20,x5,x3] + 4*sbTC[x6,x20,x5,x4] + 8*sbTC[x6,x20,x5,x5] +
  2*sbTC[x6,x20,x5,x6] + 14*sbTC[x6,x20,x5,x7] - 4*sbTC[x6,x20,x5,x8] + 4*sbTC[x6,x20,x5,x10] +
  4*sbTC[x6,x20,x5,x11] - 4*sbTC[x6,x20,x5,x12] - 8*sbTC[x6,x20,x5,x13] - 16*sbTC[x6,x20,x5,x16] -
  8*sbTC[x6,x20,x6,x3] - 8*sbTC[x6,x20,x6,x4] - 12*sbTC[x6,x20,x6,x7] + 4*sbTC[x6,x20,x6,x8] +
  4*sbTC[x6,x20,x6,x10] + 4*sbTC[x6,x20,x6,x11] + 8*sbTC[x6,x20,x6,x12] - 4*sbTC[x6,x20,x6,x13] +
  4*sbTC[x6,x20,x6,x14] - 4*sbTC[x6,x20,x6,x17] - 4*sbTC[x6,x20,x6,x18] - 12*sbTC[x6,x20,x7,x1] -
  16*sbTC[x6,x20,x7,x3] - 12*sbTC[x6,x20,x7,x4] + 16*sbTC[x6,x20,x7,x5] - 16*sbTC[x6,x20,x7,x6] +
  4*sbTC[x6,x20,x7,x8] - 4*sbTC[x6,x20,x7,x10] + 4*sbTC[x6,x20,x7,x11] + 8*sbTC[x6,x20,x7,x12] +
  4*sbTC[x6,x20,x7,x14] - 16*sbTC[x6,x20,x7,x16] - 2*sbTC[x6,x20,x8,x6] + 2*sbTC[x6,x20,x8,x7] -
  4*sbTC[x6,x20,x11,x1] + 8*sbTC[x6,x20,x11,x2] + 12*sbTC[x6,x20,x11,x3] - 2*sbTC[x6,x20,x11,x4] +
  4*sbTC[x6,x20,x11,x5] + 2*sbTC[x6,x20,x11,x7] - 4*sbTC[x6,x20,x11,x8] - 6*sbTC[x6,x20,x11,x13] +
  2*sbTC[x6,x20,x11,x14] + 2*sbTC[x6,x20,x11,x15] - 2*sbTC[x6,x20,x11,x16] +
  2*sbTC[x6,x20,x11,x17] + 4*sbTC[x6,x20,x12,x1] + 14*sbTC[x6,x20,x12,x4] - 4*sbTC[x6,x20,x12,x5] +
  6*sbTC[x6,x20,x12,x7] - 4*sbTC[x6,x20,x12,x8] - 4*sbTC[x6,x20,x12,x12] - 2*sbTC[x6,x20,x12,x13] +
  6*sbTC[x6,x20,x12,x14] + 2*sbTC[x6,x20,x12,x15] - 2*sbTC[x6,x20,x12,x16] +
  2*sbTC[x6,x20,x12,x17] - 2*sbTC[x6,x20,x13,x1] - 6*sbTC[x6,x20,x13,x2] - 12*sbTC[x6,x20,x13,x3] -
  2*sbTC[x6,x20,x13,x4] + 6*sbTC[x6,x20,x13,x5] - 10*sbTC[x6,x20,x13,x6] - 4*sbTC[x6,x20,x13,x10] +
  2*sbTC[x6,x20,x13,x11] - 2*sbTC[x6,x20,x13,x12] + 4*sbTC[x6,x20,x13,x13] -
  2*sbTC[x6,x20,x13,x15] + 2*sbTC[x6,x20,x13,x16] + 4*sbTC[x6,x20,x13,x18] + 2*sbTC[x6,x20,x14,x1] +
  6*sbTC[x6,x20,x14,x2] + 4*sbTC[x6,x20,x14,x3] - 6*sbTC[x6,x20,x14,x4] + 14*sbTC[x6,x20,x14,x5] -
  10*sbTC[x6,x20,x14,x6] + 4*sbTC[x6,x20,x14,x7] - 4*sbTC[x6,x20,x14,x10] + 2*sbTC[x6,x20,x14,x11] +
  2*sbTC[x6,x20,x14,x12] - 4*sbTC[x6,x20,x14,x14] - 2*sbTC[x6,x20,x14,x15] -
  6*sbTC[x6,x20,x14,x16] + 4*sbTC[x6,x20,x14,x18] + 6*sbTC[x6,x20,x15,x1] + 2*sbTC[x6,x20,x15,x2] -
  6*sbTC[x6,x20,x15,x3] + 2*sbTC[x6,x20,x15,x4] - 4*sbTC[x6,x20,x15,x7] - 2*sbTC[x6,x20,x15,x11] +
  2*sbTC[x6,x20,x15,x12] + 2*sbTC[x6,x20,x15,x13] - 2*sbTC[x6,x20,x15,x14] +
  4*sbTC[x6,x20,x15,x19] - 6*sbTC[x6,x20,x16,x1] - 2*sbTC[x6,x20,x16,x2] - 10*sbTC[x6,x20,x16,x3] -
  10*sbTC[x6,x20,x16,x4] - 12*sbTC[x6,x20,x16,x7] - 2*sbTC[x6,x20,x16,x11] +
  2*sbTC[x6,x20,x16,x12] + 2*sbTC[x6,x20,x16,x13] - 2*sbTC[x6,x20,x16,x14] +
  8*sbTC[x6,x20,x16,x16] + 4*sbTC[x6,x20,x16,x19] + 4*sbTC[x6,x20,x17,x2] + 4*sbTC[x6,x20,x17,x3] +
  4*sbTC[x6,x20,x17,x6] - 4*sbTC[x6,x20,x17,x12] - 8*sbTC[x6,x20,x18,x1] + 12*sbTC[x6,x20,x18,x3] +
  4*sbTC[x6,x20,x18,x4] - 12*sbTC[x6,x20,x18,x5] + 4*sbTC[x6,x20,x18,x6] + 8*sbTC[x6,x20,x18,x14] -
  8*sbTC[x6,x20,x19,x2] + 8*sbTC[x6,x20,x19,x3] - 8*sbTC[x6,x20,x19,x5] + 8*sbTC[x6,x20,x19,x16] +
  10*sbTC[x6,x20,x20,x1] - 6*sbTC[x6,x20,x20,x2] + 8*sbTC[x6,x20,x20,x3] + 8*sbTC[x6,x20,x20,x4] -
  10*sbTC[x6,x20,x20,x5] + 14*sbTC[x6,x20,x20,x6] + 2*sbTC[x6,x20,x20,x7] - 8*sbTC[x6,x20,x20,x11] -
  8*sbTC[x6,x20,x20,x12] + 8*sbTC[x6,x20,x20,x13] - 8*sbTC[x6,x20,x20,x14] +
  16*sbTC[x6,x20,x20,x16] - 2*sbTC[x6,x20,x20,x18] - 4*sbTC[x6,x20,x20,x19] - sbTC[x6,x22,x21,x1] -
  sbTC[x6,x22,x21,x2] + sbTC[x6,x22,x21,x3] + sbTC[x6,x22,x21,x4] - sbTC[x6,x22,x21,x17] +
  sbTC[x6,x22,x21,x18] + 2*sbTC[x6,x22,x22,x5] - sbTC[x6,x22,x22,x17] - sbTC[x6,x22,x22,x18] +
  2*sbTC[x6,x22,x23,x7] - sbTC[x6,x22,x23,x17] - sbTC[x6,x22,x23,x18] - sbTC[x6,x23,x21,x1] -
  sbTC[x6,x23,x21,x2] + sbTC[x6,x23,x21,x3] + sbTC[x6,x23,x21,x4] - sbTC[x6,x23,x21,x17] +
  sbTC[x6,x23,x21,x18] + 2*sbTC[x6,x23,x22,x5] - sbTC[x6,x23,x22,x17] - sbTC[x6,x23,x22,x18] +
  2*sbTC[x6,x23,x23,x7] - sbTC[x6,x23,x23,x17] - sbTC[x6,x23,x23,x18] + 2*sbTC[x6,x24,x24,x3] +
  2*sbTC[x6,x24,x24,x4] + 2*sbTC[x6,x24,x24,x6] + 2*sbTC[x6,x24,x24,x18] - 4*sbTC[x6,x24,x24,x19] +
  2*sbTC[x6,x24,x25,x3] + 2*sbTC[x6,x24,x25,x4] + 2*sbTC[x6,x24,x25,x7] + 2*sbTC[x6,x24,x25,x18] -
  4*sbTC[x6,x24,x25,x19] - 2*sbTC[x6,x24,x26,x1] - 2*sbTC[x6,x24,x26,x2] - 6*sbTC[x6,x24,x26,x5] +
  2*sbTC[x6,x24,x26,x6] - 2*sbTC[x6,x24,x26,x7] + 2*sbTC[x6,x24,x26,x18] + 4*sbTC[x6,x24,x26,x19] +
  2*sbTC[x6,x26,x24,x3] + 2*sbTC[x6,x26,x24,x4] + 2*sbTC[x6,x26,x24,x6] + 2*sbTC[x6,x26,x24,x18] -
  4*sbTC[x6,x26,x24,x19] + 2*sbTC[x6,x26,x25,x3] + 2*sbTC[x6,x26,x25,x4] + 2*sbTC[x6,x26,x25,x7] +
  2*sbTC[x6,x26,x25,x18] - 4*sbTC[x6,x26,x25,x19] - 2*sbTC[x6,x26,x26,x1] - 2*sbTC[x6,x26,x26,x2] -
  6*sbTC[x6,x26,x26,x5] + 2*sbTC[x6,x26,x26,x6] - 2*sbTC[x6,x26,x26,x7] + 2*sbTC[x6,x26,x26,x18] +
  4*sbTC[x6,x26,x26,x19] + 20*sbTC[x7,x1,x1,x3] + 12*sbTC[x7,x1,x1,x4] - 16*sbTC[x7,x1,x1,x5] +
  16*sbTC[x7,x1,x1,x6] - 6*sbTC[x7,x1,x1,x7] - 4*sbTC[x7,x1,x1,x12] + 4*sbTC[x7,x1,x1,x16] +
  2*sbTC[x7,x1,x1,x17] + 4*sbTC[x7,x1,x1,x19] + 22*sbTC[x7,x1,x2,x3] + 10*sbTC[x7,x1,x2,x4] -
  16*sbTC[x7,x1,x2,x5] + 16*sbTC[x7,x1,x2,x6] - 6*sbTC[x7,x1,x2,x7] + 2*sbTC[x7,x1,x2,x11] -
  6*sbTC[x7,x1,x2,x12] - 2*sbTC[x7,x1,x2,x15] + 6*sbTC[x7,x1,x2,x16] + 2*sbTC[x7,x1,x2,x17] +
  4*sbTC[x7,x1,x2,x19] + 16*sbTC[x7,x1,x3,x1] + 6*sbTC[x7,x1,x3,x2] + 28*sbTC[x7,x1,x3,x3] +
  20*sbTC[x7,x1,x3,x4] - 8*sbTC[x7,x1,x3,x5] + 14*sbTC[x7,x1,x3,x6] + 14*sbTC[x7,x1,x3,x7] -
  2*sbTC[x7,x1,x3,x8] - sbTC[x7,x1,x3,x11] - sbTC[x7,x1,x3,x12] - 2*sbTC[x7,x1,x3,x13] -
  2*sbTC[x7,x1,x3,x14] - 2*sbTC[x7,x1,x3,x15] + 6*sbTC[x7,x1,x3,x16] + 2*sbTC[x7,x1,x3,x17] +
  2*sbTC[x7,x1,x3,x18] - 4*sbTC[x7,x1,x3,x19] - 8*sbTC[x7,x1,x3,x20] + 16*sbTC[x7,x1,x4,x1] -
  2*sbTC[x7,x1,x4,x2] + 20*sbTC[x7,x1,x4,x3] + 22*sbTC[x7,x1,x4,x4] - 18*sbTC[x7,x1,x4,x5] +
  16*sbTC[x7,x1,x4,x6] + 12*sbTC[x7,x1,x4,x7] - sbTC[x7,x1,x4,x11] - 5*sbTC[x7,x1,x4,x12] -
  2*sbTC[x7,x1,x4,x15] + 14*sbTC[x7,x1,x4,x16] + 2*sbTC[x7,x1,x4,x17] + 2*sbTC[x7,x1,x4,x18] -
  4*sbTC[x7,x1,x4,x19] - 8*sbTC[x7,x1,x4,x20] - 16*sbTC[x7,x1,x5,x1] - 16*sbTC[x7,x1,x5,x2] -
  12*sbTC[x7,x1,x5,x3] - 10*sbTC[x7,x1,x5,x4] - 16*sbTC[x7,x1,x5,x5] - 2*sbTC[x7,x1,x5,x6] -
  10*sbTC[x7,x1,x5,x7] - 2*sbTC[x7,x1,x5,x10] - 2*sbTC[x7,x1,x5,x11] + 2*sbTC[x7,x1,x5,x12] +
  2*sbTC[x7,x1,x5,x13] - 2*sbTC[x7,x1,x5,x14] + 4*sbTC[x7,x1,x5,x15] + 4*sbTC[x7,x1,x5,x16] -
  2*sbTC[x7,x1,x5,x18] + 8*sbTC[x7,x1,x5,x19] + 8*sbTC[x7,x1,x5,x20] + 16*sbTC[x7,x1,x6,x1] +
  16*sbTC[x7,x1,x6,x2] + 14*sbTC[x7,x1,x6,x3] + 16*sbTC[x7,x1,x6,x4] - 4*sbTC[x7,x1,x6,x5] +
  16*sbTC[x7,x1,x6,x6] + 4*sbTC[x7,x1,x6,x7] + 2*sbTC[x7,x1,x6,x10] - 4*sbTC[x7,x1,x6,x11] -
  4*sbTC[x7,x1,x6,x12] - 2*sbTC[x7,x1,x6,x13] + 2*sbTC[x7,x1,x6,x14] + 2*sbTC[x7,x1,x6,x15] -
  2*sbTC[x7,x1,x6,x16] + 4*sbTC[x7,x1,x6,x17] + 2*sbTC[x7,x1,x6,x18] - 8*sbTC[x7,x1,x6,x20] -
  12*sbTC[x7,x1,x7,x2] + 14*sbTC[x7,x1,x7,x3] + 12*sbTC[x7,x1,x7,x4] - 6*sbTC[x7,x1,x7,x5] -
  2*sbTC[x7,x1,x7,x8] - 4*sbTC[x7,x1,x7,x9] + 4*sbTC[x7,x1,x7,x12] + 8*sbTC[x7,x1,x7,x16] -
  2*sbTC[x7,x1,x8,x3] + 2*sbTC[x7,x1,x8,x4] + 2*sbTC[x7,x1,x8,x6] - 2*sbTC[x7,x1,x8,x7] +
  2*sbTC[x7,x1,x8,x11] - 2*sbTC[x7,x1,x8,x12] + 4*sbTC[x7,x1,x9,x5] - 4*sbTC[x7,x1,x9,x7] -
  2*sbTC[x7,x1,x9,x15] + 2*sbTC[x7,x1,x9,x16] - 2*sbTC[x7,x1,x10,x5] + 2*sbTC[x7,x1,x10,x6] +
  4*sbTC[x7,x1,x11,x1] + 2*sbTC[x7,x1,x11,x2] - sbTC[x7,x1,x11,x3] + 3*sbTC[x7,x1,x11,x4] -
  2*sbTC[x7,x1,x11,x5] + 2*sbTC[x7,x1,x11,x8] - 4*sbTC[x7,x1,x11,x11] - 4*sbTC[x7,x1,x11,x12] +
  4*sbTC[x7,x1,x11,x13] - 2*sbTC[x7,x1,x11,x14] - 2*sbTC[x7,x1,x11,x17] + 4*sbTC[x7,x1,x11,x20] -
  4*sbTC[x7,x1,x12,x1] + 2*sbTC[x7,x1,x12,x2] + 3*sbTC[x7,x1,x12,x3] - 7*sbTC[x7,x1,x12,x4] +
  2*sbTC[x7,x1,x12,x5] + 2*sbTC[x7,x1,x12,x6] - 4*sbTC[x7,x1,x12,x11] - 4*sbTC[x7,x1,x12,x12] -
  2*sbTC[x7,x1,x12,x14] - 2*sbTC[x7,x1,x12,x17] + 4*sbTC[x7,x1,x12,x20] - 6*sbTC[x7,x1,x13,x3] +
  2*sbTC[x7,x1,x13,x5] - 2*sbTC[x7,x1,x13,x6] - 2*sbTC[x7,x1,x14,x3] - 4*sbTC[x7,x1,x14,x4] +
  6*sbTC[x7,x1,x14,x5] - 6*sbTC[x7,x1,x14,x6] - 2*sbTC[x7,x1,x14,x11] + 2*sbTC[x7,x1,x14,x12] +
  2*sbTC[x7,x1,x14,x15] - 2*sbTC[x7,x1,x14,x16] - 4*sbTC[x7,x1,x15,x1] - 2*sbTC[x7,x1,x15,x2] +
  14*sbTC[x7,x1,x15,x3] - 2*sbTC[x7,x1,x15,x4] - 6*sbTC[x7,x1,x15,x5] + 2*sbTC[x7,x1,x15,x6] +
  6*sbTC[x7,x1,x15,x7] + 4*sbTC[x7,x1,x15,x9] - 4*sbTC[x7,x1,x15,x13] + 2*sbTC[x7,x1,x15,x14] +
  4*sbTC[x7,x1,x15,x15] + 4*sbTC[x7,x1,x15,x16] - 4*sbTC[x7,x1,x15,x19] - 4*sbTC[x7,x1,x15,x20] +
  4*sbTC[x7,x1,x16,x1] - 2*sbTC[x7,x1,x16,x2] + 6*sbTC[x7,x1,x16,x3] + 6*sbTC[x7,x1,x16,x4] -
  2*sbTC[x7,x1,x16,x5] - 2*sbTC[x7,x1,x16,x6] + 6*sbTC[x7,x1,x16,x7] + 2*sbTC[x7,x1,x16,x14] +
  4*sbTC[x7,x1,x16,x15] + 4*sbTC[x7,x1,x16,x16] - 4*sbTC[x7,x1,x16,x19] - 4*sbTC[x7,x1,x16,x20] -
  8*sbTC[x7,x1,x17,x2] - 8*sbTC[x7,x1,x17,x3] - 8*sbTC[x7,x1,x17,x6] + 8*sbTC[x7,x1,x17,x12] +
  4*sbTC[x7,x1,x18,x3] + 4*sbTC[x7,x1,x18,x4] - 4*sbTC[x7,x1,x18,x5] + 4*sbTC[x7,x1,x18,x6] +
  20*sbTC[x7,x1,x19,x2] - 20*sbTC[x7,x1,x19,x3] + 20*sbTC[x7,x1,x19,x5] - 20*sbTC[x7,x1,x19,x16] -
  2*sbTC[x7,x1,x20,x3] - 10*sbTC[x7,x1,x20,x4] + 4*sbTC[x7,x1,x20,x5] - 4*sbTC[x7,x1,x20,x6] +
  6*sbTC[x7,x1,x20,x11] - 2*sbTC[x7,x1,x20,x12] - 6*sbTC[x7,x1,x20,x15] + 2*sbTC[x7,x1,x20,x16] +
  22*sbTC[x7,x2,x1,x3] + 10*sbTC[x7,x2,x1,x4] - 16*sbTC[x7,x2,x1,x5] + 16*sbTC[x7,x2,x1,x6] -
  6*sbTC[x7,x2,x1,x7] + 2*sbTC[x7,x2,x1,x11] - 6*sbTC[x7,x2,x1,x12] - 2*sbTC[x7,x2,x1,x15] +
  6*sbTC[x7,x2,x1,x16] + 2*sbTC[x7,x2,x1,x17] + 4*sbTC[x7,x2,x1,x19] + 20*sbTC[x7,x2,x2,x3] +
  12*sbTC[x7,x2,x2,x4] - 16*sbTC[x7,x2,x2,x5] + 16*sbTC[x7,x2,x2,x6] - 6*sbTC[x7,x2,x2,x7] -
  4*sbTC[x7,x2,x2,x12] + 4*sbTC[x7,x2,x2,x16] + 2*sbTC[x7,x2,x2,x17] + 4*sbTC[x7,x2,x2,x19] +
  18*sbTC[x7,x2,x3,x1] + 4*sbTC[x7,x2,x3,x2] + 30*sbTC[x7,x2,x3,x3] + 18*sbTC[x7,x2,x3,x4] -
  12*sbTC[x7,x2,x3,x5] + 14*sbTC[x7,x2,x3,x6] + 14*sbTC[x7,x2,x3,x7] - sbTC[x7,x2,x3,x11] -
  3*sbTC[x7,x2,x3,x12] - 2*sbTC[x7,x2,x3,x13] - 2*sbTC[x7,x2,x3,x14] - 2*sbTC[x7,x2,x3,x15] +
  10*sbTC[x7,x2,x3,x16] + 2*sbTC[x7,x2,x3,x17] + 2*sbTC[x7,x2,x3,x18] - 4*sbTC[x7,x2,x3,x19] -
  8*sbTC[x7,x2,x3,x20] + 14*sbTC[x7,x2,x4,x1] + 18*sbTC[x7,x2,x4,x3] + 24*sbTC[x7,x2,x4,x4] -
  14*sbTC[x7,x2,x4,x5] + 16*sbTC[x7,x2,x4,x6] + 12*sbTC[x7,x2,x4,x7] - 2*sbTC[x7,x2,x4,x8] -
  sbTC[x7,x2,x4,x11] - 3*sbTC[x7,x2,x4,x12] - 2*sbTC[x7,x2,x4,x15] + 10*sbTC[x7,x2,x4,x16] +
  2*sbTC[x7,x2,x4,x17] + 2*sbTC[x7,x2,x4,x18] - 4*sbTC[x7,x2,x4,x19] - 8*sbTC[x7,x2,x4,x20] -
  16*sbTC[x7,x2,x5,x1] - 16*sbTC[x7,x2,x5,x2] - 12*sbTC[x7,x2,x5,x3] - 10*sbTC[x7,x2,x5,x4] -
  16*sbTC[x7,x2,x5,x5] - 2*sbTC[x7,x2,x5,x6] - 10*sbTC[x7,x2,x5,x7] - 2*sbTC[x7,x2,x5,x10] -
  2*sbTC[x7,x2,x5,x11] + 2*sbTC[x7,x2,x5,x12] + 2*sbTC[x7,x2,x5,x13] - 2*sbTC[x7,x2,x5,x14] +
  4*sbTC[x7,x2,x5,x15] + 4*sbTC[x7,x2,x5,x16] - 2*sbTC[x7,x2,x5,x18] + 8*sbTC[x7,x2,x5,x19] +
  8*sbTC[x7,x2,x5,x20] + 16*sbTC[x7,x2,x6,x1] + 16*sbTC[x7,x2,x6,x2] + 14*sbTC[x7,x2,x6,x3] +
  16*sbTC[x7,x2,x6,x4] - 4*sbTC[x7,x2,x6,x5] + 16*sbTC[x7,x2,x6,x6] + 4*sbTC[x7,x2,x6,x7] +
  2*sbTC[x7,x2,x6,x10] - 4*sbTC[x7,x2,x6,x11] - 4*sbTC[x7,x2,x6,x12] - 2*sbTC[x7,x2,x6,x13] +
  2*sbTC[x7,x2,x6,x14] + 2*sbTC[x7,x2,x6,x15] - 2*sbTC[x7,x2,x6,x16] + 4*sbTC[x7,x2,x6,x17] +
  2*sbTC[x7,x2,x6,x18] - 8*sbTC[x7,x2,x6,x20] - 12*sbTC[x7,x2,x7,x2] + 14*sbTC[x7,x2,x7,x3] +
  12*sbTC[x7,x2,x7,x4] - 6*sbTC[x7,x2,x7,x5] - 2*sbTC[x7,x2,x7,x8] - 4*sbTC[x7,x2,x7,x9] +
  4*sbTC[x7,x2,x7,x12] + 8*sbTC[x7,x2,x7,x16] - 2*sbTC[x7,x2,x8,x3] + 2*sbTC[x7,x2,x8,x4] +
  2*sbTC[x7,x2,x8,x6] - 2*sbTC[x7,x2,x8,x7] + 2*sbTC[x7,x2,x8,x11] - 2*sbTC[x7,x2,x8,x12] +
  4*sbTC[x7,x2,x9,x5] - 4*sbTC[x7,x2,x9,x7] - 2*sbTC[x7,x2,x9,x15] + 2*sbTC[x7,x2,x9,x16] -
  2*sbTC[x7,x2,x10,x5] + 2*sbTC[x7,x2,x10,x6] + 6*sbTC[x7,x2,x11,x1] + sbTC[x7,x2,x11,x3] +
  3*sbTC[x7,x2,x11,x4] - 2*sbTC[x7,x2,x11,x5] + 2*sbTC[x7,x2,x11,x6] - 4*sbTC[x7,x2,x11,x11] -
  4*sbTC[x7,x2,x11,x12] + 2*sbTC[x7,x2,x11,x13] - 2*sbTC[x7,x2,x11,x17] + 4*sbTC[x7,x2,x11,x20] -
  6*sbTC[x7,x2,x12,x1] + 4*sbTC[x7,x2,x12,x2] + sbTC[x7,x2,x12,x3] - 7*sbTC[x7,x2,x12,x4] +
  2*sbTC[x7,x2,x12,x5] + 2*sbTC[x7,x2,x12,x8] - 4*sbTC[x7,x2,x12,x11] - 4*sbTC[x7,x2,x12,x12] +
  2*sbTC[x7,x2,x12,x13] - 4*sbTC[x7,x2,x12,x14] - 2*sbTC[x7,x2,x12,x17] + 4*sbTC[x7,x2,x12,x20] -
  6*sbTC[x7,x2,x13,x3] + 2*sbTC[x7,x2,x13,x5] - 2*sbTC[x7,x2,x13,x6] - 2*sbTC[x7,x2,x13,x11] +
  2*sbTC[x7,x2,x13,x12] + 2*sbTC[x7,x2,x13,x15] - 2*sbTC[x7,x2,x13,x16] - 2*sbTC[x7,x2,x14,x3] -
  4*sbTC[x7,x2,x14,x4] + 6*sbTC[x7,x2,x14,x5] - 6*sbTC[x7,x2,x14,x6] - 6*sbTC[x7,x2,x15,x1] +
  10*sbTC[x7,x2,x15,x3] - 2*sbTC[x7,x2,x15,x4] - 2*sbTC[x7,x2,x15,x5] + 2*sbTC[x7,x2,x15,x6] +
  6*sbTC[x7,x2,x15,x7] - 2*sbTC[x7,x2,x15,x13] + 4*sbTC[x7,x2,x15,x15] + 4*sbTC[x7,x2,x15,x16] -
  4*sbTC[x7,x2,x15,x19] - 4*sbTC[x7,x2,x15,x20] + 6*sbTC[x7,x2,x16,x1] - 4*sbTC[x7,x2,x16,x2] +
  10*sbTC[x7,x2,x16,x3] + 6*sbTC[x7,x2,x16,x4] - 6*sbTC[x7,x2,x16,x5] - 2*sbTC[x7,x2,x16,x6] +
  6*sbTC[x7,x2,x16,x7] + 4*sbTC[x7,x2,x16,x9] - 2*sbTC[x7,x2,x16,x13] + 4*sbTC[x7,x2,x16,x14] +
  4*sbTC[x7,x2,x16,x15] + 4*sbTC[x7,x2,x16,x16] - 4*sbTC[x7,x2,x16,x19] - 4*sbTC[x7,x2,x16,x20] -
  8*sbTC[x7,x2,x17,x2] - 8*sbTC[x7,x2,x17,x3] - 8*sbTC[x7,x2,x17,x6] + 8*sbTC[x7,x2,x17,x12] +
  4*sbTC[x7,x2,x18,x3] + 4*sbTC[x7,x2,x18,x4] - 4*sbTC[x7,x2,x18,x5] + 4*sbTC[x7,x2,x18,x6] +
  20*sbTC[x7,x2,x19,x2] - 20*sbTC[x7,x2,x19,x3] + 20*sbTC[x7,x2,x19,x5] - 20*sbTC[x7,x2,x19,x16] -
  2*sbTC[x7,x2,x20,x3] - 10*sbTC[x7,x2,x20,x4] + 4*sbTC[x7,x2,x20,x5] - 4*sbTC[x7,x2,x20,x6] +
  6*sbTC[x7,x2,x20,x11] - 2*sbTC[x7,x2,x20,x12] - 6*sbTC[x7,x2,x20,x15] + 2*sbTC[x7,x2,x20,x16] +
  14*sbTC[x7,x3,x1,x1] + 4*sbTC[x7,x3,x1,x2] + 12*sbTC[x7,x3,x1,x3] + 22*sbTC[x7,x3,x1,x4] -
  12*sbTC[x7,x3,x1,x5] + 16*sbTC[x7,x3,x1,x6] + 12*sbTC[x7,x3,x1,x7] - sbTC[x7,x3,x1,x11] -
  5*sbTC[x7,x3,x1,x12] - 2*sbTC[x7,x3,x1,x15] + 6*sbTC[x7,x3,x1,x16] + 2*sbTC[x7,x3,x1,x18] -
  8*sbTC[x7,x3,x1,x20] + 4*sbTC[x7,x3,x2,x1] + 6*sbTC[x7,x3,x2,x2] + 18*sbTC[x7,x3,x2,x3] +
  6*sbTC[x7,x3,x2,x4] - 6*sbTC[x7,x3,x2,x5] + 14*sbTC[x7,x3,x2,x6] + 6*sbTC[x7,x3,x2,x7] -
  sbTC[x7,x3,x2,x11] - 3*sbTC[x7,x3,x2,x12] - 2*sbTC[x7,x3,x2,x13] - 2*sbTC[x7,x3,x2,x14] -
  2*sbTC[x7,x3,x2,x15] + 10*sbTC[x7,x3,x2,x16] + 2*sbTC[x7,x3,x2,x18] - 8*sbTC[x7,x3,x2,x20] +
  22*sbTC[x7,x3,x3,x1] + 14*sbTC[x7,x3,x3,x2] + 24*sbTC[x7,x3,x3,x3] + 24*sbTC[x7,x3,x3,x4] -
  4*sbTC[x7,x3,x3,x5] + 20*sbTC[x7,x3,x3,x6] + 32*sbTC[x7,x3,x3,x7] + 4*sbTC[x7,x3,x3,x8] -
  14*sbTC[x7,x3,x3,x11] - 10*sbTC[x7,x3,x3,x12] + 4*sbTC[x7,x3,x3,x16] - 16*sbTC[x7,x3,x3,x20] +
  22*sbTC[x7,x3,x4,x1] + 14*sbTC[x7,x3,x4,x2] + 24*sbTC[x7,x3,x4,x3] + 24*sbTC[x7,x3,x4,x4] -
  4*sbTC[x7,x3,x4,x5] + 20*sbTC[x7,x3,x4,x6] + 32*sbTC[x7,x3,x4,x7] + 4*sbTC[x7,x3,x4,x8] -
  14*sbTC[x7,x3,x4,x11] - 10*sbTC[x7,x3,x4,x12] + 4*sbTC[x7,x3,x4,x16] - 16*sbTC[x7,x3,x4,x20] -
  12*sbTC[x7,x3,x5,x1] - 6*sbTC[x7,x3,x5,x2] + 8*sbTC[x7,x3,x5,x3] - 12*sbTC[x7,x3,x5,x5] -
  2*sbTC[x7,x3,x5,x6] - 16*sbTC[x7,x3,x5,x7] - 2*sbTC[x7,x3,x5,x8] + 6*sbTC[x7,x3,x5,x11] -
  4*sbTC[x7,x3,x5,x12] - 2*sbTC[x7,x3,x5,x13] + 2*sbTC[x7,x3,x5,x14] + 2*sbTC[x7,x3,x5,x15] +
  10*sbTC[x7,x3,x5,x16] + 2*sbTC[x7,x3,x5,x18] + 8*sbTC[x7,x3,x5,x20] + 16*sbTC[x7,x3,x6,x1] +
  14*sbTC[x7,x3,x6,x2] + 20*sbTC[x7,x3,x6,x3] + 20*sbTC[x7,x3,x6,x4] - 2*sbTC[x7,x3,x6,x5] +
  20*sbTC[x7,x3,x6,x6] + 12*sbTC[x7,x3,x6,x7] + 2*sbTC[x7,x3,x6,x8] - 10*sbTC[x7,x3,x6,x11] -
  8*sbTC[x7,x3,x6,x12] - 4*sbTC[x7,x3,x6,x14] + 2*sbTC[x7,x3,x6,x15] + 2*sbTC[x7,x3,x6,x16] +
  2*sbTC[x7,x3,x6,x18] - 8*sbTC[x7,x3,x6,x20] + 16*sbTC[x7,x3,x7,x1] + 10*sbTC[x7,x3,x7,x2] +
  32*sbTC[x7,x3,x7,x3] + 32*sbTC[x7,x3,x7,x4] - 20*sbTC[x7,x3,x7,x5] + 8*sbTC[x7,x3,x7,x6] +
  6*sbTC[x7,x3,x7,x8] - 10*sbTC[x7,x3,x7,x11] - 4*sbTC[x7,x3,x7,x12] + 10*sbTC[x7,x3,x7,x15] +
  10*sbTC[x7,x3,x7,x16] - 14*sbTC[x7,x3,x8,x3] - 8*sbTC[x7,x3,x8,x4] - 4*sbTC[x7,x3,x8,x6] -
  18*sbTC[x7,x3,x8,x7] + 14*sbTC[x7,x3,x8,x11] + 8*sbTC[x7,x3,x8,x12] - 4*sbTC[x7,x3,x9,x5] +
  8*sbTC[x7,x3,x9,x7] - 6*sbTC[x7,x3,x9,x15] + 2*sbTC[x7,x3,x9,x16] - 2*sbTC[x7,x3,x10,x2] -
  6*sbTC[x7,x3,x10,x5] + 4*sbTC[x7,x3,x10,x6] + 2*sbTC[x7,x3,x10,x14] - 11*sbTC[x7,x3,x11,x1] -
  sbTC[x7,x3,x11,x2] + 4*sbTC[x7,x3,x11,x3] - 14*sbTC[x7,x3,x11,x4] + 6*sbTC[x7,x3,x11,x5] -
  4*sbTC[x7,x3,x11,x6] + 2*sbTC[x7,x3,x11,x7] - 4*sbTC[x7,x3,x11,x8] - 2*sbTC[x7,x3,x11,x12] -
  2*sbTC[x7,x3,x11,x13] - 4*sbTC[x7,x3,x11,x15] + 4*sbTC[x7,x3,x11,x20] - 5*sbTC[x7,x3,x12,x1] -
  9*sbTC[x7,x3,x12,x2] - 8*sbTC[x7,x3,x12,x3] + 2*sbTC[x7,x3,x12,x4] - 4*sbTC[x7,x3,x12,x5] -
  2*sbTC[x7,x3,x12,x6] + 4*sbTC[x7,x3,x12,x7] - 4*sbTC[x7,x3,x12,x8] - 2*sbTC[x7,x3,x12,x11] -
  4*sbTC[x7,x3,x12,x12] + 4*sbTC[x7,x3,x12,x14] + 4*sbTC[x7,x3,x12,x20] + 2*sbTC[x7,x3,x15,x1] -
  2*sbTC[x7,x3,x15,x2] - 2*sbTC[x7,x3,x15,x3] + 2*sbTC[x7,x3,x15,x5] + 2*sbTC[x7,x3,x15,x6] +
  2*sbTC[x7,x3,x15,x7] - 2*sbTC[x7,x3,x15,x11] + 4*sbTC[x7,x3,x15,x15] - 4*sbTC[x7,x3,x15,x20] +
  6*sbTC[x7,x3,x16,x1] + 4*sbTC[x7,x3,x16,x2] + 4*sbTC[x7,x3,x16,x3] + 6*sbTC[x7,x3,x16,x5] +
  2*sbTC[x7,x3,x16,x6] + 6*sbTC[x7,x3,x16,x7] - 2*sbTC[x7,x3,x16,x14] - 4*sbTC[x7,x3,x16,x16] -
  4*sbTC[x7,x3,x16,x20] + 4*sbTC[x7,x3,x17,x2] + 4*sbTC[x7,x3,x17,x3] + 4*sbTC[x7,x3,x17,x6] -
  4*sbTC[x7,x3,x17,x12] + 4*sbTC[x7,x3,x19,x2] - 4*sbTC[x7,x3,x19,x3] + 4*sbTC[x7,x3,x19,x5] -
  4*sbTC[x7,x3,x19,x16] - 6*sbTC[x7,x3,x20,x1] - 8*sbTC[x7,x3,x20,x2] - 22*sbTC[x7,x3,x20,x3] -
  16*sbTC[x7,x3,x20,x4] + 16*sbTC[x7,x3,x20,x5] - 14*sbTC[x7,x3,x20,x6] + 4*sbTC[x7,x3,x20,x11] +
  10*sbTC[x7,x3,x20,x12] + 2*sbTC[x7,x3,x20,x13] - 6*sbTC[x7,x3,x20,x15] - 10*sbTC[x7,x3,x20,x16] -
  2*sbTC[x7,x3,x20,x18] + 14*sbTC[x7,x4,x1,x1] + 4*sbTC[x7,x4,x1,x2] + 12*sbTC[x7,x4,x1,x3] +
  22*sbTC[x7,x4,x1,x4] - 12*sbTC[x7,x4,x1,x5] + 16*sbTC[x7,x4,x1,x6] + 12*sbTC[x7,x4,x1,x7] -
  sbTC[x7,x4,x1,x11] - 5*sbTC[x7,x4,x1,x12] - 2*sbTC[x7,x4,x1,x15] + 6*sbTC[x7,x4,x1,x16] +
  2*sbTC[x7,x4,x1,x18] - 8*sbTC[x7,x4,x1,x20] + 4*sbTC[x7,x4,x2,x1] + 6*sbTC[x7,x4,x2,x2] +
  18*sbTC[x7,x4,x2,x3] + 6*sbTC[x7,x4,x2,x4] - 6*sbTC[x7,x4,x2,x5] + 14*sbTC[x7,x4,x2,x6] +
  6*sbTC[x7,x4,x2,x7] - sbTC[x7,x4,x2,x11] - 3*sbTC[x7,x4,x2,x12] - 2*sbTC[x7,x4,x2,x13] -
  2*sbTC[x7,x4,x2,x14] - 2*sbTC[x7,x4,x2,x15] + 10*sbTC[x7,x4,x2,x16] + 2*sbTC[x7,x4,x2,x18] -
  8*sbTC[x7,x4,x2,x20] + 22*sbTC[x7,x4,x3,x1] + 14*sbTC[x7,x4,x3,x2] + 24*sbTC[x7,x4,x3,x3] +
  24*sbTC[x7,x4,x3,x4] - 4*sbTC[x7,x4,x3,x5] + 20*sbTC[x7,x4,x3,x6] + 32*sbTC[x7,x4,x3,x7] +
  4*sbTC[x7,x4,x3,x8] - 14*sbTC[x7,x4,x3,x11] - 10*sbTC[x7,x4,x3,x12] + 4*sbTC[x7,x4,x3,x16] -
  16*sbTC[x7,x4,x3,x20] + 22*sbTC[x7,x4,x4,x1] + 14*sbTC[x7,x4,x4,x2] + 24*sbTC[x7,x4,x4,x3] +
  24*sbTC[x7,x4,x4,x4] - 4*sbTC[x7,x4,x4,x5] + 20*sbTC[x7,x4,x4,x6] + 32*sbTC[x7,x4,x4,x7] +
  4*sbTC[x7,x4,x4,x8] - 14*sbTC[x7,x4,x4,x11] - 10*sbTC[x7,x4,x4,x12] + 4*sbTC[x7,x4,x4,x16] -
  16*sbTC[x7,x4,x4,x20] - 12*sbTC[x7,x4,x5,x1] - 6*sbTC[x7,x4,x5,x2] + 8*sbTC[x7,x4,x5,x3] -
  12*sbTC[x7,x4,x5,x5] - 2*sbTC[x7,x4,x5,x6] - 16*sbTC[x7,x4,x5,x7] - 2*sbTC[x7,x4,x5,x8] +
  6*sbTC[x7,x4,x5,x11] - 4*sbTC[x7,x4,x5,x12] - 2*sbTC[x7,x4,x5,x13] + 2*sbTC[x7,x4,x5,x14] +
  2*sbTC[x7,x4,x5,x15] + 10*sbTC[x7,x4,x5,x16] + 2*sbTC[x7,x4,x5,x18] + 8*sbTC[x7,x4,x5,x20] +
  16*sbTC[x7,x4,x6,x1] + 14*sbTC[x7,x4,x6,x2] + 20*sbTC[x7,x4,x6,x3] + 20*sbTC[x7,x4,x6,x4] -
  2*sbTC[x7,x4,x6,x5] + 20*sbTC[x7,x4,x6,x6] + 12*sbTC[x7,x4,x6,x7] + 2*sbTC[x7,x4,x6,x8] -
  10*sbTC[x7,x4,x6,x11] - 8*sbTC[x7,x4,x6,x12] - 4*sbTC[x7,x4,x6,x14] + 2*sbTC[x7,x4,x6,x15] +
  2*sbTC[x7,x4,x6,x16] + 2*sbTC[x7,x4,x6,x18] - 8*sbTC[x7,x4,x6,x20] + 16*sbTC[x7,x4,x7,x1] +
  10*sbTC[x7,x4,x7,x2] + 32*sbTC[x7,x4,x7,x3] + 32*sbTC[x7,x4,x7,x4] - 20*sbTC[x7,x4,x7,x5] +
  8*sbTC[x7,x4,x7,x6] + 6*sbTC[x7,x4,x7,x8] - 10*sbTC[x7,x4,x7,x11] - 4*sbTC[x7,x4,x7,x12] +
  10*sbTC[x7,x4,x7,x15] + 10*sbTC[x7,x4,x7,x16] - 14*sbTC[x7,x4,x8,x3] - 8*sbTC[x7,x4,x8,x4] -
  4*sbTC[x7,x4,x8,x6] - 18*sbTC[x7,x4,x8,x7] + 14*sbTC[x7,x4,x8,x11] + 8*sbTC[x7,x4,x8,x12] -
  4*sbTC[x7,x4,x9,x5] + 8*sbTC[x7,x4,x9,x7] - 6*sbTC[x7,x4,x9,x15] + 2*sbTC[x7,x4,x9,x16] -
  2*sbTC[x7,x4,x10,x2] - 6*sbTC[x7,x4,x10,x5] + 4*sbTC[x7,x4,x10,x6] + 2*sbTC[x7,x4,x10,x14] -
  11*sbTC[x7,x4,x11,x1] - sbTC[x7,x4,x11,x2] + 4*sbTC[x7,x4,x11,x3] - 14*sbTC[x7,x4,x11,x4] +
  6*sbTC[x7,x4,x11,x5] - 4*sbTC[x7,x4,x11,x6] + 2*sbTC[x7,x4,x11,x7] - 4*sbTC[x7,x4,x11,x8] -
  2*sbTC[x7,x4,x11,x12] - 2*sbTC[x7,x4,x11,x13] - 4*sbTC[x7,x4,x11,x15] + 4*sbTC[x7,x4,x11,x20] -
  5*sbTC[x7,x4,x12,x1] - 9*sbTC[x7,x4,x12,x2] - 8*sbTC[x7,x4,x12,x3] + 2*sbTC[x7,x4,x12,x4] -
  4*sbTC[x7,x4,x12,x5] - 2*sbTC[x7,x4,x12,x6] + 4*sbTC[x7,x4,x12,x7] - 4*sbTC[x7,x4,x12,x8] -
  2*sbTC[x7,x4,x12,x11] - 4*sbTC[x7,x4,x12,x12] + 4*sbTC[x7,x4,x12,x14] + 4*sbTC[x7,x4,x12,x20] +
  2*sbTC[x7,x4,x15,x1] - 2*sbTC[x7,x4,x15,x2] - 2*sbTC[x7,x4,x15,x3] + 2*sbTC[x7,x4,x15,x5] +
  2*sbTC[x7,x4,x15,x6] + 2*sbTC[x7,x4,x15,x7] - 2*sbTC[x7,x4,x15,x11] + 4*sbTC[x7,x4,x15,x15] -
  4*sbTC[x7,x4,x15,x20] + 6*sbTC[x7,x4,x16,x1] + 4*sbTC[x7,x4,x16,x2] + 4*sbTC[x7,x4,x16,x3] +
  6*sbTC[x7,x4,x16,x5] + 2*sbTC[x7,x4,x16,x6] + 6*sbTC[x7,x4,x16,x7] - 2*sbTC[x7,x4,x16,x14] -
  4*sbTC[x7,x4,x16,x16] - 4*sbTC[x7,x4,x16,x20] + 4*sbTC[x7,x4,x17,x2] + 4*sbTC[x7,x4,x17,x3] +
  4*sbTC[x7,x4,x17,x6] - 4*sbTC[x7,x4,x17,x12] + 4*sbTC[x7,x4,x19,x2] - 4*sbTC[x7,x4,x19,x3] +
  4*sbTC[x7,x4,x19,x5] - 4*sbTC[x7,x4,x19,x16] - 6*sbTC[x7,x4,x20,x1] - 8*sbTC[x7,x4,x20,x2] -
  22*sbTC[x7,x4,x20,x3] - 16*sbTC[x7,x4,x20,x4] + 16*sbTC[x7,x4,x20,x5] - 14*sbTC[x7,x4,x20,x6] +
  4*sbTC[x7,x4,x20,x11] + 10*sbTC[x7,x4,x20,x12] + 2*sbTC[x7,x4,x20,x13] - 6*sbTC[x7,x4,x20,x15] -
  10*sbTC[x7,x4,x20,x16] - 2*sbTC[x7,x4,x20,x18] - 16*sbTC[x7,x5,x1,x1] - 16*sbTC[x7,x5,x1,x2] -
  10*sbTC[x7,x5,x1,x3] - 8*sbTC[x7,x5,x1,x4] - 16*sbTC[x7,x5,x1,x5] - 10*sbTC[x7,x5,x1,x7] -
  2*sbTC[x7,x5,x1,x10] - 2*sbTC[x7,x5,x1,x11] + 2*sbTC[x7,x5,x1,x12] + 2*sbTC[x7,x5,x1,x13] -
  2*sbTC[x7,x5,x1,x14] + 4*sbTC[x7,x5,x1,x15] + 4*sbTC[x7,x5,x1,x16] + 4*sbTC[x7,x5,x1,x19] +
  8*sbTC[x7,x5,x1,x20] - 16*sbTC[x7,x5,x2,x1] - 16*sbTC[x7,x5,x2,x2] - 10*sbTC[x7,x5,x2,x3] -
  8*sbTC[x7,x5,x2,x4] - 16*sbTC[x7,x5,x2,x5] - 10*sbTC[x7,x5,x2,x7] - 2*sbTC[x7,x5,x2,x10] -
  2*sbTC[x7,x5,x2,x11] + 2*sbTC[x7,x5,x2,x12] + 2*sbTC[x7,x5,x2,x13] - 2*sbTC[x7,x5,x2,x14] +
  4*sbTC[x7,x5,x2,x15] + 4*sbTC[x7,x5,x2,x16] + 4*sbTC[x7,x5,x2,x19] + 8*sbTC[x7,x5,x2,x20] -
  4*sbTC[x7,x5,x3,x1] - 14*sbTC[x7,x5,x3,x2] + 8*sbTC[x7,x5,x3,x3] + 4*sbTC[x7,x5,x3,x4] -
  16*sbTC[x7,x5,x3,x5] - 12*sbTC[x7,x5,x3,x6] - 16*sbTC[x7,x5,x3,x7] - 2*sbTC[x7,x5,x3,x8] +
  10*sbTC[x7,x5,x3,x11] + 8*sbTC[x7,x5,x3,x12] + 2*sbTC[x7,x5,x3,x15] + 10*sbTC[x7,x5,x3,x16] +
  4*sbTC[x7,x5,x3,x18] - 4*sbTC[x7,x5,x3,x19] + 8*sbTC[x7,x5,x3,x20] - 4*sbTC[x7,x5,x4,x1] -
  14*sbTC[x7,x5,x4,x2] + 4*sbTC[x7,x5,x4,x3] + 8*sbTC[x7,x5,x4,x4] - 20*sbTC[x7,x5,x4,x5] -
  8*sbTC[x7,x5,x4,x6] - 16*sbTC[x7,x5,x4,x7] - 2*sbTC[x7,x5,x4,x8] + 10*sbTC[x7,x5,x4,x11] +
  8*sbTC[x7,x5,x4,x12] + 2*sbTC[x7,x5,x4,x15] + 10*sbTC[x7,x5,x4,x16] + 4*sbTC[x7,x5,x4,x18] -
  4*sbTC[x7,x5,x4,x19] + 8*sbTC[x7,x5,x4,x20] - 16*sbTC[x7,x5,x5,x1] - 16*sbTC[x7,x5,x5,x2] -
  24*sbTC[x7,x5,x5,x3] - 24*sbTC[x7,x5,x5,x4] - 2*sbTC[x7,x5,x5,x6] + 6*sbTC[x7,x5,x5,x7] -
  4*sbTC[x7,x5,x5,x15] - 4*sbTC[x7,x5,x5,x16] - 4*sbTC[x7,x5,x5,x18] + 8*sbTC[x7,x5,x5,x19] -
  12*sbTC[x7,x5,x6,x3] - 8*sbTC[x7,x5,x6,x4] - 16*sbTC[x7,x5,x6,x7] - 4*sbTC[x7,x5,x6,x10] +
  8*sbTC[x7,x5,x6,x11] + 8*sbTC[x7,x5,x6,x12] + 4*sbTC[x7,x5,x6,x13] - 4*sbTC[x7,x5,x6,x14] +
  4*sbTC[x7,x5,x6,x18] - 8*sbTC[x7,x5,x7,x1] - 12*sbTC[x7,x5,x7,x2] - 16*sbTC[x7,x5,x7,x3] -
  16*sbTC[x7,x5,x7,x4] + 8*sbTC[x7,x5,x7,x5] - 16*sbTC[x7,x5,x7,x6] - 4*sbTC[x7,x5,x7,x8] +
  8*sbTC[x7,x5,x7,x9] + 12*sbTC[x7,x5,x7,x11] + 8*sbTC[x7,x5,x7,x12] - 12*sbTC[x7,x5,x7,x15] -
  4*sbTC[x7,x5,x7,x16] + 8*sbTC[x7,x5,x8,x3] + 8*sbTC[x7,x5,x8,x4] + 2*sbTC[x7,x5,x8,x6] +
  14*sbTC[x7,x5,x8,x7] - 8*sbTC[x7,x5,x8,x11] - 8*sbTC[x7,x5,x8,x12] - 8*sbTC[x7,x5,x9,x7] +
  8*sbTC[x7,x5,x9,x16] - 4*sbTC[x7,x5,x10,x2] + 8*sbTC[x7,x5,x10,x5] - 12*sbTC[x7,x5,x10,x6] +
  4*sbTC[x7,x5,x10,x14] + 2*sbTC[x7,x5,x11,x1] - 2*sbTC[x7,x5,x11,x2] - 2*sbTC[x7,x5,x11,x4] -
  2*sbTC[x7,x5,x11,x6] + 2*sbTC[x7,x5,x11,x8] + 2*sbTC[x7,x5,x11,x13] - 2*sbTC[x7,x5,x11,x14] -
  2*sbTC[x7,x5,x11,x15] + 2*sbTC[x7,x5,x11,x16] + 2*sbTC[x7,x5,x12,x1] - 2*sbTC[x7,x5,x12,x2] -
  2*sbTC[x7,x5,x12,x4] - 2*sbTC[x7,x5,x12,x6] + 2*sbTC[x7,x5,x12,x8] + 2*sbTC[x7,x5,x12,x13] -
  2*sbTC[x7,x5,x12,x14] - 2*sbTC[x7,x5,x12,x15] + 2*sbTC[x7,x5,x12,x16] - 4*sbTC[x7,x5,x13,x3] +
  2*sbTC[x7,x5,x13,x5] - 2*sbTC[x7,x5,x13,x6] + 2*sbTC[x7,x5,x13,x10] - 2*sbTC[x7,x5,x13,x11] +
  2*sbTC[x7,x5,x13,x12] - 2*sbTC[x7,x5,x13,x18] - 4*sbTC[x7,x5,x14,x4] + 6*sbTC[x7,x5,x14,x5] -
  6*sbTC[x7,x5,x14,x6] + 2*sbTC[x7,x5,x14,x10] - 2*sbTC[x7,x5,x14,x11] + 2*sbTC[x7,x5,x14,x12] -
  2*sbTC[x7,x5,x14,x18] + 4*sbTC[x7,x5,x15,x1] + 4*sbTC[x7,x5,x15,x2] + 10*sbTC[x7,x5,x15,x3] +
  2*sbTC[x7,x5,x15,x4] + 4*sbTC[x7,x5,x15,x5] - 4*sbTC[x7,x5,x15,x9] + 2*sbTC[x7,x5,x15,x11] -
  2*sbTC[x7,x5,x15,x12] + 4*sbTC[x7,x5,x16,x1] + 4*sbTC[x7,x5,x16,x2] + 10*sbTC[x7,x5,x16,x3] +
  2*sbTC[x7,x5,x16,x4] + 4*sbTC[x7,x5,x16,x5] - 4*sbTC[x7,x5,x16,x9] + 2*sbTC[x7,x5,x16,x11] -
  2*sbTC[x7,x5,x16,x12] + 4*sbTC[x7,x5,x18,x3] + 4*sbTC[x7,x5,x18,x4] - 4*sbTC[x7,x5,x18,x5] +
  4*sbTC[x7,x5,x18,x6] + 8*sbTC[x7,x5,x19,x2] - 8*sbTC[x7,x5,x19,x3] + 8*sbTC[x7,x5,x19,x5] -
  8*sbTC[x7,x5,x19,x16] + 6*sbTC[x7,x5,x20,x1] + 10*sbTC[x7,x5,x20,x2] + 16*sbTC[x7,x5,x20,x3] +
  20*sbTC[x7,x5,x20,x4] - 18*sbTC[x7,x5,x20,x5] + 18*sbTC[x7,x5,x20,x6] + 2*sbTC[x7,x5,x20,x7] -
  12*sbTC[x7,x5,x20,x11] - 8*sbTC[x7,x5,x20,x12] - 4*sbTC[x7,x5,x20,x13] + 16*sbTC[x7,x5,x20,x15] +
  8*sbTC[x7,x5,x20,x16] + 2*sbTC[x7,x5,x20,x18] - 4*sbTC[x7,x5,x20,x19] + 16*sbTC[x7,x6,x1,x1] +
  16*sbTC[x7,x6,x1,x2] + 14*sbTC[x7,x6,x1,x3] + 16*sbTC[x7,x6,x1,x4] + 16*sbTC[x7,x6,x1,x6] +
  4*sbTC[x7,x6,x1,x7] + 2*sbTC[x7,x6,x1,x10] - 4*sbTC[x7,x6,x1,x11] - 4*sbTC[x7,x6,x1,x12] -
  2*sbTC[x7,x6,x1,x13] + 2*sbTC[x7,x6,x1,x14] + 2*sbTC[x7,x6,x1,x15] - 2*sbTC[x7,x6,x1,x16] +
  2*sbTC[x7,x6,x1,x17] - 8*sbTC[x7,x6,x1,x20] + 16*sbTC[x7,x6,x2,x1] + 16*sbTC[x7,x6,x2,x2] +
  14*sbTC[x7,x6,x2,x3] + 16*sbTC[x7,x6,x2,x4] + 16*sbTC[x7,x6,x2,x6] + 4*sbTC[x7,x6,x2,x7] +
  2*sbTC[x7,x6,x2,x10] - 4*sbTC[x7,x6,x2,x11] - 4*sbTC[x7,x6,x2,x12] - 2*sbTC[x7,x6,x2,x13] +
  2*sbTC[x7,x6,x2,x14] + 2*sbTC[x7,x6,x2,x15] - 2*sbTC[x7,x6,x2,x16] + 2*sbTC[x7,x6,x2,x17] -
  8*sbTC[x7,x6,x2,x20] + 16*sbTC[x7,x6,x3,x1] + 14*sbTC[x7,x6,x3,x2] + 20*sbTC[x7,x6,x3,x3] +
  20*sbTC[x7,x6,x3,x4] - 6*sbTC[x7,x6,x3,x5] + 20*sbTC[x7,x6,x3,x6] + 12*sbTC[x7,x6,x3,x7] +
  2*sbTC[x7,x6,x3,x8] - 10*sbTC[x7,x6,x3,x11] - 8*sbTC[x7,x6,x3,x12] - 4*sbTC[x7,x6,x3,x14] +
  2*sbTC[x7,x6,x3,x15] + 2*sbTC[x7,x6,x3,x16] + 2*sbTC[x7,x6,x3,x17] + 4*sbTC[x7,x6,x3,x18] -
  8*sbTC[x7,x6,x3,x20] + 16*sbTC[x7,x6,x4,x1] + 14*sbTC[x7,x6,x4,x2] + 20*sbTC[x7,x6,x4,x3] +
  20*sbTC[x7,x6,x4,x4] - 6*sbTC[x7,x6,x4,x5] + 20*sbTC[x7,x6,x4,x6] + 12*sbTC[x7,x6,x4,x7] +
  2*sbTC[x7,x6,x4,x8] - 10*sbTC[x7,x6,x4,x11] - 8*sbTC[x7,x6,x4,x12] - 4*sbTC[x7,x6,x4,x14] +
  2*sbTC[x7,x6,x4,x15] + 2*sbTC[x7,x6,x4,x16] + 2*sbTC[x7,x6,x4,x17] + 4*sbTC[x7,x6,x4,x18] -
  8*sbTC[x7,x6,x4,x20] + 4*sbTC[x7,x6,x5,x3] - 8*sbTC[x7,x6,x5,x7] + 4*sbTC[x7,x6,x5,x10] -
  4*sbTC[x7,x6,x5,x13] + 4*sbTC[x7,x6,x5,x14] + 4*sbTC[x7,x6,x5,x15] + 4*sbTC[x7,x6,x5,x16] -
  4*sbTC[x7,x6,x5,x18] + 16*sbTC[x7,x6,x6,x1] + 16*sbTC[x7,x6,x6,x2] + 20*sbTC[x7,x6,x6,x3] +
  20*sbTC[x7,x6,x6,x4] - 4*sbTC[x7,x6,x6,x5] + 4*sbTC[x7,x6,x6,x11] - 8*sbTC[x7,x6,x6,x12] +
  4*sbTC[x7,x6,x6,x17] + 4*sbTC[x7,x6,x6,x18] + 8*sbTC[x7,x6,x7,x1] + 12*sbTC[x7,x6,x7,x3] +
  12*sbTC[x7,x6,x7,x4] - 8*sbTC[x7,x6,x7,x5] + 4*sbTC[x7,x6,x7,x6] + 4*sbTC[x7,x6,x7,x8] -
  8*sbTC[x7,x6,x7,x9] - 12*sbTC[x7,x6,x7,x11] + 4*sbTC[x7,x6,x7,x12] + 12*sbTC[x7,x6,x7,x15] +
  4*sbTC[x7,x6,x7,x16] - 4*sbTC[x7,x6,x8,x4] - 4*sbTC[x7,x6,x8,x7] + 4*sbTC[x7,x6,x8,x12] +
  4*sbTC[x7,x6,x9,x5] + 4*sbTC[x7,x6,x9,x7] - 4*sbTC[x7,x6,x9,x15] - 4*sbTC[x7,x6,x9,x16] +
  4*sbTC[x7,x6,x10,x2] - 12*sbTC[x7,x6,x10,x5] + 16*sbTC[x7,x6,x10,x6] - 4*sbTC[x7,x6,x10,x14] -
  4*sbTC[x7,x6,x11,x1] - 4*sbTC[x7,x6,x11,x2] - 8*sbTC[x7,x6,x11,x3] - 2*sbTC[x7,x6,x11,x4] +
  2*sbTC[x7,x6,x11,x6] - 2*sbTC[x7,x6,x11,x8] - 2*sbTC[x7,x6,x11,x15] + 2*sbTC[x7,x6,x11,x16] -
  4*sbTC[x7,x6,x12,x1] - 4*sbTC[x7,x6,x12,x2] - 8*sbTC[x7,x6,x12,x3] - 2*sbTC[x7,x6,x12,x4] +
  2*sbTC[x7,x6,x12,x6] - 2*sbTC[x7,x6,x12,x8] - 2*sbTC[x7,x6,x12,x15] + 2*sbTC[x7,x6,x12,x16] -
  8*sbTC[x7,x6,x13,x3] + 2*sbTC[x7,x6,x13,x5] - 2*sbTC[x7,x6,x13,x6] - 2*sbTC[x7,x6,x13,x10] +
  2*sbTC[x7,x6,x13,x15] - 2*sbTC[x7,x6,x13,x16] + 2*sbTC[x7,x6,x13,x18] - 4*sbTC[x7,x6,x14,x3] -
  4*sbTC[x7,x6,x14,x4] + 6*sbTC[x7,x6,x14,x5] - 6*sbTC[x7,x6,x14,x6] - 2*sbTC[x7,x6,x14,x10] +
  2*sbTC[x7,x6,x14,x15] - 2*sbTC[x7,x6,x14,x16] + 2*sbTC[x7,x6,x14,x18] - 2*sbTC[x7,x6,x15,x1] +
  2*sbTC[x7,x6,x15,x2] + 2*sbTC[x7,x6,x15,x3] + 2*sbTC[x7,x6,x15,x4] - 4*sbTC[x7,x6,x15,x5] +
  4*sbTC[x7,x6,x15,x9] + 2*sbTC[x7,x6,x15,x11] - 2*sbTC[x7,x6,x15,x12] - 2*sbTC[x7,x6,x15,x13] +
  2*sbTC[x7,x6,x15,x14] - 2*sbTC[x7,x6,x16,x1] + 2*sbTC[x7,x6,x16,x2] + 2*sbTC[x7,x6,x16,x3] +
  2*sbTC[x7,x6,x16,x4] - 4*sbTC[x7,x6,x16,x5] + 4*sbTC[x7,x6,x16,x9] + 2*sbTC[x7,x6,x16,x11] -
  2*sbTC[x7,x6,x16,x12] - 2*sbTC[x7,x6,x16,x13] + 2*sbTC[x7,x6,x16,x14] + 4*sbTC[x7,x6,x17,x2] +
  4*sbTC[x7,x6,x17,x3] + 4*sbTC[x7,x6,x17,x6] - 4*sbTC[x7,x6,x17,x12] + 4*sbTC[x7,x6,x18,x3] +
  4*sbTC[x7,x6,x18,x4] - 4*sbTC[x7,x6,x18,x5] + 4*sbTC[x7,x6,x18,x6] - 6*sbTC[x7,x6,x20,x1] -
  10*sbTC[x7,x6,x20,x2] - 10*sbTC[x7,x6,x20,x3] - 14*sbTC[x7,x6,x20,x4] + 12*sbTC[x7,x6,x20,x5] -
  12*sbTC[x7,x6,x20,x6] + 4*sbTC[x7,x6,x20,x7] + 8*sbTC[x7,x6,x20,x11] + 4*sbTC[x7,x6,x20,x12] +
  4*sbTC[x7,x6,x20,x13] - 12*sbTC[x7,x6,x20,x15] - 4*sbTC[x7,x6,x20,x16] - 2*sbTC[x7,x6,x20,x17] -
  2*sbTC[x7,x6,x20,x18] - 2*sbTC[x7,x7,x1,x3] + 16*sbTC[x7,x7,x1,x4] - 12*sbTC[x7,x7,x1,x5] +
  12*sbTC[x7,x7,x1,x6] + 2*sbTC[x7,x7,x2,x3] - 12*sbTC[x7,x7,x2,x7] + 4*sbTC[x7,x7,x2,x12] +
  8*sbTC[x7,x7,x2,x16] + 16*sbTC[x7,x7,x3,x1] + 10*sbTC[x7,x7,x3,x2] + 32*sbTC[x7,x7,x3,x3] +
  32*sbTC[x7,x7,x3,x4] - 20*sbTC[x7,x7,x3,x5] + 8*sbTC[x7,x7,x3,x6] + 6*sbTC[x7,x7,x3,x8] -
  10*sbTC[x7,x7,x3,x11] - 4*sbTC[x7,x7,x3,x12] + 10*sbTC[x7,x7,x3,x15] + 10*sbTC[x7,x7,x3,x16] +
  16*sbTC[x7,x7,x4,x1] + 10*sbTC[x7,x7,x4,x2] + 32*sbTC[x7,x7,x4,x3] + 32*sbTC[x7,x7,x4,x4] -
  20*sbTC[x7,x7,x4,x5] + 8*sbTC[x7,x7,x4,x6] + 6*sbTC[x7,x7,x4,x8] - 10*sbTC[x7,x7,x4,x11] -
  4*sbTC[x7,x7,x4,x12] + 10*sbTC[x7,x7,x4,x15] + 10*sbTC[x7,x7,x4,x16] - 12*sbTC[x7,x7,x5,x1] -
  12*sbTC[x7,x7,x5,x4] + 16*sbTC[x7,x7,x5,x5] - 4*sbTC[x7,x7,x5,x6] - 8*sbTC[x7,x7,x5,x7] -
  4*sbTC[x7,x7,x5,x8] + 8*sbTC[x7,x7,x5,x9] + 12*sbTC[x7,x7,x5,x11] - 8*sbTC[x7,x7,x5,x12] -
  4*sbTC[x7,x7,x5,x13] + 8*sbTC[x7,x7,x5,x14] - 12*sbTC[x7,x7,x5,x15] - 4*sbTC[x7,x7,x5,x16] +
  12*sbTC[x7,x7,x6,x1] + 8*sbTC[x7,x7,x6,x3] + 8*sbTC[x7,x7,x6,x4] + 4*sbTC[x7,x7,x6,x5] +
  8*sbTC[x7,x7,x6,x6] - 4*sbTC[x7,x7,x6,x7] + 4*sbTC[x7,x7,x6,x8] - 8*sbTC[x7,x7,x6,x9] -
  12*sbTC[x7,x7,x6,x11] + 4*sbTC[x7,x7,x6,x12] + 4*sbTC[x7,x7,x6,x13] - 8*sbTC[x7,x7,x6,x14] +
  8*sbTC[x7,x7,x6,x16] - 12*sbTC[x7,x7,x7,x2] - 24*sbTC[x7,x7,x7,x5] - 12*sbTC[x7,x7,x7,x6] +
  8*sbTC[x7,x7,x7,x8] + 16*sbTC[x7,x7,x7,x9] + 4*sbTC[x7,x7,x7,x11] - 4*sbTC[x7,x7,x7,x15] +
  12*sbTC[x7,x7,x7,x16] - 12*sbTC[x7,x7,x8,x3] - 12*sbTC[x7,x7,x8,x4] - 8*sbTC[x7,x7,x8,x6] -
  16*sbTC[x7,x7,x8,x7] + 12*sbTC[x7,x7,x8,x11] + 12*sbTC[x7,x7,x8,x12] - 16*sbTC[x7,x7,x9,x5] +
  16*sbTC[x7,x7,x9,x7] - 4*sbTC[x7,x7,x10,x5] + 4*sbTC[x7,x7,x10,x6] - 12*sbTC[x7,x7,x11,x1] +
  8*sbTC[x7,x7,x11,x3] - 18*sbTC[x7,x7,x11,x4] + 12*sbTC[x7,x7,x11,x5] - 6*sbTC[x7,x7,x11,x6] +
  8*sbTC[x7,x7,x11,x7] - 6*sbTC[x7,x7,x11,x8] + 4*sbTC[x7,x7,x11,x11] - 4*sbTC[x7,x7,x11,x13] -
  6*sbTC[x7,x7,x11,x15] - 2*sbTC[x7,x7,x11,x16] - 16*sbTC[x7,x7,x12,x2] - 16*sbTC[x7,x7,x12,x3] +
  14*sbTC[x7,x7,x12,x4] - 8*sbTC[x7,x7,x12,x5] - 2*sbTC[x7,x7,x12,x6] + 12*sbTC[x7,x7,x12,x7] -
  6*sbTC[x7,x7,x12,x8] - 4*sbTC[x7,x7,x12,x12] + 8*sbTC[x7,x7,x12,x14] + 2*sbTC[x7,x7,x12,x15] -
  2*sbTC[x7,x7,x12,x16] + 12*sbTC[x7,x7,x15,x1] - 10*sbTC[x7,x7,x15,x3] + 10*sbTC[x7,x7,x15,x4] +
  12*sbTC[x7,x7,x15,x5] - 8*sbTC[x7,x7,x15,x7] - 12*sbTC[x7,x7,x15,x9] - 6*sbTC[x7,x7,x15,x11] +
  2*sbTC[x7,x7,x15,x12] + 4*sbTC[x7,x7,x15,x13] + 8*sbTC[x7,x7,x15,x15] + 16*sbTC[x7,x7,x16,x2] +
  10*sbTC[x7,x7,x16,x3] - 6*sbTC[x7,x7,x16,x4] + 20*sbTC[x7,x7,x16,x5] + 8*sbTC[x7,x7,x16,x6] -
  12*sbTC[x7,x7,x16,x9] - 2*sbTC[x7,x7,x16,x11] + 2*sbTC[x7,x7,x16,x12] - 8*sbTC[x7,x7,x16,x14] -
  8*sbTC[x7,x7,x16,x16] + 20*sbTC[x7,x7,x17,x2] + 20*sbTC[x7,x7,x17,x3] + 20*sbTC[x7,x7,x17,x6] -
  20*sbTC[x7,x7,x17,x12] - 8*sbTC[x7,x7,x19,x2] + 8*sbTC[x7,x7,x19,x3] - 8*sbTC[x7,x7,x19,x5] +
  8*sbTC[x7,x7,x19,x16] - 8*sbTC[x7,x7,x20,x3] + 8*sbTC[x7,x7,x20,x4] - 8*sbTC[x7,x7,x20,x11] +
  8*sbTC[x7,x7,x20,x12] + 8*sbTC[x7,x7,x20,x15] - 8*sbTC[x7,x7,x20,x16] - 4*sbTC[x7,x8,x1,x3] -
  2*sbTC[x7,x8,x1,x7] + 2*sbTC[x7,x8,x1,x11] - 2*sbTC[x7,x8,x1,x12] - 2*sbTC[x7,x8,x1,x18] +
  4*sbTC[x7,x8,x1,x19] - 4*sbTC[x7,x8,x2,x3] - 2*sbTC[x7,x8,x2,x7] + 2*sbTC[x7,x8,x2,x11] -
  2*sbTC[x7,x8,x2,x12] - 2*sbTC[x7,x8,x2,x18] + 4*sbTC[x7,x8,x2,x19] - 16*sbTC[x7,x8,x3,x1] -
  14*sbTC[x7,x8,x3,x3] - 18*sbTC[x7,x8,x3,x4] + 10*sbTC[x7,x8,x3,x5] - 4*sbTC[x7,x8,x3,x6] -
  12*sbTC[x7,x8,x3,x7] - 2*sbTC[x7,x8,x3,x8] + 10*sbTC[x7,x8,x3,x11] + 4*sbTC[x7,x8,x3,x12] -
  4*sbTC[x7,x8,x3,x13] + 4*sbTC[x7,x8,x3,x17] - 2*sbTC[x7,x8,x3,x18] - 4*sbTC[x7,x8,x3,x19] +
  4*sbTC[x7,x8,x4,x1] - 4*sbTC[x7,x8,x4,x2] - 18*sbTC[x7,x8,x4,x3] + 2*sbTC[x7,x8,x4,x4] +
  2*sbTC[x7,x8,x4,x5] - 4*sbTC[x7,x8,x4,x6] - 12*sbTC[x7,x8,x4,x7] - 2*sbTC[x7,x8,x4,x8] +
  10*sbTC[x7,x8,x4,x11] + 4*sbTC[x7,x8,x4,x12] + 4*sbTC[x7,x8,x4,x14] + 4*sbTC[x7,x8,x4,x17] -
  2*sbTC[x7,x8,x4,x18] - 4*sbTC[x7,x8,x4,x19] - 2*sbTC[x7,x8,x5,x6] + 6*sbTC[x7,x8,x5,x7] -
  4*sbTC[x7,x8,x5,x10] - 4*sbTC[x7,x8,x5,x11] + 4*sbTC[x7,x8,x5,x12] + 4*sbTC[x7,x8,x5,x13] -
  4*sbTC[x7,x8,x5,x14] - 4*sbTC[x7,x8,x6,x3] - 4*sbTC[x7,x8,x6,x4] + 4*sbTC[x7,x8,x6,x10] -
  8*sbTC[x7,x8,x6,x11] + 4*sbTC[x7,x8,x6,x12] - 4*sbTC[x7,x8,x6,x13] + 4*sbTC[x7,x8,x6,x14] +
  4*sbTC[x7,x8,x6,x17] - 4*sbTC[x7,x8,x6,x18] - 12*sbTC[x7,x8,x7,x1] - 4*sbTC[x7,x8,x7,x2] -
  12*sbTC[x7,x8,x7,x3] - 12*sbTC[x7,x8,x7,x4] + 12*sbTC[x7,x8,x7,x5] - 8*sbTC[x7,x8,x7,x6] -
  8*sbTC[x7,x8,x7,x7] - 4*sbTC[x7,x8,x7,x8] - 4*sbTC[x7,x8,x7,x10] + 12*sbTC[x7,x8,x7,x11] +
  4*sbTC[x7,x8,x7,x12] + 4*sbTC[x7,x8,x7,x17] - 8*sbTC[x7,x8,x7,x19] + 4*sbTC[x7,x8,x8,x3] +
  8*sbTC[x7,x8,x8,x4] + 2*sbTC[x7,x8,x8,x6] + 10*sbTC[x7,x8,x8,x7] - 4*sbTC[x7,x8,x8,x11] -
  8*sbTC[x7,x8,x8,x12] + 18*sbTC[x7,x8,x11,x1] + 2*sbTC[x7,x8,x11,x2] + 4*sbTC[x7,x8,x11,x3] +
  14*sbTC[x7,x8,x11,x4] - 4*sbTC[x7,x8,x11,x5] + 2*sbTC[x7,x8,x11,x6] + 2*sbTC[x7,x8,x11,x8] +
  4*sbTC[x7,x8,x11,x13] - 4*sbTC[x7,x8,x11,x17] - 2*sbTC[x7,x8,x12,x1] + 6*sbTC[x7,x8,x12,x2] +
  8*sbTC[x7,x8,x12,x3] - 6*sbTC[x7,x8,x12,x4] + 4*sbTC[x7,x8,x12,x5] + 2*sbTC[x7,x8,x12,x6] +
  2*sbTC[x7,x8,x12,x8] - 4*sbTC[x7,x8,x12,x14] - 4*sbTC[x7,x8,x12,x17] - 2*sbTC[x7,x8,x20,x1] -
  2*sbTC[x7,x8,x20,x2] - 6*sbTC[x7,x8,x20,x5] + 2*sbTC[x7,x8,x20,x6] - 2*sbTC[x7,x8,x20,x7] +
  2*sbTC[x7,x8,x20,x18] + 4*sbTC[x7,x8,x20,x19] - 4*sbTC[x7,x9,x1,x7] - 2*sbTC[x7,x9,x1,x15] +
  2*sbTC[x7,x9,x1,x16] + 2*sbTC[x7,x9,x1,x17] + 2*sbTC[x7,x9,x1,x18] - 4*sbTC[x7,x9,x2,x7] -
  2*sbTC[x7,x9,x2,x15] + 2*sbTC[x7,x9,x2,x16] + 2*sbTC[x7,x9,x2,x17] + 2*sbTC[x7,x9,x2,x18] +
  8*sbTC[x7,x9,x3,x7] - 6*sbTC[x7,x9,x3,x15] + 2*sbTC[x7,x9,x3,x16] - 2*sbTC[x7,x9,x3,x17] -
  2*sbTC[x7,x9,x3,x18] + 8*sbTC[x7,x9,x4,x7] - 6*sbTC[x7,x9,x4,x15] + 2*sbTC[x7,x9,x4,x16] -
  2*sbTC[x7,x9,x4,x17] - 2*sbTC[x7,x9,x4,x18] - 16*sbTC[x7,x9,x5,x3] - 8*sbTC[x7,x9,x5,x4] -
  4*sbTC[x7,x9,x5,x10] + 4*sbTC[x7,x9,x5,x13] - 4*sbTC[x7,x9,x5,x14] - 4*sbTC[x7,x9,x5,x15] -
  4*sbTC[x7,x9,x5,x16] + 4*sbTC[x7,x9,x5,x18] + 8*sbTC[x7,x9,x5,x19] - 4*sbTC[x7,x9,x6,x5] +
  4*sbTC[x7,x9,x6,x10] - 4*sbTC[x7,x9,x6,x13] + 4*sbTC[x7,x9,x6,x14] + 4*sbTC[x7,x9,x6,x15] -
  4*sbTC[x7,x9,x6,x16] + 12*sbTC[x7,x9,x7,x1] + 4*sbTC[x7,x9,x7,x2] + 8*sbTC[x7,x9,x7,x3] +
  8*sbTC[x7,x9,x7,x4] + 8*sbTC[x7,x9,x7,x5] + 8*sbTC[x7,x9,x7,x7] - 8*sbTC[x7,x9,x7,x9] +
  4*sbTC[x7,x9,x7,x10] - 12*sbTC[x7,x9,x7,x15] - 4*sbTC[x7,x9,x7,x16] - 4*sbTC[x7,x9,x7,x17] +
  8*sbTC[x7,x9,x7,x19] + 4*sbTC[x7,x9,x9,x5] - 28*sbTC[x7,x9,x9,x7] + 16*sbTC[x7,x9,x9,x15] +
  8*sbTC[x7,x9,x9,x16] - 18*sbTC[x7,x9,x15,x1] - 2*sbTC[x7,x9,x15,x2] + 10*sbTC[x7,x9,x15,x3] -
  6*sbTC[x7,x9,x15,x4] - 8*sbTC[x7,x9,x15,x5] + 4*sbTC[x7,x9,x15,x6] + 12*sbTC[x7,x9,x15,x7] +
  4*sbTC[x7,x9,x15,x9] - 4*sbTC[x7,x9,x15,x13] - 8*sbTC[x7,x9,x15,x19] + 2*sbTC[x7,x9,x16,x1] -
  6*sbTC[x7,x9,x16,x2] + 2*sbTC[x7,x9,x16,x3] + 10*sbTC[x7,x9,x16,x4] - 8*sbTC[x7,x9,x16,x5] -
  4*sbTC[x7,x9,x16,x6] + 12*sbTC[x7,x9,x16,x7] + 4*sbTC[x7,x9,x16,x9] + 4*sbTC[x7,x9,x16,x14] -
  8*sbTC[x7,x9,x16,x19] + 2*sbTC[x7,x9,x20,x1] + 2*sbTC[x7,x9,x20,x2] - 2*sbTC[x7,x9,x20,x3] -
  2*sbTC[x7,x9,x20,x4] + 4*sbTC[x7,x9,x20,x5] - 4*sbTC[x7,x9,x20,x7] + 2*sbTC[x7,x9,x20,x17] -
  2*sbTC[x7,x9,x20,x18] - 6*sbTC[x7,x10,x1,x3] - 2*sbTC[x7,x10,x2,x3] - 4*sbTC[x7,x10,x2,x4] +
  4*sbTC[x7,x10,x2,x5] - 4*sbTC[x7,x10,x2,x6] - 2*sbTC[x7,x10,x3,x2] - 6*sbTC[x7,x10,x3,x5] +
  4*sbTC[x7,x10,x3,x6] + 2*sbTC[x7,x10,x3,x14] - 2*sbTC[x7,x10,x4,x2] - 6*sbTC[x7,x10,x4,x5] +
  4*sbTC[x7,x10,x4,x6] + 2*sbTC[x7,x10,x4,x14] + 4*sbTC[x7,x10,x5,x2] - 12*sbTC[x7,x10,x5,x3] -
  8*sbTC[x7,x10,x5,x4] + 16*sbTC[x7,x10,x5,x5] - 12*sbTC[x7,x10,x5,x6] - 4*sbTC[x7,x10,x5,x10] +
  4*sbTC[x7,x10,x5,x13] - 4*sbTC[x7,x10,x5,x14] - 4*sbTC[x7,x10,x6,x2] + 4*sbTC[x7,x10,x6,x3] +
  4*sbTC[x7,x10,x6,x4] - 12*sbTC[x7,x10,x6,x5] + 8*sbTC[x7,x10,x6,x6] + 4*sbTC[x7,x10,x6,x10] -
  4*sbTC[x7,x10,x6,x13] + 4*sbTC[x7,x10,x6,x14] + 4*sbTC[x7,x10,x10,x5] - 4*sbTC[x7,x10,x10,x6] +
  6*sbTC[x7,x10,x13,x3] - 2*sbTC[x7,x10,x13,x5] + 2*sbTC[x7,x10,x13,x6] + 2*sbTC[x7,x10,x14,x3] +
  4*sbTC[x7,x10,x14,x4] - 6*sbTC[x7,x10,x14,x5] + 6*sbTC[x7,x10,x14,x6] - 8*sbTC[x7,x11,x1,x1] +
  6*sbTC[x7,x11,x1,x2] + 3*sbTC[x7,x11,x1,x3] - 5*sbTC[x7,x11,x1,x4] + 2*sbTC[x7,x11,x1,x5] +
  2*sbTC[x7,x11,x1,x6] + 2*sbTC[x7,x11,x1,x7] - 2*sbTC[x7,x11,x1,x10] - 2*sbTC[x7,x11,x1,x11] -
  6*sbTC[x7,x11,x1,x12] + 2*sbTC[x7,x11,x1,x13] - 2*sbTC[x7,x11,x1,x18] - 4*sbTC[x7,x11,x1,x19] +
  4*sbTC[x7,x11,x1,x20] + 6*sbTC[x7,x11,x2,x1] + sbTC[x7,x11,x2,x3] + 3*sbTC[x7,x11,x2,x4] -
  2*sbTC[x7,x11,x2,x5] + 2*sbTC[x7,x11,x2,x6] - 4*sbTC[x7,x11,x2,x11] - 4*sbTC[x7,x11,x2,x12] +
  2*sbTC[x7,x11,x2,x13] - 2*sbTC[x7,x11,x2,x17] + 4*sbTC[x7,x11,x2,x20] + 7*sbTC[x7,x11,x3,x1] +
  sbTC[x7,x11,x3,x2] + 4*sbTC[x7,x11,x3,x3] - 4*sbTC[x7,x11,x3,x4] + 2*sbTC[x7,x11,x3,x5] -
  4*sbTC[x7,x11,x3,x6] - 4*sbTC[x7,x11,x3,x7] - 2*sbTC[x7,x11,x3,x8] + 4*sbTC[x7,x11,x3,x11] +
  2*sbTC[x7,x11,x3,x12] + 2*sbTC[x7,x11,x3,x13] - 4*sbTC[x7,x11,x3,x15] - 4*sbTC[x7,x11,x3,x17] +
  4*sbTC[x7,x11,x3,x20] - 9*sbTC[x7,x11,x4,x1] - 7*sbTC[x7,x11,x4,x2] - 4*sbTC[x7,x11,x4,x3] -
  8*sbTC[x7,x11,x4,x4] - 2*sbTC[x7,x11,x4,x6] - 2*sbTC[x7,x11,x4,x7] - 4*sbTC[x7,x11,x4,x8] +
  2*sbTC[x7,x11,x4,x12] + 2*sbTC[x7,x11,x4,x14] - 2*sbTC[x7,x11,x4,x15] - 2*sbTC[x7,x11,x4,x16] -
  2*sbTC[x7,x11,x4,x17] - 2*sbTC[x7,x11,x4,x18] + 4*sbTC[x7,x11,x4,x19] + 4*sbTC[x7,x11,x4,x20] +
  2*sbTC[x7,x11,x5,x1] - 2*sbTC[x7,x11,x5,x2] - 2*sbTC[x7,x11,x5,x4] - 2*sbTC[x7,x11,x5,x6] +
  2*sbTC[x7,x11,x5,x8] + 2*sbTC[x7,x11,x5,x13] - 2*sbTC[x7,x11,x5,x14] - 2*sbTC[x7,x11,x5,x15] +
  2*sbTC[x7,x11,x5,x16] + 2*sbTC[x7,x11,x6,x1] + 2*sbTC[x7,x11,x6,x2] - 4*sbTC[x7,x11,x6,x3] -
  2*sbTC[x7,x11,x6,x4] + 4*sbTC[x7,x11,x6,x6] - 6*sbTC[x7,x11,x6,x7] - 2*sbTC[x7,x11,x6,x8] -
  2*sbTC[x7,x11,x6,x10] + 8*sbTC[x7,x11,x6,x11] + 2*sbTC[x7,x11,x6,x13] + 2*sbTC[x7,x11,x6,x14] -
  4*sbTC[x7,x11,x6,x17] - 2*sbTC[x7,x11,x6,x18] + 2*sbTC[x7,x11,x7,x1] - 10*sbTC[x7,x11,x7,x2] -
  4*sbTC[x7,x11,x7,x3] - 2*sbTC[x7,x11,x7,x4] + 2*sbTC[x7,x11,x7,x5] - 6*sbTC[x7,x11,x7,x6] +
  4*sbTC[x7,x11,x7,x7] - 4*sbTC[x7,x11,x7,x8] + 2*sbTC[x7,x11,x7,x10] + 8*sbTC[x7,x11,x7,x12] -
  6*sbTC[x7,x11,x7,x15] - 2*sbTC[x7,x11,x7,x16] - 2*sbTC[x7,x11,x7,x17] + 4*sbTC[x7,x11,x7,x19] +
  4*sbTC[x7,x11,x8,x3] + 4*sbTC[x7,x11,x8,x4] + 2*sbTC[x7,x11,x8,x6] + 6*sbTC[x7,x11,x8,x7] -
  4*sbTC[x7,x11,x8,x11] - 4*sbTC[x7,x11,x8,x12] - 4*sbTC[x7,x11,x11,x1] - 4*sbTC[x7,x11,x11,x2] -
  2*sbTC[x7,x11,x11,x3] - 6*sbTC[x7,x11,x11,x4] - 2*sbTC[x7,x11,x11,x6] - 2*sbTC[x7,x11,x11,x7] +
  2*sbTC[x7,x11,x11,x8] + 2*sbTC[x7,x11,x11,x17] - 6*sbTC[x7,x11,x12,x1] - 2*sbTC[x7,x11,x12,x2] -
  6*sbTC[x7,x11,x12,x3] - 6*sbTC[x7,x11,x12,x4] - 4*sbTC[x7,x11,x12,x6] - 4*sbTC[x7,x11,x12,x7] +
  4*sbTC[x7,x11,x12,x8] + 2*sbTC[x7,x11,x12,x13] - 2*sbTC[x7,x11,x12,x14] - 2*sbTC[x7,x11,x12,x15] +
  2*sbTC[x7,x11,x12,x16] + 4*sbTC[x7,x11,x12,x17] + 2*sbTC[x7,x11,x13,x3] + 2*sbTC[x7,x11,x13,x10] -
  2*sbTC[x7,x11,x13,x11] + 2*sbTC[x7,x11,x13,x12] - 2*sbTC[x7,x11,x13,x18] - 2*sbTC[x7,x11,x15,x3] -
  2*sbTC[x7,x11,x15,x4] - 4*sbTC[x7,x11,x15,x7] + 2*sbTC[x7,x11,x15,x11] - 2*sbTC[x7,x11,x15,x12] +
  4*sbTC[x7,x11,x15,x19] + 4*sbTC[x7,x11,x17,x2] + 4*sbTC[x7,x11,x17,x3] + 4*sbTC[x7,x11,x17,x6] -
  4*sbTC[x7,x11,x17,x12] + 2*sbTC[x7,x11,x20,x1] + 6*sbTC[x7,x11,x20,x2] + 4*sbTC[x7,x11,x20,x3] +
  8*sbTC[x7,x11,x20,x4] - 2*sbTC[x7,x11,x20,x5] + 2*sbTC[x7,x11,x20,x6] + 2*sbTC[x7,x11,x20,x7] -
  4*sbTC[x7,x11,x20,x11] - 4*sbTC[x7,x11,x20,x13] + 8*sbTC[x7,x11,x20,x15] +
  2*sbTC[x7,x11,x20,x18] - 4*sbTC[x7,x11,x20,x19] - 4*sbTC[x7,x12,x1,x1] + 2*sbTC[x7,x12,x1,x2] +
  3*sbTC[x7,x12,x1,x3] - 7*sbTC[x7,x12,x1,x4] + 2*sbTC[x7,x12,x1,x5] + 2*sbTC[x7,x12,x1,x6] -
  4*sbTC[x7,x12,x1,x11] - 4*sbTC[x7,x12,x1,x12] - 2*sbTC[x7,x12,x1,x14] - 2*sbTC[x7,x12,x1,x17] +
  4*sbTC[x7,x12,x1,x20] + 2*sbTC[x7,x12,x2,x1] + 4*sbTC[x7,x12,x2,x2] + sbTC[x7,x12,x2,x3] +
  5*sbTC[x7,x12,x2,x4] - 2*sbTC[x7,x12,x2,x5] + 2*sbTC[x7,x12,x2,x6] + 2*sbTC[x7,x12,x2,x7] -
  2*sbTC[x7,x12,x2,x10] - 2*sbTC[x7,x12,x2,x11] - 6*sbTC[x7,x12,x2,x12] + 4*sbTC[x7,x12,x2,x13] +
  2*sbTC[x7,x12,x2,x14] - 2*sbTC[x7,x12,x2,x18] - 4*sbTC[x7,x12,x2,x19] + 4*sbTC[x7,x12,x2,x20] +
  5*sbTC[x7,x12,x3,x1] - 3*sbTC[x7,x12,x3,x2] + 4*sbTC[x7,x12,x3,x3] - 4*sbTC[x7,x12,x3,x4] +
  2*sbTC[x7,x12,x3,x5] - 4*sbTC[x7,x12,x3,x6] - 4*sbTC[x7,x12,x3,x7] - 4*sbTC[x7,x12,x3,x8] +
  2*sbTC[x7,x12,x3,x11] + 4*sbTC[x7,x12,x3,x12] + 2*sbTC[x7,x12,x3,x13] + 2*sbTC[x7,x12,x3,x14] -
  6*sbTC[x7,x12,x3,x15] - 2*sbTC[x7,x12,x3,x16] - 2*sbTC[x7,x12,x3,x17] - 2*sbTC[x7,x12,x3,x18] +
  4*sbTC[x7,x12,x3,x19] + 4*sbTC[x7,x12,x3,x20] - 7*sbTC[x7,x12,x4,x1] - 3*sbTC[x7,x12,x4,x2] -
  4*sbTC[x7,x12,x4,x3] - 8*sbTC[x7,x12,x4,x4] - 2*sbTC[x7,x12,x4,x6] - 2*sbTC[x7,x12,x4,x7] -
  2*sbTC[x7,x12,x4,x8] + 2*sbTC[x7,x12,x4,x11] - 4*sbTC[x7,x12,x4,x17] + 4*sbTC[x7,x12,x4,x20] +
  2*sbTC[x7,x12,x5,x1] - 2*sbTC[x7,x12,x5,x2] - 2*sbTC[x7,x12,x5,x4] - 2*sbTC[x7,x12,x5,x6] +
  2*sbTC[x7,x12,x5,x8] + 2*sbTC[x7,x12,x5,x13] - 2*sbTC[x7,x12,x5,x14] - 2*sbTC[x7,x12,x5,x15] +
  2*sbTC[x7,x12,x5,x16] + 2*sbTC[x7,x12,x6,x1] + 2*sbTC[x7,x12,x6,x2] - 4*sbTC[x7,x12,x6,x3] -
  2*sbTC[x7,x12,x6,x4] + 4*sbTC[x7,x12,x6,x6] - 6*sbTC[x7,x12,x6,x7] - 2*sbTC[x7,x12,x6,x8] -
  2*sbTC[x7,x12,x6,x10] + 8*sbTC[x7,x12,x6,x11] + 2*sbTC[x7,x12,x6,x13] + 2*sbTC[x7,x12,x6,x14] -
  4*sbTC[x7,x12,x6,x17] - 2*sbTC[x7,x12,x6,x18] + 2*sbTC[x7,x12,x7,x1] - 10*sbTC[x7,x12,x7,x2] -
  4*sbTC[x7,x12,x7,x3] - 2*sbTC[x7,x12,x7,x4] + 2*sbTC[x7,x12,x7,x5] - 6*sbTC[x7,x12,x7,x6] +
  4*sbTC[x7,x12,x7,x7] - 4*sbTC[x7,x12,x7,x8] + 2*sbTC[x7,x12,x7,x10] + 8*sbTC[x7,x12,x7,x12] -
  6*sbTC[x7,x12,x7,x15] - 2*sbTC[x7,x12,x7,x16] - 2*sbTC[x7,x12,x7,x17] + 4*sbTC[x7,x12,x7,x19] +
  4*sbTC[x7,x12,x8,x3] + 4*sbTC[x7,x12,x8,x4] + 2*sbTC[x7,x12,x8,x6] + 6*sbTC[x7,x12,x8,x7] -
  4*sbTC[x7,x12,x8,x11] - 4*sbTC[x7,x12,x8,x12] - 6*sbTC[x7,x12,x11,x1] - 2*sbTC[x7,x12,x11,x2] -
  6*sbTC[x7,x12,x11,x3] - 6*sbTC[x7,x12,x11,x4] - 4*sbTC[x7,x12,x11,x6] - 4*sbTC[x7,x12,x11,x7] +
  4*sbTC[x7,x12,x11,x8] + 2*sbTC[x7,x12,x11,x13] - 2*sbTC[x7,x12,x11,x14] - 2*sbTC[x7,x12,x11,x15] +
  2*sbTC[x7,x12,x11,x16] + 4*sbTC[x7,x12,x11,x17] - 4*sbTC[x7,x12,x12,x1] - 4*sbTC[x7,x12,x12,x2] -
  2*sbTC[x7,x12,x12,x3] - 6*sbTC[x7,x12,x12,x4] - 2*sbTC[x7,x12,x12,x6] - 2*sbTC[x7,x12,x12,x7] +
  2*sbTC[x7,x12,x12,x8] + 2*sbTC[x7,x12,x12,x17] + 2*sbTC[x7,x12,x14,x3] + 2*sbTC[x7,x12,x14,x10] -
  2*sbTC[x7,x12,x14,x11] + 2*sbTC[x7,x12,x14,x12] - 2*sbTC[x7,x12,x14,x18] - 2*sbTC[x7,x12,x16,x3] -
  2*sbTC[x7,x12,x16,x4] - 4*sbTC[x7,x12,x16,x7] + 2*sbTC[x7,x12,x16,x11] - 2*sbTC[x7,x12,x16,x12] +
  4*sbTC[x7,x12,x16,x19] + 4*sbTC[x7,x12,x17,x2] + 4*sbTC[x7,x12,x17,x3] + 4*sbTC[x7,x12,x17,x6] -
  4*sbTC[x7,x12,x17,x12] + 2*sbTC[x7,x12,x20,x1] + 6*sbTC[x7,x12,x20,x2] + 4*sbTC[x7,x12,x20,x3] +
  8*sbTC[x7,x12,x20,x4] - 2*sbTC[x7,x12,x20,x5] + 2*sbTC[x7,x12,x20,x6] + 2*sbTC[x7,x12,x20,x7] -
  4*sbTC[x7,x12,x20,x11] - 4*sbTC[x7,x12,x20,x13] + 8*sbTC[x7,x12,x20,x15] +
  2*sbTC[x7,x12,x20,x18] - 4*sbTC[x7,x12,x20,x19] + 8*sbTC[x7,x15,x1,x1] - 6*sbTC[x7,x15,x1,x2] +
  8*sbTC[x7,x15,x1,x3] + 2*sbTC[x7,x15,x1,x4] - 2*sbTC[x7,x15,x1,x5] - 2*sbTC[x7,x15,x1,x6] +
  4*sbTC[x7,x15,x1,x7] + 2*sbTC[x7,x15,x1,x10] - 2*sbTC[x7,x15,x1,x13] + 2*sbTC[x7,x15,x1,x15] +
  6*sbTC[x7,x15,x1,x16] - 2*sbTC[x7,x15,x1,x17] + 2*sbTC[x7,x15,x1,x18] - 4*sbTC[x7,x15,x1,x20] -
  6*sbTC[x7,x15,x2,x1] + 10*sbTC[x7,x15,x2,x3] - 2*sbTC[x7,x15,x2,x4] - 2*sbTC[x7,x15,x2,x5] +
  2*sbTC[x7,x15,x2,x6] + 6*sbTC[x7,x15,x2,x7] - 2*sbTC[x7,x15,x2,x13] + 4*sbTC[x7,x15,x2,x15] +
  4*sbTC[x7,x15,x2,x16] - 4*sbTC[x7,x15,x2,x19] - 4*sbTC[x7,x15,x2,x20] + 6*sbTC[x7,x15,x3,x1] -
  2*sbTC[x7,x15,x3,x2] + 6*sbTC[x7,x15,x3,x3] - 2*sbTC[x7,x15,x3,x4] + 2*sbTC[x7,x15,x3,x5] +
  2*sbTC[x7,x15,x3,x6] + 6*sbTC[x7,x15,x3,x7] - 2*sbTC[x7,x15,x3,x11] - 2*sbTC[x7,x15,x3,x15] -
  2*sbTC[x7,x15,x3,x16] + 2*sbTC[x7,x15,x3,x17] - 2*sbTC[x7,x15,x3,x18] + 4*sbTC[x7,x15,x3,x19] -
  4*sbTC[x7,x15,x3,x20] + 2*sbTC[x7,x15,x4,x1] - 2*sbTC[x7,x15,x4,x2] - 2*sbTC[x7,x15,x4,x3] +
  2*sbTC[x7,x15,x4,x5] + 2*sbTC[x7,x15,x4,x6] + 2*sbTC[x7,x15,x4,x7] - 2*sbTC[x7,x15,x4,x11] +
  4*sbTC[x7,x15,x4,x15] - 4*sbTC[x7,x15,x4,x20] - 2*sbTC[x7,x15,x5,x1] - 2*sbTC[x7,x15,x5,x2] +
  14*sbTC[x7,x15,x5,x3] + 2*sbTC[x7,x15,x5,x4] - 4*sbTC[x7,x15,x5,x5] - 4*sbTC[x7,x15,x5,x9] +
  2*sbTC[x7,x15,x5,x10] - 2*sbTC[x7,x15,x5,x13] - 2*sbTC[x7,x15,x5,x14] + 4*sbTC[x7,x15,x5,x15] +
  12*sbTC[x7,x15,x5,x16] + 2*sbTC[x7,x15,x5,x18] - 8*sbTC[x7,x15,x5,x19] - 2*sbTC[x7,x15,x6,x1] +
  2*sbTC[x7,x15,x6,x2] + 2*sbTC[x7,x15,x6,x3] + 2*sbTC[x7,x15,x6,x4] - 4*sbTC[x7,x15,x6,x5] +
  4*sbTC[x7,x15,x6,x9] + 2*sbTC[x7,x15,x6,x11] - 2*sbTC[x7,x15,x6,x12] - 2*sbTC[x7,x15,x6,x13] +
  2*sbTC[x7,x15,x6,x14] - 2*sbTC[x7,x15,x7,x1] - 2*sbTC[x7,x15,x7,x2] + 6*sbTC[x7,x15,x7,x3] +
  2*sbTC[x7,x15,x7,x4] + 4*sbTC[x7,x15,x7,x6] - 4*sbTC[x7,x15,x7,x7] - 8*sbTC[x7,x15,x7,x9] -
  2*sbTC[x7,x15,x7,x10] - 6*sbTC[x7,x15,x7,x11] + 2*sbTC[x7,x15,x7,x12] + 12*sbTC[x7,x15,x7,x15] +
  4*sbTC[x7,x15,x7,x16] + 2*sbTC[x7,x15,x7,x17] - 4*sbTC[x7,x15,x7,x19] + 4*sbTC[x7,x15,x9,x5] +
  12*sbTC[x7,x15,x9,x7] - 8*sbTC[x7,x15,x9,x15] - 8*sbTC[x7,x15,x9,x16] - 2*sbTC[x7,x15,x11,x3] -
  2*sbTC[x7,x15,x11,x7] - 2*sbTC[x7,x15,x11,x15] + 2*sbTC[x7,x15,x11,x16] + 2*sbTC[x7,x15,x11,x17] -
  2*sbTC[x7,x15,x13,x3] - 2*sbTC[x7,x15,x13,x10] + 2*sbTC[x7,x15,x13,x15] - 2*sbTC[x7,x15,x13,x16] +
  2*sbTC[x7,x15,x13,x18] + 4*sbTC[x7,x15,x15,x1] + 4*sbTC[x7,x15,x15,x2] - 4*sbTC[x7,x15,x15,x3] +
  4*sbTC[x7,x15,x15,x4] - 4*sbTC[x7,x15,x15,x5] - 4*sbTC[x7,x15,x15,x7] + 4*sbTC[x7,x15,x15,x9] +
  4*sbTC[x7,x15,x15,x19] + 6*sbTC[x7,x15,x16,x1] + 2*sbTC[x7,x15,x16,x2] - 2*sbTC[x7,x15,x16,x3] +
  2*sbTC[x7,x15,x16,x4] - 8*sbTC[x7,x15,x16,x5] - 8*sbTC[x7,x15,x16,x7] + 8*sbTC[x7,x15,x16,x9] +
  2*sbTC[x7,x15,x16,x11] - 2*sbTC[x7,x15,x16,x12] - 2*sbTC[x7,x15,x16,x13] +
  2*sbTC[x7,x15,x16,x14] + 8*sbTC[x7,x15,x16,x19] + 8*sbTC[x7,x15,x19,x2] - 8*sbTC[x7,x15,x19,x3] +
  8*sbTC[x7,x15,x19,x5] - 8*sbTC[x7,x15,x19,x16] - 2*sbTC[x7,x15,x20,x1] - 6*sbTC[x7,x15,x20,x2] -
  2*sbTC[x7,x15,x20,x3] - 6*sbTC[x7,x15,x20,x4] + 4*sbTC[x7,x15,x20,x5] - 4*sbTC[x7,x15,x20,x6] +
  4*sbTC[x7,x15,x20,x7] + 4*sbTC[x7,x15,x20,x11] + 4*sbTC[x7,x15,x20,x13] - 8*sbTC[x7,x15,x20,x15] -
  2*sbTC[x7,x15,x20,x17] - 2*sbTC[x7,x15,x20,x18] + 4*sbTC[x7,x16,x1,x1] - 2*sbTC[x7,x16,x1,x2] +
  6*sbTC[x7,x16,x1,x3] + 6*sbTC[x7,x16,x1,x4] - 2*sbTC[x7,x16,x1,x5] - 2*sbTC[x7,x16,x1,x6] +
  6*sbTC[x7,x16,x1,x7] + 2*sbTC[x7,x16,x1,x14] + 4*sbTC[x7,x16,x1,x15] + 4*sbTC[x7,x16,x1,x16] -
  4*sbTC[x7,x16,x1,x19] - 4*sbTC[x7,x16,x1,x20] - 2*sbTC[x7,x16,x2,x1] - 4*sbTC[x7,x16,x2,x2] +
  12*sbTC[x7,x16,x2,x3] - 6*sbTC[x7,x16,x2,x4] - 2*sbTC[x7,x16,x2,x5] + 2*sbTC[x7,x16,x2,x6] +
  4*sbTC[x7,x16,x2,x7] + 2*sbTC[x7,x16,x2,x10] - 4*sbTC[x7,x16,x2,x13] - 2*sbTC[x7,x16,x2,x14] +
  2*sbTC[x7,x16,x2,x15] + 6*sbTC[x7,x16,x2,x16] - 2*sbTC[x7,x16,x2,x17] + 2*sbTC[x7,x16,x2,x18] -
  4*sbTC[x7,x16,x2,x20] + 6*sbTC[x7,x16,x3,x1] + 4*sbTC[x7,x16,x3,x2] + 4*sbTC[x7,x16,x3,x3] +
  6*sbTC[x7,x16,x3,x5] + 2*sbTC[x7,x16,x3,x6] + 6*sbTC[x7,x16,x3,x7] - 2*sbTC[x7,x16,x3,x14] -
  4*sbTC[x7,x16,x3,x16] - 4*sbTC[x7,x16,x3,x20] + 2*sbTC[x7,x16,x4,x1] - 8*sbTC[x7,x16,x4,x2] -
  2*sbTC[x7,x16,x4,x4] - 2*sbTC[x7,x16,x4,x5] + 2*sbTC[x7,x16,x4,x6] + 2*sbTC[x7,x16,x4,x7] -
  4*sbTC[x7,x16,x4,x11] + 2*sbTC[x7,x16,x4,x14] + 2*sbTC[x7,x16,x4,x15] + 2*sbTC[x7,x16,x4,x16] +
  2*sbTC[x7,x16,x4,x17] - 2*sbTC[x7,x16,x4,x18] + 4*sbTC[x7,x16,x4,x19] - 4*sbTC[x7,x16,x4,x20] -
  2*sbTC[x7,x16,x5,x1] - 2*sbTC[x7,x16,x5,x2] + 14*sbTC[x7,x16,x5,x3] + 2*sbTC[x7,x16,x5,x4] -
  4*sbTC[x7,x16,x5,x5] - 4*sbTC[x7,x16,x5,x9] + 2*sbTC[x7,x16,x5,x10] - 2*sbTC[x7,x16,x5,x13] -
  2*sbTC[x7,x16,x5,x14] + 4*sbTC[x7,x16,x5,x15] + 12*sbTC[x7,x16,x5,x16] + 2*sbTC[x7,x16,x5,x18] -
  8*sbTC[x7,x16,x5,x19] - 2*sbTC[x7,x16,x6,x1] + 2*sbTC[x7,x16,x6,x2] + 2*sbTC[x7,x16,x6,x3] +
  2*sbTC[x7,x16,x6,x4] - 4*sbTC[x7,x16,x6,x5] + 4*sbTC[x7,x16,x6,x9] + 2*sbTC[x7,x16,x6,x11] -
  2*sbTC[x7,x16,x6,x12] - 2*sbTC[x7,x16,x6,x13] + 2*sbTC[x7,x16,x6,x14] - 2*sbTC[x7,x16,x7,x1] -
  2*sbTC[x7,x16,x7,x2] + 6*sbTC[x7,x16,x7,x3] + 2*sbTC[x7,x16,x7,x4] + 4*sbTC[x7,x16,x7,x6] -
  4*sbTC[x7,x16,x7,x7] - 8*sbTC[x7,x16,x7,x9] - 2*sbTC[x7,x16,x7,x10] - 6*sbTC[x7,x16,x7,x11] +
  2*sbTC[x7,x16,x7,x12] + 12*sbTC[x7,x16,x7,x15] + 4*sbTC[x7,x16,x7,x16] + 2*sbTC[x7,x16,x7,x17] -
  4*sbTC[x7,x16,x7,x19] + 4*sbTC[x7,x16,x9,x5] + 12*sbTC[x7,x16,x9,x7] - 8*sbTC[x7,x16,x9,x15] -
  8*sbTC[x7,x16,x9,x16] - 2*sbTC[x7,x16,x12,x3] - 2*sbTC[x7,x16,x12,x7] - 2*sbTC[x7,x16,x12,x15] +
  2*sbTC[x7,x16,x12,x16] + 2*sbTC[x7,x16,x12,x17] - 2*sbTC[x7,x16,x14,x3] - 2*sbTC[x7,x16,x14,x10] +
  2*sbTC[x7,x16,x14,x15] - 2*sbTC[x7,x16,x14,x16] + 2*sbTC[x7,x16,x14,x18] + 6*sbTC[x7,x16,x15,x1] +
  2*sbTC[x7,x16,x15,x2] - 2*sbTC[x7,x16,x15,x3] + 2*sbTC[x7,x16,x15,x4] - 8*sbTC[x7,x16,x15,x5] -
  8*sbTC[x7,x16,x15,x7] + 8*sbTC[x7,x16,x15,x9] + 2*sbTC[x7,x16,x15,x11] - 2*sbTC[x7,x16,x15,x12] -
  2*sbTC[x7,x16,x15,x13] + 2*sbTC[x7,x16,x15,x14] + 8*sbTC[x7,x16,x15,x19] + 4*sbTC[x7,x16,x16,x1] +
  4*sbTC[x7,x16,x16,x2] - 4*sbTC[x7,x16,x16,x3] + 4*sbTC[x7,x16,x16,x4] - 4*sbTC[x7,x16,x16,x5] -
  4*sbTC[x7,x16,x16,x7] + 4*sbTC[x7,x16,x16,x9] + 4*sbTC[x7,x16,x16,x19] + 8*sbTC[x7,x16,x19,x2] -
  8*sbTC[x7,x16,x19,x3] + 8*sbTC[x7,x16,x19,x5] - 8*sbTC[x7,x16,x19,x16] - 2*sbTC[x7,x16,x20,x1] -
  6*sbTC[x7,x16,x20,x2] - 2*sbTC[x7,x16,x20,x3] - 6*sbTC[x7,x16,x20,x4] + 4*sbTC[x7,x16,x20,x5] -
  4*sbTC[x7,x16,x20,x6] + 4*sbTC[x7,x16,x20,x7] + 4*sbTC[x7,x16,x20,x11] + 4*sbTC[x7,x16,x20,x13] -
  8*sbTC[x7,x16,x20,x15] - 2*sbTC[x7,x16,x20,x17] - 2*sbTC[x7,x16,x20,x18] - 12*sbTC[x7,x17,x1,x2] -
  12*sbTC[x7,x17,x1,x6] + 12*sbTC[x7,x17,x1,x12] - 12*sbTC[x7,x17,x2,x1] - 16*sbTC[x7,x17,x2,x2] -
  8*sbTC[x7,x17,x2,x3] - 4*sbTC[x7,x17,x2,x4] - 12*sbTC[x7,x17,x2,x6] + 4*sbTC[x7,x17,x2,x7] +
  8*sbTC[x7,x17,x2,x12] - 12*sbTC[x7,x17,x3,x1] - 8*sbTC[x7,x17,x3,x2] - 12*sbTC[x7,x17,x3,x3] -
  4*sbTC[x7,x17,x3,x4] - 4*sbTC[x7,x17,x3,x6] + 4*sbTC[x7,x17,x3,x7] - 4*sbTC[x7,x17,x4,x2] -
  4*sbTC[x7,x17,x4,x3] - 4*sbTC[x7,x17,x4,x6] + 4*sbTC[x7,x17,x4,x12] - 12*sbTC[x7,x17,x6,x1] -
  12*sbTC[x7,x17,x6,x2] - 4*sbTC[x7,x17,x6,x3] - 4*sbTC[x7,x17,x6,x4] - 8*sbTC[x7,x17,x6,x6] +
  4*sbTC[x7,x17,x6,x7] + 4*sbTC[x7,x17,x6,x12] + 16*sbTC[x7,x17,x7,x2] + 4*sbTC[x7,x17,x7,x3] +
  16*sbTC[x7,x17,x7,x6] - 16*sbTC[x7,x17,x7,x12] + 12*sbTC[x7,x17,x12,x1] + 4*sbTC[x7,x17,x12,x2] +
  8*sbTC[x7,x17,x12,x3] + 4*sbTC[x7,x17,x12,x4] - 4*sbTC[x7,x17,x12,x7] + 4*sbTC[x7,x17,x12,x12] -
  8*sbTC[x7,x17,x17,x2] - 8*sbTC[x7,x17,x17,x3] - 8*sbTC[x7,x17,x17,x6] + 8*sbTC[x7,x17,x17,x12] +
  12*sbTC[x7,x19,x1,x2] - 12*sbTC[x7,x19,x1,x3] + 12*sbTC[x7,x19,x1,x5] - 12*sbTC[x7,x19,x1,x16] +
  12*sbTC[x7,x19,x2,x1] + 16*sbTC[x7,x19,x2,x2] - 8*sbTC[x7,x19,x2,x3] + 12*sbTC[x7,x19,x2,x4] +
  12*sbTC[x7,x19,x2,x5] + 8*sbTC[x7,x19,x2,x7] - 20*sbTC[x7,x19,x2,x16] - 12*sbTC[x7,x19,x3,x1] +
  8*sbTC[x7,x19,x3,x2] - 16*sbTC[x7,x19,x3,x3] - 12*sbTC[x7,x19,x3,x4] + 12*sbTC[x7,x19,x3,x5] -
  8*sbTC[x7,x19,x3,x7] - 4*sbTC[x7,x19,x3,x16] + 12*sbTC[x7,x19,x4,x2] - 12*sbTC[x7,x19,x4,x3] +
  12*sbTC[x7,x19,x4,x5] - 12*sbTC[x7,x19,x4,x16] + 12*sbTC[x7,x19,x5,x1] + 12*sbTC[x7,x19,x5,x2] -
  4*sbTC[x7,x19,x5,x3] + 12*sbTC[x7,x19,x5,x4] + 8*sbTC[x7,x19,x5,x5] + 8*sbTC[x7,x19,x5,x7] -
  16*sbTC[x7,x19,x5,x16] + 8*sbTC[x7,x19,x7,x2] - 8*sbTC[x7,x19,x7,x3] + 8*sbTC[x7,x19,x7,x5] -
  8*sbTC[x7,x19,x7,x16] - 12*sbTC[x7,x19,x16,x1] - 4*sbTC[x7,x19,x16,x2] - 4*sbTC[x7,x19,x16,x3] -
  12*sbTC[x7,x19,x16,x4] - 8*sbTC[x7,x19,x16,x7] + 8*sbTC[x7,x19,x16,x16] - 16*sbTC[x7,x19,x19,x2] +
  16*sbTC[x7,x19,x19,x3] - 16*sbTC[x7,x19,x19,x5] + 16*sbTC[x7,x19,x19,x16] -
  10*sbTC[x7,x20,x1,x4] + 8*sbTC[x7,x20,x1,x5] - 8*sbTC[x7,x20,x1,x6] + 4*sbTC[x7,x20,x1,x11] -
  4*sbTC[x7,x20,x1,x15] - 4*sbTC[x7,x20,x2,x3] - 6*sbTC[x7,x20,x2,x4] + 4*sbTC[x7,x20,x2,x5] -
  4*sbTC[x7,x20,x2,x6] + 4*sbTC[x7,x20,x2,x11] - 4*sbTC[x7,x20,x2,x15] - 6*sbTC[x7,x20,x3,x1] -
  4*sbTC[x7,x20,x3,x2] - 18*sbTC[x7,x20,x3,x3] - 6*sbTC[x7,x20,x3,x4] + 8*sbTC[x7,x20,x3,x5] -
  4*sbTC[x7,x20,x3,x6] + 4*sbTC[x7,x20,x3,x7] - 2*sbTC[x7,x20,x3,x12] + 2*sbTC[x7,x20,x3,x14] -
  8*sbTC[x7,x20,x3,x16] - 10*sbTC[x7,x20,x4,x1] + 4*sbTC[x7,x20,x4,x2] - 6*sbTC[x7,x20,x4,x3] -
  22*sbTC[x7,x20,x4,x4] + 20*sbTC[x7,x20,x4,x5] - 8*sbTC[x7,x20,x4,x6] + 4*sbTC[x7,x20,x4,x7] +
  4*sbTC[x7,x20,x4,x11] - 2*sbTC[x7,x20,x4,x12] - 2*sbTC[x7,x20,x4,x14] - 8*sbTC[x7,x20,x4,x15] -
  8*sbTC[x7,x20,x4,x16] + 8*sbTC[x7,x20,x5,x1] + 4*sbTC[x7,x20,x5,x2] + 8*sbTC[x7,x20,x5,x3] +
  16*sbTC[x7,x20,x5,x4] - 16*sbTC[x7,x20,x5,x5] + 10*sbTC[x7,x20,x5,x6] - 6*sbTC[x7,x20,x5,x7] -
  8*sbTC[x7,x20,x5,x11] + 4*sbTC[x7,x20,x5,x12] + 12*sbTC[x7,x20,x5,x15] + 4*sbTC[x7,x20,x5,x16] -
  8*sbTC[x7,x20,x6,x1] - 4*sbTC[x7,x20,x6,x2] - 4*sbTC[x7,x20,x6,x3] - 8*sbTC[x7,x20,x6,x4] +
  8*sbTC[x7,x20,x6,x5] - 8*sbTC[x7,x20,x6,x6] + 12*sbTC[x7,x20,x6,x7] - 4*sbTC[x7,x20,x6,x12] -
  4*sbTC[x7,x20,x6,x15] - 4*sbTC[x7,x20,x6,x16] + 12*sbTC[x7,x20,x7,x2] + 4*sbTC[x7,x20,x7,x3] +
  4*sbTC[x7,x20,x7,x4] + 12*sbTC[x7,x20,x7,x6] - 4*sbTC[x7,x20,x7,x11] - 8*sbTC[x7,x20,x7,x12] +
  4*sbTC[x7,x20,x7,x15] - 4*sbTC[x7,x20,x7,x16] + 2*sbTC[x7,x20,x8,x6] - 2*sbTC[x7,x20,x8,x7] +
  4*sbTC[x7,x20,x9,x5] - 4*sbTC[x7,x20,x9,x7] + 4*sbTC[x7,x20,x11,x1] + 4*sbTC[x7,x20,x11,x2] +
  14*sbTC[x7,x20,x11,x4] - 8*sbTC[x7,x20,x11,x5] + 8*sbTC[x7,x20,x11,x6] - 2*sbTC[x7,x20,x11,x7] -
  4*sbTC[x7,x20,x11,x11] - 2*sbTC[x7,x20,x11,x13] + 2*sbTC[x7,x20,x11,x14] +
  10*sbTC[x7,x20,x11,x15] - 2*sbTC[x7,x20,x11,x16] - 2*sbTC[x7,x20,x11,x17] +
  12*sbTC[x7,x20,x12,x2] + 12*sbTC[x7,x20,x12,x3] - 2*sbTC[x7,x20,x12,x4] + 4*sbTC[x7,x20,x12,x5] +
  4*sbTC[x7,x20,x12,x6] - 2*sbTC[x7,x20,x12,x7] - 2*sbTC[x7,x20,x12,x13] - 2*sbTC[x7,x20,x12,x14] +
  2*sbTC[x7,x20,x12,x15] - 2*sbTC[x7,x20,x12,x16] - 2*sbTC[x7,x20,x12,x17] + 6*sbTC[x7,x20,x13,x3] -
  2*sbTC[x7,x20,x13,x5] + 2*sbTC[x7,x20,x13,x6] + 2*sbTC[x7,x20,x13,x11] - 2*sbTC[x7,x20,x13,x12] -
  2*sbTC[x7,x20,x13,x15] + 2*sbTC[x7,x20,x13,x16] + 2*sbTC[x7,x20,x14,x3] + 4*sbTC[x7,x20,x14,x4] -
  6*sbTC[x7,x20,x14,x5] + 6*sbTC[x7,x20,x14,x6] + 2*sbTC[x7,x20,x14,x11] - 2*sbTC[x7,x20,x14,x12] -
  2*sbTC[x7,x20,x14,x15] + 2*sbTC[x7,x20,x14,x16] - 4*sbTC[x7,x20,x15,x1] - 4*sbTC[x7,x20,x15,x2] -
  8*sbTC[x7,x20,x15,x4] + 4*sbTC[x7,x20,x15,x5] - 4*sbTC[x7,x20,x15,x6] + 8*sbTC[x7,x20,x15,x7] +
  2*sbTC[x7,x20,x15,x11] + 2*sbTC[x7,x20,x15,x12] + 2*sbTC[x7,x20,x15,x13] -
  2*sbTC[x7,x20,x15,x14] - 8*sbTC[x7,x20,x15,x15] - 4*sbTC[x7,x20,x15,x19] -
  12*sbTC[x7,x20,x16,x2] - 8*sbTC[x7,x20,x16,x3] + 4*sbTC[x7,x20,x16,x4] - 4*sbTC[x7,x20,x16,x5] -
  4*sbTC[x7,x20,x16,x6] + 8*sbTC[x7,x20,x16,x7] - 2*sbTC[x7,x20,x16,x11] + 2*sbTC[x7,x20,x16,x12] +
  2*sbTC[x7,x20,x16,x13] + 2*sbTC[x7,x20,x16,x14] - 4*sbTC[x7,x20,x16,x19] -
  12*sbTC[x7,x20,x17,x2] - 12*sbTC[x7,x20,x17,x3] - 12*sbTC[x7,x20,x17,x6] +
  12*sbTC[x7,x20,x17,x12] - 4*sbTC[x7,x20,x18,x3] - 4*sbTC[x7,x20,x18,x4] + 4*sbTC[x7,x20,x18,x5] -
  4*sbTC[x7,x20,x18,x6] - 2*sbTC[x7,x20,x20,x3] - 10*sbTC[x7,x20,x20,x4] + 6*sbTC[x7,x20,x20,x5] -
  6*sbTC[x7,x20,x20,x6] - 6*sbTC[x7,x20,x20,x7] + 8*sbTC[x7,x20,x20,x11] - 8*sbTC[x7,x20,x20,x15] +
  2*sbTC[x7,x20,x20,x17] + 4*sbTC[x7,x20,x20,x19] - 2*sbTC[x7,x23,x21,x1] - 2*sbTC[x7,x23,x21,x2] +
  2*sbTC[x7,x23,x21,x3] + 2*sbTC[x7,x23,x21,x4] - 2*sbTC[x7,x23,x21,x17] + 2*sbTC[x7,x23,x21,x18] +
  4*sbTC[x7,x23,x22,x5] - 2*sbTC[x7,x23,x22,x17] - 2*sbTC[x7,x23,x22,x18] + 4*sbTC[x7,x23,x23,x7] -
  2*sbTC[x7,x23,x23,x17] - 2*sbTC[x7,x23,x23,x18] + 2*sbTC[x7,x25,x24,x3] + 2*sbTC[x7,x25,x24,x4] +
  2*sbTC[x7,x25,x24,x6] + 2*sbTC[x7,x25,x24,x18] - 4*sbTC[x7,x25,x24,x19] + 2*sbTC[x7,x25,x25,x3] +
  2*sbTC[x7,x25,x25,x4] + 2*sbTC[x7,x25,x25,x7] + 2*sbTC[x7,x25,x25,x18] - 4*sbTC[x7,x25,x25,x19] -
  2*sbTC[x7,x25,x26,x1] - 2*sbTC[x7,x25,x26,x2] - 6*sbTC[x7,x25,x26,x5] + 2*sbTC[x7,x25,x26,x6] -
  2*sbTC[x7,x25,x26,x7] + 2*sbTC[x7,x25,x26,x18] + 4*sbTC[x7,x25,x26,x19] - 2*sbTC[x7,x26,x24,x3] -
  2*sbTC[x7,x26,x24,x4] - 2*sbTC[x7,x26,x24,x6] - 2*sbTC[x7,x26,x24,x18] + 4*sbTC[x7,x26,x24,x19] -
  2*sbTC[x7,x26,x25,x3] - 2*sbTC[x7,x26,x25,x4] - 2*sbTC[x7,x26,x25,x7] - 2*sbTC[x7,x26,x25,x18] +
  4*sbTC[x7,x26,x25,x19] + 2*sbTC[x7,x26,x26,x1] + 2*sbTC[x7,x26,x26,x2] + 6*sbTC[x7,x26,x26,x5] -
  2*sbTC[x7,x26,x26,x6] + 2*sbTC[x7,x26,x26,x7] - 2*sbTC[x7,x26,x26,x18] - 4*sbTC[x7,x26,x26,x19] +
  sbTC[x8,x1,x1,x3] - 3*sbTC[x8,x1,x1,x4] - 3*sbTC[x8,x1,x1,x7] + 4*sbTC[x8,x1,x1,x12] +
  sbTC[x8,x1,x1,x18] - 2*sbTC[x8,x1,x1,x19] + sbTC[x8,x1,x2,x3] - 3*sbTC[x8,x1,x2,x4] -
  3*sbTC[x8,x1,x2,x7] + 4*sbTC[x8,x1,x2,x12] + sbTC[x8,x1,x2,x18] - 2*sbTC[x8,x1,x2,x19] +
  5*sbTC[x8,x1,x3,x1] - sbTC[x8,x1,x3,x2] - 2*sbTC[x8,x1,x3,x3] - 5*sbTC[x8,x1,x3,x5] +
  2*sbTC[x8,x1,x3,x6] - 6*sbTC[x8,x1,x3,x7] - sbTC[x8,x1,x3,x11] - sbTC[x8,x1,x3,x12] +
  2*sbTC[x8,x1,x3,x13] - 2*sbTC[x8,x1,x3,x17] + sbTC[x8,x1,x3,x18] + 2*sbTC[x8,x1,x3,x19] +
  4*sbTC[x8,x1,x3,x20] - 5*sbTC[x8,x1,x4,x1] + sbTC[x8,x1,x4,x2] - 10*sbTC[x8,x1,x4,x4] -
  sbTC[x8,x1,x4,x5] + 2*sbTC[x8,x1,x4,x6] - 6*sbTC[x8,x1,x4,x7] - sbTC[x8,x1,x4,x11] -
  sbTC[x8,x1,x4,x12] - 2*sbTC[x8,x1,x4,x14] - 2*sbTC[x8,x1,x4,x17] + sbTC[x8,x1,x4,x18] +
  2*sbTC[x8,x1,x4,x19] + 4*sbTC[x8,x1,x4,x20] + sbTC[x8,x1,x5,x6] - 3*sbTC[x8,x1,x5,x7] +
  2*sbTC[x8,x1,x5,x10] + 2*sbTC[x8,x1,x5,x11] - 2*sbTC[x8,x1,x5,x12] - 2*sbTC[x8,x1,x5,x13] +
  2*sbTC[x8,x1,x5,x14] + 2*sbTC[x8,x1,x6,x3] + 2*sbTC[x8,x1,x6,x4] + 2*sbTC[x8,x1,x6,x7] -
  2*sbTC[x8,x1,x6,x10] + 4*sbTC[x8,x1,x6,x11] - 4*sbTC[x8,x1,x6,x12] + 2*sbTC[x8,x1,x6,x13] -
  2*sbTC[x8,x1,x6,x14] - 2*sbTC[x8,x1,x6,x17] + 2*sbTC[x8,x1,x6,x18] - 6*sbTC[x8,x1,x7,x3] -
  6*sbTC[x8,x1,x7,x4] - 6*sbTC[x8,x1,x7,x5] + 6*sbTC[x8,x1,x7,x6] - 12*sbTC[x8,x1,x7,x7] +
  2*sbTC[x8,x1,x7,x10] - 4*sbTC[x8,x1,x7,x11] - 4*sbTC[x8,x1,x7,x12] - 2*sbTC[x8,x1,x7,x17] +
  4*sbTC[x8,x1,x7,x19] + 8*sbTC[x8,x1,x7,x20] - 8*sbTC[x8,x1,x8,x4] - sbTC[x8,x1,x8,x6] -
  7*sbTC[x8,x1,x8,x7] + 8*sbTC[x8,x1,x8,x12] - 6*sbTC[x8,x1,x11,x1] - sbTC[x8,x1,x11,x3] -
  3*sbTC[x8,x1,x11,x4] + 2*sbTC[x8,x1,x11,x5] - 2*sbTC[x8,x1,x11,x6] + 4*sbTC[x8,x1,x11,x11] +
  4*sbTC[x8,x1,x11,x12] - 2*sbTC[x8,x1,x11,x13] + 2*sbTC[x8,x1,x11,x17] - 4*sbTC[x8,x1,x11,x20] +
  4*sbTC[x8,x1,x12,x1] - 2*sbTC[x8,x1,x12,x2] - 3*sbTC[x8,x1,x12,x3] + 7*sbTC[x8,x1,x12,x4] -
  2*sbTC[x8,x1,x12,x5] - 2*sbTC[x8,x1,x12,x6] + 4*sbTC[x8,x1,x12,x11] + 4*sbTC[x8,x1,x12,x12] +
  2*sbTC[x8,x1,x12,x14] + 2*sbTC[x8,x1,x12,x17] - 4*sbTC[x8,x1,x12,x20] + sbTC[x8,x1,x20,x1] +
  sbTC[x8,x1,x20,x2] + 4*sbTC[x8,x1,x20,x3] + 4*sbTC[x8,x1,x20,x4] + 3*sbTC[x8,x1,x20,x5] -
  sbTC[x8,x1,x20,x6] + 9*sbTC[x8,x1,x20,x7] - 4*sbTC[x8,x1,x20,x11] - 4*sbTC[x8,x1,x20,x12] -
  sbTC[x8,x1,x20,x18] - 2*sbTC[x8,x1,x20,x19] + sbTC[x8,x2,x1,x3] - 3*sbTC[x8,x2,x1,x4] -
  3*sbTC[x8,x2,x1,x7] + 4*sbTC[x8,x2,x1,x12] + sbTC[x8,x2,x1,x18] - 2*sbTC[x8,x2,x1,x19] +
  sbTC[x8,x2,x2,x3] - 3*sbTC[x8,x2,x2,x4] - 3*sbTC[x8,x2,x2,x7] + 4*sbTC[x8,x2,x2,x12] +
  sbTC[x8,x2,x2,x18] - 2*sbTC[x8,x2,x2,x19] + 5*sbTC[x8,x2,x3,x1] - sbTC[x8,x2,x3,x2] -
  2*sbTC[x8,x2,x3,x3] - 5*sbTC[x8,x2,x3,x5] + 2*sbTC[x8,x2,x3,x6] - 6*sbTC[x8,x2,x3,x7] -
  sbTC[x8,x2,x3,x11] - sbTC[x8,x2,x3,x12] + 2*sbTC[x8,x2,x3,x13] - 2*sbTC[x8,x2,x3,x17] +
  sbTC[x8,x2,x3,x18] + 2*sbTC[x8,x2,x3,x19] + 4*sbTC[x8,x2,x3,x20] - 5*sbTC[x8,x2,x4,x1] +
  sbTC[x8,x2,x4,x2] - 10*sbTC[x8,x2,x4,x4] - sbTC[x8,x2,x4,x5] + 2*sbTC[x8,x2,x4,x6] -
  6*sbTC[x8,x2,x4,x7] - sbTC[x8,x2,x4,x11] - sbTC[x8,x2,x4,x12] - 2*sbTC[x8,x2,x4,x14] -
  2*sbTC[x8,x2,x4,x17] + sbTC[x8,x2,x4,x18] + 2*sbTC[x8,x2,x4,x19] + 4*sbTC[x8,x2,x4,x20] +
  sbTC[x8,x2,x5,x6] - 3*sbTC[x8,x2,x5,x7] + 2*sbTC[x8,x2,x5,x10] + 2*sbTC[x8,x2,x5,x11] -
  2*sbTC[x8,x2,x5,x12] - 2*sbTC[x8,x2,x5,x13] + 2*sbTC[x8,x2,x5,x14] + 2*sbTC[x8,x2,x6,x3] +
  2*sbTC[x8,x2,x6,x4] + 2*sbTC[x8,x2,x6,x7] - 2*sbTC[x8,x2,x6,x10] + 4*sbTC[x8,x2,x6,x11] -
  4*sbTC[x8,x2,x6,x12] + 2*sbTC[x8,x2,x6,x13] - 2*sbTC[x8,x2,x6,x14] - 2*sbTC[x8,x2,x6,x17] +
  2*sbTC[x8,x2,x6,x18] - 6*sbTC[x8,x2,x7,x3] - 6*sbTC[x8,x2,x7,x4] - 6*sbTC[x8,x2,x7,x5] +
  6*sbTC[x8,x2,x7,x6] - 12*sbTC[x8,x2,x7,x7] + 2*sbTC[x8,x2,x7,x10] - 4*sbTC[x8,x2,x7,x11] -
  4*sbTC[x8,x2,x7,x12] - 2*sbTC[x8,x2,x7,x17] + 4*sbTC[x8,x2,x7,x19] + 8*sbTC[x8,x2,x7,x20] -
  8*sbTC[x8,x2,x8,x4] - sbTC[x8,x2,x8,x6] - 7*sbTC[x8,x2,x8,x7] + 8*sbTC[x8,x2,x8,x12] -
  6*sbTC[x8,x2,x11,x1] - sbTC[x8,x2,x11,x3] - 3*sbTC[x8,x2,x11,x4] + 2*sbTC[x8,x2,x11,x5] -
  2*sbTC[x8,x2,x11,x6] + 4*sbTC[x8,x2,x11,x11] + 4*sbTC[x8,x2,x11,x12] - 2*sbTC[x8,x2,x11,x13] +
  2*sbTC[x8,x2,x11,x17] - 4*sbTC[x8,x2,x11,x20] + 4*sbTC[x8,x2,x12,x1] - 2*sbTC[x8,x2,x12,x2] -
  3*sbTC[x8,x2,x12,x3] + 7*sbTC[x8,x2,x12,x4] - 2*sbTC[x8,x2,x12,x5] - 2*sbTC[x8,x2,x12,x6] +
  4*sbTC[x8,x2,x12,x11] + 4*sbTC[x8,x2,x12,x12] + 2*sbTC[x8,x2,x12,x14] + 2*sbTC[x8,x2,x12,x17] -
  4*sbTC[x8,x2,x12,x20] + sbTC[x8,x2,x20,x1] + sbTC[x8,x2,x20,x2] + 4*sbTC[x8,x2,x20,x3] +
  4*sbTC[x8,x2,x20,x4] + 3*sbTC[x8,x2,x20,x5] - sbTC[x8,x2,x20,x6] + 9*sbTC[x8,x2,x20,x7] -
  4*sbTC[x8,x2,x20,x11] - 4*sbTC[x8,x2,x20,x12] - sbTC[x8,x2,x20,x18] - 2*sbTC[x8,x2,x20,x19] -
  8*sbTC[x8,x3,x1,x1] + 6*sbTC[x8,x3,x1,x2] - 8*sbTC[x8,x3,x1,x4] + 2*sbTC[x8,x3,x1,x5] +
  2*sbTC[x8,x3,x1,x6] - 4*sbTC[x8,x3,x1,x7] - 2*sbTC[x8,x3,x1,x10] + sbTC[x8,x3,x1,x11] -
  3*sbTC[x8,x3,x1,x12] + 2*sbTC[x8,x3,x1,x13] - 2*sbTC[x8,x3,x1,x18] - 4*sbTC[x8,x3,x1,x19] +
  4*sbTC[x8,x3,x1,x20] + 6*sbTC[x8,x3,x2,x1] - 2*sbTC[x8,x3,x2,x3] - 2*sbTC[x8,x3,x2,x5] +
  2*sbTC[x8,x3,x2,x6] - 6*sbTC[x8,x3,x2,x7] - sbTC[x8,x3,x2,x11] - sbTC[x8,x3,x2,x12] +
  2*sbTC[x8,x3,x2,x13] - 2*sbTC[x8,x3,x2,x17] + 4*sbTC[x8,x3,x2,x20] - 10*sbTC[x8,x3,x3,x1] -
  2*sbTC[x8,x3,x3,x2] - 12*sbTC[x8,x3,x3,x3] - 12*sbTC[x8,x3,x3,x4] - 2*sbTC[x8,x3,x3,x6] -
  18*sbTC[x8,x3,x3,x7] - 2*sbTC[x8,x3,x3,x8] + 10*sbTC[x8,x3,x3,x11] - 2*sbTC[x8,x3,x3,x12] -
  2*sbTC[x8,x3,x3,x17] + 8*sbTC[x8,x3,x3,x20] - 12*sbTC[x8,x3,x4,x1] - 6*sbTC[x8,x3,x4,x2] -
  12*sbTC[x8,x3,x4,x3] - 12*sbTC[x8,x3,x4,x4] - 2*sbTC[x8,x3,x4,x6] - 18*sbTC[x8,x3,x4,x7] -
  4*sbTC[x8,x3,x4,x8] + 8*sbTC[x8,x3,x4,x11] + 2*sbTC[x8,x3,x4,x14] - 2*sbTC[x8,x3,x4,x15] -
  2*sbTC[x8,x3,x4,x16] - 2*sbTC[x8,x3,x4,x18] + 4*sbTC[x8,x3,x4,x19] + 8*sbTC[x8,x3,x4,x20] +
  2*sbTC[x8,x3,x5,x1] - 2*sbTC[x8,x3,x5,x2] - 2*sbTC[x8,x3,x5,x4] - 2*sbTC[x8,x3,x5,x6] +
  2*sbTC[x8,x3,x5,x7] + 2*sbTC[x8,x3,x5,x8] - 2*sbTC[x8,x3,x5,x10] + 2*sbTC[x8,x3,x5,x11] +
  4*sbTC[x8,x3,x5,x13] - 2*sbTC[x8,x3,x5,x14] - 6*sbTC[x8,x3,x5,x15] + 2*sbTC[x8,x3,x5,x16] +
  2*sbTC[x8,x3,x6,x1] + 2*sbTC[x8,x3,x6,x2] - 2*sbTC[x8,x3,x6,x3] - 2*sbTC[x8,x3,x6,x4] +
  4*sbTC[x8,x3,x6,x6] + 4*sbTC[x8,x3,x6,x7] - 2*sbTC[x8,x3,x6,x8] - 2*sbTC[x8,x3,x6,x11] -
  2*sbTC[x8,x3,x6,x12] + 2*sbTC[x8,x3,x6,x14] - 2*sbTC[x8,x3,x6,x17] - 2*sbTC[x8,x3,x6,x18] -
  18*sbTC[x8,x3,x7,x1] - 12*sbTC[x8,x3,x7,x2] - 18*sbTC[x8,x3,x7,x3] - 18*sbTC[x8,x3,x7,x4] -
  8*sbTC[x8,x3,x7,x6] - 24*sbTC[x8,x3,x7,x7] - 4*sbTC[x8,x3,x7,x8] + 12*sbTC[x8,x3,x7,x11] +
  8*sbTC[x8,x3,x7,x12] - 2*sbTC[x8,x3,x7,x15] - 2*sbTC[x8,x3,x7,x16] + 4*sbTC[x8,x3,x7,x19] +
  8*sbTC[x8,x3,x7,x20] + 4*sbTC[x8,x3,x8,x3] - 4*sbTC[x8,x3,x8,x4] + 2*sbTC[x8,x3,x8,x6] -
  2*sbTC[x8,x3,x8,x7] - 4*sbTC[x8,x3,x8,x11] + 4*sbTC[x8,x3,x8,x12] + 13*sbTC[x8,x3,x11,x1] -
  sbTC[x8,x3,x11,x2] + 4*sbTC[x8,x3,x11,x3] + 4*sbTC[x8,x3,x11,x4] + 2*sbTC[x8,x3,x11,x5] -
  2*sbTC[x8,x3,x11,x6] + 2*sbTC[x8,x3,x11,x7] + 2*sbTC[x8,x3,x11,x8] + 4*sbTC[x8,x3,x11,x11] +
  2*sbTC[x8,x3,x11,x12] + 2*sbTC[x8,x3,x11,x13] - 4*sbTC[x8,x3,x11,x15] - 4*sbTC[x8,x3,x11,x20] -
  3*sbTC[x8,x3,x12,x1] - 3*sbTC[x8,x3,x12,x2] - 8*sbTC[x8,x3,x12,x3] - 2*sbTC[x8,x3,x12,x6] +
  2*sbTC[x8,x3,x12,x7] + 4*sbTC[x8,x3,x12,x8] + 2*sbTC[x8,x3,x12,x11] + 2*sbTC[x8,x3,x12,x13] -
  2*sbTC[x8,x3,x12,x14] - 2*sbTC[x8,x3,x12,x15] + 2*sbTC[x8,x3,x12,x16] + 2*sbTC[x8,x3,x12,x17] -
  4*sbTC[x8,x3,x12,x20] + 2*sbTC[x8,x3,x13,x3] + 2*sbTC[x8,x3,x13,x10] - 2*sbTC[x8,x3,x13,x11] +
  2*sbTC[x8,x3,x13,x12] - 2*sbTC[x8,x3,x13,x18] - 2*sbTC[x8,x3,x15,x3] - 2*sbTC[x8,x3,x15,x4] -
  4*sbTC[x8,x3,x15,x7] + 2*sbTC[x8,x3,x15,x11] - 2*sbTC[x8,x3,x15,x12] + 4*sbTC[x8,x3,x15,x19] +
  4*sbTC[x8,x3,x17,x2] + 4*sbTC[x8,x3,x17,x3] + 4*sbTC[x8,x3,x17,x6] - 4*sbTC[x8,x3,x17,x12] +
  2*sbTC[x8,x3,x20,x1] + 6*sbTC[x8,x3,x20,x2] + 8*sbTC[x8,x3,x20,x3] + 12*sbTC[x8,x3,x20,x4] -
  2*sbTC[x8,x3,x20,x5] + 2*sbTC[x8,x3,x20,x6] + 10*sbTC[x8,x3,x20,x7] - 8*sbTC[x8,x3,x20,x11] -
  4*sbTC[x8,x3,x20,x12] - 4*sbTC[x8,x3,x20,x13] + 8*sbTC[x8,x3,x20,x15] + 2*sbTC[x8,x3,x20,x18] -
  4*sbTC[x8,x3,x20,x19] - 4*sbTC[x8,x4,x1,x1] + 2*sbTC[x8,x4,x1,x2] - 10*sbTC[x8,x4,x1,x4] +
  2*sbTC[x8,x4,x1,x5] + 2*sbTC[x8,x4,x1,x6] - 6*sbTC[x8,x4,x1,x7] - sbTC[x8,x4,x1,x11] -
  sbTC[x8,x4,x1,x12] - 2*sbTC[x8,x4,x1,x14] - 2*sbTC[x8,x4,x1,x17] + 4*sbTC[x8,x4,x1,x20] +
  2*sbTC[x8,x4,x2,x1] + 4*sbTC[x8,x4,x2,x2] - 2*sbTC[x8,x4,x2,x3] + 2*sbTC[x8,x4,x2,x4] -
  2*sbTC[x8,x4,x2,x5] + 2*sbTC[x8,x4,x2,x6] - 4*sbTC[x8,x4,x2,x7] - 2*sbTC[x8,x4,x2,x10] +
  sbTC[x8,x4,x2,x11] - 3*sbTC[x8,x4,x2,x12] + 4*sbTC[x8,x4,x2,x13] + 2*sbTC[x8,x4,x2,x14] -
  2*sbTC[x8,x4,x2,x18] - 4*sbTC[x8,x4,x2,x19] + 4*sbTC[x8,x4,x2,x20] - 12*sbTC[x8,x4,x3,x1] -
  6*sbTC[x8,x4,x3,x2] - 12*sbTC[x8,x4,x3,x3] - 12*sbTC[x8,x4,x3,x4] - 2*sbTC[x8,x4,x3,x6] -
  18*sbTC[x8,x4,x3,x7] - 4*sbTC[x8,x4,x3,x8] + 8*sbTC[x8,x4,x3,x11] + 2*sbTC[x8,x4,x3,x14] -
  2*sbTC[x8,x4,x3,x15] - 2*sbTC[x8,x4,x3,x16] - 2*sbTC[x8,x4,x3,x18] + 4*sbTC[x8,x4,x3,x19] +
  8*sbTC[x8,x4,x3,x20] - 10*sbTC[x8,x4,x4,x1] - 2*sbTC[x8,x4,x4,x2] - 12*sbTC[x8,x4,x4,x3] -
  12*sbTC[x8,x4,x4,x4] - 2*sbTC[x8,x4,x4,x6] - 18*sbTC[x8,x4,x4,x7] - 2*sbTC[x8,x4,x4,x8] +
  10*sbTC[x8,x4,x4,x11] - 2*sbTC[x8,x4,x4,x12] - 2*sbTC[x8,x4,x4,x17] + 8*sbTC[x8,x4,x4,x20] +
  2*sbTC[x8,x4,x5,x1] - 2*sbTC[x8,x4,x5,x2] - 2*sbTC[x8,x4,x5,x4] - 2*sbTC[x8,x4,x5,x6] +
  2*sbTC[x8,x4,x5,x7] + 2*sbTC[x8,x4,x5,x8] - 2*sbTC[x8,x4,x5,x10] + 2*sbTC[x8,x4,x5,x11] +
  4*sbTC[x8,x4,x5,x13] - 2*sbTC[x8,x4,x5,x14] - 6*sbTC[x8,x4,x5,x15] + 2*sbTC[x8,x4,x5,x16] +
  2*sbTC[x8,x4,x6,x1] + 2*sbTC[x8,x4,x6,x2] - 2*sbTC[x8,x4,x6,x3] - 2*sbTC[x8,x4,x6,x4] +
  4*sbTC[x8,x4,x6,x6] + 4*sbTC[x8,x4,x6,x7] - 2*sbTC[x8,x4,x6,x8] - 2*sbTC[x8,x4,x6,x11] -
  2*sbTC[x8,x4,x6,x12] + 2*sbTC[x8,x4,x6,x14] - 2*sbTC[x8,x4,x6,x17] - 2*sbTC[x8,x4,x6,x18] -
  18*sbTC[x8,x4,x7,x1] - 12*sbTC[x8,x4,x7,x2] - 18*sbTC[x8,x4,x7,x3] - 18*sbTC[x8,x4,x7,x4] -
  8*sbTC[x8,x4,x7,x6] - 24*sbTC[x8,x4,x7,x7] - 4*sbTC[x8,x4,x7,x8] + 12*sbTC[x8,x4,x7,x11] +
  8*sbTC[x8,x4,x7,x12] - 2*sbTC[x8,x4,x7,x15] - 2*sbTC[x8,x4,x7,x16] + 4*sbTC[x8,x4,x7,x19] +
  8*sbTC[x8,x4,x7,x20] + 4*sbTC[x8,x4,x8,x3] - 4*sbTC[x8,x4,x8,x4] + 2*sbTC[x8,x4,x8,x6] -
  2*sbTC[x8,x4,x8,x7] - 4*sbTC[x8,x4,x8,x11] + 4*sbTC[x8,x4,x8,x12] + 11*sbTC[x8,x4,x11,x1] +
  sbTC[x8,x4,x11,x2] + 4*sbTC[x8,x4,x11,x4] + 2*sbTC[x8,x4,x11,x5] - 4*sbTC[x8,x4,x11,x6] +
  4*sbTC[x8,x4,x11,x8] + 4*sbTC[x8,x4,x11,x11] + 2*sbTC[x8,x4,x11,x12] + 4*sbTC[x8,x4,x11,x13] -
  2*sbTC[x8,x4,x11,x14] - 6*sbTC[x8,x4,x11,x15] + 2*sbTC[x8,x4,x11,x16] + 2*sbTC[x8,x4,x11,x17] -
  4*sbTC[x8,x4,x11,x20] - sbTC[x8,x4,x12,x1] - 5*sbTC[x8,x4,x12,x2] - 4*sbTC[x8,x4,x12,x3] +
  4*sbTC[x8,x4,x12,x7] + 2*sbTC[x8,x4,x12,x8] + 2*sbTC[x8,x4,x12,x11] - 4*sbTC[x8,x4,x12,x20] +
  2*sbTC[x8,x4,x14,x3] + 2*sbTC[x8,x4,x14,x10] - 2*sbTC[x8,x4,x14,x11] + 2*sbTC[x8,x4,x14,x12] -
  2*sbTC[x8,x4,x14,x18] - 2*sbTC[x8,x4,x16,x3] - 2*sbTC[x8,x4,x16,x4] - 4*sbTC[x8,x4,x16,x7] +
  2*sbTC[x8,x4,x16,x11] - 2*sbTC[x8,x4,x16,x12] + 4*sbTC[x8,x4,x16,x19] + 4*sbTC[x8,x4,x17,x2] +
  4*sbTC[x8,x4,x17,x3] + 4*sbTC[x8,x4,x17,x6] - 4*sbTC[x8,x4,x17,x12] + 2*sbTC[x8,x4,x20,x1] +
  6*sbTC[x8,x4,x20,x2] + 8*sbTC[x8,x4,x20,x3] + 12*sbTC[x8,x4,x20,x4] - 2*sbTC[x8,x4,x20,x5] +
  2*sbTC[x8,x4,x20,x6] + 10*sbTC[x8,x4,x20,x7] - 8*sbTC[x8,x4,x20,x11] - 4*sbTC[x8,x4,x20,x12] -
  4*sbTC[x8,x4,x20,x13] + 8*sbTC[x8,x4,x20,x15] + 2*sbTC[x8,x4,x20,x18] - 4*sbTC[x8,x4,x20,x19] -
  2*sbTC[x8,x5,x1,x7] + 2*sbTC[x8,x5,x1,x10] + 2*sbTC[x8,x5,x1,x11] - 2*sbTC[x8,x5,x1,x12] -
  2*sbTC[x8,x5,x1,x13] + 2*sbTC[x8,x5,x1,x14] - 2*sbTC[x8,x5,x2,x7] + 2*sbTC[x8,x5,x2,x10] +
  2*sbTC[x8,x5,x2,x11] - 2*sbTC[x8,x5,x2,x12] - 2*sbTC[x8,x5,x2,x13] + 2*sbTC[x8,x5,x2,x14] -
  2*sbTC[x8,x5,x3,x5] + 2*sbTC[x8,x5,x3,x8] - 2*sbTC[x8,x5,x3,x11] - 2*sbTC[x8,x5,x3,x14] +
  2*sbTC[x8,x5,x3,x15] + 2*sbTC[x8,x5,x3,x16] - 2*sbTC[x8,x5,x4,x5] + 2*sbTC[x8,x5,x4,x8] -
  2*sbTC[x8,x5,x4,x11] - 2*sbTC[x8,x5,x4,x14] + 2*sbTC[x8,x5,x4,x15] + 2*sbTC[x8,x5,x4,x16] +
  2*sbTC[x8,x5,x5,x6] - 6*sbTC[x8,x5,x5,x7] + 4*sbTC[x8,x5,x5,x10] - 4*sbTC[x8,x5,x5,x13] +
  4*sbTC[x8,x5,x5,x14] + 4*sbTC[x8,x5,x5,x15] - 4*sbTC[x8,x5,x5,x16] - 4*sbTC[x8,x5,x7,x2] -
  8*sbTC[x8,x5,x7,x5] + 4*sbTC[x8,x5,x7,x8] - 4*sbTC[x8,x5,x7,x11] + 4*sbTC[x8,x5,x7,x15] +
  4*sbTC[x8,x5,x7,x16] - 2*sbTC[x8,x5,x8,x6] + 2*sbTC[x8,x5,x8,x7] + 4*sbTC[x8,x5,x10,x2] +
  4*sbTC[x8,x5,x10,x5] - 4*sbTC[x8,x5,x10,x14] - 2*sbTC[x8,x5,x11,x1] + 2*sbTC[x8,x5,x11,x2] +
  2*sbTC[x8,x5,x11,x4] + 2*sbTC[x8,x5,x11,x6] - 2*sbTC[x8,x5,x11,x8] - 2*sbTC[x8,x5,x11,x13] +
  2*sbTC[x8,x5,x11,x14] + 2*sbTC[x8,x5,x11,x15] - 2*sbTC[x8,x5,x11,x16] - 2*sbTC[x8,x5,x12,x1] +
  2*sbTC[x8,x5,x12,x2] + 2*sbTC[x8,x5,x12,x4] + 2*sbTC[x8,x5,x12,x6] - 2*sbTC[x8,x5,x12,x8] -
  2*sbTC[x8,x5,x12,x13] + 2*sbTC[x8,x5,x12,x14] + 2*sbTC[x8,x5,x12,x15] - 2*sbTC[x8,x5,x12,x16] -
  2*sbTC[x8,x5,x13,x3] - 2*sbTC[x8,x5,x13,x10] + 2*sbTC[x8,x5,x13,x11] - 2*sbTC[x8,x5,x13,x12] +
  2*sbTC[x8,x5,x13,x18] - 2*sbTC[x8,x5,x14,x3] - 2*sbTC[x8,x5,x14,x10] + 2*sbTC[x8,x5,x14,x11] -
  2*sbTC[x8,x5,x14,x12] + 2*sbTC[x8,x5,x14,x18] + 2*sbTC[x8,x5,x15,x3] + 2*sbTC[x8,x5,x15,x4] +
  4*sbTC[x8,x5,x15,x7] - 2*sbTC[x8,x5,x15,x11] + 2*sbTC[x8,x5,x15,x12] - 4*sbTC[x8,x5,x15,x19] +
  2*sbTC[x8,x5,x16,x3] + 2*sbTC[x8,x5,x16,x4] + 4*sbTC[x8,x5,x16,x7] - 2*sbTC[x8,x5,x16,x11] +
  2*sbTC[x8,x5,x16,x12] - 4*sbTC[x8,x5,x16,x19] + 2*sbTC[x8,x5,x20,x1] - 2*sbTC[x8,x5,x20,x2] -
  4*sbTC[x8,x5,x20,x4] + 2*sbTC[x8,x5,x20,x5] - 2*sbTC[x8,x5,x20,x6] - 2*sbTC[x8,x5,x20,x7] +
  4*sbTC[x8,x5,x20,x11] + 4*sbTC[x8,x5,x20,x13] - 8*sbTC[x8,x5,x20,x15] - 2*sbTC[x8,x5,x20,x18] +
  4*sbTC[x8,x5,x20,x19] + 2*sbTC[x8,x6,x1,x3] + 2*sbTC[x8,x6,x1,x4] + 2*sbTC[x8,x6,x1,x7] -
  2*sbTC[x8,x6,x1,x10] + 4*sbTC[x8,x6,x1,x11] - 4*sbTC[x8,x6,x1,x12] + 2*sbTC[x8,x6,x1,x13] -
  2*sbTC[x8,x6,x1,x14] - 2*sbTC[x8,x6,x1,x17] + 2*sbTC[x8,x6,x1,x18] + 2*sbTC[x8,x6,x2,x3] +
  2*sbTC[x8,x6,x2,x4] + 2*sbTC[x8,x6,x2,x7] - 2*sbTC[x8,x6,x2,x10] + 4*sbTC[x8,x6,x2,x11] -
  4*sbTC[x8,x6,x2,x12] + 2*sbTC[x8,x6,x2,x13] - 2*sbTC[x8,x6,x2,x14] - 2*sbTC[x8,x6,x2,x17] +
  2*sbTC[x8,x6,x2,x18] + 2*sbTC[x8,x6,x3,x1] + 2*sbTC[x8,x6,x3,x2] - 2*sbTC[x8,x6,x3,x3] -
  2*sbTC[x8,x6,x3,x4] + 4*sbTC[x8,x6,x3,x6] + 4*sbTC[x8,x6,x3,x7] - 2*sbTC[x8,x6,x3,x8] -
  2*sbTC[x8,x6,x3,x11] - 2*sbTC[x8,x6,x3,x12] + 2*sbTC[x8,x6,x3,x14] - 2*sbTC[x8,x6,x3,x17] -
  2*sbTC[x8,x6,x3,x18] + 2*sbTC[x8,x6,x4,x1] + 2*sbTC[x8,x6,x4,x2] - 2*sbTC[x8,x6,x4,x3] -
  2*sbTC[x8,x6,x4,x4] + 4*sbTC[x8,x6,x4,x6] + 4*sbTC[x8,x6,x4,x7] - 2*sbTC[x8,x6,x4,x8] -
  2*sbTC[x8,x6,x4,x11] - 2*sbTC[x8,x6,x4,x12] + 2*sbTC[x8,x6,x4,x14] - 2*sbTC[x8,x6,x4,x17] -
  2*sbTC[x8,x6,x4,x18] - 4*sbTC[x8,x6,x5,x3] - 4*sbTC[x8,x6,x5,x4] - 4*sbTC[x8,x6,x5,x7] -
  4*sbTC[x8,x6,x5,x10] + 8*sbTC[x8,x6,x5,x11] - 4*sbTC[x8,x6,x5,x12] + 4*sbTC[x8,x6,x5,x13] -
  4*sbTC[x8,x6,x5,x14] - 8*sbTC[x8,x6,x5,x15] + 4*sbTC[x8,x6,x5,x18] + 8*sbTC[x8,x6,x5,x19] +
  4*sbTC[x8,x6,x6,x3] + 4*sbTC[x8,x6,x6,x4] + 28*sbTC[x8,x6,x6,x7] - 16*sbTC[x8,x6,x6,x11] -
  8*sbTC[x8,x6,x6,x12] - 4*sbTC[x8,x6,x6,x17] - 4*sbTC[x8,x6,x7,x2] + 4*sbTC[x8,x6,x7,x3] +
  4*sbTC[x8,x6,x7,x4] - 8*sbTC[x8,x6,x7,x5] + 12*sbTC[x8,x6,x7,x6] - 16*sbTC[x8,x6,x7,x7] -
  4*sbTC[x8,x6,x7,x8] + 8*sbTC[x8,x6,x7,x12] + 8*sbTC[x8,x6,x7,x19] - 16*sbTC[x8,x6,x8,x3] -
  8*sbTC[x8,x6,x8,x4] - 24*sbTC[x8,x6,x8,x7] + 16*sbTC[x8,x6,x8,x11] + 8*sbTC[x8,x6,x8,x12] -
  4*sbTC[x8,x6,x10,x2] - 4*sbTC[x8,x6,x10,x5] + 4*sbTC[x8,x6,x10,x14] + 4*sbTC[x8,x6,x11,x1] +
  4*sbTC[x8,x6,x11,x2] + 12*sbTC[x8,x6,x11,x3] - 8*sbTC[x8,x6,x11,x4] + 8*sbTC[x8,x6,x11,x5] -
  10*sbTC[x8,x6,x11,x6] + 2*sbTC[x8,x6,x11,x7] + 2*sbTC[x8,x6,x11,x8] + 4*sbTC[x8,x6,x11,x11] +
  2*sbTC[x8,x6,x11,x13] - 2*sbTC[x8,x6,x11,x14] - 8*sbTC[x8,x6,x11,x15] + 2*sbTC[x8,x6,x11,x17] -
  4*sbTC[x8,x6,x12,x1] - 8*sbTC[x8,x6,x12,x2] - 8*sbTC[x8,x6,x12,x3] + 4*sbTC[x8,x6,x12,x4] -
  4*sbTC[x8,x6,x12,x5] - 6*sbTC[x8,x6,x12,x6] + 6*sbTC[x8,x6,x12,x7] + 2*sbTC[x8,x6,x12,x8] -
  4*sbTC[x8,x6,x12,x12] + 2*sbTC[x8,x6,x12,x13] + 2*sbTC[x8,x6,x12,x14] + 2*sbTC[x8,x6,x12,x17] +
  2*sbTC[x8,x6,x13,x3] + 2*sbTC[x8,x6,x13,x10] - 2*sbTC[x8,x6,x13,x11] + 2*sbTC[x8,x6,x13,x12] -
  2*sbTC[x8,x6,x13,x18] + 2*sbTC[x8,x6,x14,x3] + 2*sbTC[x8,x6,x14,x10] - 2*sbTC[x8,x6,x14,x11] +
  2*sbTC[x8,x6,x14,x12] - 2*sbTC[x8,x6,x14,x18] + 4*sbTC[x8,x6,x17,x2] + 4*sbTC[x8,x6,x17,x3] +
  4*sbTC[x8,x6,x17,x6] - 4*sbTC[x8,x6,x17,x12] + 4*sbTC[x8,x6,x20,x2] + 4*sbTC[x8,x6,x20,x4] +
  4*sbTC[x8,x6,x20,x5] + 4*sbTC[x8,x6,x20,x7] - 4*sbTC[x8,x6,x20,x11] - 4*sbTC[x8,x6,x20,x13] +
  8*sbTC[x8,x6,x20,x15] - 8*sbTC[x8,x6,x20,x19] - 12*sbTC[x8,x7,x1,x1] + 8*sbTC[x8,x7,x1,x2] -
  4*sbTC[x8,x7,x1,x3] - 14*sbTC[x8,x7,x1,x4] + 4*sbTC[x8,x7,x1,x5] + 4*sbTC[x8,x7,x1,x6] -
  8*sbTC[x8,x7,x1,x7] - 2*sbTC[x8,x7,x1,x11] - 6*sbTC[x8,x7,x1,x12] - 4*sbTC[x8,x7,x1,x18] -
  4*sbTC[x8,x7,x1,x19] + 8*sbTC[x8,x7,x1,x20] + 8*sbTC[x8,x7,x2,x1] + 4*sbTC[x8,x7,x2,x2] -
  8*sbTC[x8,x7,x2,x3] + 6*sbTC[x8,x7,x2,x4] - 4*sbTC[x8,x7,x2,x5] + 4*sbTC[x8,x7,x2,x6] -
  8*sbTC[x8,x7,x2,x7] - 2*sbTC[x8,x7,x2,x11] - 6*sbTC[x8,x7,x2,x12] + 4*sbTC[x8,x7,x2,x13] +
  4*sbTC[x8,x7,x2,x14] - 4*sbTC[x8,x7,x2,x18] - 4*sbTC[x8,x7,x2,x19] + 8*sbTC[x8,x7,x2,x20] -
  18*sbTC[x8,x7,x3,x1] - 12*sbTC[x8,x7,x3,x2] - 18*sbTC[x8,x7,x3,x3] - 18*sbTC[x8,x7,x3,x4] -
  8*sbTC[x8,x7,x3,x6] - 24*sbTC[x8,x7,x3,x7] - 4*sbTC[x8,x7,x3,x8] + 12*sbTC[x8,x7,x3,x11] +
  8*sbTC[x8,x7,x3,x12] - 2*sbTC[x8,x7,x3,x15] - 2*sbTC[x8,x7,x3,x16] + 4*sbTC[x8,x7,x3,x19] +
  8*sbTC[x8,x7,x3,x20] - 18*sbTC[x8,x7,x4,x1] - 12*sbTC[x8,x7,x4,x2] - 18*sbTC[x8,x7,x4,x3] -
  18*sbTC[x8,x7,x4,x4] - 8*sbTC[x8,x7,x4,x6] - 24*sbTC[x8,x7,x4,x7] - 4*sbTC[x8,x7,x4,x8] +
  12*sbTC[x8,x7,x4,x11] + 8*sbTC[x8,x7,x4,x12] - 2*sbTC[x8,x7,x4,x15] - 2*sbTC[x8,x7,x4,x16] +
  4*sbTC[x8,x7,x4,x19] + 8*sbTC[x8,x7,x4,x20] + 4*sbTC[x8,x7,x5,x1] - 4*sbTC[x8,x7,x5,x2] +
  4*sbTC[x8,x7,x5,x3] - 4*sbTC[x8,x7,x5,x6] + 8*sbTC[x8,x7,x5,x7] + 4*sbTC[x8,x7,x5,x8] -
  4*sbTC[x8,x7,x5,x11] + 4*sbTC[x8,x7,x5,x12] + 4*sbTC[x8,x7,x5,x13] - 4*sbTC[x8,x7,x5,x15] +
  4*sbTC[x8,x7,x5,x16] - 4*sbTC[x8,x7,x5,x18] - 8*sbTC[x8,x7,x5,x19] + 4*sbTC[x8,x7,x6,x1] +
  4*sbTC[x8,x7,x6,x2] - 8*sbTC[x8,x7,x6,x3] - 8*sbTC[x8,x7,x6,x4] + 8*sbTC[x8,x7,x6,x6] -
  12*sbTC[x8,x7,x6,x7] - 4*sbTC[x8,x7,x6,x8] + 8*sbTC[x8,x7,x6,x12] + 4*sbTC[x8,x7,x6,x14] -
  4*sbTC[x8,x7,x6,x18] - 24*sbTC[x8,x7,x7,x1] - 24*sbTC[x8,x7,x7,x2] - 24*sbTC[x8,x7,x7,x3] -
  24*sbTC[x8,x7,x7,x4] + 8*sbTC[x8,x7,x7,x5] - 20*sbTC[x8,x7,x7,x6] - 4*sbTC[x8,x7,x7,x8] +
  12*sbTC[x8,x7,x7,x11] + 12*sbTC[x8,x7,x7,x12] - 4*sbTC[x8,x7,x7,x15] - 4*sbTC[x8,x7,x7,x16] +
  8*sbTC[x8,x7,x8,x3] + 16*sbTC[x8,x7,x8,x4] + 4*sbTC[x8,x7,x8,x6] + 20*sbTC[x8,x7,x8,x7] -
  8*sbTC[x8,x7,x8,x11] - 16*sbTC[x8,x7,x8,x12] + 4*sbTC[x8,x7,x10,x2] + 4*sbTC[x8,x7,x10,x5] -
  4*sbTC[x8,x7,x10,x14] + 14*sbTC[x8,x7,x11,x1] - 2*sbTC[x8,x7,x11,x2] + 8*sbTC[x8,x7,x11,x4] -
  4*sbTC[x8,x7,x11,x5] - 4*sbTC[x8,x7,x11,x7] + 4*sbTC[x8,x7,x11,x8] + 4*sbTC[x8,x7,x11,x13] -
  2*sbTC[x8,x7,x11,x15] + 2*sbTC[x8,x7,x11,x16] - 6*sbTC[x8,x7,x12,x1] + 2*sbTC[x8,x7,x12,x2] +
  4*sbTC[x8,x7,x12,x3] - 12*sbTC[x8,x7,x12,x4] + 4*sbTC[x8,x7,x12,x5] - 4*sbTC[x8,x7,x12,x7] +
  4*sbTC[x8,x7,x12,x8] - 4*sbTC[x8,x7,x12,x14] - 2*sbTC[x8,x7,x12,x15] + 2*sbTC[x8,x7,x12,x16] -
  2*sbTC[x8,x7,x15,x3] - 2*sbTC[x8,x7,x15,x4] - 4*sbTC[x8,x7,x15,x7] + 2*sbTC[x8,x7,x15,x11] -
  2*sbTC[x8,x7,x15,x12] + 4*sbTC[x8,x7,x15,x19] - 2*sbTC[x8,x7,x16,x3] - 2*sbTC[x8,x7,x16,x4] -
  4*sbTC[x8,x7,x16,x7] + 2*sbTC[x8,x7,x16,x11] - 2*sbTC[x8,x7,x16,x12] + 4*sbTC[x8,x7,x16,x19] +
  4*sbTC[x8,x7,x17,x2] + 4*sbTC[x8,x7,x17,x3] + 4*sbTC[x8,x7,x17,x6] - 4*sbTC[x8,x7,x17,x12] +
  4*sbTC[x8,x7,x20,x1] + 8*sbTC[x8,x7,x20,x2] + 8*sbTC[x8,x7,x20,x3] + 12*sbTC[x8,x7,x20,x4] -
  8*sbTC[x8,x7,x20,x5] + 4*sbTC[x8,x7,x20,x6] - 4*sbTC[x8,x7,x20,x11] - 4*sbTC[x8,x7,x20,x13] +
  8*sbTC[x8,x7,x20,x15] + 4*sbTC[x8,x7,x20,x18] - 8*sbTC[x8,x8,x1,x4] - 8*sbTC[x8,x8,x1,x7] +
  8*sbTC[x8,x8,x1,x12] - 8*sbTC[x8,x8,x2,x4] - 8*sbTC[x8,x8,x2,x7] + 8*sbTC[x8,x8,x2,x12] +
  20*sbTC[x8,x8,x3,x1] + 12*sbTC[x8,x8,x3,x3] - 4*sbTC[x8,x8,x3,x4] + 4*sbTC[x8,x8,x3,x5] -
  4*sbTC[x8,x8,x3,x6] - 4*sbTC[x8,x8,x3,x7] + 4*sbTC[x8,x8,x3,x11] + 8*sbTC[x8,x8,x3,x12] +
  4*sbTC[x8,x8,x3,x13] - 8*sbTC[x8,x8,x3,x15] - 4*sbTC[x8,x8,x3,x17] - 8*sbTC[x8,x8,x4,x1] -
  8*sbTC[x8,x8,x4,x2] - 4*sbTC[x8,x8,x4,x3] - 12*sbTC[x8,x8,x4,x4] + 4*sbTC[x8,x8,x4,x12] -
  4*sbTC[x8,x8,x4,x17] - 4*sbTC[x8,x8,x5,x7] + 4*sbTC[x8,x8,x5,x10] - 4*sbTC[x8,x8,x5,x11] -
  4*sbTC[x8,x8,x5,x13] + 8*sbTC[x8,x8,x5,x15] - 4*sbTC[x8,x8,x6,x3] - 28*sbTC[x8,x8,x6,x7] -
  4*sbTC[x8,x8,x6,x10] + 32*sbTC[x8,x8,x6,x11] + 4*sbTC[x8,x8,x6,x13] - 4*sbTC[x8,x8,x6,x17] +
  12*sbTC[x8,x8,x7,x1] - 8*sbTC[x8,x8,x7,x2] - 4*sbTC[x8,x8,x7,x3] + 4*sbTC[x8,x8,x7,x5] -
  4*sbTC[x8,x8,x7,x6] + 24*sbTC[x8,x8,x7,x7] + 4*sbTC[x8,x8,x7,x10] - 12*sbTC[x8,x8,x7,x11] -
  4*sbTC[x8,x8,x7,x12] - 8*sbTC[x8,x8,x7,x15] - 4*sbTC[x8,x8,x7,x17] + 16*sbTC[x8,x8,x8,x3] +
  16*sbTC[x8,x8,x8,x7] - 16*sbTC[x8,x8,x8,x11] - 20*sbTC[x8,x8,x11,x1] - 12*sbTC[x8,x8,x11,x3] -
  4*sbTC[x8,x8,x11,x4] - 4*sbTC[x8,x8,x11,x5] + 4*sbTC[x8,x8,x11,x6] - 4*sbTC[x8,x8,x11,x7] -
  4*sbTC[x8,x8,x11,x11] - 4*sbTC[x8,x8,x11,x13] + 8*sbTC[x8,x8,x11,x15] + 4*sbTC[x8,x8,x11,x17] +
  8*sbTC[x8,x8,x12,x1] + 8*sbTC[x8,x8,x12,x2] + 4*sbTC[x8,x8,x12,x3] + 4*sbTC[x8,x8,x12,x4] -
  8*sbTC[x8,x8,x12,x7] + 4*sbTC[x8,x8,x12,x12] + 4*sbTC[x8,x8,x12,x17] + 8*sbTC[x8,x11,x1,x1] -
  6*sbTC[x8,x11,x1,x2] - 3*sbTC[x8,x11,x1,x3] + 5*sbTC[x8,x11,x1,x4] - 2*sbTC[x8,x11,x1,x5] -
  2*sbTC[x8,x11,x1,x6] - 2*sbTC[x8,x11,x1,x7] + 2*sbTC[x8,x11,x1,x10] + 2*sbTC[x8,x11,x1,x11] +
  6*sbTC[x8,x11,x1,x12] - 2*sbTC[x8,x11,x1,x13] + 2*sbTC[x8,x11,x1,x18] + 4*sbTC[x8,x11,x1,x19] -
  4*sbTC[x8,x11,x1,x20] - 6*sbTC[x8,x11,x2,x1] - sbTC[x8,x11,x2,x3] - 3*sbTC[x8,x11,x2,x4] +
  2*sbTC[x8,x11,x2,x5] - 2*sbTC[x8,x11,x2,x6] + 4*sbTC[x8,x11,x2,x11] + 4*sbTC[x8,x11,x2,x12] -
  2*sbTC[x8,x11,x2,x13] + 2*sbTC[x8,x11,x2,x17] - 4*sbTC[x8,x11,x2,x20] - 7*sbTC[x8,x11,x3,x1] -
  sbTC[x8,x11,x3,x2] - 4*sbTC[x8,x11,x3,x3] + 4*sbTC[x8,x11,x3,x4] - 2*sbTC[x8,x11,x3,x5] +
  4*sbTC[x8,x11,x3,x6] + 4*sbTC[x8,x11,x3,x7] + 2*sbTC[x8,x11,x3,x8] - 4*sbTC[x8,x11,x3,x11] -
  2*sbTC[x8,x11,x3,x12] - 2*sbTC[x8,x11,x3,x13] + 4*sbTC[x8,x11,x3,x15] + 4*sbTC[x8,x11,x3,x17] -
  4*sbTC[x8,x11,x3,x20] + 9*sbTC[x8,x11,x4,x1] + 7*sbTC[x8,x11,x4,x2] + 4*sbTC[x8,x11,x4,x3] +
  8*sbTC[x8,x11,x4,x4] + 2*sbTC[x8,x11,x4,x6] + 2*sbTC[x8,x11,x4,x7] + 4*sbTC[x8,x11,x4,x8] -
  2*sbTC[x8,x11,x4,x12] - 2*sbTC[x8,x11,x4,x14] + 2*sbTC[x8,x11,x4,x15] + 2*sbTC[x8,x11,x4,x16] +
  2*sbTC[x8,x11,x4,x17] + 2*sbTC[x8,x11,x4,x18] - 4*sbTC[x8,x11,x4,x19] - 4*sbTC[x8,x11,x4,x20] -
  2*sbTC[x8,x11,x5,x1] + 2*sbTC[x8,x11,x5,x2] + 2*sbTC[x8,x11,x5,x4] + 2*sbTC[x8,x11,x5,x6] -
  2*sbTC[x8,x11,x5,x8] - 2*sbTC[x8,x11,x5,x13] + 2*sbTC[x8,x11,x5,x14] + 2*sbTC[x8,x11,x5,x15] -
  2*sbTC[x8,x11,x5,x16] - 2*sbTC[x8,x11,x6,x1] - 2*sbTC[x8,x11,x6,x2] + 4*sbTC[x8,x11,x6,x3] +
  2*sbTC[x8,x11,x6,x4] - 4*sbTC[x8,x11,x6,x6] + 6*sbTC[x8,x11,x6,x7] + 2*sbTC[x8,x11,x6,x8] +
  2*sbTC[x8,x11,x6,x10] - 8*sbTC[x8,x11,x6,x11] - 2*sbTC[x8,x11,x6,x13] - 2*sbTC[x8,x11,x6,x14] +
  4*sbTC[x8,x11,x6,x17] + 2*sbTC[x8,x11,x6,x18] - 2*sbTC[x8,x11,x7,x1] + 10*sbTC[x8,x11,x7,x2] +
  4*sbTC[x8,x11,x7,x3] + 2*sbTC[x8,x11,x7,x4] - 2*sbTC[x8,x11,x7,x5] + 6*sbTC[x8,x11,x7,x6] -
  4*sbTC[x8,x11,x7,x7] + 4*sbTC[x8,x11,x7,x8] - 2*sbTC[x8,x11,x7,x10] - 8*sbTC[x8,x11,x7,x12] +
  6*sbTC[x8,x11,x7,x15] + 2*sbTC[x8,x11,x7,x16] + 2*sbTC[x8,x11,x7,x17] - 4*sbTC[x8,x11,x7,x19] -
  4*sbTC[x8,x11,x8,x3] - 4*sbTC[x8,x11,x8,x4] - 2*sbTC[x8,x11,x8,x6] - 6*sbTC[x8,x11,x8,x7] +
  4*sbTC[x8,x11,x8,x11] + 4*sbTC[x8,x11,x8,x12] + 4*sbTC[x8,x11,x11,x1] + 4*sbTC[x8,x11,x11,x2] +
  2*sbTC[x8,x11,x11,x3] + 6*sbTC[x8,x11,x11,x4] + 2*sbTC[x8,x11,x11,x6] + 2*sbTC[x8,x11,x11,x7] -
  2*sbTC[x8,x11,x11,x8] - 2*sbTC[x8,x11,x11,x17] + 6*sbTC[x8,x11,x12,x1] + 2*sbTC[x8,x11,x12,x2] +
  6*sbTC[x8,x11,x12,x3] + 6*sbTC[x8,x11,x12,x4] + 4*sbTC[x8,x11,x12,x6] + 4*sbTC[x8,x11,x12,x7] -
  4*sbTC[x8,x11,x12,x8] - 2*sbTC[x8,x11,x12,x13] + 2*sbTC[x8,x11,x12,x14] + 2*sbTC[x8,x11,x12,x15] -
  2*sbTC[x8,x11,x12,x16] - 4*sbTC[x8,x11,x12,x17] - 2*sbTC[x8,x11,x13,x3] - 2*sbTC[x8,x11,x13,x10] +
  2*sbTC[x8,x11,x13,x11] - 2*sbTC[x8,x11,x13,x12] + 2*sbTC[x8,x11,x13,x18] + 2*sbTC[x8,x11,x15,x3] +
  2*sbTC[x8,x11,x15,x4] + 4*sbTC[x8,x11,x15,x7] - 2*sbTC[x8,x11,x15,x11] + 2*sbTC[x8,x11,x15,x12] -
  4*sbTC[x8,x11,x15,x19] - 4*sbTC[x8,x11,x17,x2] - 4*sbTC[x8,x11,x17,x3] - 4*sbTC[x8,x11,x17,x6] +
  4*sbTC[x8,x11,x17,x12] - 2*sbTC[x8,x11,x20,x1] - 6*sbTC[x8,x11,x20,x2] - 4*sbTC[x8,x11,x20,x3] -
  8*sbTC[x8,x11,x20,x4] + 2*sbTC[x8,x11,x20,x5] - 2*sbTC[x8,x11,x20,x6] - 2*sbTC[x8,x11,x20,x7] +
  4*sbTC[x8,x11,x20,x11] + 4*sbTC[x8,x11,x20,x13] - 8*sbTC[x8,x11,x20,x15] -
  2*sbTC[x8,x11,x20,x18] + 4*sbTC[x8,x11,x20,x19] + 4*sbTC[x8,x12,x1,x1] - 2*sbTC[x8,x12,x1,x2] -
  3*sbTC[x8,x12,x1,x3] + 7*sbTC[x8,x12,x1,x4] - 2*sbTC[x8,x12,x1,x5] - 2*sbTC[x8,x12,x1,x6] +
  4*sbTC[x8,x12,x1,x11] + 4*sbTC[x8,x12,x1,x12] + 2*sbTC[x8,x12,x1,x14] + 2*sbTC[x8,x12,x1,x17] -
  4*sbTC[x8,x12,x1,x20] - 2*sbTC[x8,x12,x2,x1] - 4*sbTC[x8,x12,x2,x2] - sbTC[x8,x12,x2,x3] -
  5*sbTC[x8,x12,x2,x4] + 2*sbTC[x8,x12,x2,x5] - 2*sbTC[x8,x12,x2,x6] - 2*sbTC[x8,x12,x2,x7] +
  2*sbTC[x8,x12,x2,x10] + 2*sbTC[x8,x12,x2,x11] + 6*sbTC[x8,x12,x2,x12] - 4*sbTC[x8,x12,x2,x13] -
  2*sbTC[x8,x12,x2,x14] + 2*sbTC[x8,x12,x2,x18] + 4*sbTC[x8,x12,x2,x19] - 4*sbTC[x8,x12,x2,x20] -
  5*sbTC[x8,x12,x3,x1] + 3*sbTC[x8,x12,x3,x2] - 4*sbTC[x8,x12,x3,x3] + 4*sbTC[x8,x12,x3,x4] -
  2*sbTC[x8,x12,x3,x5] + 4*sbTC[x8,x12,x3,x6] + 4*sbTC[x8,x12,x3,x7] + 4*sbTC[x8,x12,x3,x8] -
  2*sbTC[x8,x12,x3,x11] - 4*sbTC[x8,x12,x3,x12] - 2*sbTC[x8,x12,x3,x13] - 2*sbTC[x8,x12,x3,x14] +
  6*sbTC[x8,x12,x3,x15] + 2*sbTC[x8,x12,x3,x16] + 2*sbTC[x8,x12,x3,x17] + 2*sbTC[x8,x12,x3,x18] -
  4*sbTC[x8,x12,x3,x19] - 4*sbTC[x8,x12,x3,x20] + 7*sbTC[x8,x12,x4,x1] + 3*sbTC[x8,x12,x4,x2] +
  4*sbTC[x8,x12,x4,x3] + 8*sbTC[x8,x12,x4,x4] + 2*sbTC[x8,x12,x4,x6] + 2*sbTC[x8,x12,x4,x7] +
  2*sbTC[x8,x12,x4,x8] - 2*sbTC[x8,x12,x4,x11] + 4*sbTC[x8,x12,x4,x17] - 4*sbTC[x8,x12,x4,x20] -
  2*sbTC[x8,x12,x5,x1] + 2*sbTC[x8,x12,x5,x2] + 2*sbTC[x8,x12,x5,x4] + 2*sbTC[x8,x12,x5,x6] -
  2*sbTC[x8,x12,x5,x8] - 2*sbTC[x8,x12,x5,x13] + 2*sbTC[x8,x12,x5,x14] + 2*sbTC[x8,x12,x5,x15] -
  2*sbTC[x8,x12,x5,x16] - 2*sbTC[x8,x12,x6,x1] - 2*sbTC[x8,x12,x6,x2] + 4*sbTC[x8,x12,x6,x3] +
  2*sbTC[x8,x12,x6,x4] - 4*sbTC[x8,x12,x6,x6] + 6*sbTC[x8,x12,x6,x7] + 2*sbTC[x8,x12,x6,x8] +
  2*sbTC[x8,x12,x6,x10] - 8*sbTC[x8,x12,x6,x11] - 2*sbTC[x8,x12,x6,x13] - 2*sbTC[x8,x12,x6,x14] +
  4*sbTC[x8,x12,x6,x17] + 2*sbTC[x8,x12,x6,x18] - 2*sbTC[x8,x12,x7,x1] + 10*sbTC[x8,x12,x7,x2] +
  4*sbTC[x8,x12,x7,x3] + 2*sbTC[x8,x12,x7,x4] - 2*sbTC[x8,x12,x7,x5] + 6*sbTC[x8,x12,x7,x6] -
  4*sbTC[x8,x12,x7,x7] + 4*sbTC[x8,x12,x7,x8] - 2*sbTC[x8,x12,x7,x10] - 8*sbTC[x8,x12,x7,x12] +
  6*sbTC[x8,x12,x7,x15] + 2*sbTC[x8,x12,x7,x16] + 2*sbTC[x8,x12,x7,x17] - 4*sbTC[x8,x12,x7,x19] -
  4*sbTC[x8,x12,x8,x3] - 4*sbTC[x8,x12,x8,x4] - 2*sbTC[x8,x12,x8,x6] - 6*sbTC[x8,x12,x8,x7] +
  4*sbTC[x8,x12,x8,x11] + 4*sbTC[x8,x12,x8,x12] + 6*sbTC[x8,x12,x11,x1] + 2*sbTC[x8,x12,x11,x2] +
  6*sbTC[x8,x12,x11,x3] + 6*sbTC[x8,x12,x11,x4] + 4*sbTC[x8,x12,x11,x6] + 4*sbTC[x8,x12,x11,x7] -
  4*sbTC[x8,x12,x11,x8] - 2*sbTC[x8,x12,x11,x13] + 2*sbTC[x8,x12,x11,x14] + 2*sbTC[x8,x12,x11,x15] -
  2*sbTC[x8,x12,x11,x16] - 4*sbTC[x8,x12,x11,x17] + 4*sbTC[x8,x12,x12,x1] + 4*sbTC[x8,x12,x12,x2] +
  2*sbTC[x8,x12,x12,x3] + 6*sbTC[x8,x12,x12,x4] + 2*sbTC[x8,x12,x12,x6] + 2*sbTC[x8,x12,x12,x7] -
  2*sbTC[x8,x12,x12,x8] - 2*sbTC[x8,x12,x12,x17] - 2*sbTC[x8,x12,x14,x3] - 2*sbTC[x8,x12,x14,x10] +
  2*sbTC[x8,x12,x14,x11] - 2*sbTC[x8,x12,x14,x12] + 2*sbTC[x8,x12,x14,x18] + 2*sbTC[x8,x12,x16,x3] +
  2*sbTC[x8,x12,x16,x4] + 4*sbTC[x8,x12,x16,x7] - 2*sbTC[x8,x12,x16,x11] + 2*sbTC[x8,x12,x16,x12] -
  4*sbTC[x8,x12,x16,x19] - 4*sbTC[x8,x12,x17,x2] - 4*sbTC[x8,x12,x17,x3] - 4*sbTC[x8,x12,x17,x6] +
  4*sbTC[x8,x12,x17,x12] - 2*sbTC[x8,x12,x20,x1] - 6*sbTC[x8,x12,x20,x2] - 4*sbTC[x8,x12,x20,x3] -
  8*sbTC[x8,x12,x20,x4] + 2*sbTC[x8,x12,x20,x5] - 2*sbTC[x8,x12,x20,x6] - 2*sbTC[x8,x12,x20,x7] +
  4*sbTC[x8,x12,x20,x11] + 4*sbTC[x8,x12,x20,x13] - 8*sbTC[x8,x12,x20,x15] -
  2*sbTC[x8,x12,x20,x18] + 4*sbTC[x8,x12,x20,x19] + 4*sbTC[x8,x20,x1,x3] + 4*sbTC[x8,x20,x1,x4] +
  8*sbTC[x8,x20,x1,x7] - 4*sbTC[x8,x20,x1,x11] - 4*sbTC[x8,x20,x1,x12] + 4*sbTC[x8,x20,x2,x3] +
  4*sbTC[x8,x20,x2,x4] + 8*sbTC[x8,x20,x2,x7] - 4*sbTC[x8,x20,x2,x11] - 4*sbTC[x8,x20,x2,x12] +
  4*sbTC[x8,x20,x3,x1] + 4*sbTC[x8,x20,x3,x2] + 8*sbTC[x8,x20,x3,x3] + 8*sbTC[x8,x20,x3,x4] +
  8*sbTC[x8,x20,x3,x7] - 4*sbTC[x8,x20,x3,x11] - 4*sbTC[x8,x20,x3,x12] + 4*sbTC[x8,x20,x4,x1] +
  4*sbTC[x8,x20,x4,x2] + 8*sbTC[x8,x20,x4,x3] + 8*sbTC[x8,x20,x4,x4] + 8*sbTC[x8,x20,x4,x7] -
  4*sbTC[x8,x20,x4,x11] - 4*sbTC[x8,x20,x4,x12] + 8*sbTC[x8,x20,x7,x1] + 8*sbTC[x8,x20,x7,x2] +
  8*sbTC[x8,x20,x7,x3] + 8*sbTC[x8,x20,x7,x4] - 4*sbTC[x8,x20,x11,x1] - 4*sbTC[x8,x20,x11,x2] -
  4*sbTC[x8,x20,x11,x3] - 4*sbTC[x8,x20,x11,x4] - 4*sbTC[x8,x20,x12,x1] - 4*sbTC[x8,x20,x12,x2] -
  4*sbTC[x8,x20,x12,x3] - 4*sbTC[x8,x20,x12,x4] - sbTC[x8,x24,x24,x3] - sbTC[x8,x24,x24,x4] -
  sbTC[x8,x24,x24,x6] - sbTC[x8,x24,x24,x18] + 2*sbTC[x8,x24,x24,x19] - sbTC[x8,x24,x25,x3] -
  sbTC[x8,x24,x25,x4] - sbTC[x8,x24,x25,x7] - sbTC[x8,x24,x25,x18] + 2*sbTC[x8,x24,x25,x19] +
  sbTC[x8,x24,x26,x1] + sbTC[x8,x24,x26,x2] + 3*sbTC[x8,x24,x26,x5] - sbTC[x8,x24,x26,x6] +
  sbTC[x8,x24,x26,x7] - sbTC[x8,x24,x26,x18] - 2*sbTC[x8,x24,x26,x19] - sbTC[x8,x25,x24,x3] -
  sbTC[x8,x25,x24,x4] - sbTC[x8,x25,x24,x6] - sbTC[x8,x25,x24,x18] + 2*sbTC[x8,x25,x24,x19] -
  sbTC[x8,x25,x25,x3] - sbTC[x8,x25,x25,x4] - sbTC[x8,x25,x25,x7] - sbTC[x8,x25,x25,x18] +
  2*sbTC[x8,x25,x25,x19] + sbTC[x8,x25,x26,x1] + sbTC[x8,x25,x26,x2] + 3*sbTC[x8,x25,x26,x5] -
  sbTC[x8,x25,x26,x6] + sbTC[x8,x25,x26,x7] - sbTC[x8,x25,x26,x18] - 2*sbTC[x8,x25,x26,x19] +
  6*sbTC[x9,x1,x1,x7] - 4*sbTC[x9,x1,x1,x16] - sbTC[x9,x1,x1,x17] - sbTC[x9,x1,x1,x18] +
  6*sbTC[x9,x1,x2,x7] - 4*sbTC[x9,x1,x2,x16] - sbTC[x9,x1,x2,x17] - sbTC[x9,x1,x2,x18] +
  2*sbTC[x9,x1,x3,x5] + 2*sbTC[x9,x1,x3,x15] - 6*sbTC[x9,x1,x3,x16] + sbTC[x9,x1,x3,x17] +
  sbTC[x9,x1,x3,x18] + 2*sbTC[x9,x1,x4,x5] + 2*sbTC[x9,x1,x4,x15] - 6*sbTC[x9,x1,x4,x16] +
  sbTC[x9,x1,x4,x17] + sbTC[x9,x1,x4,x18] + 14*sbTC[x9,x1,x5,x3] + 2*sbTC[x9,x1,x5,x4] +
  4*sbTC[x9,x1,x5,x7] + 2*sbTC[x9,x1,x5,x10] - 2*sbTC[x9,x1,x5,x13] + 2*sbTC[x9,x1,x5,x14] -
  4*sbTC[x9,x1,x5,x15] + 4*sbTC[x9,x1,x5,x16] - 2*sbTC[x9,x1,x5,x18] - 4*sbTC[x9,x1,x5,x19] +
  2*sbTC[x9,x1,x6,x5] - 2*sbTC[x9,x1,x6,x10] + 2*sbTC[x9,x1,x6,x13] - 2*sbTC[x9,x1,x6,x14] -
  2*sbTC[x9,x1,x6,x15] + 2*sbTC[x9,x1,x6,x16] + 12*sbTC[x9,x1,x7,x7] - 2*sbTC[x9,x1,x7,x10] +
  4*sbTC[x9,x1,x7,x15] + 4*sbTC[x9,x1,x7,x16] + 2*sbTC[x9,x1,x7,x17] - 4*sbTC[x9,x1,x7,x19] -
  8*sbTC[x9,x1,x7,x20] - 2*sbTC[x9,x1,x9,x5] + 10*sbTC[x9,x1,x9,x7] - 8*sbTC[x9,x1,x9,x16] +
  6*sbTC[x9,x1,x15,x1] - 10*sbTC[x9,x1,x15,x3] + 2*sbTC[x9,x1,x15,x4] + 2*sbTC[x9,x1,x15,x5] -
  2*sbTC[x9,x1,x15,x6] - 6*sbTC[x9,x1,x15,x7] + 2*sbTC[x9,x1,x15,x13] - 4*sbTC[x9,x1,x15,x15] -
  4*sbTC[x9,x1,x15,x16] + 4*sbTC[x9,x1,x15,x19] + 4*sbTC[x9,x1,x15,x20] - 4*sbTC[x9,x1,x16,x1] +
  2*sbTC[x9,x1,x16,x2] - 6*sbTC[x9,x1,x16,x3] - 6*sbTC[x9,x1,x16,x4] + 2*sbTC[x9,x1,x16,x5] +
  2*sbTC[x9,x1,x16,x6] - 6*sbTC[x9,x1,x16,x7] - 2*sbTC[x9,x1,x16,x14] - 4*sbTC[x9,x1,x16,x15] -
  4*sbTC[x9,x1,x16,x16] + 4*sbTC[x9,x1,x16,x19] + 4*sbTC[x9,x1,x16,x20] - sbTC[x9,x1,x20,x1] -
  sbTC[x9,x1,x20,x2] + sbTC[x9,x1,x20,x3] + sbTC[x9,x1,x20,x4] - 2*sbTC[x9,x1,x20,x5] -
  6*sbTC[x9,x1,x20,x7] + 4*sbTC[x9,x1,x20,x15] + 4*sbTC[x9,x1,x20,x16] - sbTC[x9,x1,x20,x17] +
  sbTC[x9,x1,x20,x18] + 6*sbTC[x9,x2,x1,x7] - 4*sbTC[x9,x2,x1,x16] - sbTC[x9,x2,x1,x17] -
  sbTC[x9,x2,x1,x18] + 6*sbTC[x9,x2,x2,x7] - 4*sbTC[x9,x2,x2,x16] - sbTC[x9,x2,x2,x17] -
  sbTC[x9,x2,x2,x18] + 2*sbTC[x9,x2,x3,x5] + 2*sbTC[x9,x2,x3,x15] - 6*sbTC[x9,x2,x3,x16] +
  sbTC[x9,x2,x3,x17] + sbTC[x9,x2,x3,x18] + 2*sbTC[x9,x2,x4,x5] + 2*sbTC[x9,x2,x4,x15] -
  6*sbTC[x9,x2,x4,x16] + sbTC[x9,x2,x4,x17] + sbTC[x9,x2,x4,x18] + 14*sbTC[x9,x2,x5,x3] +
  2*sbTC[x9,x2,x5,x4] + 4*sbTC[x9,x2,x5,x7] + 2*sbTC[x9,x2,x5,x10] - 2*sbTC[x9,x2,x5,x13] +
  2*sbTC[x9,x2,x5,x14] - 4*sbTC[x9,x2,x5,x15] + 4*sbTC[x9,x2,x5,x16] - 2*sbTC[x9,x2,x5,x18] -
  4*sbTC[x9,x2,x5,x19] + 2*sbTC[x9,x2,x6,x5] - 2*sbTC[x9,x2,x6,x10] + 2*sbTC[x9,x2,x6,x13] -
  2*sbTC[x9,x2,x6,x14] - 2*sbTC[x9,x2,x6,x15] + 2*sbTC[x9,x2,x6,x16] + 12*sbTC[x9,x2,x7,x7] -
  2*sbTC[x9,x2,x7,x10] + 4*sbTC[x9,x2,x7,x15] + 4*sbTC[x9,x2,x7,x16] + 2*sbTC[x9,x2,x7,x17] -
  4*sbTC[x9,x2,x7,x19] - 8*sbTC[x9,x2,x7,x20] - 2*sbTC[x9,x2,x9,x5] + 10*sbTC[x9,x2,x9,x7] -
  8*sbTC[x9,x2,x9,x16] + 6*sbTC[x9,x2,x15,x1] - 10*sbTC[x9,x2,x15,x3] + 2*sbTC[x9,x2,x15,x4] +
  2*sbTC[x9,x2,x15,x5] - 2*sbTC[x9,x2,x15,x6] - 6*sbTC[x9,x2,x15,x7] + 2*sbTC[x9,x2,x15,x13] -
  4*sbTC[x9,x2,x15,x15] - 4*sbTC[x9,x2,x15,x16] + 4*sbTC[x9,x2,x15,x19] + 4*sbTC[x9,x2,x15,x20] -
  4*sbTC[x9,x2,x16,x1] + 2*sbTC[x9,x2,x16,x2] - 6*sbTC[x9,x2,x16,x3] - 6*sbTC[x9,x2,x16,x4] +
  2*sbTC[x9,x2,x16,x5] + 2*sbTC[x9,x2,x16,x6] - 6*sbTC[x9,x2,x16,x7] - 2*sbTC[x9,x2,x16,x14] -
  4*sbTC[x9,x2,x16,x15] - 4*sbTC[x9,x2,x16,x16] + 4*sbTC[x9,x2,x16,x19] + 4*sbTC[x9,x2,x16,x20] -
  sbTC[x9,x2,x20,x1] - sbTC[x9,x2,x20,x2] + sbTC[x9,x2,x20,x3] + sbTC[x9,x2,x20,x4] -
  2*sbTC[x9,x2,x20,x5] - 6*sbTC[x9,x2,x20,x7] + 4*sbTC[x9,x2,x20,x15] + 4*sbTC[x9,x2,x20,x16] -
  sbTC[x9,x2,x20,x17] + sbTC[x9,x2,x20,x18] + 2*sbTC[x9,x3,x1,x7] + 2*sbTC[x9,x3,x1,x15] -
  6*sbTC[x9,x3,x1,x16] + sbTC[x9,x3,x1,x17] + sbTC[x9,x3,x1,x18] + 2*sbTC[x9,x3,x2,x7] +
  2*sbTC[x9,x3,x2,x15] - 6*sbTC[x9,x3,x2,x16] + sbTC[x9,x3,x2,x17] + sbTC[x9,x3,x2,x18] +
  2*sbTC[x9,x3,x3,x5] + 4*sbTC[x9,x3,x3,x7] - 4*sbTC[x9,x3,x3,x16] - sbTC[x9,x3,x3,x17] -
  sbTC[x9,x3,x3,x18] + 2*sbTC[x9,x3,x4,x5] + 4*sbTC[x9,x3,x4,x7] - 4*sbTC[x9,x3,x4,x16] -
  sbTC[x9,x3,x4,x17] - sbTC[x9,x3,x4,x18] - 2*sbTC[x9,x3,x5,x4] - 2*sbTC[x9,x3,x5,x14] +
  2*sbTC[x9,x3,x5,x18] - 2*sbTC[x9,x3,x6,x5] + 2*sbTC[x9,x3,x6,x7] + 2*sbTC[x9,x3,x6,x11] +
  2*sbTC[x9,x3,x6,x14] - 2*sbTC[x9,x3,x6,x15] - 2*sbTC[x9,x3,x6,x16] + 6*sbTC[x9,x3,x7,x1] +
  4*sbTC[x9,x3,x7,x3] + 4*sbTC[x9,x3,x7,x4] + 4*sbTC[x9,x3,x7,x5] + 4*sbTC[x9,x3,x7,x6] +
  20*sbTC[x9,x3,x7,x7] - 2*sbTC[x9,x3,x7,x11] - 4*sbTC[x9,x3,x7,x15] - 4*sbTC[x9,x3,x7,x16] -
  2*sbTC[x9,x3,x7,x17] - 8*sbTC[x9,x3,x7,x20] + 2*sbTC[x9,x3,x9,x5] + 6*sbTC[x9,x3,x9,x7] -
  8*sbTC[x9,x3,x9,x16] - 2*sbTC[x9,x3,x15,x1] + 2*sbTC[x9,x3,x15,x2] + 2*sbTC[x9,x3,x15,x3] -
  2*sbTC[x9,x3,x15,x5] - 2*sbTC[x9,x3,x15,x6] - 2*sbTC[x9,x3,x15,x7] + 2*sbTC[x9,x3,x15,x11] -
  4*sbTC[x9,x3,x15,x15] + 4*sbTC[x9,x3,x15,x20] - 6*sbTC[x9,x3,x16,x1] - 4*sbTC[x9,x3,x16,x2] -
  4*sbTC[x9,x3,x16,x3] - 6*sbTC[x9,x3,x16,x5] - 2*sbTC[x9,x3,x16,x6] - 6*sbTC[x9,x3,x16,x7] +
  2*sbTC[x9,x3,x16,x14] + 4*sbTC[x9,x3,x16,x16] + 4*sbTC[x9,x3,x16,x20] + sbTC[x9,x3,x20,x1] +
  sbTC[x9,x3,x20,x2] - sbTC[x9,x3,x20,x3] - sbTC[x9,x3,x20,x4] + 2*sbTC[x9,x3,x20,x5] -
  10*sbTC[x9,x3,x20,x7] + 4*sbTC[x9,x3,x20,x15] + 4*sbTC[x9,x3,x20,x16] + sbTC[x9,x3,x20,x17] -
  sbTC[x9,x3,x20,x18] + 2*sbTC[x9,x4,x1,x7] + 2*sbTC[x9,x4,x1,x15] - 6*sbTC[x9,x4,x1,x16] +
  sbTC[x9,x4,x1,x17] + sbTC[x9,x4,x1,x18] + 2*sbTC[x9,x4,x2,x7] + 2*sbTC[x9,x4,x2,x15] -
  6*sbTC[x9,x4,x2,x16] + sbTC[x9,x4,x2,x17] + sbTC[x9,x4,x2,x18] + 2*sbTC[x9,x4,x3,x5] +
  4*sbTC[x9,x4,x3,x7] - 4*sbTC[x9,x4,x3,x16] - sbTC[x9,x4,x3,x17] - sbTC[x9,x4,x3,x18] +
  2*sbTC[x9,x4,x4,x5] + 4*sbTC[x9,x4,x4,x7] - 4*sbTC[x9,x4,x4,x16] - sbTC[x9,x4,x4,x17] -
  sbTC[x9,x4,x4,x18] - 2*sbTC[x9,x4,x5,x4] - 2*sbTC[x9,x4,x5,x14] + 2*sbTC[x9,x4,x5,x18] -
  2*sbTC[x9,x4,x6,x5] + 2*sbTC[x9,x4,x6,x7] + 2*sbTC[x9,x4,x6,x11] + 2*sbTC[x9,x4,x6,x14] -
  2*sbTC[x9,x4,x6,x15] - 2*sbTC[x9,x4,x6,x16] + 6*sbTC[x9,x4,x7,x1] + 4*sbTC[x9,x4,x7,x3] +
  4*sbTC[x9,x4,x7,x4] + 4*sbTC[x9,x4,x7,x5] + 4*sbTC[x9,x4,x7,x6] + 20*sbTC[x9,x4,x7,x7] -
  2*sbTC[x9,x4,x7,x11] - 4*sbTC[x9,x4,x7,x15] - 4*sbTC[x9,x4,x7,x16] - 2*sbTC[x9,x4,x7,x17] -
  8*sbTC[x9,x4,x7,x20] + 2*sbTC[x9,x4,x9,x5] + 6*sbTC[x9,x4,x9,x7] - 8*sbTC[x9,x4,x9,x16] -
  2*sbTC[x9,x4,x15,x1] + 2*sbTC[x9,x4,x15,x2] + 2*sbTC[x9,x4,x15,x3] - 2*sbTC[x9,x4,x15,x5] -
  2*sbTC[x9,x4,x15,x6] - 2*sbTC[x9,x4,x15,x7] + 2*sbTC[x9,x4,x15,x11] - 4*sbTC[x9,x4,x15,x15] +
  4*sbTC[x9,x4,x15,x20] - 6*sbTC[x9,x4,x16,x1] - 4*sbTC[x9,x4,x16,x2] - 4*sbTC[x9,x4,x16,x3] -
  6*sbTC[x9,x4,x16,x5] - 2*sbTC[x9,x4,x16,x6] - 6*sbTC[x9,x4,x16,x7] + 2*sbTC[x9,x4,x16,x14] +
  4*sbTC[x9,x4,x16,x16] + 4*sbTC[x9,x4,x16,x20] + sbTC[x9,x4,x20,x1] + sbTC[x9,x4,x20,x2] -
  sbTC[x9,x4,x20,x3] - sbTC[x9,x4,x20,x4] + 2*sbTC[x9,x4,x20,x5] - 10*sbTC[x9,x4,x20,x7] +
  4*sbTC[x9,x4,x20,x15] + 4*sbTC[x9,x4,x20,x16] + sbTC[x9,x4,x20,x17] - sbTC[x9,x4,x20,x18] +
  14*sbTC[x9,x5,x1,x3] + 2*sbTC[x9,x5,x1,x4] + 4*sbTC[x9,x5,x1,x7] + 2*sbTC[x9,x5,x1,x10] -
  2*sbTC[x9,x5,x1,x13] + 2*sbTC[x9,x5,x1,x14] - 4*sbTC[x9,x5,x1,x15] + 4*sbTC[x9,x5,x1,x16] -
  2*sbTC[x9,x5,x1,x18] - 4*sbTC[x9,x5,x1,x19] + 14*sbTC[x9,x5,x2,x3] + 2*sbTC[x9,x5,x2,x4] +
  4*sbTC[x9,x5,x2,x7] + 2*sbTC[x9,x5,x2,x10] - 2*sbTC[x9,x5,x2,x13] + 2*sbTC[x9,x5,x2,x14] -
  4*sbTC[x9,x5,x2,x15] + 4*sbTC[x9,x5,x2,x16] - 2*sbTC[x9,x5,x2,x18] - 4*sbTC[x9,x5,x2,x19] +
  6*sbTC[x9,x5,x3,x1] + 2*sbTC[x9,x5,x3,x2] + 6*sbTC[x9,x5,x3,x3] - 6*sbTC[x9,x5,x3,x4] +
  4*sbTC[x9,x5,x3,x5] - 2*sbTC[x9,x5,x3,x14] - 6*sbTC[x9,x5,x3,x15] - 2*sbTC[x9,x5,x3,x16] +
  4*sbTC[x9,x5,x3,x17] - 2*sbTC[x9,x5,x3,x18] + 4*sbTC[x9,x5,x3,x19] - 2*sbTC[x9,x5,x4,x1] -
  10*sbTC[x9,x5,x4,x2] - 6*sbTC[x9,x5,x4,x3] - 6*sbTC[x9,x5,x4,x4] - 4*sbTC[x9,x5,x4,x5] -
  8*sbTC[x9,x5,x4,x7] - 4*sbTC[x9,x5,x4,x11] + 2*sbTC[x9,x5,x4,x14] + 2*sbTC[x9,x5,x4,x15] +
  6*sbTC[x9,x5,x4,x16] + 4*sbTC[x9,x5,x4,x17] - 2*sbTC[x9,x5,x4,x18] + 4*sbTC[x9,x5,x4,x19] +
  20*sbTC[x9,x5,x5,x3] + 4*sbTC[x9,x5,x5,x4] + 8*sbTC[x9,x5,x5,x7] - 8*sbTC[x9,x5,x5,x15] +
  8*sbTC[x9,x5,x5,x16] - 8*sbTC[x9,x5,x5,x19] - 8*sbTC[x9,x5,x6,x7] + 4*sbTC[x9,x5,x6,x10] -
  4*sbTC[x9,x5,x6,x11] - 4*sbTC[x9,x5,x6,x13] + 4*sbTC[x9,x5,x6,x14] + 4*sbTC[x9,x5,x6,x15] +
  4*sbTC[x9,x5,x6,x16] + 4*sbTC[x9,x5,x6,x17] - 4*sbTC[x9,x5,x6,x18] - 8*sbTC[x9,x5,x7,x2] -
  8*sbTC[x9,x5,x7,x4] - 4*sbTC[x9,x5,x7,x6] - 8*sbTC[x9,x5,x7,x7] - 8*sbTC[x9,x5,x7,x9] +
  16*sbTC[x9,x5,x7,x16] + 4*sbTC[x9,x5,x7,x17] + 8*sbTC[x9,x5,x9,x15] - 8*sbTC[x9,x5,x9,x16] +
  4*sbTC[x9,x5,x10,x2] + 4*sbTC[x9,x5,x10,x6] - 4*sbTC[x9,x5,x10,x14] - 2*sbTC[x9,x5,x13,x3] -
  2*sbTC[x9,x5,x13,x10] + 2*sbTC[x9,x5,x13,x15] - 2*sbTC[x9,x5,x13,x16] + 2*sbTC[x9,x5,x13,x18] -
  2*sbTC[x9,x5,x14,x3] - 2*sbTC[x9,x5,x14,x10] + 2*sbTC[x9,x5,x14,x15] - 2*sbTC[x9,x5,x14,x16] +
  2*sbTC[x9,x5,x14,x18] - 4*sbTC[x9,x5,x15,x1] - 4*sbTC[x9,x5,x15,x2] - 14*sbTC[x9,x5,x15,x3] +
  2*sbTC[x9,x5,x15,x4] - 8*sbTC[x9,x5,x15,x5] + 4*sbTC[x9,x5,x15,x6] - 8*sbTC[x9,x5,x15,x7] +
  4*sbTC[x9,x5,x15,x9] - 4*sbTC[x9,x5,x15,x11] - 2*sbTC[x9,x5,x15,x13] + 2*sbTC[x9,x5,x15,x14] +
  8*sbTC[x9,x5,x15,x15] + 4*sbTC[x9,x5,x15,x19] + 4*sbTC[x9,x5,x16,x1] + 8*sbTC[x9,x5,x16,x2] -
  2*sbTC[x9,x5,x16,x3] + 2*sbTC[x9,x5,x16,x4] + 4*sbTC[x9,x5,x16,x6] + 4*sbTC[x9,x5,x16,x9] -
  2*sbTC[x9,x5,x16,x13] - 2*sbTC[x9,x5,x16,x14] - 8*sbTC[x9,x5,x16,x16] + 4*sbTC[x9,x5,x16,x19] +
  8*sbTC[x9,x5,x19,x2] - 8*sbTC[x9,x5,x19,x3] + 8*sbTC[x9,x5,x19,x5] - 8*sbTC[x9,x5,x19,x16] -
  4*sbTC[x9,x5,x20,x2] + 4*sbTC[x9,x5,x20,x3] - 4*sbTC[x9,x5,x20,x6] + 8*sbTC[x9,x5,x20,x7] +
  4*sbTC[x9,x5,x20,x11] + 4*sbTC[x9,x5,x20,x13] - 8*sbTC[x9,x5,x20,x15] - 4*sbTC[x9,x5,x20,x17] +
  2*sbTC[x9,x6,x1,x7] - 2*sbTC[x9,x6,x1,x10] + 2*sbTC[x9,x6,x1,x13] - 2*sbTC[x9,x6,x1,x14] -
  2*sbTC[x9,x6,x1,x15] + 2*sbTC[x9,x6,x1,x16] + 2*sbTC[x9,x6,x2,x7] - 2*sbTC[x9,x6,x2,x10] +
  2*sbTC[x9,x6,x2,x13] - 2*sbTC[x9,x6,x2,x14] - 2*sbTC[x9,x6,x2,x15] + 2*sbTC[x9,x6,x2,x16] +
  2*sbTC[x9,x6,x3,x11] + 2*sbTC[x9,x6,x3,x14] - 2*sbTC[x9,x6,x3,x15] - 2*sbTC[x9,x6,x3,x16] +
  2*sbTC[x9,x6,x4,x11] + 2*sbTC[x9,x6,x4,x14] - 2*sbTC[x9,x6,x4,x15] - 2*sbTC[x9,x6,x4,x16] +
  4*sbTC[x9,x6,x6,x5] - 4*sbTC[x9,x6,x6,x10] - 4*sbTC[x9,x6,x6,x11] + 4*sbTC[x9,x6,x6,x12] +
  4*sbTC[x9,x6,x6,x13] - 4*sbTC[x9,x6,x6,x14] + 4*sbTC[x9,x6,x7,x2] - 4*sbTC[x9,x6,x7,x6] +
  8*sbTC[x9,x6,x7,x9] + 8*sbTC[x9,x6,x7,x11] - 4*sbTC[x9,x6,x7,x12] - 8*sbTC[x9,x6,x7,x15] -
  4*sbTC[x9,x6,x9,x5] + 4*sbTC[x9,x6,x9,x7] - 4*sbTC[x9,x6,x10,x2] - 4*sbTC[x9,x6,x10,x6] +
  4*sbTC[x9,x6,x10,x14] + 2*sbTC[x9,x6,x11,x3] + 2*sbTC[x9,x6,x11,x7] + 2*sbTC[x9,x6,x11,x15] -
  2*sbTC[x9,x6,x11,x16] - 2*sbTC[x9,x6,x11,x17] + 2*sbTC[x9,x6,x12,x3] + 2*sbTC[x9,x6,x12,x7] +
  2*sbTC[x9,x6,x12,x15] - 2*sbTC[x9,x6,x12,x16] - 2*sbTC[x9,x6,x12,x17] + 2*sbTC[x9,x6,x13,x3] +
  2*sbTC[x9,x6,x13,x10] - 2*sbTC[x9,x6,x13,x15] + 2*sbTC[x9,x6,x13,x16] - 2*sbTC[x9,x6,x13,x18] +
  2*sbTC[x9,x6,x14,x3] + 2*sbTC[x9,x6,x14,x10] - 2*sbTC[x9,x6,x14,x15] + 2*sbTC[x9,x6,x14,x16] -
  2*sbTC[x9,x6,x14,x18] + 2*sbTC[x9,x6,x15,x1] - 2*sbTC[x9,x6,x15,x2] - 2*sbTC[x9,x6,x15,x3] -
  2*sbTC[x9,x6,x15,x4] + 4*sbTC[x9,x6,x15,x5] - 4*sbTC[x9,x6,x15,x9] - 2*sbTC[x9,x6,x15,x11] +
  2*sbTC[x9,x6,x15,x12] + 2*sbTC[x9,x6,x15,x13] - 2*sbTC[x9,x6,x15,x14] + 2*sbTC[x9,x6,x16,x1] -
  2*sbTC[x9,x6,x16,x2] - 2*sbTC[x9,x6,x16,x3] - 2*sbTC[x9,x6,x16,x4] + 4*sbTC[x9,x6,x16,x5] -
  4*sbTC[x9,x6,x16,x9] - 2*sbTC[x9,x6,x16,x11] + 2*sbTC[x9,x6,x16,x12] + 2*sbTC[x9,x6,x16,x13] -
  2*sbTC[x9,x6,x16,x14] - 2*sbTC[x9,x6,x20,x1] + 2*sbTC[x9,x6,x20,x2] - 2*sbTC[x9,x6,x20,x3] +
  2*sbTC[x9,x6,x20,x4] - 4*sbTC[x9,x6,x20,x5] + 4*sbTC[x9,x6,x20,x6] - 4*sbTC[x9,x6,x20,x7] -
  4*sbTC[x9,x6,x20,x11] - 4*sbTC[x9,x6,x20,x13] + 8*sbTC[x9,x6,x20,x15] + 2*sbTC[x9,x6,x20,x17] +
  2*sbTC[x9,x6,x20,x18] + 12*sbTC[x9,x7,x1,x1] - 8*sbTC[x9,x7,x1,x2] + 6*sbTC[x9,x7,x1,x4] -
  4*sbTC[x9,x7,x1,x5] - 4*sbTC[x9,x7,x1,x6] + 14*sbTC[x9,x7,x1,x7] + 2*sbTC[x9,x7,x1,x15] +
  6*sbTC[x9,x7,x1,x16] - 2*sbTC[x9,x7,x1,x17] + 4*sbTC[x9,x7,x1,x18] - 8*sbTC[x9,x7,x1,x20] -
  8*sbTC[x9,x7,x2,x1] - 4*sbTC[x9,x7,x2,x2] + 8*sbTC[x9,x7,x2,x3] - 10*sbTC[x9,x7,x2,x4] -
  4*sbTC[x9,x7,x2,x5] + 4*sbTC[x9,x7,x2,x6] + 14*sbTC[x9,x7,x2,x7] - 4*sbTC[x9,x7,x2,x13] -
  4*sbTC[x9,x7,x2,x14] + 2*sbTC[x9,x7,x2,x15] + 6*sbTC[x9,x7,x2,x16] - 2*sbTC[x9,x7,x2,x17] +
  4*sbTC[x9,x7,x2,x18] - 8*sbTC[x9,x7,x2,x20] + 6*sbTC[x9,x7,x3,x1] + 4*sbTC[x9,x7,x3,x3] +
  4*sbTC[x9,x7,x3,x4] + 4*sbTC[x9,x7,x3,x5] + 4*sbTC[x9,x7,x3,x6] + 20*sbTC[x9,x7,x3,x7] -
  2*sbTC[x9,x7,x3,x11] - 4*sbTC[x9,x7,x3,x15] - 4*sbTC[x9,x7,x3,x16] - 2*sbTC[x9,x7,x3,x17] -
  8*sbTC[x9,x7,x3,x20] + 6*sbTC[x9,x7,x4,x1] + 4*sbTC[x9,x7,x4,x3] + 4*sbTC[x9,x7,x4,x4] +
  4*sbTC[x9,x7,x4,x5] + 4*sbTC[x9,x7,x4,x6] + 20*sbTC[x9,x7,x4,x7] - 2*sbTC[x9,x7,x4,x11] -
  4*sbTC[x9,x7,x4,x15] - 4*sbTC[x9,x7,x4,x16] - 2*sbTC[x9,x7,x4,x17] - 8*sbTC[x9,x7,x4,x20] -
  4*sbTC[x9,x7,x5,x1] - 4*sbTC[x9,x7,x5,x2] + 4*sbTC[x9,x7,x5,x3] - 8*sbTC[x9,x7,x5,x4] -
  8*sbTC[x9,x7,x5,x5] - 8*sbTC[x9,x7,x5,x9] - 4*sbTC[x9,x7,x5,x14] + 16*sbTC[x9,x7,x5,x16] +
  4*sbTC[x9,x7,x5,x18] - 4*sbTC[x9,x7,x6,x1] + 4*sbTC[x9,x7,x6,x2] + 4*sbTC[x9,x7,x6,x3] +
  4*sbTC[x9,x7,x6,x4] - 8*sbTC[x9,x7,x6,x5] + 4*sbTC[x9,x7,x6,x7] + 8*sbTC[x9,x7,x6,x9] +
  4*sbTC[x9,x7,x6,x11] - 4*sbTC[x9,x7,x6,x12] - 4*sbTC[x9,x7,x6,x13] + 4*sbTC[x9,x7,x6,x15] -
  4*sbTC[x9,x7,x6,x16] - 4*sbTC[x9,x7,x6,x17] + 4*sbTC[x9,x7,x6,x18] + 24*sbTC[x9,x7,x7,x1] +
  12*sbTC[x9,x7,x7,x2] + 20*sbTC[x9,x7,x7,x3] + 20*sbTC[x9,x7,x7,x4] + 8*sbTC[x9,x7,x7,x5] +
  4*sbTC[x9,x7,x7,x6] - 8*sbTC[x9,x7,x7,x9] - 8*sbTC[x9,x7,x7,x11] + 4*sbTC[x9,x7,x7,x12] +
  8*sbTC[x9,x7,x9,x5] - 8*sbTC[x9,x7,x9,x7] + 8*sbTC[x9,x7,x9,x15] - 8*sbTC[x9,x7,x9,x16] -
  4*sbTC[x9,x7,x10,x2] - 4*sbTC[x9,x7,x10,x6] + 4*sbTC[x9,x7,x10,x14] - 2*sbTC[x9,x7,x11,x3] -
  2*sbTC[x9,x7,x11,x7] - 2*sbTC[x9,x7,x11,x15] + 2*sbTC[x9,x7,x11,x16] + 2*sbTC[x9,x7,x11,x17] -
  2*sbTC[x9,x7,x12,x3] - 2*sbTC[x9,x7,x12,x7] - 2*sbTC[x9,x7,x12,x15] + 2*sbTC[x9,x7,x12,x16] +
  2*sbTC[x9,x7,x12,x17] - 14*sbTC[x9,x7,x15,x1] + 2*sbTC[x9,x7,x15,x2] + 4*sbTC[x9,x7,x15,x3] -
  4*sbTC[x9,x7,x15,x4] - 12*sbTC[x9,x7,x15,x5] + 4*sbTC[x9,x7,x15,x6] + 4*sbTC[x9,x7,x15,x7] +
  8*sbTC[x9,x7,x15,x9] + 2*sbTC[x9,x7,x15,x11] - 2*sbTC[x9,x7,x15,x12] - 4*sbTC[x9,x7,x15,x13] +
  6*sbTC[x9,x7,x16,x1] - 2*sbTC[x9,x7,x16,x2] - 4*sbTC[x9,x7,x16,x3] + 12*sbTC[x9,x7,x16,x4] -
  12*sbTC[x9,x7,x16,x5] - 4*sbTC[x9,x7,x16,x6] + 4*sbTC[x9,x7,x16,x7] + 8*sbTC[x9,x7,x16,x9] +
  2*sbTC[x9,x7,x16,x11] - 2*sbTC[x9,x7,x16,x12] + 4*sbTC[x9,x7,x16,x14] + 8*sbTC[x9,x7,x19,x2] -
  8*sbTC[x9,x7,x19,x3] + 8*sbTC[x9,x7,x19,x5] - 8*sbTC[x9,x7,x19,x16] - 4*sbTC[x9,x7,x20,x1] -
  8*sbTC[x9,x7,x20,x2] - 8*sbTC[x9,x7,x20,x3] - 12*sbTC[x9,x7,x20,x4] + 8*sbTC[x9,x7,x20,x5] -
  4*sbTC[x9,x7,x20,x6] + 4*sbTC[x9,x7,x20,x11] + 4*sbTC[x9,x7,x20,x13] - 8*sbTC[x9,x7,x20,x15] -
  4*sbTC[x9,x7,x20,x18] + 8*sbTC[x9,x9,x1,x7] - 8*sbTC[x9,x9,x1,x16] + 8*sbTC[x9,x9,x2,x7] -
  8*sbTC[x9,x9,x2,x16] + 8*sbTC[x9,x9,x3,x7] - 8*sbTC[x9,x9,x3,x16] + 8*sbTC[x9,x9,x4,x7] -
  8*sbTC[x9,x9,x4,x16] + 4*sbTC[x9,x9,x5,x3] + 8*sbTC[x9,x9,x5,x4] - 8*sbTC[x9,x9,x5,x7] +
  4*sbTC[x9,x9,x5,x10] - 4*sbTC[x9,x9,x5,x13] + 16*sbTC[x9,x9,x5,x15] - 8*sbTC[x9,x9,x5,x19] +
  4*sbTC[x9,x9,x6,x7] - 4*sbTC[x9,x9,x6,x10] + 4*sbTC[x9,x9,x6,x11] + 4*sbTC[x9,x9,x6,x13] -
  8*sbTC[x9,x9,x6,x15] - 12*sbTC[x9,x9,x7,x1] + 8*sbTC[x9,x9,x7,x2] + 8*sbTC[x9,x9,x7,x3] +
  8*sbTC[x9,x9,x7,x4] - 8*sbTC[x9,x9,x7,x5] + 8*sbTC[x9,x9,x7,x6] - 4*sbTC[x9,x9,x7,x10] -
  4*sbTC[x9,x9,x7,x11] + 24*sbTC[x9,x9,x7,x15] - 8*sbTC[x9,x9,x7,x16] - 8*sbTC[x9,x9,x7,x19] +
  32*sbTC[x9,x9,x9,x7] - 32*sbTC[x9,x9,x9,x15] + 20*sbTC[x9,x9,x15,x1] - 4*sbTC[x9,x9,x15,x3] +
  8*sbTC[x9,x9,x15,x5] - 8*sbTC[x9,x9,x15,x6] - 8*sbTC[x9,x9,x15,x7] + 4*sbTC[x9,x9,x15,x11] +
  4*sbTC[x9,x9,x15,x13] - 8*sbTC[x9,x9,x15,x15] + 8*sbTC[x9,x9,x15,x19] - 8*sbTC[x9,x9,x16,x1] -
  8*sbTC[x9,x9,x16,x2] - 8*sbTC[x9,x9,x16,x3] - 16*sbTC[x9,x9,x16,x4] - 16*sbTC[x9,x9,x16,x7] +
  8*sbTC[x9,x9,x16,x16] + 8*sbTC[x9,x9,x16,x19] - 8*sbTC[x9,x15,x1,x1] + 6*sbTC[x9,x15,x1,x2] -
  8*sbTC[x9,x15,x1,x3] - 2*sbTC[x9,x15,x1,x4] + 2*sbTC[x9,x15,x1,x5] + 2*sbTC[x9,x15,x1,x6] -
  4*sbTC[x9,x15,x1,x7] - 2*sbTC[x9,x15,x1,x10] + 2*sbTC[x9,x15,x1,x13] - 2*sbTC[x9,x15,x1,x15] -
  6*sbTC[x9,x15,x1,x16] + 2*sbTC[x9,x15,x1,x17] - 2*sbTC[x9,x15,x1,x18] + 4*sbTC[x9,x15,x1,x20] +
  6*sbTC[x9,x15,x2,x1] - 10*sbTC[x9,x15,x2,x3] + 2*sbTC[x9,x15,x2,x4] + 2*sbTC[x9,x15,x2,x5] -
  2*sbTC[x9,x15,x2,x6] - 6*sbTC[x9,x15,x2,x7] + 2*sbTC[x9,x15,x2,x13] - 4*sbTC[x9,x15,x2,x15] -
  4*sbTC[x9,x15,x2,x16] + 4*sbTC[x9,x15,x2,x19] + 4*sbTC[x9,x15,x2,x20] - 6*sbTC[x9,x15,x3,x1] +
  2*sbTC[x9,x15,x3,x2] - 6*sbTC[x9,x15,x3,x3] + 2*sbTC[x9,x15,x3,x4] - 2*sbTC[x9,x15,x3,x5] -
  2*sbTC[x9,x15,x3,x6] - 6*sbTC[x9,x15,x3,x7] + 2*sbTC[x9,x15,x3,x11] + 2*sbTC[x9,x15,x3,x15] +
  2*sbTC[x9,x15,x3,x16] - 2*sbTC[x9,x15,x3,x17] + 2*sbTC[x9,x15,x3,x18] - 4*sbTC[x9,x15,x3,x19] +
  4*sbTC[x9,x15,x3,x20] - 2*sbTC[x9,x15,x4,x1] + 2*sbTC[x9,x15,x4,x2] + 2*sbTC[x9,x15,x4,x3] -
  2*sbTC[x9,x15,x4,x5] - 2*sbTC[x9,x15,x4,x6] - 2*sbTC[x9,x15,x4,x7] + 2*sbTC[x9,x15,x4,x11] -
  4*sbTC[x9,x15,x4,x15] + 4*sbTC[x9,x15,x4,x20] + 2*sbTC[x9,x15,x5,x1] + 2*sbTC[x9,x15,x5,x2] -
  14*sbTC[x9,x15,x5,x3] - 2*sbTC[x9,x15,x5,x4] + 4*sbTC[x9,x15,x5,x5] + 4*sbTC[x9,x15,x5,x9] -
  2*sbTC[x9,x15,x5,x10] + 2*sbTC[x9,x15,x5,x13] + 2*sbTC[x9,x15,x5,x14] - 4*sbTC[x9,x15,x5,x15] -
  12*sbTC[x9,x15,x5,x16] - 2*sbTC[x9,x15,x5,x18] + 8*sbTC[x9,x15,x5,x19] + 2*sbTC[x9,x15,x6,x1] -
  2*sbTC[x9,x15,x6,x2] - 2*sbTC[x9,x15,x6,x3] - 2*sbTC[x9,x15,x6,x4] + 4*sbTC[x9,x15,x6,x5] -
  4*sbTC[x9,x15,x6,x9] - 2*sbTC[x9,x15,x6,x11] + 2*sbTC[x9,x15,x6,x12] + 2*sbTC[x9,x15,x6,x13] -
  2*sbTC[x9,x15,x6,x14] + 2*sbTC[x9,x15,x7,x1] + 2*sbTC[x9,x15,x7,x2] - 6*sbTC[x9,x15,x7,x3] -
  2*sbTC[x9,x15,x7,x4] - 4*sbTC[x9,x15,x7,x6] + 4*sbTC[x9,x15,x7,x7] + 8*sbTC[x9,x15,x7,x9] +
  2*sbTC[x9,x15,x7,x10] + 6*sbTC[x9,x15,x7,x11] - 2*sbTC[x9,x15,x7,x12] - 12*sbTC[x9,x15,x7,x15] -
  4*sbTC[x9,x15,x7,x16] - 2*sbTC[x9,x15,x7,x17] + 4*sbTC[x9,x15,x7,x19] - 4*sbTC[x9,x15,x9,x5] -
  12*sbTC[x9,x15,x9,x7] + 8*sbTC[x9,x15,x9,x15] + 8*sbTC[x9,x15,x9,x16] + 2*sbTC[x9,x15,x11,x3] +
  2*sbTC[x9,x15,x11,x7] + 2*sbTC[x9,x15,x11,x15] - 2*sbTC[x9,x15,x11,x16] - 2*sbTC[x9,x15,x11,x17] +
  2*sbTC[x9,x15,x13,x3] + 2*sbTC[x9,x15,x13,x10] - 2*sbTC[x9,x15,x13,x15] + 2*sbTC[x9,x15,x13,x16] -
  2*sbTC[x9,x15,x13,x18] - 4*sbTC[x9,x15,x15,x1] - 4*sbTC[x9,x15,x15,x2] + 4*sbTC[x9,x15,x15,x3] -
  4*sbTC[x9,x15,x15,x4] + 4*sbTC[x9,x15,x15,x5] + 4*sbTC[x9,x15,x15,x7] - 4*sbTC[x9,x15,x15,x9] -
  4*sbTC[x9,x15,x15,x19] - 6*sbTC[x9,x15,x16,x1] - 2*sbTC[x9,x15,x16,x2] + 2*sbTC[x9,x15,x16,x3] -
  2*sbTC[x9,x15,x16,x4] + 8*sbTC[x9,x15,x16,x5] + 8*sbTC[x9,x15,x16,x7] - 8*sbTC[x9,x15,x16,x9] -
  2*sbTC[x9,x15,x16,x11] + 2*sbTC[x9,x15,x16,x12] + 2*sbTC[x9,x15,x16,x13] -
  2*sbTC[x9,x15,x16,x14] - 8*sbTC[x9,x15,x16,x19] - 8*sbTC[x9,x15,x19,x2] + 8*sbTC[x9,x15,x19,x3] -
  8*sbTC[x9,x15,x19,x5] + 8*sbTC[x9,x15,x19,x16] + 2*sbTC[x9,x15,x20,x1] + 6*sbTC[x9,x15,x20,x2] +
  2*sbTC[x9,x15,x20,x3] + 6*sbTC[x9,x15,x20,x4] - 4*sbTC[x9,x15,x20,x5] + 4*sbTC[x9,x15,x20,x6] -
  4*sbTC[x9,x15,x20,x7] - 4*sbTC[x9,x15,x20,x11] - 4*sbTC[x9,x15,x20,x13] + 8*sbTC[x9,x15,x20,x15] +
  2*sbTC[x9,x15,x20,x17] + 2*sbTC[x9,x15,x20,x18] - 4*sbTC[x9,x16,x1,x1] + 2*sbTC[x9,x16,x1,x2] -
  6*sbTC[x9,x16,x1,x3] - 6*sbTC[x9,x16,x1,x4] + 2*sbTC[x9,x16,x1,x5] + 2*sbTC[x9,x16,x1,x6] -
  6*sbTC[x9,x16,x1,x7] - 2*sbTC[x9,x16,x1,x14] - 4*sbTC[x9,x16,x1,x15] - 4*sbTC[x9,x16,x1,x16] +
  4*sbTC[x9,x16,x1,x19] + 4*sbTC[x9,x16,x1,x20] + 2*sbTC[x9,x16,x2,x1] + 4*sbTC[x9,x16,x2,x2] -
  12*sbTC[x9,x16,x2,x3] + 6*sbTC[x9,x16,x2,x4] + 2*sbTC[x9,x16,x2,x5] - 2*sbTC[x9,x16,x2,x6] -
  4*sbTC[x9,x16,x2,x7] - 2*sbTC[x9,x16,x2,x10] + 4*sbTC[x9,x16,x2,x13] + 2*sbTC[x9,x16,x2,x14] -
  2*sbTC[x9,x16,x2,x15] - 6*sbTC[x9,x16,x2,x16] + 2*sbTC[x9,x16,x2,x17] - 2*sbTC[x9,x16,x2,x18] +
  4*sbTC[x9,x16,x2,x20] - 6*sbTC[x9,x16,x3,x1] - 4*sbTC[x9,x16,x3,x2] - 4*sbTC[x9,x16,x3,x3] -
  6*sbTC[x9,x16,x3,x5] - 2*sbTC[x9,x16,x3,x6] - 6*sbTC[x9,x16,x3,x7] + 2*sbTC[x9,x16,x3,x14] +
  4*sbTC[x9,x16,x3,x16] + 4*sbTC[x9,x16,x3,x20] - 2*sbTC[x9,x16,x4,x1] + 8*sbTC[x9,x16,x4,x2] +
  2*sbTC[x9,x16,x4,x4] + 2*sbTC[x9,x16,x4,x5] - 2*sbTC[x9,x16,x4,x6] - 2*sbTC[x9,x16,x4,x7] +
  4*sbTC[x9,x16,x4,x11] - 2*sbTC[x9,x16,x4,x14] - 2*sbTC[x9,x16,x4,x15] - 2*sbTC[x9,x16,x4,x16] -
  2*sbTC[x9,x16,x4,x17] + 2*sbTC[x9,x16,x4,x18] - 4*sbTC[x9,x16,x4,x19] + 4*sbTC[x9,x16,x4,x20] +
  2*sbTC[x9,x16,x5,x1] + 2*sbTC[x9,x16,x5,x2] - 14*sbTC[x9,x16,x5,x3] - 2*sbTC[x9,x16,x5,x4] +
  4*sbTC[x9,x16,x5,x5] + 4*sbTC[x9,x16,x5,x9] - 2*sbTC[x9,x16,x5,x10] + 2*sbTC[x9,x16,x5,x13] +
  2*sbTC[x9,x16,x5,x14] - 4*sbTC[x9,x16,x5,x15] - 12*sbTC[x9,x16,x5,x16] - 2*sbTC[x9,x16,x5,x18] +
  8*sbTC[x9,x16,x5,x19] + 2*sbTC[x9,x16,x6,x1] - 2*sbTC[x9,x16,x6,x2] - 2*sbTC[x9,x16,x6,x3] -
  2*sbTC[x9,x16,x6,x4] + 4*sbTC[x9,x16,x6,x5] - 4*sbTC[x9,x16,x6,x9] - 2*sbTC[x9,x16,x6,x11] +
  2*sbTC[x9,x16,x6,x12] + 2*sbTC[x9,x16,x6,x13] - 2*sbTC[x9,x16,x6,x14] + 2*sbTC[x9,x16,x7,x1] +
  2*sbTC[x9,x16,x7,x2] - 6*sbTC[x9,x16,x7,x3] - 2*sbTC[x9,x16,x7,x4] - 4*sbTC[x9,x16,x7,x6] +
  4*sbTC[x9,x16,x7,x7] + 8*sbTC[x9,x16,x7,x9] + 2*sbTC[x9,x16,x7,x10] + 6*sbTC[x9,x16,x7,x11] -
  2*sbTC[x9,x16,x7,x12] - 12*sbTC[x9,x16,x7,x15] - 4*sbTC[x9,x16,x7,x16] - 2*sbTC[x9,x16,x7,x17] +
  4*sbTC[x9,x16,x7,x19] - 4*sbTC[x9,x16,x9,x5] - 12*sbTC[x9,x16,x9,x7] + 8*sbTC[x9,x16,x9,x15] +
  8*sbTC[x9,x16,x9,x16] + 2*sbTC[x9,x16,x12,x3] + 2*sbTC[x9,x16,x12,x7] + 2*sbTC[x9,x16,x12,x15] -
  2*sbTC[x9,x16,x12,x16] - 2*sbTC[x9,x16,x12,x17] + 2*sbTC[x9,x16,x14,x3] + 2*sbTC[x9,x16,x14,x10] -
  2*sbTC[x9,x16,x14,x15] + 2*sbTC[x9,x16,x14,x16] - 2*sbTC[x9,x16,x14,x18] - 6*sbTC[x9,x16,x15,x1] -
  2*sbTC[x9,x16,x15,x2] + 2*sbTC[x9,x16,x15,x3] - 2*sbTC[x9,x16,x15,x4] + 8*sbTC[x9,x16,x15,x5] +
  8*sbTC[x9,x16,x15,x7] - 8*sbTC[x9,x16,x15,x9] - 2*sbTC[x9,x16,x15,x11] + 2*sbTC[x9,x16,x15,x12] +
  2*sbTC[x9,x16,x15,x13] - 2*sbTC[x9,x16,x15,x14] - 8*sbTC[x9,x16,x15,x19] - 4*sbTC[x9,x16,x16,x1] -
  4*sbTC[x9,x16,x16,x2] + 4*sbTC[x9,x16,x16,x3] - 4*sbTC[x9,x16,x16,x4] + 4*sbTC[x9,x16,x16,x5] +
  4*sbTC[x9,x16,x16,x7] - 4*sbTC[x9,x16,x16,x9] - 4*sbTC[x9,x16,x16,x19] - 8*sbTC[x9,x16,x19,x2] +
  8*sbTC[x9,x16,x19,x3] - 8*sbTC[x9,x16,x19,x5] + 8*sbTC[x9,x16,x19,x16] + 2*sbTC[x9,x16,x20,x1] +
  6*sbTC[x9,x16,x20,x2] + 2*sbTC[x9,x16,x20,x3] + 6*sbTC[x9,x16,x20,x4] - 4*sbTC[x9,x16,x20,x5] +
  4*sbTC[x9,x16,x20,x6] - 4*sbTC[x9,x16,x20,x7] - 4*sbTC[x9,x16,x20,x11] - 4*sbTC[x9,x16,x20,x13] +
  8*sbTC[x9,x16,x20,x15] + 2*sbTC[x9,x16,x20,x17] + 2*sbTC[x9,x16,x20,x18] - 8*sbTC[x9,x20,x1,x7] +
  4*sbTC[x9,x20,x1,x15] + 4*sbTC[x9,x20,x1,x16] - 8*sbTC[x9,x20,x2,x7] + 4*sbTC[x9,x20,x2,x15] +
  4*sbTC[x9,x20,x2,x16] - 8*sbTC[x9,x20,x3,x7] + 4*sbTC[x9,x20,x3,x15] + 4*sbTC[x9,x20,x3,x16] -
  8*sbTC[x9,x20,x4,x7] + 4*sbTC[x9,x20,x4,x15] + 4*sbTC[x9,x20,x4,x16] - 8*sbTC[x9,x20,x7,x1] -
  8*sbTC[x9,x20,x7,x2] - 8*sbTC[x9,x20,x7,x3] - 8*sbTC[x9,x20,x7,x4] + 4*sbTC[x9,x20,x15,x1] +
  4*sbTC[x9,x20,x15,x2] + 4*sbTC[x9,x20,x15,x3] + 4*sbTC[x9,x20,x15,x4] + 4*sbTC[x9,x20,x16,x1] +
  4*sbTC[x9,x20,x16,x2] + 4*sbTC[x9,x20,x16,x3] + 4*sbTC[x9,x20,x16,x4] + sbTC[x9,x22,x21,x1] +
  sbTC[x9,x22,x21,x2] - sbTC[x9,x22,x21,x3] - sbTC[x9,x22,x21,x4] + sbTC[x9,x22,x21,x17] -
  sbTC[x9,x22,x21,x18] - 2*sbTC[x9,x22,x22,x5] + sbTC[x9,x22,x22,x17] + sbTC[x9,x22,x22,x18] -
  2*sbTC[x9,x22,x23,x7] + sbTC[x9,x22,x23,x17] + sbTC[x9,x22,x23,x18] + sbTC[x9,x23,x21,x1] +
  sbTC[x9,x23,x21,x2] - sbTC[x9,x23,x21,x3] - sbTC[x9,x23,x21,x4] + sbTC[x9,x23,x21,x17] -
  sbTC[x9,x23,x21,x18] - 2*sbTC[x9,x23,x22,x5] + sbTC[x9,x23,x22,x17] + sbTC[x9,x23,x22,x18] -
  2*sbTC[x9,x23,x23,x7] + sbTC[x9,x23,x23,x17] + sbTC[x9,x23,x23,x18] - 6*sbTC[x10,x1,x1,x3] +
  2*sbTC[x10,x1,x1,x4] - 16*sbTC[x10,x1,x1,x5] + 16*sbTC[x10,x1,x1,x6] - 4*sbTC[x10,x1,x2,x3] -
  16*sbTC[x10,x1,x2,x5] + 16*sbTC[x10,x1,x2,x6] + 2*sbTC[x10,x1,x2,x11] - 2*sbTC[x10,x1,x2,x12] -
  2*sbTC[x10,x1,x2,x15] + 2*sbTC[x10,x1,x2,x16] - 2*sbTC[x10,x1,x3,x1] - 4*sbTC[x10,x1,x3,x2] -
  4*sbTC[x10,x1,x3,x3] + 4*sbTC[x10,x1,x3,x4] - 6*sbTC[x10,x1,x3,x5] + 6*sbTC[x10,x1,x3,x6] -
  2*sbTC[x10,x1,x3,x7] - 2*sbTC[x10,x1,x3,x8] + sbTC[x10,x1,x3,x13] + 5*sbTC[x10,x1,x3,x14] -
  2*sbTC[x10,x1,x3,x18] + 2*sbTC[x10,x1,x4,x1] + 4*sbTC[x10,x1,x4,x3] + 2*sbTC[x10,x1,x4,x4] -
  8*sbTC[x10,x1,x4,x5] + 8*sbTC[x10,x1,x4,x6] - sbTC[x10,x1,x4,x13] + 3*sbTC[x10,x1,x4,x14] -
  2*sbTC[x10,x1,x4,x18] - 16*sbTC[x10,x1,x5,x1] - 16*sbTC[x10,x1,x5,x2] - 14*sbTC[x10,x1,x5,x3] -
  8*sbTC[x10,x1,x5,x4] - 16*sbTC[x10,x1,x5,x5] - 2*sbTC[x10,x1,x5,x10] + 4*sbTC[x10,x1,x5,x13] -
  4*sbTC[x10,x1,x5,x14] - 2*sbTC[x10,x1,x5,x15] + 2*sbTC[x10,x1,x5,x16] + 2*sbTC[x10,x1,x5,x18] +
  8*sbTC[x10,x1,x5,x20] + 16*sbTC[x10,x1,x6,x1] + 16*sbTC[x10,x1,x6,x2] + 6*sbTC[x10,x1,x6,x3] +
  8*sbTC[x10,x1,x6,x4] + 16*sbTC[x10,x1,x6,x6] + 2*sbTC[x10,x1,x6,x10] + 2*sbTC[x10,x1,x6,x11] -
  2*sbTC[x10,x1,x6,x12] - 4*sbTC[x10,x1,x6,x13] + 4*sbTC[x10,x1,x6,x14] - 2*sbTC[x10,x1,x6,x18] -
  8*sbTC[x10,x1,x6,x20] - 2*sbTC[x10,x1,x7,x3] + 4*sbTC[x10,x1,x7,x5] + 2*sbTC[x10,x1,x7,x6] -
  2*sbTC[x10,x1,x7,x8] - 4*sbTC[x10,x1,x7,x9] - 2*sbTC[x10,x1,x7,x11] + 2*sbTC[x10,x1,x7,x12] +
  2*sbTC[x10,x1,x7,x15] - 2*sbTC[x10,x1,x7,x16] - 4*sbTC[x10,x1,x10,x5] + 4*sbTC[x10,x1,x10,x6] -
  2*sbTC[x10,x1,x11,x1] + 2*sbTC[x10,x1,x11,x2] - 2*sbTC[x10,x1,x11,x3] - 2*sbTC[x10,x1,x11,x6] +
  2*sbTC[x10,x1,x11,x8] + 2*sbTC[x10,x1,x11,x13] - 2*sbTC[x10,x1,x11,x14] - sbTC[x10,x1,x13,x3] -
  sbTC[x10,x1,x13,x4] + 4*sbTC[x10,x1,x13,x5] - 4*sbTC[x10,x1,x13,x6] + 5*sbTC[x10,x1,x14,x3] -
  3*sbTC[x10,x1,x14,x4] + 4*sbTC[x10,x1,x14,x5] - 4*sbTC[x10,x1,x14,x6] - 2*sbTC[x10,x1,x14,x11] +
  2*sbTC[x10,x1,x14,x12] + 2*sbTC[x10,x1,x14,x15] - 2*sbTC[x10,x1,x14,x16] + 2*sbTC[x10,x1,x15,x1] -
  2*sbTC[x10,x1,x15,x2] + 4*sbTC[x10,x1,x15,x3] - 4*sbTC[x10,x1,x15,x5] + 4*sbTC[x10,x1,x15,x9] -
  2*sbTC[x10,x1,x15,x13] + 2*sbTC[x10,x1,x15,x14] + 4*sbTC[x10,x1,x18,x3] + 4*sbTC[x10,x1,x18,x4] -
  4*sbTC[x10,x1,x18,x5] + 4*sbTC[x10,x1,x18,x6] + 8*sbTC[x10,x1,x20,x5] - 8*sbTC[x10,x1,x20,x6] -
  4*sbTC[x10,x2,x1,x3] - 16*sbTC[x10,x2,x1,x5] + 16*sbTC[x10,x2,x1,x6] + 2*sbTC[x10,x2,x1,x11] -
  2*sbTC[x10,x2,x1,x12] - 2*sbTC[x10,x2,x1,x15] + 2*sbTC[x10,x2,x1,x16] - 6*sbTC[x10,x2,x2,x3] +
  2*sbTC[x10,x2,x2,x4] - 16*sbTC[x10,x2,x2,x5] + 16*sbTC[x10,x2,x2,x6] - 6*sbTC[x10,x2,x3,x2] -
  2*sbTC[x10,x2,x3,x3] + 2*sbTC[x10,x2,x3,x4] - 10*sbTC[x10,x2,x3,x5] + 6*sbTC[x10,x2,x3,x6] -
  2*sbTC[x10,x2,x3,x7] - 2*sbTC[x10,x2,x3,x12] + sbTC[x10,x2,x3,x13] + 5*sbTC[x10,x2,x3,x14] +
  4*sbTC[x10,x2,x3,x16] - 2*sbTC[x10,x2,x3,x18] + 2*sbTC[x10,x2,x4,x2] + 2*sbTC[x10,x2,x4,x3] +
  4*sbTC[x10,x2,x4,x4] - 4*sbTC[x10,x2,x4,x5] + 8*sbTC[x10,x2,x4,x6] - 2*sbTC[x10,x2,x4,x8] +
  2*sbTC[x10,x2,x4,x12] - sbTC[x10,x2,x4,x13] + 3*sbTC[x10,x2,x4,x14] - 4*sbTC[x10,x2,x4,x16] -
  2*sbTC[x10,x2,x4,x18] - 16*sbTC[x10,x2,x5,x1] - 16*sbTC[x10,x2,x5,x2] - 14*sbTC[x10,x2,x5,x3] -
  8*sbTC[x10,x2,x5,x4] - 16*sbTC[x10,x2,x5,x5] - 2*sbTC[x10,x2,x5,x10] + 4*sbTC[x10,x2,x5,x13] -
  4*sbTC[x10,x2,x5,x14] - 2*sbTC[x10,x2,x5,x15] + 2*sbTC[x10,x2,x5,x16] + 2*sbTC[x10,x2,x5,x18] +
  8*sbTC[x10,x2,x5,x20] + 16*sbTC[x10,x2,x6,x1] + 16*sbTC[x10,x2,x6,x2] + 6*sbTC[x10,x2,x6,x3] +
  8*sbTC[x10,x2,x6,x4] + 16*sbTC[x10,x2,x6,x6] + 2*sbTC[x10,x2,x6,x10] + 2*sbTC[x10,x2,x6,x11] -
  2*sbTC[x10,x2,x6,x12] - 4*sbTC[x10,x2,x6,x13] + 4*sbTC[x10,x2,x6,x14] - 2*sbTC[x10,x2,x6,x18] -
  8*sbTC[x10,x2,x6,x20] - 2*sbTC[x10,x2,x7,x3] + 4*sbTC[x10,x2,x7,x5] + 2*sbTC[x10,x2,x7,x6] -
  2*sbTC[x10,x2,x7,x8] - 4*sbTC[x10,x2,x7,x9] - 2*sbTC[x10,x2,x7,x11] + 2*sbTC[x10,x2,x7,x12] +
  2*sbTC[x10,x2,x7,x15] - 2*sbTC[x10,x2,x7,x16] - 4*sbTC[x10,x2,x10,x5] + 4*sbTC[x10,x2,x10,x6] -
  2*sbTC[x10,x2,x12,x1] + 2*sbTC[x10,x2,x12,x2] - 2*sbTC[x10,x2,x12,x3] - 2*sbTC[x10,x2,x12,x6] +
  2*sbTC[x10,x2,x12,x8] + 2*sbTC[x10,x2,x12,x13] - 2*sbTC[x10,x2,x12,x14] - sbTC[x10,x2,x13,x3] -
  sbTC[x10,x2,x13,x4] + 4*sbTC[x10,x2,x13,x5] - 4*sbTC[x10,x2,x13,x6] - 2*sbTC[x10,x2,x13,x11] +
  2*sbTC[x10,x2,x13,x12] + 2*sbTC[x10,x2,x13,x15] - 2*sbTC[x10,x2,x13,x16] + 5*sbTC[x10,x2,x14,x3] -
  3*sbTC[x10,x2,x14,x4] + 4*sbTC[x10,x2,x14,x5] - 4*sbTC[x10,x2,x14,x6] + 2*sbTC[x10,x2,x16,x1] -
  2*sbTC[x10,x2,x16,x2] + 4*sbTC[x10,x2,x16,x3] - 4*sbTC[x10,x2,x16,x5] + 4*sbTC[x10,x2,x16,x9] -
  2*sbTC[x10,x2,x16,x13] + 2*sbTC[x10,x2,x16,x14] + 4*sbTC[x10,x2,x18,x3] + 4*sbTC[x10,x2,x18,x4] -
  4*sbTC[x10,x2,x18,x5] + 4*sbTC[x10,x2,x18,x6] + 8*sbTC[x10,x2,x20,x5] - 8*sbTC[x10,x2,x20,x6] +
  2*sbTC[x10,x3,x1,x1] + 4*sbTC[x10,x3,x1,x3] + 2*sbTC[x10,x3,x1,x4] - 8*sbTC[x10,x3,x1,x5] +
  8*sbTC[x10,x3,x1,x6] - sbTC[x10,x3,x1,x13] + 3*sbTC[x10,x3,x1,x14] - 2*sbTC[x10,x3,x1,x18] -
  6*sbTC[x10,x3,x2,x2] - 2*sbTC[x10,x3,x2,x3] + 2*sbTC[x10,x3,x2,x4] - 10*sbTC[x10,x3,x2,x5] +
  6*sbTC[x10,x3,x2,x6] - 2*sbTC[x10,x3,x2,x7] - 2*sbTC[x10,x3,x2,x12] + sbTC[x10,x3,x2,x13] +
  5*sbTC[x10,x3,x2,x14] + 4*sbTC[x10,x3,x2,x16] - 2*sbTC[x10,x3,x2,x18] + 2*sbTC[x10,x3,x3,x1] -
  2*sbTC[x10,x3,x3,x2] - 4*sbTC[x10,x3,x3,x5] + 4*sbTC[x10,x3,x3,x6] - 2*sbTC[x10,x3,x3,x13] +
  2*sbTC[x10,x3,x3,x14] + 2*sbTC[x10,x3,x4,x1] - 2*sbTC[x10,x3,x4,x2] - 4*sbTC[x10,x3,x4,x5] +
  4*sbTC[x10,x3,x4,x6] - 2*sbTC[x10,x3,x4,x13] + 2*sbTC[x10,x3,x4,x14] - 8*sbTC[x10,x3,x5,x1] -
  10*sbTC[x10,x3,x5,x2] - 2*sbTC[x10,x3,x5,x3] - 12*sbTC[x10,x3,x5,x5] - 6*sbTC[x10,x3,x5,x6] -
  6*sbTC[x10,x3,x5,x7] + 2*sbTC[x10,x3,x5,x8] + 4*sbTC[x10,x3,x5,x13] + 4*sbTC[x10,x3,x5,x16] -
  2*sbTC[x10,x3,x5,x18] + 8*sbTC[x10,x3,x5,x20] + 8*sbTC[x10,x3,x6,x1] + 6*sbTC[x10,x3,x6,x2] +
  4*sbTC[x10,x3,x6,x3] + 4*sbTC[x10,x3,x6,x4] - 6*sbTC[x10,x3,x6,x5] + 20*sbTC[x10,x3,x6,x6] +
  4*sbTC[x10,x3,x6,x7] - 2*sbTC[x10,x3,x6,x8] - 2*sbTC[x10,x3,x6,x12] - 2*sbTC[x10,x3,x6,x13] +
  6*sbTC[x10,x3,x6,x14] - 2*sbTC[x10,x3,x6,x18] - 8*sbTC[x10,x3,x6,x20] - 2*sbTC[x10,x3,x7,x5] +
  2*sbTC[x10,x3,x7,x8] + 2*sbTC[x10,x3,x7,x12] + 2*sbTC[x10,x3,x7,x14] - 4*sbTC[x10,x3,x7,x16] -
  8*sbTC[x10,x3,x10,x5] + 8*sbTC[x10,x3,x10,x6] - sbTC[x10,x3,x13,x1] - sbTC[x10,x3,x13,x2] -
  4*sbTC[x10,x3,x13,x3] - 2*sbTC[x10,x3,x13,x4] + 4*sbTC[x10,x3,x13,x5] - 4*sbTC[x10,x3,x13,x6] -
  2*sbTC[x10,x3,x13,x14] + 2*sbTC[x10,x3,x13,x18] + sbTC[x10,x3,x14,x1] + 5*sbTC[x10,x3,x14,x2] +
  2*sbTC[x10,x3,x14,x3] - 2*sbTC[x10,x3,x14,x4] + 6*sbTC[x10,x3,x14,x5] - 2*sbTC[x10,x3,x14,x6] +
  2*sbTC[x10,x3,x14,x7] + 2*sbTC[x10,x3,x14,x12] - 2*sbTC[x10,x3,x14,x13] - 4*sbTC[x10,x3,x14,x14] -
  4*sbTC[x10,x3,x14,x16] + 2*sbTC[x10,x3,x14,x18] + 8*sbTC[x10,x3,x20,x5] - 8*sbTC[x10,x3,x20,x6] +
  2*sbTC[x10,x4,x1,x1] + 4*sbTC[x10,x4,x1,x3] + 2*sbTC[x10,x4,x1,x4] - 8*sbTC[x10,x4,x1,x5] +
  8*sbTC[x10,x4,x1,x6] - sbTC[x10,x4,x1,x13] + 3*sbTC[x10,x4,x1,x14] - 2*sbTC[x10,x4,x1,x18] -
  6*sbTC[x10,x4,x2,x2] - 2*sbTC[x10,x4,x2,x3] + 2*sbTC[x10,x4,x2,x4] - 10*sbTC[x10,x4,x2,x5] +
  6*sbTC[x10,x4,x2,x6] - 2*sbTC[x10,x4,x2,x7] - 2*sbTC[x10,x4,x2,x12] + sbTC[x10,x4,x2,x13] +
  5*sbTC[x10,x4,x2,x14] + 4*sbTC[x10,x4,x2,x16] - 2*sbTC[x10,x4,x2,x18] + 2*sbTC[x10,x4,x3,x1] -
  2*sbTC[x10,x4,x3,x2] - 4*sbTC[x10,x4,x3,x5] + 4*sbTC[x10,x4,x3,x6] - 2*sbTC[x10,x4,x3,x13] +
  2*sbTC[x10,x4,x3,x14] + 2*sbTC[x10,x4,x4,x1] - 2*sbTC[x10,x4,x4,x2] - 4*sbTC[x10,x4,x4,x5] +
  4*sbTC[x10,x4,x4,x6] - 2*sbTC[x10,x4,x4,x13] + 2*sbTC[x10,x4,x4,x14] - 8*sbTC[x10,x4,x5,x1] -
  10*sbTC[x10,x4,x5,x2] - 2*sbTC[x10,x4,x5,x3] - 12*sbTC[x10,x4,x5,x5] - 6*sbTC[x10,x4,x5,x6] -
  6*sbTC[x10,x4,x5,x7] + 2*sbTC[x10,x4,x5,x8] + 4*sbTC[x10,x4,x5,x13] + 4*sbTC[x10,x4,x5,x16] -
  2*sbTC[x10,x4,x5,x18] + 8*sbTC[x10,x4,x5,x20] + 8*sbTC[x10,x4,x6,x1] + 6*sbTC[x10,x4,x6,x2] +
  4*sbTC[x10,x4,x6,x3] + 4*sbTC[x10,x4,x6,x4] - 6*sbTC[x10,x4,x6,x5] + 20*sbTC[x10,x4,x6,x6] +
  4*sbTC[x10,x4,x6,x7] - 2*sbTC[x10,x4,x6,x8] - 2*sbTC[x10,x4,x6,x12] - 2*sbTC[x10,x4,x6,x13] +
  6*sbTC[x10,x4,x6,x14] - 2*sbTC[x10,x4,x6,x18] - 8*sbTC[x10,x4,x6,x20] - 2*sbTC[x10,x4,x7,x5] +
  2*sbTC[x10,x4,x7,x8] + 2*sbTC[x10,x4,x7,x12] + 2*sbTC[x10,x4,x7,x14] - 4*sbTC[x10,x4,x7,x16] -
  8*sbTC[x10,x4,x10,x5] + 8*sbTC[x10,x4,x10,x6] - sbTC[x10,x4,x13,x1] - sbTC[x10,x4,x13,x2] -
  4*sbTC[x10,x4,x13,x3] - 2*sbTC[x10,x4,x13,x4] + 4*sbTC[x10,x4,x13,x5] - 4*sbTC[x10,x4,x13,x6] -
  2*sbTC[x10,x4,x13,x14] + 2*sbTC[x10,x4,x13,x18] + sbTC[x10,x4,x14,x1] + 5*sbTC[x10,x4,x14,x2] +
  2*sbTC[x10,x4,x14,x3] - 2*sbTC[x10,x4,x14,x4] + 6*sbTC[x10,x4,x14,x5] - 2*sbTC[x10,x4,x14,x6] +
  2*sbTC[x10,x4,x14,x7] + 2*sbTC[x10,x4,x14,x12] - 2*sbTC[x10,x4,x14,x13] - 4*sbTC[x10,x4,x14,x14] -
  4*sbTC[x10,x4,x14,x16] + 2*sbTC[x10,x4,x14,x18] + 8*sbTC[x10,x4,x20,x5] - 8*sbTC[x10,x4,x20,x6] -
  16*sbTC[x10,x5,x1,x1] - 16*sbTC[x10,x5,x1,x2] - 14*sbTC[x10,x5,x1,x3] - 8*sbTC[x10,x5,x1,x4] -
  16*sbTC[x10,x5,x1,x5] - 2*sbTC[x10,x5,x1,x10] + 4*sbTC[x10,x5,x1,x13] - 4*sbTC[x10,x5,x1,x14] -
  2*sbTC[x10,x5,x1,x15] + 2*sbTC[x10,x5,x1,x16] + 2*sbTC[x10,x5,x1,x18] + 8*sbTC[x10,x5,x1,x20] -
  16*sbTC[x10,x5,x2,x1] - 16*sbTC[x10,x5,x2,x2] - 14*sbTC[x10,x5,x2,x3] - 8*sbTC[x10,x5,x2,x4] -
  16*sbTC[x10,x5,x2,x5] - 2*sbTC[x10,x5,x2,x10] + 4*sbTC[x10,x5,x2,x13] - 4*sbTC[x10,x5,x2,x14] -
  2*sbTC[x10,x5,x2,x15] + 2*sbTC[x10,x5,x2,x16] + 2*sbTC[x10,x5,x2,x18] + 8*sbTC[x10,x5,x2,x20] -
  12*sbTC[x10,x5,x3,x1] - 14*sbTC[x10,x5,x3,x2] - 10*sbTC[x10,x5,x3,x3] + 2*sbTC[x10,x5,x3,x4] -
  10*sbTC[x10,x5,x3,x5] - 8*sbTC[x10,x5,x3,x6] - 8*sbTC[x10,x5,x3,x7] + 6*sbTC[x10,x5,x3,x13] +
  2*sbTC[x10,x5,x3,x14] + 4*sbTC[x10,x5,x3,x16] - 2*sbTC[x10,x5,x3,x18] + 8*sbTC[x10,x5,x3,x20] -
  8*sbTC[x10,x5,x4,x1] - 2*sbTC[x10,x5,x4,x2] + 2*sbTC[x10,x5,x4,x3] + 2*sbTC[x10,x5,x4,x4] -
  6*sbTC[x10,x5,x4,x5] - 4*sbTC[x10,x5,x4,x6] - 4*sbTC[x10,x5,x4,x7] + 4*sbTC[x10,x5,x4,x12] +
  2*sbTC[x10,x5,x4,x13] - 2*sbTC[x10,x5,x4,x14] - 4*sbTC[x10,x5,x4,x16] - 2*sbTC[x10,x5,x4,x18] +
  8*sbTC[x10,x5,x4,x20] - 16*sbTC[x10,x5,x5,x1] - 16*sbTC[x10,x5,x5,x2] - 28*sbTC[x10,x5,x5,x3] -
  20*sbTC[x10,x5,x5,x4] + 8*sbTC[x10,x5,x5,x7] - 4*sbTC[x10,x5,x5,x10] + 4*sbTC[x10,x5,x5,x13] -
  4*sbTC[x10,x5,x5,x14] - 4*sbTC[x10,x5,x5,x15] - 4*sbTC[x10,x5,x5,x16] + 4*sbTC[x10,x5,x5,x18] -
  8*sbTC[x10,x5,x6,x3] - 4*sbTC[x10,x5,x6,x4] - 4*sbTC[x10,x5,x6,x7] + 4*sbTC[x10,x5,x6,x12] -
  4*sbTC[x10,x5,x7,x1] + 4*sbTC[x10,x5,x7,x2] - 8*sbTC[x10,x5,x7,x3] - 4*sbTC[x10,x5,x7,x4] +
  8*sbTC[x10,x5,x7,x5] - 8*sbTC[x10,x5,x7,x9] + 4*sbTC[x10,x5,x7,x10] - 4*sbTC[x10,x5,x7,x14] +
  4*sbTC[x10,x5,x7,x15] - 4*sbTC[x10,x5,x7,x16] + 4*sbTC[x10,x5,x8,x4] + 4*sbTC[x10,x5,x8,x7] -
  4*sbTC[x10,x5,x8,x12] - 8*sbTC[x10,x5,x9,x7] + 8*sbTC[x10,x5,x9,x16] + 20*sbTC[x10,x5,x10,x5] -
  20*sbTC[x10,x5,x10,x6] + 2*sbTC[x10,x5,x13,x1] + 6*sbTC[x10,x5,x13,x2] + 14*sbTC[x10,x5,x13,x3] +
  2*sbTC[x10,x5,x13,x4] - 6*sbTC[x10,x5,x13,x5] + 10*sbTC[x10,x5,x13,x6] + 2*sbTC[x10,x5,x13,x10] -
  4*sbTC[x10,x5,x13,x13] + 2*sbTC[x10,x5,x13,x15] - 2*sbTC[x10,x5,x13,x16] -
  2*sbTC[x10,x5,x13,x18] - 2*sbTC[x10,x5,x14,x1] - 6*sbTC[x10,x5,x14,x2] + 2*sbTC[x10,x5,x14,x3] +
  2*sbTC[x10,x5,x14,x4] - 10*sbTC[x10,x5,x14,x5] + 6*sbTC[x10,x5,x14,x6] - 4*sbTC[x10,x5,x14,x7] +
  2*sbTC[x10,x5,x14,x10] - 4*sbTC[x10,x5,x14,x12] + 4*sbTC[x10,x5,x14,x14] +
  2*sbTC[x10,x5,x14,x15] + 6*sbTC[x10,x5,x14,x16] - 2*sbTC[x10,x5,x14,x18] + 2*sbTC[x10,x5,x15,x1] -
  2*sbTC[x10,x5,x15,x2] + 4*sbTC[x10,x5,x15,x3] - 4*sbTC[x10,x5,x15,x5] + 4*sbTC[x10,x5,x15,x9] -
  2*sbTC[x10,x5,x15,x13] + 2*sbTC[x10,x5,x15,x14] + 2*sbTC[x10,x5,x16,x1] - 2*sbTC[x10,x5,x16,x2] +
  4*sbTC[x10,x5,x16,x3] - 4*sbTC[x10,x5,x16,x5] + 4*sbTC[x10,x5,x16,x9] - 2*sbTC[x10,x5,x16,x13] +
  2*sbTC[x10,x5,x16,x14] + 4*sbTC[x10,x5,x18,x3] + 4*sbTC[x10,x5,x18,x4] - 4*sbTC[x10,x5,x18,x5] +
  4*sbTC[x10,x5,x18,x6] + 8*sbTC[x10,x5,x20,x1] + 8*sbTC[x10,x5,x20,x2] + 8*sbTC[x10,x5,x20,x3] +
  8*sbTC[x10,x5,x20,x4] + 16*sbTC[x10,x6,x1,x1] + 16*sbTC[x10,x6,x1,x2] + 6*sbTC[x10,x6,x1,x3] +
  8*sbTC[x10,x6,x1,x4] + 16*sbTC[x10,x6,x1,x6] + 2*sbTC[x10,x6,x1,x10] + 2*sbTC[x10,x6,x1,x11] -
  2*sbTC[x10,x6,x1,x12] - 4*sbTC[x10,x6,x1,x13] + 4*sbTC[x10,x6,x1,x14] - 2*sbTC[x10,x6,x1,x18] -
  8*sbTC[x10,x6,x1,x20] + 16*sbTC[x10,x6,x2,x1] + 16*sbTC[x10,x6,x2,x2] + 6*sbTC[x10,x6,x2,x3] +
  8*sbTC[x10,x6,x2,x4] + 16*sbTC[x10,x6,x2,x6] + 2*sbTC[x10,x6,x2,x10] + 2*sbTC[x10,x6,x2,x11] -
  2*sbTC[x10,x6,x2,x12] - 4*sbTC[x10,x6,x2,x13] + 4*sbTC[x10,x6,x2,x14] - 2*sbTC[x10,x6,x2,x18] -
  8*sbTC[x10,x6,x2,x20] + 8*sbTC[x10,x6,x3,x1] + 6*sbTC[x10,x6,x3,x2] + 4*sbTC[x10,x6,x3,x3] +
  4*sbTC[x10,x6,x3,x4] - 6*sbTC[x10,x6,x3,x5] + 20*sbTC[x10,x6,x3,x6] + 4*sbTC[x10,x6,x3,x7] -
  2*sbTC[x10,x6,x3,x8] - 2*sbTC[x10,x6,x3,x12] - 2*sbTC[x10,x6,x3,x13] + 6*sbTC[x10,x6,x3,x14] -
  2*sbTC[x10,x6,x3,x18] - 8*sbTC[x10,x6,x3,x20] + 8*sbTC[x10,x6,x4,x1] + 6*sbTC[x10,x6,x4,x2] +
  4*sbTC[x10,x6,x4,x3] + 4*sbTC[x10,x6,x4,x4] - 6*sbTC[x10,x6,x4,x5] + 20*sbTC[x10,x6,x4,x6] +
  4*sbTC[x10,x6,x4,x7] - 2*sbTC[x10,x6,x4,x8] - 2*sbTC[x10,x6,x4,x12] - 2*sbTC[x10,x6,x4,x13] +
  6*sbTC[x10,x6,x4,x14] - 2*sbTC[x10,x6,x4,x18] - 8*sbTC[x10,x6,x4,x20] + 4*sbTC[x10,x6,x5,x3] -
  8*sbTC[x10,x6,x5,x7] + 8*sbTC[x10,x6,x5,x16] + 16*sbTC[x10,x6,x6,x1] + 16*sbTC[x10,x6,x6,x2] +
  20*sbTC[x10,x6,x6,x3] + 20*sbTC[x10,x6,x6,x4] + 4*sbTC[x10,x6,x6,x7] + 4*sbTC[x10,x6,x6,x10] +
  4*sbTC[x10,x6,x6,x11] - 8*sbTC[x10,x6,x6,x12] - 4*sbTC[x10,x6,x6,x13] + 4*sbTC[x10,x6,x6,x14] -
  4*sbTC[x10,x6,x6,x18] + 4*sbTC[x10,x6,x7,x1] - 4*sbTC[x10,x6,x7,x2] + 4*sbTC[x10,x6,x7,x3] +
  4*sbTC[x10,x6,x7,x4] + 4*sbTC[x10,x6,x7,x6] - 4*sbTC[x10,x6,x7,x8] - 4*sbTC[x10,x6,x7,x10] -
  4*sbTC[x10,x6,x7,x11] + 4*sbTC[x10,x6,x7,x12] + 4*sbTC[x10,x6,x7,x14] - 4*sbTC[x10,x6,x8,x4] -
  4*sbTC[x10,x6,x8,x7] + 4*sbTC[x10,x6,x8,x12] + 8*sbTC[x10,x6,x9,x7] - 8*sbTC[x10,x6,x9,x16] -
  28*sbTC[x10,x6,x10,x5] + 28*sbTC[x10,x6,x10,x6] - 2*sbTC[x10,x6,x11,x1] + 2*sbTC[x10,x6,x11,x2] -
  2*sbTC[x10,x6,x11,x3] - 2*sbTC[x10,x6,x11,x6] + 2*sbTC[x10,x6,x11,x8] + 2*sbTC[x10,x6,x11,x13] -
  2*sbTC[x10,x6,x11,x14] - 2*sbTC[x10,x6,x12,x1] + 2*sbTC[x10,x6,x12,x2] - 2*sbTC[x10,x6,x12,x3] -
  2*sbTC[x10,x6,x12,x6] + 2*sbTC[x10,x6,x12,x8] + 2*sbTC[x10,x6,x12,x13] - 2*sbTC[x10,x6,x12,x14] -
  2*sbTC[x10,x6,x13,x1] - 6*sbTC[x10,x6,x13,x2] - 18*sbTC[x10,x6,x13,x3] - 2*sbTC[x10,x6,x13,x4] +
  14*sbTC[x10,x6,x13,x5] - 18*sbTC[x10,x6,x13,x6] - 2*sbTC[x10,x6,x13,x10] -
  2*sbTC[x10,x6,x13,x11] + 2*sbTC[x10,x6,x13,x12] + 4*sbTC[x10,x6,x13,x13] +
  2*sbTC[x10,x6,x13,x18] + 2*sbTC[x10,x6,x14,x1] + 6*sbTC[x10,x6,x14,x2] + 6*sbTC[x10,x6,x14,x3] -
  6*sbTC[x10,x6,x14,x4] + 18*sbTC[x10,x6,x14,x5] - 14*sbTC[x10,x6,x14,x6] + 4*sbTC[x10,x6,x14,x7] -
  2*sbTC[x10,x6,x14,x10] - 2*sbTC[x10,x6,x14,x11] + 6*sbTC[x10,x6,x14,x12] -
  4*sbTC[x10,x6,x14,x14] - 8*sbTC[x10,x6,x14,x16] + 2*sbTC[x10,x6,x14,x18] + 4*sbTC[x10,x6,x18,x3] +
  4*sbTC[x10,x6,x18,x4] - 4*sbTC[x10,x6,x18,x5] + 4*sbTC[x10,x6,x18,x6] - 8*sbTC[x10,x6,x20,x1] -
  8*sbTC[x10,x6,x20,x2] - 8*sbTC[x10,x6,x20,x3] - 8*sbTC[x10,x6,x20,x4] - 2*sbTC[x10,x7,x1,x11] +
  2*sbTC[x10,x7,x1,x12] + 2*sbTC[x10,x7,x1,x15] - 2*sbTC[x10,x7,x1,x16] - 2*sbTC[x10,x7,x2,x11] +
  2*sbTC[x10,x7,x2,x12] + 2*sbTC[x10,x7,x2,x15] - 2*sbTC[x10,x7,x2,x16] - 2*sbTC[x10,x7,x3,x5] +
  2*sbTC[x10,x7,x3,x8] + 2*sbTC[x10,x7,x3,x12] + 2*sbTC[x10,x7,x3,x14] - 4*sbTC[x10,x7,x3,x16] -
  2*sbTC[x10,x7,x4,x5] + 2*sbTC[x10,x7,x4,x8] + 2*sbTC[x10,x7,x4,x12] + 2*sbTC[x10,x7,x4,x14] -
  4*sbTC[x10,x7,x4,x16] - 4*sbTC[x10,x7,x5,x4] - 8*sbTC[x10,x7,x5,x7] + 4*sbTC[x10,x7,x5,x10] -
  4*sbTC[x10,x7,x5,x13] + 4*sbTC[x10,x7,x5,x15] + 4*sbTC[x10,x7,x5,x16] - 4*sbTC[x10,x7,x6,x7] -
  4*sbTC[x10,x7,x6,x10] - 4*sbTC[x10,x7,x6,x11] + 8*sbTC[x10,x7,x6,x12] + 4*sbTC[x10,x7,x6,x13] -
  8*sbTC[x10,x7,x7,x5] - 4*sbTC[x10,x7,x7,x6] + 4*sbTC[x10,x7,x7,x8] + 8*sbTC[x10,x7,x7,x9] +
  4*sbTC[x10,x7,x7,x11] - 4*sbTC[x10,x7,x7,x12] - 4*sbTC[x10,x7,x7,x15] + 4*sbTC[x10,x7,x7,x16] +
  4*sbTC[x10,x7,x8,x4] + 4*sbTC[x10,x7,x8,x7] - 4*sbTC[x10,x7,x8,x12] + 8*sbTC[x10,x7,x9,x7] -
  8*sbTC[x10,x7,x9,x16] + 4*sbTC[x10,x7,x10,x5] - 4*sbTC[x10,x7,x10,x6] + 2*sbTC[x10,x7,x11,x1] -
  2*sbTC[x10,x7,x11,x2] + 2*sbTC[x10,x7,x11,x3] + 2*sbTC[x10,x7,x11,x6] - 2*sbTC[x10,x7,x11,x8] -
  2*sbTC[x10,x7,x11,x13] + 2*sbTC[x10,x7,x11,x14] + 2*sbTC[x10,x7,x12,x1] - 2*sbTC[x10,x7,x12,x2] +
  2*sbTC[x10,x7,x12,x3] + 2*sbTC[x10,x7,x12,x6] - 2*sbTC[x10,x7,x12,x8] - 2*sbTC[x10,x7,x12,x13] +
  2*sbTC[x10,x7,x12,x14] + 2*sbTC[x10,x7,x13,x3] - 2*sbTC[x10,x7,x13,x5] + 2*sbTC[x10,x7,x13,x6] +
  2*sbTC[x10,x7,x13,x11] - 2*sbTC[x10,x7,x13,x12] - 2*sbTC[x10,x7,x13,x15] +
  2*sbTC[x10,x7,x13,x16] + 2*sbTC[x10,x7,x14,x3] - 2*sbTC[x10,x7,x14,x5] + 2*sbTC[x10,x7,x14,x6] +
  2*sbTC[x10,x7,x14,x11] - 2*sbTC[x10,x7,x14,x12] - 2*sbTC[x10,x7,x14,x15] +
  2*sbTC[x10,x7,x14,x16] - 2*sbTC[x10,x7,x15,x1] + 2*sbTC[x10,x7,x15,x2] - 4*sbTC[x10,x7,x15,x3] +
  4*sbTC[x10,x7,x15,x5] - 4*sbTC[x10,x7,x15,x9] + 2*sbTC[x10,x7,x15,x13] - 2*sbTC[x10,x7,x15,x14] -
  2*sbTC[x10,x7,x16,x1] + 2*sbTC[x10,x7,x16,x2] - 4*sbTC[x10,x7,x16,x3] + 4*sbTC[x10,x7,x16,x5] -
  4*sbTC[x10,x7,x16,x9] + 2*sbTC[x10,x7,x16,x13] - 2*sbTC[x10,x7,x16,x14] - 12*sbTC[x10,x10,x1,x3] -
  4*sbTC[x10,x10,x2,x4] - 8*sbTC[x10,x10,x3,x5] + 8*sbTC[x10,x10,x3,x6] - 8*sbTC[x10,x10,x4,x5] +
  8*sbTC[x10,x10,x4,x6] - 20*sbTC[x10,x10,x5,x3] - 12*sbTC[x10,x10,x5,x4] + 24*sbTC[x10,x10,x5,x5] -
  24*sbTC[x10,x10,x5,x6] + 4*sbTC[x10,x10,x5,x7] + 4*sbTC[x10,x10,x5,x8] - 8*sbTC[x10,x10,x5,x9] +
  4*sbTC[x10,x10,x5,x13] - 4*sbTC[x10,x10,x5,x14] + 8*sbTC[x10,x10,x6,x3] + 8*sbTC[x10,x10,x6,x4] -
  24*sbTC[x10,x10,x6,x5] + 24*sbTC[x10,x10,x6,x6] - 4*sbTC[x10,x10,x6,x7] - 4*sbTC[x10,x10,x6,x8] +
  8*sbTC[x10,x10,x6,x9] - 4*sbTC[x10,x10,x6,x13] + 4*sbTC[x10,x10,x6,x14] - 4*sbTC[x10,x10,x7,x5] -
  8*sbTC[x10,x10,x7,x6] + 4*sbTC[x10,x10,x7,x8] + 8*sbTC[x10,x10,x7,x9] + 16*sbTC[x10,x10,x10,x5] -
  16*sbTC[x10,x10,x10,x6] + 12*sbTC[x10,x10,x13,x3] - 8*sbTC[x10,x10,x13,x5] +
  8*sbTC[x10,x10,x13,x6] + 4*sbTC[x10,x10,x14,x4] - 8*sbTC[x10,x10,x14,x5] +
  8*sbTC[x10,x10,x14,x6] + 11*sbTC[x10,x13,x1,x3] - sbTC[x10,x13,x1,x4] + 3*sbTC[x10,x13,x2,x3] +
  3*sbTC[x10,x13,x2,x4] - 2*sbTC[x10,x13,x2,x11] + 2*sbTC[x10,x13,x2,x12] + 2*sbTC[x10,x13,x2,x15] -
  2*sbTC[x10,x13,x2,x16] + 3*sbTC[x10,x13,x3,x1] + 3*sbTC[x10,x13,x3,x2] + 4*sbTC[x10,x13,x3,x3] -
  4*sbTC[x10,x13,x3,x4] + 2*sbTC[x10,x13,x3,x5] - 2*sbTC[x10,x13,x3,x6] + 2*sbTC[x10,x13,x3,x7] +
  2*sbTC[x10,x13,x3,x8] - 2*sbTC[x10,x13,x3,x13] - 4*sbTC[x10,x13,x3,x14] + 2*sbTC[x10,x13,x3,x18] -
  sbTC[x10,x13,x4,x1] - sbTC[x10,x13,x4,x2] - 4*sbTC[x10,x13,x4,x3] - 2*sbTC[x10,x13,x4,x4] +
  4*sbTC[x10,x13,x4,x5] - 4*sbTC[x10,x13,x4,x6] - 2*sbTC[x10,x13,x4,x14] + 2*sbTC[x10,x13,x4,x18] +
  14*sbTC[x10,x13,x5,x3] + 8*sbTC[x10,x13,x5,x4] - 12*sbTC[x10,x13,x5,x5] + 12*sbTC[x10,x13,x5,x6] -
  2*sbTC[x10,x13,x5,x7] - 2*sbTC[x10,x13,x5,x8] + 4*sbTC[x10,x13,x5,x9] + 2*sbTC[x10,x13,x5,x10] -
  4*sbTC[x10,x13,x5,x13] + 4*sbTC[x10,x13,x5,x14] + 2*sbTC[x10,x13,x5,x15] -
  2*sbTC[x10,x13,x5,x16] - 2*sbTC[x10,x13,x5,x18] - 2*sbTC[x10,x13,x6,x3] - 4*sbTC[x10,x13,x6,x4] +
  12*sbTC[x10,x13,x6,x5] - 12*sbTC[x10,x13,x6,x6] + 2*sbTC[x10,x13,x6,x7] + 2*sbTC[x10,x13,x6,x8] -
  4*sbTC[x10,x13,x6,x9] - 2*sbTC[x10,x13,x6,x10] - 2*sbTC[x10,x13,x6,x11] + 2*sbTC[x10,x13,x6,x12] +
  4*sbTC[x10,x13,x6,x13] - 4*sbTC[x10,x13,x6,x14] + 2*sbTC[x10,x13,x6,x18] + 2*sbTC[x10,x13,x7,x3] -
  2*sbTC[x10,x13,x7,x5] + 2*sbTC[x10,x13,x7,x6] + 2*sbTC[x10,x13,x7,x11] - 2*sbTC[x10,x13,x7,x12] -
  2*sbTC[x10,x13,x7,x15] + 2*sbTC[x10,x13,x7,x16] - 4*sbTC[x10,x13,x10,x5] +
  4*sbTC[x10,x13,x10,x6] + 2*sbTC[x10,x13,x11,x1] - 2*sbTC[x10,x13,x11,x2] +
  2*sbTC[x10,x13,x11,x3] + 2*sbTC[x10,x13,x11,x6] - 2*sbTC[x10,x13,x11,x8] -
  2*sbTC[x10,x13,x11,x13] + 2*sbTC[x10,x13,x11,x14] - 4*sbTC[x10,x13,x13,x3] -
  4*sbTC[x10,x13,x14,x3] + 2*sbTC[x10,x13,x14,x11] - 2*sbTC[x10,x13,x14,x12] -
  2*sbTC[x10,x13,x14,x15] + 2*sbTC[x10,x13,x14,x16] - 2*sbTC[x10,x13,x15,x1] +
  2*sbTC[x10,x13,x15,x2] - 4*sbTC[x10,x13,x15,x3] + 4*sbTC[x10,x13,x15,x5] -
  4*sbTC[x10,x13,x15,x9] + 2*sbTC[x10,x13,x15,x13] - 2*sbTC[x10,x13,x15,x14] -
  4*sbTC[x10,x13,x18,x3] - 4*sbTC[x10,x13,x18,x4] + 4*sbTC[x10,x13,x18,x5] -
  4*sbTC[x10,x13,x18,x6] + 9*sbTC[x10,x14,x1,x3] + sbTC[x10,x14,x1,x4] - 2*sbTC[x10,x14,x1,x11] +
  2*sbTC[x10,x14,x1,x12] + 2*sbTC[x10,x14,x1,x15] - 2*sbTC[x10,x14,x1,x16] + 5*sbTC[x10,x14,x2,x3] +
  sbTC[x10,x14,x2,x4] + sbTC[x10,x14,x3,x1] + 5*sbTC[x10,x14,x3,x2] + 2*sbTC[x10,x14,x3,x3] -
  2*sbTC[x10,x14,x3,x4] + 6*sbTC[x10,x14,x3,x5] - 2*sbTC[x10,x14,x3,x6] + 2*sbTC[x10,x14,x3,x7] +
  2*sbTC[x10,x14,x3,x12] - 2*sbTC[x10,x14,x3,x13] - 4*sbTC[x10,x14,x3,x14] -
  4*sbTC[x10,x14,x3,x16] + 2*sbTC[x10,x14,x3,x18] + sbTC[x10,x14,x4,x1] - 3*sbTC[x10,x14,x4,x2] -
  2*sbTC[x10,x14,x4,x3] - 4*sbTC[x10,x14,x4,x4] - 4*sbTC[x10,x14,x4,x6] + 2*sbTC[x10,x14,x4,x8] -
  2*sbTC[x10,x14,x4,x12] - 2*sbTC[x10,x14,x4,x14] + 4*sbTC[x10,x14,x4,x16] +
  2*sbTC[x10,x14,x4,x18] + 14*sbTC[x10,x14,x5,x3] + 8*sbTC[x10,x14,x5,x4] - 12*sbTC[x10,x14,x5,x5] +
  12*sbTC[x10,x14,x5,x6] - 2*sbTC[x10,x14,x5,x7] - 2*sbTC[x10,x14,x5,x8] + 4*sbTC[x10,x14,x5,x9] +
  2*sbTC[x10,x14,x5,x10] - 4*sbTC[x10,x14,x5,x13] + 4*sbTC[x10,x14,x5,x14] +
  2*sbTC[x10,x14,x5,x15] - 2*sbTC[x10,x14,x5,x16] - 2*sbTC[x10,x14,x5,x18] - 2*sbTC[x10,x14,x6,x3] -
  4*sbTC[x10,x14,x6,x4] + 12*sbTC[x10,x14,x6,x5] - 12*sbTC[x10,x14,x6,x6] + 2*sbTC[x10,x14,x6,x7] +
  2*sbTC[x10,x14,x6,x8] - 4*sbTC[x10,x14,x6,x9] - 2*sbTC[x10,x14,x6,x10] - 2*sbTC[x10,x14,x6,x11] +
  2*sbTC[x10,x14,x6,x12] + 4*sbTC[x10,x14,x6,x13] - 4*sbTC[x10,x14,x6,x14] +
  2*sbTC[x10,x14,x6,x18] + 2*sbTC[x10,x14,x7,x3] - 2*sbTC[x10,x14,x7,x5] + 2*sbTC[x10,x14,x7,x6] +
  2*sbTC[x10,x14,x7,x11] - 2*sbTC[x10,x14,x7,x12] - 2*sbTC[x10,x14,x7,x15] +
  2*sbTC[x10,x14,x7,x16] - 4*sbTC[x10,x14,x10,x5] + 4*sbTC[x10,x14,x10,x6] +
  2*sbTC[x10,x14,x12,x1] - 2*sbTC[x10,x14,x12,x2] + 2*sbTC[x10,x14,x12,x3] +
  2*sbTC[x10,x14,x12,x6] - 2*sbTC[x10,x14,x12,x8] - 2*sbTC[x10,x14,x12,x13] +
  2*sbTC[x10,x14,x12,x14] - 4*sbTC[x10,x14,x13,x3] + 2*sbTC[x10,x14,x13,x11] -
  2*sbTC[x10,x14,x13,x12] - 2*sbTC[x10,x14,x13,x15] + 2*sbTC[x10,x14,x13,x16] -
  4*sbTC[x10,x14,x14,x3] - 2*sbTC[x10,x14,x16,x1] + 2*sbTC[x10,x14,x16,x2] -
  4*sbTC[x10,x14,x16,x3] + 4*sbTC[x10,x14,x16,x5] - 4*sbTC[x10,x14,x16,x9] +
  2*sbTC[x10,x14,x16,x13] - 2*sbTC[x10,x14,x16,x14] - 4*sbTC[x10,x14,x18,x3] -
  4*sbTC[x10,x14,x18,x4] + 4*sbTC[x10,x14,x18,x5] - 4*sbTC[x10,x14,x18,x6] + 8*sbTC[x10,x20,x1,x5] -
  8*sbTC[x10,x20,x1,x6] + 8*sbTC[x10,x20,x2,x5] - 8*sbTC[x10,x20,x2,x6] + 8*sbTC[x10,x20,x3,x5] -
  8*sbTC[x10,x20,x3,x6] + 8*sbTC[x10,x20,x4,x5] - 8*sbTC[x10,x20,x4,x6] + 8*sbTC[x10,x20,x5,x1] +
  8*sbTC[x10,x20,x5,x2] + 8*sbTC[x10,x20,x5,x3] + 8*sbTC[x10,x20,x5,x4] - 8*sbTC[x10,x20,x6,x1] -
  8*sbTC[x10,x20,x6,x2] - 8*sbTC[x10,x20,x6,x3] - 8*sbTC[x10,x20,x6,x4] - 29*sbTC[x20,x1,x1,x3] -
  17*sbTC[x20,x1,x1,x4] + 16*sbTC[x20,x1,x1,x5] - 16*sbTC[x20,x1,x1,x6] + 3*sbTC[x20,x1,x1,x7] +
  4*sbTC[x20,x1,x1,x12] - 4*sbTC[x20,x1,x1,x16] - sbTC[x20,x1,x1,x17] - 2*sbTC[x20,x1,x1,x19] -
  31*sbTC[x20,x1,x2,x3] - 15*sbTC[x20,x1,x2,x4] + 16*sbTC[x20,x1,x2,x5] - 16*sbTC[x20,x1,x2,x6] +
  3*sbTC[x20,x1,x2,x7] - 2*sbTC[x20,x1,x2,x11] + 6*sbTC[x20,x1,x2,x12] + 2*sbTC[x20,x1,x2,x15] -
  6*sbTC[x20,x1,x2,x16] - sbTC[x20,x1,x2,x17] - 2*sbTC[x20,x1,x2,x19] - 29*sbTC[x20,x1,x3,x1] -
  13*sbTC[x20,x1,x3,x2] - 38*sbTC[x20,x1,x3,x3] - 32*sbTC[x20,x1,x3,x4] + 11*sbTC[x20,x1,x3,x5] -
  24*sbTC[x20,x1,x3,x6] - 12*sbTC[x20,x1,x3,x7] + 2*sbTC[x20,x1,x3,x8] + 3*sbTC[x20,x1,x3,x11] +
  7*sbTC[x20,x1,x3,x12] - sbTC[x20,x1,x3,x13] + 5*sbTC[x20,x1,x3,x14] + 2*sbTC[x20,x1,x3,x15] -
  6*sbTC[x20,x1,x3,x16] - sbTC[x20,x1,x3,x17] - 4*sbTC[x20,x1,x3,x18] + 2*sbTC[x20,x1,x3,x19] +
  8*sbTC[x20,x1,x3,x20] - 19*sbTC[x20,x1,x4,x1] - 7*sbTC[x20,x1,x4,x2] - 32*sbTC[x20,x1,x4,x3] -
  24*sbTC[x20,x1,x4,x4] + 17*sbTC[x20,x1,x4,x5] - 26*sbTC[x20,x1,x4,x6] - 10*sbTC[x20,x1,x4,x7] +
  3*sbTC[x20,x1,x4,x11] + 11*sbTC[x20,x1,x4,x12] - sbTC[x20,x1,x4,x13] + 5*sbTC[x20,x1,x4,x14] +
  2*sbTC[x20,x1,x4,x15] - 14*sbTC[x20,x1,x4,x16] - sbTC[x20,x1,x4,x17] - 4*sbTC[x20,x1,x4,x18] +
  2*sbTC[x20,x1,x4,x19] + 8*sbTC[x20,x1,x4,x20] + 16*sbTC[x20,x1,x5,x1] + 16*sbTC[x20,x1,x5,x2] -
  8*sbTC[x20,x1,x5,x3] + 6*sbTC[x20,x1,x5,x4] + 16*sbTC[x20,x1,x5,x5] + sbTC[x20,x1,x5,x6] +
  17*sbTC[x20,x1,x5,x7] - 2*sbTC[x20,x1,x5,x10] + 2*sbTC[x20,x1,x5,x11] - 2*sbTC[x20,x1,x5,x12] +
  4*sbTC[x20,x1,x5,x13] - 4*sbTC[x20,x1,x5,x14] - 6*sbTC[x20,x1,x5,x15] - 10*sbTC[x20,x1,x5,x16] +
  4*sbTC[x20,x1,x5,x18] - 4*sbTC[x20,x1,x5,x19] - 8*sbTC[x20,x1,x5,x20] - 16*sbTC[x20,x1,x6,x1] -
  16*sbTC[x20,x1,x6,x2] - 24*sbTC[x20,x1,x6,x3] - 26*sbTC[x20,x1,x6,x4] + 2*sbTC[x20,x1,x6,x5] -
  16*sbTC[x20,x1,x6,x6] - 14*sbTC[x20,x1,x6,x7] + 2*sbTC[x20,x1,x6,x10] + 6*sbTC[x20,x1,x6,x11] +
  10*sbTC[x20,x1,x6,x12] - 4*sbTC[x20,x1,x6,x13] + 4*sbTC[x20,x1,x6,x14] - 2*sbTC[x20,x1,x6,x15] +
  2*sbTC[x20,x1,x6,x16] - 2*sbTC[x20,x1,x6,x17] - 4*sbTC[x20,x1,x6,x18] + 8*sbTC[x20,x1,x6,x20] +
  12*sbTC[x20,x1,x7,x2] - 12*sbTC[x20,x1,x7,x3] - 10*sbTC[x20,x1,x7,x4] + 14*sbTC[x20,x1,x7,x5] -
  8*sbTC[x20,x1,x7,x6] + 2*sbTC[x20,x1,x7,x8] + 4*sbTC[x20,x1,x7,x9] + 2*sbTC[x20,x1,x7,x11] +
  2*sbTC[x20,x1,x7,x12] - 2*sbTC[x20,x1,x7,x15] - 14*sbTC[x20,x1,x7,x16] + 4*sbTC[x20,x1,x8,x3] +
  4*sbTC[x20,x1,x8,x4] - sbTC[x20,x1,x8,x6] + 9*sbTC[x20,x1,x8,x7] - 4*sbTC[x20,x1,x8,x11] -
  4*sbTC[x20,x1,x8,x12] - 2*sbTC[x20,x1,x9,x5] - 6*sbTC[x20,x1,x9,x7] + 4*sbTC[x20,x1,x9,x15] +
  4*sbTC[x20,x1,x9,x16] + 12*sbTC[x20,x1,x10,x5] - 12*sbTC[x20,x1,x10,x6] - 4*sbTC[x20,x1,x11,x1] -
  2*sbTC[x20,x1,x11,x2] + sbTC[x20,x1,x11,x3] - 3*sbTC[x20,x1,x11,x4] + 2*sbTC[x20,x1,x11,x5] -
  2*sbTC[x20,x1,x11,x8] + 4*sbTC[x20,x1,x11,x11] + 4*sbTC[x20,x1,x11,x12] - 4*sbTC[x20,x1,x11,x13] +
  2*sbTC[x20,x1,x11,x14] + 2*sbTC[x20,x1,x11,x17] - 4*sbTC[x20,x1,x11,x20] + 4*sbTC[x20,x1,x12,x1] -
  2*sbTC[x20,x1,x12,x2] - 3*sbTC[x20,x1,x12,x3] + 7*sbTC[x20,x1,x12,x4] - 2*sbTC[x20,x1,x12,x5] -
  2*sbTC[x20,x1,x12,x6] + 4*sbTC[x20,x1,x12,x11] + 4*sbTC[x20,x1,x12,x12] + 2*sbTC[x20,x1,x12,x14] +
  2*sbTC[x20,x1,x12,x17] - 4*sbTC[x20,x1,x12,x20] + 11*sbTC[x20,x1,x13,x3] - sbTC[x20,x1,x13,x4] -
  4*sbTC[x20,x1,x13,x5] + 4*sbTC[x20,x1,x13,x6] + 5*sbTC[x20,x1,x14,x3] + sbTC[x20,x1,x14,x4] -
  4*sbTC[x20,x1,x14,x5] + 4*sbTC[x20,x1,x14,x6] + 2*sbTC[x20,x1,x14,x11] - 2*sbTC[x20,x1,x14,x12] -
  2*sbTC[x20,x1,x14,x15] + 2*sbTC[x20,x1,x14,x16] + 4*sbTC[x20,x1,x15,x1] + 2*sbTC[x20,x1,x15,x2] -
  14*sbTC[x20,x1,x15,x3] + 2*sbTC[x20,x1,x15,x4] + 6*sbTC[x20,x1,x15,x5] - 2*sbTC[x20,x1,x15,x6] -
  6*sbTC[x20,x1,x15,x7] - 4*sbTC[x20,x1,x15,x9] + 4*sbTC[x20,x1,x15,x13] - 2*sbTC[x20,x1,x15,x14] -
  4*sbTC[x20,x1,x15,x15] - 4*sbTC[x20,x1,x15,x16] + 4*sbTC[x20,x1,x15,x19] +
  4*sbTC[x20,x1,x15,x20] - 4*sbTC[x20,x1,x16,x1] + 2*sbTC[x20,x1,x16,x2] - 6*sbTC[x20,x1,x16,x3] -
  6*sbTC[x20,x1,x16,x4] + 2*sbTC[x20,x1,x16,x5] + 2*sbTC[x20,x1,x16,x6] - 6*sbTC[x20,x1,x16,x7] -
  2*sbTC[x20,x1,x16,x14] - 4*sbTC[x20,x1,x16,x15] - 4*sbTC[x20,x1,x16,x16] +
  4*sbTC[x20,x1,x16,x19] + 4*sbTC[x20,x1,x16,x20] + 8*sbTC[x20,x1,x17,x2] + 8*sbTC[x20,x1,x17,x3] +
  8*sbTC[x20,x1,x17,x6] - 8*sbTC[x20,x1,x17,x12] - 20*sbTC[x20,x1,x19,x2] + 20*sbTC[x20,x1,x19,x3] -
  20*sbTC[x20,x1,x19,x5] + 20*sbTC[x20,x1,x19,x16] + 9*sbTC[x20,x1,x20,x3] +
  13*sbTC[x20,x1,x20,x4] - 11*sbTC[x20,x1,x20,x5] + 11*sbTC[x20,x1,x20,x6] + 3*sbTC[x20,x1,x20,x7] -
  8*sbTC[x20,x1,x20,x11] - 4*sbTC[x20,x1,x20,x12] + 8*sbTC[x20,x1,x20,x15] +
  4*sbTC[x20,x1,x20,x16] - sbTC[x20,x1,x20,x17] - 2*sbTC[x20,x1,x20,x19] - 31*sbTC[x20,x2,x1,x3] -
  15*sbTC[x20,x2,x1,x4] + 16*sbTC[x20,x2,x1,x5] - 16*sbTC[x20,x2,x1,x6] + 3*sbTC[x20,x2,x1,x7] -
  2*sbTC[x20,x2,x1,x11] + 6*sbTC[x20,x2,x1,x12] + 2*sbTC[x20,x2,x1,x15] - 6*sbTC[x20,x2,x1,x16] -
  sbTC[x20,x2,x1,x17] - 2*sbTC[x20,x2,x1,x19] - 29*sbTC[x20,x2,x2,x3] - 17*sbTC[x20,x2,x2,x4] +
  16*sbTC[x20,x2,x2,x5] - 16*sbTC[x20,x2,x2,x6] + 3*sbTC[x20,x2,x2,x7] + 4*sbTC[x20,x2,x2,x12] -
  4*sbTC[x20,x2,x2,x16] - sbTC[x20,x2,x2,x17] - 2*sbTC[x20,x2,x2,x19] - 31*sbTC[x20,x2,x3,x1] -
  11*sbTC[x20,x2,x3,x2] - 40*sbTC[x20,x2,x3,x3] - 30*sbTC[x20,x2,x3,x4] + 15*sbTC[x20,x2,x3,x5] -
  24*sbTC[x20,x2,x3,x6] - 12*sbTC[x20,x2,x3,x7] + 3*sbTC[x20,x2,x3,x11] + 9*sbTC[x20,x2,x3,x12] -
  sbTC[x20,x2,x3,x13] + 5*sbTC[x20,x2,x3,x14] + 2*sbTC[x20,x2,x3,x15] - 10*sbTC[x20,x2,x3,x16] -
  sbTC[x20,x2,x3,x17] - 4*sbTC[x20,x2,x3,x18] + 2*sbTC[x20,x2,x3,x19] + 8*sbTC[x20,x2,x3,x20] -
  17*sbTC[x20,x2,x4,x1] - 9*sbTC[x20,x2,x4,x2] - 30*sbTC[x20,x2,x4,x3] - 26*sbTC[x20,x2,x4,x4] +
  13*sbTC[x20,x2,x4,x5] - 26*sbTC[x20,x2,x4,x6] - 10*sbTC[x20,x2,x4,x7] + 2*sbTC[x20,x2,x4,x8] +
  3*sbTC[x20,x2,x4,x11] + 9*sbTC[x20,x2,x4,x12] - sbTC[x20,x2,x4,x13] + 5*sbTC[x20,x2,x4,x14] +
  2*sbTC[x20,x2,x4,x15] - 10*sbTC[x20,x2,x4,x16] - sbTC[x20,x2,x4,x17] - 4*sbTC[x20,x2,x4,x18] +
  2*sbTC[x20,x2,x4,x19] + 8*sbTC[x20,x2,x4,x20] + 16*sbTC[x20,x2,x5,x1] + 16*sbTC[x20,x2,x5,x2] -
  8*sbTC[x20,x2,x5,x3] + 6*sbTC[x20,x2,x5,x4] + 16*sbTC[x20,x2,x5,x5] + sbTC[x20,x2,x5,x6] +
  17*sbTC[x20,x2,x5,x7] - 2*sbTC[x20,x2,x5,x10] + 2*sbTC[x20,x2,x5,x11] - 2*sbTC[x20,x2,x5,x12] +
  4*sbTC[x20,x2,x5,x13] - 4*sbTC[x20,x2,x5,x14] - 6*sbTC[x20,x2,x5,x15] - 10*sbTC[x20,x2,x5,x16] +
  4*sbTC[x20,x2,x5,x18] - 4*sbTC[x20,x2,x5,x19] - 8*sbTC[x20,x2,x5,x20] - 16*sbTC[x20,x2,x6,x1] -
  16*sbTC[x20,x2,x6,x2] - 24*sbTC[x20,x2,x6,x3] - 26*sbTC[x20,x2,x6,x4] + 2*sbTC[x20,x2,x6,x5] -
  16*sbTC[x20,x2,x6,x6] - 14*sbTC[x20,x2,x6,x7] + 2*sbTC[x20,x2,x6,x10] + 6*sbTC[x20,x2,x6,x11] +
  10*sbTC[x20,x2,x6,x12] - 4*sbTC[x20,x2,x6,x13] + 4*sbTC[x20,x2,x6,x14] - 2*sbTC[x20,x2,x6,x15] +
  2*sbTC[x20,x2,x6,x16] - 2*sbTC[x20,x2,x6,x17] - 4*sbTC[x20,x2,x6,x18] + 8*sbTC[x20,x2,x6,x20] +
  12*sbTC[x20,x2,x7,x2] - 12*sbTC[x20,x2,x7,x3] - 10*sbTC[x20,x2,x7,x4] + 14*sbTC[x20,x2,x7,x5] -
  8*sbTC[x20,x2,x7,x6] + 2*sbTC[x20,x2,x7,x8] + 4*sbTC[x20,x2,x7,x9] + 2*sbTC[x20,x2,x7,x11] +
  2*sbTC[x20,x2,x7,x12] - 2*sbTC[x20,x2,x7,x15] - 14*sbTC[x20,x2,x7,x16] + 4*sbTC[x20,x2,x8,x3] +
  4*sbTC[x20,x2,x8,x4] - sbTC[x20,x2,x8,x6] + 9*sbTC[x20,x2,x8,x7] - 4*sbTC[x20,x2,x8,x11] -
  4*sbTC[x20,x2,x8,x12] - 2*sbTC[x20,x2,x9,x5] - 6*sbTC[x20,x2,x9,x7] + 4*sbTC[x20,x2,x9,x15] +
  4*sbTC[x20,x2,x9,x16] + 12*sbTC[x20,x2,x10,x5] - 12*sbTC[x20,x2,x10,x6] - 6*sbTC[x20,x2,x11,x1] -
  sbTC[x20,x2,x11,x3] - 3*sbTC[x20,x2,x11,x4] + 2*sbTC[x20,x2,x11,x5] - 2*sbTC[x20,x2,x11,x6] +
  4*sbTC[x20,x2,x11,x11] + 4*sbTC[x20,x2,x11,x12] - 2*sbTC[x20,x2,x11,x13] +
  2*sbTC[x20,x2,x11,x17] - 4*sbTC[x20,x2,x11,x20] + 6*sbTC[x20,x2,x12,x1] - 4*sbTC[x20,x2,x12,x2] -
  sbTC[x20,x2,x12,x3] + 7*sbTC[x20,x2,x12,x4] - 2*sbTC[x20,x2,x12,x5] - 2*sbTC[x20,x2,x12,x8] +
  4*sbTC[x20,x2,x12,x11] + 4*sbTC[x20,x2,x12,x12] - 2*sbTC[x20,x2,x12,x13] +
  4*sbTC[x20,x2,x12,x14] + 2*sbTC[x20,x2,x12,x17] - 4*sbTC[x20,x2,x12,x20] +
  11*sbTC[x20,x2,x13,x3] - sbTC[x20,x2,x13,x4] - 4*sbTC[x20,x2,x13,x5] + 4*sbTC[x20,x2,x13,x6] +
  2*sbTC[x20,x2,x13,x11] - 2*sbTC[x20,x2,x13,x12] - 2*sbTC[x20,x2,x13,x15] +
  2*sbTC[x20,x2,x13,x16] + 5*sbTC[x20,x2,x14,x3] + sbTC[x20,x2,x14,x4] - 4*sbTC[x20,x2,x14,x5] +
  4*sbTC[x20,x2,x14,x6] + 6*sbTC[x20,x2,x15,x1] - 10*sbTC[x20,x2,x15,x3] + 2*sbTC[x20,x2,x15,x4] +
  2*sbTC[x20,x2,x15,x5] - 2*sbTC[x20,x2,x15,x6] - 6*sbTC[x20,x2,x15,x7] + 2*sbTC[x20,x2,x15,x13] -
  4*sbTC[x20,x2,x15,x15] - 4*sbTC[x20,x2,x15,x16] + 4*sbTC[x20,x2,x15,x19] +
  4*sbTC[x20,x2,x15,x20] - 6*sbTC[x20,x2,x16,x1] + 4*sbTC[x20,x2,x16,x2] - 10*sbTC[x20,x2,x16,x3] -
  6*sbTC[x20,x2,x16,x4] + 6*sbTC[x20,x2,x16,x5] + 2*sbTC[x20,x2,x16,x6] - 6*sbTC[x20,x2,x16,x7] -
  4*sbTC[x20,x2,x16,x9] + 2*sbTC[x20,x2,x16,x13] - 4*sbTC[x20,x2,x16,x14] - 4*sbTC[x20,x2,x16,x15] -
  4*sbTC[x20,x2,x16,x16] + 4*sbTC[x20,x2,x16,x19] + 4*sbTC[x20,x2,x16,x20] + 8*sbTC[x20,x2,x17,x2] +
  8*sbTC[x20,x2,x17,x3] + 8*sbTC[x20,x2,x17,x6] - 8*sbTC[x20,x2,x17,x12] - 20*sbTC[x20,x2,x19,x2] +
  20*sbTC[x20,x2,x19,x3] - 20*sbTC[x20,x2,x19,x5] + 20*sbTC[x20,x2,x19,x16] +
  9*sbTC[x20,x2,x20,x3] + 13*sbTC[x20,x2,x20,x4] - 11*sbTC[x20,x2,x20,x5] + 11*sbTC[x20,x2,x20,x6] +
  3*sbTC[x20,x2,x20,x7] - 8*sbTC[x20,x2,x20,x11] - 4*sbTC[x20,x2,x20,x12] + 8*sbTC[x20,x2,x20,x15] +
  4*sbTC[x20,x2,x20,x16] - sbTC[x20,x2,x20,x17] - 2*sbTC[x20,x2,x20,x19] - 14*sbTC[x20,x3,x1,x1] -
  18*sbTC[x20,x3,x1,x2] - 24*sbTC[x20,x3,x1,x3] - 26*sbTC[x20,x3,x1,x4] + 10*sbTC[x20,x3,x1,x5] -
  26*sbTC[x20,x3,x1,x6] - 10*sbTC[x20,x3,x1,x7] + 2*sbTC[x20,x3,x1,x10] + sbTC[x20,x3,x1,x11] +
  13*sbTC[x20,x3,x1,x12] - 3*sbTC[x20,x3,x1,x13] + 3*sbTC[x20,x3,x1,x14] + 2*sbTC[x20,x3,x1,x15] -
  6*sbTC[x20,x3,x1,x16] - 3*sbTC[x20,x3,x1,x17] - 3*sbTC[x20,x3,x1,x18] + 4*sbTC[x20,x3,x1,x19] +
  8*sbTC[x20,x3,x1,x20] - 18*sbTC[x20,x3,x2,x1] - 14*sbTC[x20,x3,x2,x2] - 28*sbTC[x20,x3,x2,x3] -
  18*sbTC[x20,x3,x2,x4] + 8*sbTC[x20,x3,x2,x5] - 24*sbTC[x20,x3,x2,x6] - 2*sbTC[x20,x3,x2,x7] +
  3*sbTC[x20,x3,x2,x11] + 9*sbTC[x20,x3,x2,x12] - sbTC[x20,x3,x2,x13] + 5*sbTC[x20,x3,x2,x14] +
  2*sbTC[x20,x3,x2,x15] - 10*sbTC[x20,x3,x2,x16] - sbTC[x20,x3,x2,x17] - 5*sbTC[x20,x3,x2,x18] +
  8*sbTC[x20,x3,x2,x20] - 24*sbTC[x20,x3,x3,x1] - 24*sbTC[x20,x3,x3,x2] - 24*sbTC[x20,x3,x3,x3] -
  24*sbTC[x20,x3,x3,x4] + 6*sbTC[x20,x3,x3,x5] - 34*sbTC[x20,x3,x3,x6] - 18*sbTC[x20,x3,x3,x7] -
  2*sbTC[x20,x3,x3,x8] + 6*sbTC[x20,x3,x3,x11] + 18*sbTC[x20,x3,x3,x12] - 2*sbTC[x20,x3,x3,x13] +
  2*sbTC[x20,x3,x3,x14] - 4*sbTC[x20,x3,x3,x16] - 3*sbTC[x20,x3,x3,x17] - sbTC[x20,x3,x3,x18] +
  16*sbTC[x20,x3,x3,x20] - 22*sbTC[x20,x3,x4,x1] - 20*sbTC[x20,x3,x4,x2] - 24*sbTC[x20,x3,x4,x3] -
  24*sbTC[x20,x3,x4,x4] + 6*sbTC[x20,x3,x4,x5] - 34*sbTC[x20,x3,x4,x6] - 18*sbTC[x20,x3,x4,x7] +
  8*sbTC[x20,x3,x4,x11] + 16*sbTC[x20,x3,x4,x12] - 2*sbTC[x20,x3,x4,x13] + 2*sbTC[x20,x3,x4,x15] -
  2*sbTC[x20,x3,x4,x16] - 5*sbTC[x20,x3,x4,x17] + sbTC[x20,x3,x4,x18] - 4*sbTC[x20,x3,x4,x19] +
  16*sbTC[x20,x3,x4,x20] + 10*sbTC[x20,x3,x5,x1] + 8*sbTC[x20,x3,x5,x2] - 22*sbTC[x20,x3,x5,x3] -
  4*sbTC[x20,x3,x5,x4] + 12*sbTC[x20,x3,x5,x5] + 4*sbTC[x20,x3,x5,x6] + 12*sbTC[x20,x3,x5,x7] +
  2*sbTC[x20,x3,x5,x10] - 2*sbTC[x20,x3,x5,x11] + 2*sbTC[x20,x3,x5,x15] - 18*sbTC[x20,x3,x5,x16] -
  4*sbTC[x20,x3,x5,x18] + 8*sbTC[x20,x3,x5,x19] - 8*sbTC[x20,x3,x5,x20] - 26*sbTC[x20,x3,x6,x1] -
  24*sbTC[x20,x3,x6,x2] - 34*sbTC[x20,x3,x6,x3] - 34*sbTC[x20,x3,x6,x4] + 4*sbTC[x20,x3,x6,x5] -
  24*sbTC[x20,x3,x6,x6] - 14*sbTC[x20,x3,x6,x7] + 12*sbTC[x20,x3,x6,x11] + 16*sbTC[x20,x3,x6,x12] -
  2*sbTC[x20,x3,x6,x13] + 6*sbTC[x20,x3,x6,x14] - 2*sbTC[x20,x3,x6,x15] - 2*sbTC[x20,x3,x6,x16] -
  6*sbTC[x20,x3,x6,x17] - 4*sbTC[x20,x3,x6,x18] + 8*sbTC[x20,x3,x6,x20] - 8*sbTC[x20,x3,x7,x1] +
  4*sbTC[x20,x3,x7,x2] - 18*sbTC[x20,x3,x7,x3] - 18*sbTC[x20,x3,x7,x4] + 18*sbTC[x20,x3,x7,x5] -
  4*sbTC[x20,x3,x7,x6] + 4*sbTC[x20,x3,x7,x7] - 2*sbTC[x20,x3,x7,x8] + 2*sbTC[x20,x3,x7,x11] +
  2*sbTC[x20,x3,x7,x12] + 2*sbTC[x20,x3,x7,x14] - 6*sbTC[x20,x3,x7,x15] - 18*sbTC[x20,x3,x7,x16] -
  2*sbTC[x20,x3,x7,x17] + 4*sbTC[x20,x3,x7,x19] + 8*sbTC[x20,x3,x8,x3] + 8*sbTC[x20,x3,x8,x4] +
  2*sbTC[x20,x3,x8,x6] + 14*sbTC[x20,x3,x8,x7] - 8*sbTC[x20,x3,x8,x11] - 8*sbTC[x20,x3,x8,x12] +
  2*sbTC[x20,x3,x9,x5] - 10*sbTC[x20,x3,x9,x7] + 4*sbTC[x20,x3,x9,x15] + 4*sbTC[x20,x3,x9,x16] +
  8*sbTC[x20,x3,x10,x5] - 8*sbTC[x20,x3,x10,x6] - 3*sbTC[x20,x3,x11,x1] + 3*sbTC[x20,x3,x11,x2] -
  4*sbTC[x20,x3,x11,x3] + 4*sbTC[x20,x3,x11,x4] - 2*sbTC[x20,x3,x11,x5] + 2*sbTC[x20,x3,x11,x6] -
  2*sbTC[x20,x3,x11,x7] + 2*sbTC[x20,x3,x11,x8] + 2*sbTC[x20,x3,x11,x12] - 2*sbTC[x20,x3,x11,x13] +
  4*sbTC[x20,x3,x11,x15] + 4*sbTC[x20,x3,x11,x17] - 4*sbTC[x20,x3,x11,x20] +
  13*sbTC[x20,x3,x12,x1] + 5*sbTC[x20,x3,x12,x2] + 8*sbTC[x20,x3,x12,x3] + 8*sbTC[x20,x3,x12,x4] +
  2*sbTC[x20,x3,x12,x6] - 2*sbTC[x20,x3,x12,x7] + 2*sbTC[x20,x3,x12,x11] + 4*sbTC[x20,x3,x12,x12] -
  2*sbTC[x20,x3,x12,x13] + 2*sbTC[x20,x3,x12,x14] + 2*sbTC[x20,x3,x12,x15] -
  2*sbTC[x20,x3,x12,x16] + 2*sbTC[x20,x3,x12,x17] - 4*sbTC[x20,x3,x12,x20] - sbTC[x20,x3,x13,x1] -
  sbTC[x20,x3,x13,x2] - 6*sbTC[x20,x3,x13,x3] - 2*sbTC[x20,x3,x13,x4] + 4*sbTC[x20,x3,x13,x5] -
  4*sbTC[x20,x3,x13,x6] - 2*sbTC[x20,x3,x13,x10] + 2*sbTC[x20,x3,x13,x11] - 2*sbTC[x20,x3,x13,x12] -
  2*sbTC[x20,x3,x13,x14] + 4*sbTC[x20,x3,x13,x18] + sbTC[x20,x3,x14,x1] + 5*sbTC[x20,x3,x14,x2] +
  2*sbTC[x20,x3,x14,x3] - 2*sbTC[x20,x3,x14,x4] + 6*sbTC[x20,x3,x14,x5] - 2*sbTC[x20,x3,x14,x6] +
  2*sbTC[x20,x3,x14,x7] + 2*sbTC[x20,x3,x14,x12] - 2*sbTC[x20,x3,x14,x13] - 4*sbTC[x20,x3,x14,x14] -
  4*sbTC[x20,x3,x14,x16] + 2*sbTC[x20,x3,x14,x18] - 2*sbTC[x20,x3,x15,x1] + 2*sbTC[x20,x3,x15,x2] +
  4*sbTC[x20,x3,x15,x3] + 2*sbTC[x20,x3,x15,x4] - 2*sbTC[x20,x3,x15,x5] - 2*sbTC[x20,x3,x15,x6] +
  2*sbTC[x20,x3,x15,x7] + 2*sbTC[x20,x3,x15,x12] - 4*sbTC[x20,x3,x15,x15] - 4*sbTC[x20,x3,x15,x19] +
  4*sbTC[x20,x3,x15,x20] - 6*sbTC[x20,x3,x16,x1] - 4*sbTC[x20,x3,x16,x2] - 4*sbTC[x20,x3,x16,x3] -
  6*sbTC[x20,x3,x16,x5] - 2*sbTC[x20,x3,x16,x6] - 6*sbTC[x20,x3,x16,x7] + 2*sbTC[x20,x3,x16,x14] +
  4*sbTC[x20,x3,x16,x16] + 4*sbTC[x20,x3,x16,x20] - 8*sbTC[x20,x3,x18,x1] + 16*sbTC[x20,x3,x18,x3] +
  8*sbTC[x20,x3,x18,x4] - 16*sbTC[x20,x3,x18,x5] + 8*sbTC[x20,x3,x18,x6] + 8*sbTC[x20,x3,x18,x14] -
  4*sbTC[x20,x3,x19,x2] + 4*sbTC[x20,x3,x19,x3] - 4*sbTC[x20,x3,x19,x5] + 4*sbTC[x20,x3,x19,x16] +
  15*sbTC[x20,x3,x20,x1] + 3*sbTC[x20,x3,x20,x2] + 23*sbTC[x20,x3,x20,x3] + 15*sbTC[x20,x3,x20,x4] -
  12*sbTC[x20,x3,x20,x5] + 14*sbTC[x20,x3,x20,x6] - 4*sbTC[x20,x3,x20,x11] -
  12*sbTC[x20,x3,x20,x12] + 4*sbTC[x20,x3,x20,x13] - 8*sbTC[x20,x3,x20,x14] +
  20*sbTC[x20,x3,x20,x16] + sbTC[x20,x3,x20,x17] + sbTC[x20,x3,x20,x18] - 4*sbTC[x20,x3,x20,x19] -
  18*sbTC[x20,x4,x1,x1] - 14*sbTC[x20,x4,x1,x2] - 24*sbTC[x20,x4,x1,x3] - 24*sbTC[x20,x4,x1,x4] +
  10*sbTC[x20,x4,x1,x5] - 26*sbTC[x20,x4,x1,x6] - 8*sbTC[x20,x4,x1,x7] + 3*sbTC[x20,x4,x1,x11] +
  11*sbTC[x20,x4,x1,x12] - sbTC[x20,x4,x1,x13] + 5*sbTC[x20,x4,x1,x14] + 2*sbTC[x20,x4,x1,x15] -
  6*sbTC[x20,x4,x1,x16] - sbTC[x20,x4,x1,x17] - 5*sbTC[x20,x4,x1,x18] + 8*sbTC[x20,x4,x1,x20] -
  14*sbTC[x20,x4,x2,x1] - 18*sbTC[x20,x4,x2,x2] - 28*sbTC[x20,x4,x2,x3] - 20*sbTC[x20,x4,x2,x4] +
  8*sbTC[x20,x4,x2,x5] - 24*sbTC[x20,x4,x2,x6] - 4*sbTC[x20,x4,x2,x7] + 2*sbTC[x20,x4,x2,x10] +
  sbTC[x20,x4,x2,x11] + 11*sbTC[x20,x4,x2,x12] - 3*sbTC[x20,x4,x2,x13] + 3*sbTC[x20,x4,x2,x14] +
  2*sbTC[x20,x4,x2,x15] - 10*sbTC[x20,x4,x2,x16] - 3*sbTC[x20,x4,x2,x17] - 3*sbTC[x20,x4,x2,x18] +
  4*sbTC[x20,x4,x2,x19] + 8*sbTC[x20,x4,x2,x20] - 22*sbTC[x20,x4,x3,x1] - 20*sbTC[x20,x4,x3,x2] -
  24*sbTC[x20,x4,x3,x3] - 24*sbTC[x20,x4,x3,x4] + 6*sbTC[x20,x4,x3,x5] - 34*sbTC[x20,x4,x3,x6] -
  18*sbTC[x20,x4,x3,x7] + 8*sbTC[x20,x4,x3,x11] + 16*sbTC[x20,x4,x3,x12] - 2*sbTC[x20,x4,x3,x13] +
  2*sbTC[x20,x4,x3,x15] - 2*sbTC[x20,x4,x3,x16] - 5*sbTC[x20,x4,x3,x17] + sbTC[x20,x4,x3,x18] -
  4*sbTC[x20,x4,x3,x19] + 16*sbTC[x20,x4,x3,x20] - 24*sbTC[x20,x4,x4,x1] - 24*sbTC[x20,x4,x4,x2] -
  24*sbTC[x20,x4,x4,x3] - 24*sbTC[x20,x4,x4,x4] + 6*sbTC[x20,x4,x4,x5] - 34*sbTC[x20,x4,x4,x6] -
  18*sbTC[x20,x4,x4,x7] - 2*sbTC[x20,x4,x4,x8] + 6*sbTC[x20,x4,x4,x11] + 18*sbTC[x20,x4,x4,x12] -
  2*sbTC[x20,x4,x4,x13] + 2*sbTC[x20,x4,x4,x14] - 4*sbTC[x20,x4,x4,x16] - 3*sbTC[x20,x4,x4,x17] -
  sbTC[x20,x4,x4,x18] + 16*sbTC[x20,x4,x4,x20] + 10*sbTC[x20,x4,x5,x1] + 8*sbTC[x20,x4,x5,x2] -
  22*sbTC[x20,x4,x5,x3] - 4*sbTC[x20,x4,x5,x4] + 12*sbTC[x20,x4,x5,x5] + 4*sbTC[x20,x4,x5,x6] +
  12*sbTC[x20,x4,x5,x7] + 2*sbTC[x20,x4,x5,x10] - 2*sbTC[x20,x4,x5,x11] + 2*sbTC[x20,x4,x5,x15] -
  18*sbTC[x20,x4,x5,x16] - 4*sbTC[x20,x4,x5,x18] + 8*sbTC[x20,x4,x5,x19] - 8*sbTC[x20,x4,x5,x20] -
  26*sbTC[x20,x4,x6,x1] - 24*sbTC[x20,x4,x6,x2] - 34*sbTC[x20,x4,x6,x3] - 34*sbTC[x20,x4,x6,x4] +
  4*sbTC[x20,x4,x6,x5] - 24*sbTC[x20,x4,x6,x6] - 14*sbTC[x20,x4,x6,x7] + 12*sbTC[x20,x4,x6,x11] +
  16*sbTC[x20,x4,x6,x12] - 2*sbTC[x20,x4,x6,x13] + 6*sbTC[x20,x4,x6,x14] - 2*sbTC[x20,x4,x6,x15] -
  2*sbTC[x20,x4,x6,x16] - 6*sbTC[x20,x4,x6,x17] - 4*sbTC[x20,x4,x6,x18] + 8*sbTC[x20,x4,x6,x20] -
  8*sbTC[x20,x4,x7,x1] + 4*sbTC[x20,x4,x7,x2] - 18*sbTC[x20,x4,x7,x3] - 18*sbTC[x20,x4,x7,x4] +
  18*sbTC[x20,x4,x7,x5] - 4*sbTC[x20,x4,x7,x6] + 4*sbTC[x20,x4,x7,x7] - 2*sbTC[x20,x4,x7,x8] +
  2*sbTC[x20,x4,x7,x11] + 2*sbTC[x20,x4,x7,x12] + 2*sbTC[x20,x4,x7,x14] - 6*sbTC[x20,x4,x7,x15] -
  18*sbTC[x20,x4,x7,x16] - 2*sbTC[x20,x4,x7,x17] + 4*sbTC[x20,x4,x7,x19] + 8*sbTC[x20,x4,x8,x3] +
  8*sbTC[x20,x4,x8,x4] + 2*sbTC[x20,x4,x8,x6] + 14*sbTC[x20,x4,x8,x7] - 8*sbTC[x20,x4,x8,x11] -
  8*sbTC[x20,x4,x8,x12] + 2*sbTC[x20,x4,x9,x5] - 10*sbTC[x20,x4,x9,x7] + 4*sbTC[x20,x4,x9,x15] +
  4*sbTC[x20,x4,x9,x16] + 8*sbTC[x20,x4,x10,x5] - 8*sbTC[x20,x4,x10,x6] - sbTC[x20,x4,x11,x1] +
  sbTC[x20,x4,x11,x2] + 4*sbTC[x20,x4,x11,x4] - 2*sbTC[x20,x4,x11,x5] + 4*sbTC[x20,x4,x11,x6] +
  2*sbTC[x20,x4,x11,x12] - 4*sbTC[x20,x4,x11,x13] + 2*sbTC[x20,x4,x11,x14] +
  6*sbTC[x20,x4,x11,x15] - 2*sbTC[x20,x4,x11,x16] + 2*sbTC[x20,x4,x11,x17] -
  4*sbTC[x20,x4,x11,x20] + 11*sbTC[x20,x4,x12,x1] + 7*sbTC[x20,x4,x12,x2] + 4*sbTC[x20,x4,x12,x3] +
  8*sbTC[x20,x4,x12,x4] - 4*sbTC[x20,x4,x12,x7] + 2*sbTC[x20,x4,x12,x8] + 2*sbTC[x20,x4,x12,x11] +
  4*sbTC[x20,x4,x12,x12] + 4*sbTC[x20,x4,x12,x17] - 4*sbTC[x20,x4,x12,x20] - sbTC[x20,x4,x13,x1] -
  sbTC[x20,x4,x13,x2] - 4*sbTC[x20,x4,x13,x3] - 2*sbTC[x20,x4,x13,x4] + 4*sbTC[x20,x4,x13,x5] -
  4*sbTC[x20,x4,x13,x6] - 2*sbTC[x20,x4,x13,x14] + 2*sbTC[x20,x4,x13,x18] + sbTC[x20,x4,x14,x1] +
  5*sbTC[x20,x4,x14,x2] - 2*sbTC[x20,x4,x14,x4] + 6*sbTC[x20,x4,x14,x5] - 2*sbTC[x20,x4,x14,x6] +
  2*sbTC[x20,x4,x14,x7] - 2*sbTC[x20,x4,x14,x10] + 2*sbTC[x20,x4,x14,x11] - 2*sbTC[x20,x4,x14,x13] -
  4*sbTC[x20,x4,x14,x14] - 4*sbTC[x20,x4,x14,x16] + 4*sbTC[x20,x4,x14,x18] - 2*sbTC[x20,x4,x15,x1] +
  2*sbTC[x20,x4,x15,x2] + 2*sbTC[x20,x4,x15,x3] - 2*sbTC[x20,x4,x15,x5] - 2*sbTC[x20,x4,x15,x6] -
  2*sbTC[x20,x4,x15,x7] + 2*sbTC[x20,x4,x15,x11] - 4*sbTC[x20,x4,x15,x15] + 4*sbTC[x20,x4,x15,x20] -
  6*sbTC[x20,x4,x16,x1] - 4*sbTC[x20,x4,x16,x2] - 2*sbTC[x20,x4,x16,x3] + 2*sbTC[x20,x4,x16,x4] -
  6*sbTC[x20,x4,x16,x5] - 2*sbTC[x20,x4,x16,x6] - 2*sbTC[x20,x4,x16,x7] - 2*sbTC[x20,x4,x16,x11] +
  2*sbTC[x20,x4,x16,x12] + 2*sbTC[x20,x4,x16,x14] + 4*sbTC[x20,x4,x16,x16] -
  4*sbTC[x20,x4,x16,x19] + 4*sbTC[x20,x4,x16,x20] - 8*sbTC[x20,x4,x18,x1] + 16*sbTC[x20,x4,x18,x3] +
  8*sbTC[x20,x4,x18,x4] - 16*sbTC[x20,x4,x18,x5] + 8*sbTC[x20,x4,x18,x6] + 8*sbTC[x20,x4,x18,x14] -
  4*sbTC[x20,x4,x19,x2] + 4*sbTC[x20,x4,x19,x3] - 4*sbTC[x20,x4,x19,x5] + 4*sbTC[x20,x4,x19,x16] +
  15*sbTC[x20,x4,x20,x1] + 3*sbTC[x20,x4,x20,x2] + 23*sbTC[x20,x4,x20,x3] + 15*sbTC[x20,x4,x20,x4] -
  12*sbTC[x20,x4,x20,x5] + 14*sbTC[x20,x4,x20,x6] - 4*sbTC[x20,x4,x20,x11] -
  12*sbTC[x20,x4,x20,x12] + 4*sbTC[x20,x4,x20,x13] - 8*sbTC[x20,x4,x20,x14] +
  20*sbTC[x20,x4,x20,x16] + sbTC[x20,x4,x20,x17] + sbTC[x20,x4,x20,x18] - 4*sbTC[x20,x4,x20,x19] +
  16*sbTC[x20,x5,x1,x1] + 16*sbTC[x20,x5,x1,x2] - 8*sbTC[x20,x5,x1,x3] + 6*sbTC[x20,x5,x1,x4] +
  16*sbTC[x20,x5,x1,x5] + 18*sbTC[x20,x5,x1,x7] - 2*sbTC[x20,x5,x1,x10] + 2*sbTC[x20,x5,x1,x11] -
  2*sbTC[x20,x5,x1,x12] + 4*sbTC[x20,x5,x1,x13] - 4*sbTC[x20,x5,x1,x14] - 6*sbTC[x20,x5,x1,x15] -
  10*sbTC[x20,x5,x1,x16] + 4*sbTC[x20,x5,x1,x18] - 4*sbTC[x20,x5,x1,x19] - 8*sbTC[x20,x5,x1,x20] +
  16*sbTC[x20,x5,x2,x1] + 16*sbTC[x20,x5,x2,x2] - 8*sbTC[x20,x5,x2,x3] + 6*sbTC[x20,x5,x2,x4] +
  16*sbTC[x20,x5,x2,x5] + 18*sbTC[x20,x5,x2,x7] - 2*sbTC[x20,x5,x2,x10] + 2*sbTC[x20,x5,x2,x11] -
  2*sbTC[x20,x5,x2,x12] + 4*sbTC[x20,x5,x2,x13] - 4*sbTC[x20,x5,x2,x14] - 6*sbTC[x20,x5,x2,x15] -
  10*sbTC[x20,x5,x2,x16] + 4*sbTC[x20,x5,x2,x18] - 4*sbTC[x20,x5,x2,x19] - 8*sbTC[x20,x5,x2,x20] -
  22*sbTC[x20,x5,x3,x1] + 12*sbTC[x20,x5,x3,x2] - 36*sbTC[x20,x5,x3,x3] - 20*sbTC[x20,x5,x3,x4] +
  20*sbTC[x20,x5,x3,x5] + 8*sbTC[x20,x5,x3,x6] + 8*sbTC[x20,x5,x3,x7] + 2*sbTC[x20,x5,x3,x8] -
  6*sbTC[x20,x5,x3,x11] - 8*sbTC[x20,x5,x3,x12] + 2*sbTC[x20,x5,x3,x13] + 2*sbTC[x20,x5,x3,x14] -
  16*sbTC[x20,x5,x3,x16] + 4*sbTC[x20,x5,x3,x17] - 4*sbTC[x20,x5,x3,x18] + 4*sbTC[x20,x5,x3,x19] -
  8*sbTC[x20,x5,x3,x20] + 2*sbTC[x20,x5,x4,x1] + 20*sbTC[x20,x5,x4,x2] - 20*sbTC[x20,x5,x4,x3] -
  8*sbTC[x20,x5,x4,x4] + 24*sbTC[x20,x5,x4,x5] + 4*sbTC[x20,x5,x4,x6] + 12*sbTC[x20,x5,x4,x7] +
  2*sbTC[x20,x5,x4,x8] - 6*sbTC[x20,x5,x4,x11] - 4*sbTC[x20,x5,x4,x12] + 2*sbTC[x20,x5,x4,x13] +
  2*sbTC[x20,x5,x4,x14] - 24*sbTC[x20,x5,x4,x16] + 4*sbTC[x20,x5,x4,x17] - 4*sbTC[x20,x5,x4,x18] +
  4*sbTC[x20,x5,x4,x19] - 8*sbTC[x20,x5,x4,x20] + 16*sbTC[x20,x5,x5,x1] + 16*sbTC[x20,x5,x5,x2] +
  24*sbTC[x20,x5,x5,x3] + 32*sbTC[x20,x5,x5,x4] + 2*sbTC[x20,x5,x5,x6] + 10*sbTC[x20,x5,x5,x7] -
  4*sbTC[x20,x5,x5,x10] + 4*sbTC[x20,x5,x5,x13] - 4*sbTC[x20,x5,x5,x14] + 8*sbTC[x20,x5,x5,x18] -
  16*sbTC[x20,x5,x5,x19] + 8*sbTC[x20,x5,x6,x3] + 4*sbTC[x20,x5,x6,x4] + 4*sbTC[x20,x5,x6,x7] -
  4*sbTC[x20,x5,x6,x11] - 4*sbTC[x20,x5,x6,x12] - 4*sbTC[x20,x5,x6,x15] + 4*sbTC[x20,x5,x6,x16] +
  4*sbTC[x20,x5,x6,x17] + 8*sbTC[x20,x5,x7,x1] + 24*sbTC[x20,x5,x7,x2] + 8*sbTC[x20,x5,x7,x3] +
  12*sbTC[x20,x5,x7,x4] + 12*sbTC[x20,x5,x7,x6] - 8*sbTC[x20,x5,x7,x7] + 4*sbTC[x20,x5,x7,x8] -
  8*sbTC[x20,x5,x7,x11] - 8*sbTC[x20,x5,x7,x12] - 4*sbTC[x20,x5,x7,x14] + 16*sbTC[x20,x5,x7,x15] +
  4*sbTC[x20,x5,x7,x17] - 8*sbTC[x20,x5,x7,x19] - 4*sbTC[x20,x5,x8,x3] - 4*sbTC[x20,x5,x8,x4] -
  2*sbTC[x20,x5,x8,x6] - 6*sbTC[x20,x5,x8,x7] + 4*sbTC[x20,x5,x8,x11] + 4*sbTC[x20,x5,x8,x12] +
  16*sbTC[x20,x5,x9,x7] - 8*sbTC[x20,x5,x9,x15] - 8*sbTC[x20,x5,x9,x16] + 4*sbTC[x20,x5,x10,x5] -
  4*sbTC[x20,x5,x10,x6] - 2*sbTC[x20,x5,x11,x1] + 2*sbTC[x20,x5,x11,x2] + 2*sbTC[x20,x5,x11,x4] +
  2*sbTC[x20,x5,x11,x6] - 2*sbTC[x20,x5,x11,x8] - 2*sbTC[x20,x5,x11,x13] + 2*sbTC[x20,x5,x11,x14] +
  2*sbTC[x20,x5,x11,x15] - 2*sbTC[x20,x5,x11,x16] - 2*sbTC[x20,x5,x12,x1] + 2*sbTC[x20,x5,x12,x2] +
  2*sbTC[x20,x5,x12,x4] + 2*sbTC[x20,x5,x12,x6] - 2*sbTC[x20,x5,x12,x8] - 2*sbTC[x20,x5,x12,x13] +
  2*sbTC[x20,x5,x12,x14] + 2*sbTC[x20,x5,x12,x15] - 2*sbTC[x20,x5,x12,x16] + 2*sbTC[x20,x5,x13,x1] +
  6*sbTC[x20,x5,x13,x2] + 26*sbTC[x20,x5,x13,x3] + 2*sbTC[x20,x5,x13,x4] - 14*sbTC[x20,x5,x13,x5] +
  18*sbTC[x20,x5,x13,x6] + 2*sbTC[x20,x5,x13,x10] + 2*sbTC[x20,x5,x13,x11] -
  2*sbTC[x20,x5,x13,x12] - 4*sbTC[x20,x5,x13,x13] - 2*sbTC[x20,x5,x13,x18] - 2*sbTC[x20,x5,x14,x1] -
  6*sbTC[x20,x5,x14,x2] + 2*sbTC[x20,x5,x14,x3] + 6*sbTC[x20,x5,x14,x4] - 18*sbTC[x20,x5,x14,x5] +
  14*sbTC[x20,x5,x14,x6] - 4*sbTC[x20,x5,x14,x7] + 2*sbTC[x20,x5,x14,x10] + 2*sbTC[x20,x5,x14,x11] -
  6*sbTC[x20,x5,x14,x12] + 4*sbTC[x20,x5,x14,x14] + 8*sbTC[x20,x5,x14,x16] -
  2*sbTC[x20,x5,x14,x18] + 10*sbTC[x20,x5,x15,x1] - 6*sbTC[x20,x5,x15,x2] - 24*sbTC[x20,x5,x15,x3] +
  4*sbTC[x20,x5,x15,x5] - 4*sbTC[x20,x5,x15,x6] - 12*sbTC[x20,x5,x15,x7] - 2*sbTC[x20,x5,x15,x11] +
  2*sbTC[x20,x5,x15,x12] + 4*sbTC[x20,x5,x15,x13] + 8*sbTC[x20,x5,x15,x19] -
  10*sbTC[x20,x5,x16,x1] - 2*sbTC[x20,x5,x16,x2] - 16*sbTC[x20,x5,x16,x3] - 16*sbTC[x20,x5,x16,x4] +
  4*sbTC[x20,x5,x16,x5] + 4*sbTC[x20,x5,x16,x6] - 12*sbTC[x20,x5,x16,x7] - 2*sbTC[x20,x5,x16,x11] +
  2*sbTC[x20,x5,x16,x12] - 4*sbTC[x20,x5,x16,x14] + 8*sbTC[x20,x5,x16,x19] + 8*sbTC[x20,x5,x18,x1] -
  24*sbTC[x20,x5,x18,x3] - 16*sbTC[x20,x5,x18,x4] + 24*sbTC[x20,x5,x18,x5] -
  16*sbTC[x20,x5,x18,x6] - 8*sbTC[x20,x5,x18,x14] - 24*sbTC[x20,x5,x19,x2] +
  24*sbTC[x20,x5,x19,x3] - 24*sbTC[x20,x5,x19,x5] + 24*sbTC[x20,x5,x19,x16] -
  14*sbTC[x20,x5,x20,x1] - 6*sbTC[x20,x5,x20,x2] - 12*sbTC[x20,x5,x20,x3] - 12*sbTC[x20,x5,x20,x4] +
  10*sbTC[x20,x5,x20,x5] - 14*sbTC[x20,x5,x20,x6] + 6*sbTC[x20,x5,x20,x7] + 8*sbTC[x20,x5,x20,x11] +
  8*sbTC[x20,x5,x20,x12] + 8*sbTC[x20,x5,x20,x14] - 8*sbTC[x20,x5,x20,x15] -
  16*sbTC[x20,x5,x20,x16] - 4*sbTC[x20,x5,x20,x17] - 2*sbTC[x20,x5,x20,x18] +
  4*sbTC[x20,x5,x20,x19] - 16*sbTC[x20,x6,x1,x1] - 16*sbTC[x20,x6,x1,x2] - 24*sbTC[x20,x6,x1,x3] -
  26*sbTC[x20,x6,x1,x4] - 16*sbTC[x20,x6,x1,x6] - 12*sbTC[x20,x6,x1,x7] + 2*sbTC[x20,x6,x1,x10] +
  6*sbTC[x20,x6,x1,x11] + 10*sbTC[x20,x6,x1,x12] - 4*sbTC[x20,x6,x1,x13] + 4*sbTC[x20,x6,x1,x14] -
  2*sbTC[x20,x6,x1,x15] + 2*sbTC[x20,x6,x1,x16] - 2*sbTC[x20,x6,x1,x17] - 4*sbTC[x20,x6,x1,x18] +
  8*sbTC[x20,x6,x1,x20] - 16*sbTC[x20,x6,x2,x1] - 16*sbTC[x20,x6,x2,x2] - 24*sbTC[x20,x6,x2,x3] -
  26*sbTC[x20,x6,x2,x4] - 16*sbTC[x20,x6,x2,x6] - 12*sbTC[x20,x6,x2,x7] + 2*sbTC[x20,x6,x2,x10] +
  6*sbTC[x20,x6,x2,x11] + 10*sbTC[x20,x6,x2,x12] - 4*sbTC[x20,x6,x2,x13] + 4*sbTC[x20,x6,x2,x14] -
  2*sbTC[x20,x6,x2,x15] + 2*sbTC[x20,x6,x2,x16] - 2*sbTC[x20,x6,x2,x17] - 4*sbTC[x20,x6,x2,x18] +
  8*sbTC[x20,x6,x2,x20] - 26*sbTC[x20,x6,x3,x1] - 24*sbTC[x20,x6,x3,x2] - 34*sbTC[x20,x6,x3,x3] -
  34*sbTC[x20,x6,x3,x4] + 6*sbTC[x20,x6,x3,x5] - 24*sbTC[x20,x6,x3,x6] - 16*sbTC[x20,x6,x3,x7] +
  12*sbTC[x20,x6,x3,x11] + 16*sbTC[x20,x6,x3,x12] - 2*sbTC[x20,x6,x3,x13] + 6*sbTC[x20,x6,x3,x14] -
  2*sbTC[x20,x6,x3,x15] - 2*sbTC[x20,x6,x3,x16] - 6*sbTC[x20,x6,x3,x17] - 4*sbTC[x20,x6,x3,x18] +
  8*sbTC[x20,x6,x3,x20] - 26*sbTC[x20,x6,x4,x1] - 24*sbTC[x20,x6,x4,x2] - 34*sbTC[x20,x6,x4,x3] -
  34*sbTC[x20,x6,x4,x4] + 6*sbTC[x20,x6,x4,x5] - 24*sbTC[x20,x6,x4,x6] - 16*sbTC[x20,x6,x4,x7] +
  12*sbTC[x20,x6,x4,x11] + 16*sbTC[x20,x6,x4,x12] - 2*sbTC[x20,x6,x4,x13] + 6*sbTC[x20,x6,x4,x14] -
  2*sbTC[x20,x6,x4,x15] - 2*sbTC[x20,x6,x4,x16] - 6*sbTC[x20,x6,x4,x17] - 4*sbTC[x20,x6,x4,x18] +
  8*sbTC[x20,x6,x4,x20] - 8*sbTC[x20,x6,x5,x3] - 4*sbTC[x20,x6,x5,x4] + 8*sbTC[x20,x6,x5,x7] +
  4*sbTC[x20,x6,x5,x11] - 4*sbTC[x20,x6,x5,x12] - 8*sbTC[x20,x6,x5,x15] - 8*sbTC[x20,x6,x5,x16] +
  8*sbTC[x20,x6,x5,x19] - 16*sbTC[x20,x6,x6,x1] - 16*sbTC[x20,x6,x6,x2] - 24*sbTC[x20,x6,x6,x3] -
  24*sbTC[x20,x6,x6,x4] + 4*sbTC[x20,x6,x6,x5] - 16*sbTC[x20,x6,x6,x7] + 4*sbTC[x20,x6,x6,x10] +
  12*sbTC[x20,x6,x6,x11] + 12*sbTC[x20,x6,x6,x12] - 4*sbTC[x20,x6,x6,x13] + 4*sbTC[x20,x6,x6,x14] -
  8*sbTC[x20,x6,x6,x17] - 8*sbTC[x20,x6,x6,x18] - 8*sbTC[x20,x6,x7,x1] - 16*sbTC[x20,x6,x7,x3] -
  16*sbTC[x20,x6,x7,x4] + 12*sbTC[x20,x6,x7,x5] - 12*sbTC[x20,x6,x7,x6] + 8*sbTC[x20,x6,x7,x7] +
  8*sbTC[x20,x6,x7,x9] + 8*sbTC[x20,x6,x7,x11] + 4*sbTC[x20,x6,x7,x14] - 16*sbTC[x20,x6,x7,x15] -
  16*sbTC[x20,x6,x7,x16] - 4*sbTC[x20,x6,x7,x17] + 8*sbTC[x20,x6,x7,x19] + 4*sbTC[x20,x6,x8,x3] +
  4*sbTC[x20,x6,x8,x4] + 8*sbTC[x20,x6,x8,x7] - 4*sbTC[x20,x6,x8,x11] - 4*sbTC[x20,x6,x8,x12] -
  4*sbTC[x20,x6,x9,x5] - 12*sbTC[x20,x6,x9,x7] + 8*sbTC[x20,x6,x9,x15] + 8*sbTC[x20,x6,x9,x16] +
  4*sbTC[x20,x6,x10,x5] - 4*sbTC[x20,x6,x10,x6] - 10*sbTC[x20,x6,x11,x1] + 6*sbTC[x20,x6,x11,x2] +
  8*sbTC[x20,x6,x11,x3] - 8*sbTC[x20,x6,x11,x4] + 4*sbTC[x20,x6,x11,x5] - 4*sbTC[x20,x6,x11,x6] -
  4*sbTC[x20,x6,x11,x13] + 2*sbTC[x20,x6,x11,x15] - 2*sbTC[x20,x6,x11,x16] +
  4*sbTC[x20,x6,x11,x17] + 10*sbTC[x20,x6,x12,x1] + 2*sbTC[x20,x6,x12,x2] + 4*sbTC[x20,x6,x12,x3] +
  12*sbTC[x20,x6,x12,x4] - 4*sbTC[x20,x6,x12,x5] - 4*sbTC[x20,x6,x12,x6] + 4*sbTC[x20,x6,x12,x14] +
  2*sbTC[x20,x6,x12,x15] - 2*sbTC[x20,x6,x12,x16] + 4*sbTC[x20,x6,x12,x17] - 2*sbTC[x20,x6,x13,x1] -
  6*sbTC[x20,x6,x13,x2] - 6*sbTC[x20,x6,x13,x3] - 2*sbTC[x20,x6,x13,x4] + 6*sbTC[x20,x6,x13,x5] -
  10*sbTC[x20,x6,x13,x6] - 2*sbTC[x20,x6,x13,x10] + 4*sbTC[x20,x6,x13,x13] -
  2*sbTC[x20,x6,x13,x15] + 2*sbTC[x20,x6,x13,x16] + 2*sbTC[x20,x6,x13,x18] + 2*sbTC[x20,x6,x14,x1] +
  6*sbTC[x20,x6,x14,x2] + 6*sbTC[x20,x6,x14,x3] - 2*sbTC[x20,x6,x14,x4] + 10*sbTC[x20,x6,x14,x5] -
  6*sbTC[x20,x6,x14,x6] + 4*sbTC[x20,x6,x14,x7] - 2*sbTC[x20,x6,x14,x10] + 4*sbTC[x20,x6,x14,x12] -
  4*sbTC[x20,x6,x14,x14] - 2*sbTC[x20,x6,x14,x15] - 6*sbTC[x20,x6,x14,x16] +
  2*sbTC[x20,x6,x14,x18] + 2*sbTC[x20,x6,x15,x1] - 2*sbTC[x20,x6,x15,x2] - 2*sbTC[x20,x6,x15,x3] -
  2*sbTC[x20,x6,x15,x4] + 4*sbTC[x20,x6,x15,x5] - 4*sbTC[x20,x6,x15,x9] - 2*sbTC[x20,x6,x15,x11] +
  2*sbTC[x20,x6,x15,x12] + 2*sbTC[x20,x6,x15,x13] - 2*sbTC[x20,x6,x15,x14] + 2*sbTC[x20,x6,x16,x1] -
  2*sbTC[x20,x6,x16,x2] - 2*sbTC[x20,x6,x16,x3] - 2*sbTC[x20,x6,x16,x4] + 4*sbTC[x20,x6,x16,x5] -
  4*sbTC[x20,x6,x16,x9] - 2*sbTC[x20,x6,x16,x11] + 2*sbTC[x20,x6,x16,x12] + 2*sbTC[x20,x6,x16,x13] -
  2*sbTC[x20,x6,x16,x14] - 8*sbTC[x20,x6,x18,x1] + 8*sbTC[x20,x6,x18,x3] - 8*sbTC[x20,x6,x18,x5] +
  8*sbTC[x20,x6,x18,x14] + 14*sbTC[x20,x6,x20,x1] + 6*sbTC[x20,x6,x20,x2] + 14*sbTC[x20,x6,x20,x3] +
  22*sbTC[x20,x6,x20,x4] - 16*sbTC[x20,x6,x20,x5] + 20*sbTC[x20,x6,x20,x6] -
  16*sbTC[x20,x6,x20,x11] - 8*sbTC[x20,x6,x20,x12] - 8*sbTC[x20,x6,x20,x14] +
  16*sbTC[x20,x6,x20,x15] + 16*sbTC[x20,x6,x20,x16] + 2*sbTC[x20,x6,x20,x17] +
  2*sbTC[x20,x6,x20,x18] - 8*sbTC[x20,x6,x20,x19] + 8*sbTC[x20,x7,x1,x3] - 4*sbTC[x20,x7,x1,x4] +
  12*sbTC[x20,x7,x1,x5] - 12*sbTC[x20,x7,x1,x6] + 6*sbTC[x20,x7,x1,x7] + 8*sbTC[x20,x7,x1,x12] -
  8*sbTC[x20,x7,x1,x16] - 2*sbTC[x20,x7,x1,x17] - 4*sbTC[x20,x7,x1,x19] + 8*sbTC[x20,x7,x2,x4] +
  8*sbTC[x20,x7,x2,x5] - 8*sbTC[x20,x7,x2,x6] + 18*sbTC[x20,x7,x2,x7] + 4*sbTC[x20,x7,x2,x12] -
  16*sbTC[x20,x7,x2,x16] - 2*sbTC[x20,x7,x2,x17] - 4*sbTC[x20,x7,x2,x19] - 8*sbTC[x20,x7,x3,x1] +
  4*sbTC[x20,x7,x3,x2] - 18*sbTC[x20,x7,x3,x3] - 18*sbTC[x20,x7,x3,x4] + 18*sbTC[x20,x7,x3,x5] -
  4*sbTC[x20,x7,x3,x6] + 4*sbTC[x20,x7,x3,x7] - 2*sbTC[x20,x7,x3,x8] + 2*sbTC[x20,x7,x3,x11] +
  2*sbTC[x20,x7,x3,x12] + 2*sbTC[x20,x7,x3,x14] - 6*sbTC[x20,x7,x3,x15] - 18*sbTC[x20,x7,x3,x16] -
  2*sbTC[x20,x7,x3,x17] + 4*sbTC[x20,x7,x3,x19] - 8*sbTC[x20,x7,x4,x1] + 4*sbTC[x20,x7,x4,x2] -
  18*sbTC[x20,x7,x4,x3] - 18*sbTC[x20,x7,x4,x4] + 18*sbTC[x20,x7,x4,x5] - 4*sbTC[x20,x7,x4,x6] +
  4*sbTC[x20,x7,x4,x7] - 2*sbTC[x20,x7,x4,x8] + 2*sbTC[x20,x7,x4,x11] + 2*sbTC[x20,x7,x4,x12] +
  2*sbTC[x20,x7,x4,x14] - 6*sbTC[x20,x7,x4,x15] - 18*sbTC[x20,x7,x4,x16] - 2*sbTC[x20,x7,x4,x17] +
  4*sbTC[x20,x7,x4,x19] + 12*sbTC[x20,x7,x5,x1] + 8*sbTC[x20,x7,x5,x2] + 12*sbTC[x20,x7,x5,x3] +
  20*sbTC[x20,x7,x5,x4] - 8*sbTC[x20,x7,x5,x5] + 8*sbTC[x20,x7,x5,x6] + 4*sbTC[x20,x7,x5,x10] -
  8*sbTC[x20,x7,x5,x11] + 4*sbTC[x20,x7,x5,x12] - 4*sbTC[x20,x7,x5,x13] - 4*sbTC[x20,x7,x5,x14] +
  16*sbTC[x20,x7,x5,x15] - 8*sbTC[x20,x7,x5,x19] - 12*sbTC[x20,x7,x6,x1] - 8*sbTC[x20,x7,x6,x2] -
  4*sbTC[x20,x7,x6,x3] - 4*sbTC[x20,x7,x6,x4] + 4*sbTC[x20,x7,x6,x5] - 16*sbTC[x20,x7,x6,x6] +
  12*sbTC[x20,x7,x6,x7] - 4*sbTC[x20,x7,x6,x10] + 8*sbTC[x20,x7,x6,x11] + 4*sbTC[x20,x7,x6,x13] +
  4*sbTC[x20,x7,x6,x14] - 4*sbTC[x20,x7,x6,x15] - 4*sbTC[x20,x7,x6,x16] - 4*sbTC[x20,x7,x6,x17] +
  24*sbTC[x20,x7,x7,x2] + 4*sbTC[x20,x7,x7,x3] + 4*sbTC[x20,x7,x7,x4] + 8*sbTC[x20,x7,x7,x5] +
  28*sbTC[x20,x7,x7,x6] - 4*sbTC[x20,x7,x7,x8] - 8*sbTC[x20,x7,x7,x9] - 8*sbTC[x20,x7,x7,x11] -
  16*sbTC[x20,x7,x7,x12] + 8*sbTC[x20,x7,x7,x15] - 8*sbTC[x20,x7,x7,x16] + 4*sbTC[x20,x7,x8,x3] +
  4*sbTC[x20,x7,x8,x4] + 4*sbTC[x20,x7,x8,x6] + 4*sbTC[x20,x7,x8,x7] - 4*sbTC[x20,x7,x8,x11] -
  4*sbTC[x20,x7,x8,x12] + 8*sbTC[x20,x7,x9,x5] + 8*sbTC[x20,x7,x9,x7] - 8*sbTC[x20,x7,x9,x15] -
  8*sbTC[x20,x7,x9,x16] - 4*sbTC[x20,x7,x10,x5] + 4*sbTC[x20,x7,x10,x6] - 4*sbTC[x20,x7,x11,x3] +
  8*sbTC[x20,x7,x11,x4] - 8*sbTC[x20,x7,x11,x5] + 6*sbTC[x20,x7,x11,x6] - 6*sbTC[x20,x7,x11,x7] +
  2*sbTC[x20,x7,x11,x8] - 4*sbTC[x20,x7,x11,x11] - 2*sbTC[x20,x7,x11,x13] + 2*sbTC[x20,x7,x11,x14] +
  8*sbTC[x20,x7,x11,x15] + 2*sbTC[x20,x7,x11,x17] + 8*sbTC[x20,x7,x12,x1] + 12*sbTC[x20,x7,x12,x2] +
  16*sbTC[x20,x7,x12,x3] - 4*sbTC[x20,x7,x12,x4] + 4*sbTC[x20,x7,x12,x5] + 2*sbTC[x20,x7,x12,x6] -
  10*sbTC[x20,x7,x12,x7] + 2*sbTC[x20,x7,x12,x8] + 4*sbTC[x20,x7,x12,x12] - 2*sbTC[x20,x7,x12,x13] -
  2*sbTC[x20,x7,x12,x14] + 2*sbTC[x20,x7,x12,x17] + 2*sbTC[x20,x7,x13,x3] - 2*sbTC[x20,x7,x13,x5] +
  2*sbTC[x20,x7,x13,x6] + 2*sbTC[x20,x7,x13,x11] - 2*sbTC[x20,x7,x13,x12] - 2*sbTC[x20,x7,x13,x15] +
  2*sbTC[x20,x7,x13,x16] + 2*sbTC[x20,x7,x14,x3] - 2*sbTC[x20,x7,x14,x5] + 2*sbTC[x20,x7,x14,x6] +
  2*sbTC[x20,x7,x14,x11] - 2*sbTC[x20,x7,x14,x12] - 2*sbTC[x20,x7,x14,x15] +
  2*sbTC[x20,x7,x14,x16] - 6*sbTC[x20,x7,x15,x3] - 6*sbTC[x20,x7,x15,x4] - 4*sbTC[x20,x7,x15,x6] +
  4*sbTC[x20,x7,x15,x9] + 4*sbTC[x20,x7,x15,x11] + 2*sbTC[x20,x7,x15,x13] - 2*sbTC[x20,x7,x15,x14] -
  8*sbTC[x20,x7,x15,x15] + 4*sbTC[x20,x7,x15,x19] - 8*sbTC[x20,x7,x16,x1] - 12*sbTC[x20,x7,x16,x2] -
  18*sbTC[x20,x7,x16,x3] - 6*sbTC[x20,x7,x16,x4] - 8*sbTC[x20,x7,x16,x5] - 4*sbTC[x20,x7,x16,x6] -
  8*sbTC[x20,x7,x16,x7] + 4*sbTC[x20,x7,x16,x9] + 2*sbTC[x20,x7,x16,x13] + 2*sbTC[x20,x7,x16,x14] +
  8*sbTC[x20,x7,x16,x16] + 4*sbTC[x20,x7,x16,x19] - 16*sbTC[x20,x7,x17,x2] -
  16*sbTC[x20,x7,x17,x3] - 16*sbTC[x20,x7,x17,x6] + 16*sbTC[x20,x7,x17,x12] -
  8*sbTC[x20,x7,x19,x2] + 8*sbTC[x20,x7,x19,x3] - 8*sbTC[x20,x7,x19,x5] + 8*sbTC[x20,x7,x19,x16] -
  8*sbTC[x20,x7,x20,x4] + 8*sbTC[x20,x7,x20,x5] - 8*sbTC[x20,x7,x20,x6] + 8*sbTC[x20,x7,x20,x11] -
  8*sbTC[x20,x7,x20,x15] + 4*sbTC[x20,x8,x1,x3] + 4*sbTC[x20,x8,x1,x4] + 8*sbTC[x20,x8,x1,x7] -
  4*sbTC[x20,x8,x1,x11] - 4*sbTC[x20,x8,x1,x12] + 4*sbTC[x20,x8,x2,x3] + 4*sbTC[x20,x8,x2,x4] +
  8*sbTC[x20,x8,x2,x7] - 4*sbTC[x20,x8,x2,x11] - 4*sbTC[x20,x8,x2,x12] + 4*sbTC[x20,x8,x3,x1] +
  4*sbTC[x20,x8,x3,x2] + 8*sbTC[x20,x8,x3,x3] + 8*sbTC[x20,x8,x3,x4] + 8*sbTC[x20,x8,x3,x7] -
  4*sbTC[x20,x8,x3,x11] - 4*sbTC[x20,x8,x3,x12] + 4*sbTC[x20,x8,x4,x1] + 4*sbTC[x20,x8,x4,x2] +
  8*sbTC[x20,x8,x4,x3] + 8*sbTC[x20,x8,x4,x4] + 8*sbTC[x20,x8,x4,x7] - 4*sbTC[x20,x8,x4,x11] -
  4*sbTC[x20,x8,x4,x12] + 8*sbTC[x20,x8,x7,x1] + 8*sbTC[x20,x8,x7,x2] + 8*sbTC[x20,x8,x7,x3] +
  8*sbTC[x20,x8,x7,x4] - 4*sbTC[x20,x8,x11,x1] - 4*sbTC[x20,x8,x11,x2] - 4*sbTC[x20,x8,x11,x3] -
  4*sbTC[x20,x8,x11,x4] - 4*sbTC[x20,x8,x12,x1] - 4*sbTC[x20,x8,x12,x2] - 4*sbTC[x20,x8,x12,x3] -
  4*sbTC[x20,x8,x12,x4] - 8*sbTC[x20,x9,x1,x7] + 4*sbTC[x20,x9,x1,x15] + 4*sbTC[x20,x9,x1,x16] -
  8*sbTC[x20,x9,x2,x7] + 4*sbTC[x20,x9,x2,x15] + 4*sbTC[x20,x9,x2,x16] - 8*sbTC[x20,x9,x3,x7] +
  4*sbTC[x20,x9,x3,x15] + 4*sbTC[x20,x9,x3,x16] - 8*sbTC[x20,x9,x4,x7] + 4*sbTC[x20,x9,x4,x15] +
  4*sbTC[x20,x9,x4,x16] - 8*sbTC[x20,x9,x7,x1] - 8*sbTC[x20,x9,x7,x2] - 8*sbTC[x20,x9,x7,x3] -
  8*sbTC[x20,x9,x7,x4] + 4*sbTC[x20,x9,x15,x1] + 4*sbTC[x20,x9,x15,x2] + 4*sbTC[x20,x9,x15,x3] +
  4*sbTC[x20,x9,x15,x4] + 4*sbTC[x20,x9,x16,x1] + 4*sbTC[x20,x9,x16,x2] + 4*sbTC[x20,x9,x16,x3] +
  4*sbTC[x20,x9,x16,x4] + 8*sbTC[x20,x10,x1,x5] - 8*sbTC[x20,x10,x1,x6] + 8*sbTC[x20,x10,x2,x5] -
  8*sbTC[x20,x10,x2,x6] + 8*sbTC[x20,x10,x3,x5] - 8*sbTC[x20,x10,x3,x6] + 8*sbTC[x20,x10,x4,x5] -
  8*sbTC[x20,x10,x4,x6] + 8*sbTC[x20,x10,x5,x1] + 8*sbTC[x20,x10,x5,x2] + 8*sbTC[x20,x10,x5,x3] +
  8*sbTC[x20,x10,x5,x4] - 8*sbTC[x20,x10,x6,x1] - 8*sbTC[x20,x10,x6,x2] - 8*sbTC[x20,x10,x6,x3] -
  8*sbTC[x20,x10,x6,x4] + 8*sbTC[x20,x11,x1,x1] - 6*sbTC[x20,x11,x1,x2] - 3*sbTC[x20,x11,x1,x3] +
  5*sbTC[x20,x11,x1,x4] - 2*sbTC[x20,x11,x1,x5] - 2*sbTC[x20,x11,x1,x6] - 2*sbTC[x20,x11,x1,x7] +
  2*sbTC[x20,x11,x1,x10] + 2*sbTC[x20,x11,x1,x11] + 6*sbTC[x20,x11,x1,x12] -
  2*sbTC[x20,x11,x1,x13] + 2*sbTC[x20,x11,x1,x18] + 4*sbTC[x20,x11,x1,x19] -
  4*sbTC[x20,x11,x1,x20] - 6*sbTC[x20,x11,x2,x1] - sbTC[x20,x11,x2,x3] - 3*sbTC[x20,x11,x2,x4] +
  2*sbTC[x20,x11,x2,x5] - 2*sbTC[x20,x11,x2,x6] + 4*sbTC[x20,x11,x2,x11] + 4*sbTC[x20,x11,x2,x12] -
  2*sbTC[x20,x11,x2,x13] + 2*sbTC[x20,x11,x2,x17] - 4*sbTC[x20,x11,x2,x20] - 7*sbTC[x20,x11,x3,x1] -
  sbTC[x20,x11,x3,x2] - 4*sbTC[x20,x11,x3,x3] + 4*sbTC[x20,x11,x3,x4] - 2*sbTC[x20,x11,x3,x5] +
  4*sbTC[x20,x11,x3,x6] + 4*sbTC[x20,x11,x3,x7] + 2*sbTC[x20,x11,x3,x8] - 4*sbTC[x20,x11,x3,x11] -
  2*sbTC[x20,x11,x3,x12] - 2*sbTC[x20,x11,x3,x13] + 4*sbTC[x20,x11,x3,x15] +
  4*sbTC[x20,x11,x3,x17] - 4*sbTC[x20,x11,x3,x20] + 9*sbTC[x20,x11,x4,x1] + 7*sbTC[x20,x11,x4,x2] +
  4*sbTC[x20,x11,x4,x3] + 8*sbTC[x20,x11,x4,x4] + 2*sbTC[x20,x11,x4,x6] + 2*sbTC[x20,x11,x4,x7] +
  4*sbTC[x20,x11,x4,x8] - 2*sbTC[x20,x11,x4,x12] - 2*sbTC[x20,x11,x4,x14] + 2*sbTC[x20,x11,x4,x15] +
  2*sbTC[x20,x11,x4,x16] + 2*sbTC[x20,x11,x4,x17] + 2*sbTC[x20,x11,x4,x18] -
  4*sbTC[x20,x11,x4,x19] - 4*sbTC[x20,x11,x4,x20] - 2*sbTC[x20,x11,x5,x1] + 2*sbTC[x20,x11,x5,x2] +
  2*sbTC[x20,x11,x5,x4] + 2*sbTC[x20,x11,x5,x6] - 2*sbTC[x20,x11,x5,x8] - 2*sbTC[x20,x11,x5,x13] +
  2*sbTC[x20,x11,x5,x14] + 2*sbTC[x20,x11,x5,x15] - 2*sbTC[x20,x11,x5,x16] - 2*sbTC[x20,x11,x6,x1] -
  2*sbTC[x20,x11,x6,x2] + 4*sbTC[x20,x11,x6,x3] + 2*sbTC[x20,x11,x6,x4] - 4*sbTC[x20,x11,x6,x6] +
  6*sbTC[x20,x11,x6,x7] + 2*sbTC[x20,x11,x6,x8] + 2*sbTC[x20,x11,x6,x10] - 8*sbTC[x20,x11,x6,x11] -
  2*sbTC[x20,x11,x6,x13] - 2*sbTC[x20,x11,x6,x14] + 4*sbTC[x20,x11,x6,x17] +
  2*sbTC[x20,x11,x6,x18] - 2*sbTC[x20,x11,x7,x1] + 10*sbTC[x20,x11,x7,x2] + 4*sbTC[x20,x11,x7,x3] +
  2*sbTC[x20,x11,x7,x4] - 2*sbTC[x20,x11,x7,x5] + 6*sbTC[x20,x11,x7,x6] - 4*sbTC[x20,x11,x7,x7] +
  4*sbTC[x20,x11,x7,x8] - 2*sbTC[x20,x11,x7,x10] - 8*sbTC[x20,x11,x7,x12] + 6*sbTC[x20,x11,x7,x15] +
  2*sbTC[x20,x11,x7,x16] + 2*sbTC[x20,x11,x7,x17] - 4*sbTC[x20,x11,x7,x19] - 4*sbTC[x20,x11,x8,x3] -
  4*sbTC[x20,x11,x8,x4] - 2*sbTC[x20,x11,x8,x6] - 6*sbTC[x20,x11,x8,x7] + 4*sbTC[x20,x11,x8,x11] +
  4*sbTC[x20,x11,x8,x12] + 4*sbTC[x20,x11,x11,x1] + 4*sbTC[x20,x11,x11,x2] +
  2*sbTC[x20,x11,x11,x3] + 6*sbTC[x20,x11,x11,x4] + 2*sbTC[x20,x11,x11,x6] +
  2*sbTC[x20,x11,x11,x7] - 2*sbTC[x20,x11,x11,x8] - 2*sbTC[x20,x11,x11,x17] +
  6*sbTC[x20,x11,x12,x1] + 2*sbTC[x20,x11,x12,x2] + 6*sbTC[x20,x11,x12,x3] +
  6*sbTC[x20,x11,x12,x4] + 4*sbTC[x20,x11,x12,x6] + 4*sbTC[x20,x11,x12,x7] -
  4*sbTC[x20,x11,x12,x8] - 2*sbTC[x20,x11,x12,x13] + 2*sbTC[x20,x11,x12,x14] +
  2*sbTC[x20,x11,x12,x15] - 2*sbTC[x20,x11,x12,x16] - 4*sbTC[x20,x11,x12,x17] -
  2*sbTC[x20,x11,x13,x3] - 2*sbTC[x20,x11,x13,x10] + 2*sbTC[x20,x11,x13,x11] -
  2*sbTC[x20,x11,x13,x12] + 2*sbTC[x20,x11,x13,x18] + 2*sbTC[x20,x11,x15,x3] +
  2*sbTC[x20,x11,x15,x4] + 4*sbTC[x20,x11,x15,x7] - 2*sbTC[x20,x11,x15,x11] +
  2*sbTC[x20,x11,x15,x12] - 4*sbTC[x20,x11,x15,x19] - 4*sbTC[x20,x11,x17,x2] -
  4*sbTC[x20,x11,x17,x3] - 4*sbTC[x20,x11,x17,x6] + 4*sbTC[x20,x11,x17,x12] -
  2*sbTC[x20,x11,x20,x1] - 6*sbTC[x20,x11,x20,x2] - 4*sbTC[x20,x11,x20,x3] -
  8*sbTC[x20,x11,x20,x4] + 2*sbTC[x20,x11,x20,x5] - 2*sbTC[x20,x11,x20,x6] -
  2*sbTC[x20,x11,x20,x7] + 4*sbTC[x20,x11,x20,x11] + 4*sbTC[x20,x11,x20,x13] -
  8*sbTC[x20,x11,x20,x15] - 2*sbTC[x20,x11,x20,x18] + 4*sbTC[x20,x11,x20,x19] +
  4*sbTC[x20,x12,x1,x1] - 2*sbTC[x20,x12,x1,x2] - 3*sbTC[x20,x12,x1,x3] + 7*sbTC[x20,x12,x1,x4] -
  2*sbTC[x20,x12,x1,x5] - 2*sbTC[x20,x12,x1,x6] + 4*sbTC[x20,x12,x1,x11] + 4*sbTC[x20,x12,x1,x12] +
  2*sbTC[x20,x12,x1,x14] + 2*sbTC[x20,x12,x1,x17] - 4*sbTC[x20,x12,x1,x20] - 2*sbTC[x20,x12,x2,x1] -
  4*sbTC[x20,x12,x2,x2] - sbTC[x20,x12,x2,x3] - 5*sbTC[x20,x12,x2,x4] + 2*sbTC[x20,x12,x2,x5] -
  2*sbTC[x20,x12,x2,x6] - 2*sbTC[x20,x12,x2,x7] + 2*sbTC[x20,x12,x2,x10] + 2*sbTC[x20,x12,x2,x11] +
  6*sbTC[x20,x12,x2,x12] - 4*sbTC[x20,x12,x2,x13] - 2*sbTC[x20,x12,x2,x14] +
  2*sbTC[x20,x12,x2,x18] + 4*sbTC[x20,x12,x2,x19] - 4*sbTC[x20,x12,x2,x20] - 5*sbTC[x20,x12,x3,x1] +
  3*sbTC[x20,x12,x3,x2] - 4*sbTC[x20,x12,x3,x3] + 4*sbTC[x20,x12,x3,x4] - 2*sbTC[x20,x12,x3,x5] +
  4*sbTC[x20,x12,x3,x6] + 4*sbTC[x20,x12,x3,x7] + 4*sbTC[x20,x12,x3,x8] - 2*sbTC[x20,x12,x3,x11] -
  4*sbTC[x20,x12,x3,x12] - 2*sbTC[x20,x12,x3,x13] - 2*sbTC[x20,x12,x3,x14] +
  6*sbTC[x20,x12,x3,x15] + 2*sbTC[x20,x12,x3,x16] + 2*sbTC[x20,x12,x3,x17] +
  2*sbTC[x20,x12,x3,x18] - 4*sbTC[x20,x12,x3,x19] - 4*sbTC[x20,x12,x3,x20] + 7*sbTC[x20,x12,x4,x1] +
  3*sbTC[x20,x12,x4,x2] + 4*sbTC[x20,x12,x4,x3] + 8*sbTC[x20,x12,x4,x4] + 2*sbTC[x20,x12,x4,x6] +
  2*sbTC[x20,x12,x4,x7] + 2*sbTC[x20,x12,x4,x8] - 2*sbTC[x20,x12,x4,x11] + 4*sbTC[x20,x12,x4,x17] -
  4*sbTC[x20,x12,x4,x20] - 2*sbTC[x20,x12,x5,x1] + 2*sbTC[x20,x12,x5,x2] + 2*sbTC[x20,x12,x5,x4] +
  2*sbTC[x20,x12,x5,x6] - 2*sbTC[x20,x12,x5,x8] - 2*sbTC[x20,x12,x5,x13] + 2*sbTC[x20,x12,x5,x14] +
  2*sbTC[x20,x12,x5,x15] - 2*sbTC[x20,x12,x5,x16] - 2*sbTC[x20,x12,x6,x1] - 2*sbTC[x20,x12,x6,x2] +
  4*sbTC[x20,x12,x6,x3] + 2*sbTC[x20,x12,x6,x4] - 4*sbTC[x20,x12,x6,x6] + 6*sbTC[x20,x12,x6,x7] +
  2*sbTC[x20,x12,x6,x8] + 2*sbTC[x20,x12,x6,x10] - 8*sbTC[x20,x12,x6,x11] - 2*sbTC[x20,x12,x6,x13] -
  2*sbTC[x20,x12,x6,x14] + 4*sbTC[x20,x12,x6,x17] + 2*sbTC[x20,x12,x6,x18] - 2*sbTC[x20,x12,x7,x1] +
  10*sbTC[x20,x12,x7,x2] + 4*sbTC[x20,x12,x7,x3] + 2*sbTC[x20,x12,x7,x4] - 2*sbTC[x20,x12,x7,x5] +
  6*sbTC[x20,x12,x7,x6] - 4*sbTC[x20,x12,x7,x7] + 4*sbTC[x20,x12,x7,x8] - 2*sbTC[x20,x12,x7,x10] -
  8*sbTC[x20,x12,x7,x12] + 6*sbTC[x20,x12,x7,x15] + 2*sbTC[x20,x12,x7,x16] +
  2*sbTC[x20,x12,x7,x17] - 4*sbTC[x20,x12,x7,x19] - 4*sbTC[x20,x12,x8,x3] - 4*sbTC[x20,x12,x8,x4] -
  2*sbTC[x20,x12,x8,x6] - 6*sbTC[x20,x12,x8,x7] + 4*sbTC[x20,x12,x8,x11] + 4*sbTC[x20,x12,x8,x12] +
  6*sbTC[x20,x12,x11,x1] + 2*sbTC[x20,x12,x11,x2] + 6*sbTC[x20,x12,x11,x3] +
  6*sbTC[x20,x12,x11,x4] + 4*sbTC[x20,x12,x11,x6] + 4*sbTC[x20,x12,x11,x7] -
  4*sbTC[x20,x12,x11,x8] - 2*sbTC[x20,x12,x11,x13] + 2*sbTC[x20,x12,x11,x14] +
  2*sbTC[x20,x12,x11,x15] - 2*sbTC[x20,x12,x11,x16] - 4*sbTC[x20,x12,x11,x17] +
  4*sbTC[x20,x12,x12,x1] + 4*sbTC[x20,x12,x12,x2] + 2*sbTC[x20,x12,x12,x3] +
  6*sbTC[x20,x12,x12,x4] + 2*sbTC[x20,x12,x12,x6] + 2*sbTC[x20,x12,x12,x7] -
  2*sbTC[x20,x12,x12,x8] - 2*sbTC[x20,x12,x12,x17] - 2*sbTC[x20,x12,x14,x3] -
  2*sbTC[x20,x12,x14,x10] + 2*sbTC[x20,x12,x14,x11] - 2*sbTC[x20,x12,x14,x12] +
  2*sbTC[x20,x12,x14,x18] + 2*sbTC[x20,x12,x16,x3] + 2*sbTC[x20,x12,x16,x4] +
  4*sbTC[x20,x12,x16,x7] - 2*sbTC[x20,x12,x16,x11] + 2*sbTC[x20,x12,x16,x12] -
  4*sbTC[x20,x12,x16,x19] - 4*sbTC[x20,x12,x17,x2] - 4*sbTC[x20,x12,x17,x3] -
  4*sbTC[x20,x12,x17,x6] + 4*sbTC[x20,x12,x17,x12] - 2*sbTC[x20,x12,x20,x1] -
  6*sbTC[x20,x12,x20,x2] - 4*sbTC[x20,x12,x20,x3] - 8*sbTC[x20,x12,x20,x4] +
  2*sbTC[x20,x12,x20,x5] - 2*sbTC[x20,x12,x20,x6] - 2*sbTC[x20,x12,x20,x7] +
  4*sbTC[x20,x12,x20,x11] + 4*sbTC[x20,x12,x20,x13] - 8*sbTC[x20,x12,x20,x15] -
  2*sbTC[x20,x12,x20,x18] + 4*sbTC[x20,x12,x20,x19] + 11*sbTC[x20,x13,x1,x3] - sbTC[x20,x13,x1,x4] +
  3*sbTC[x20,x13,x2,x3] + 3*sbTC[x20,x13,x2,x4] - 2*sbTC[x20,x13,x2,x11] + 2*sbTC[x20,x13,x2,x12] +
  2*sbTC[x20,x13,x2,x15] - 2*sbTC[x20,x13,x2,x16] + 3*sbTC[x20,x13,x3,x1] + 3*sbTC[x20,x13,x3,x2] +
  4*sbTC[x20,x13,x3,x3] - 4*sbTC[x20,x13,x3,x4] + 2*sbTC[x20,x13,x3,x5] - 2*sbTC[x20,x13,x3,x6] +
  2*sbTC[x20,x13,x3,x7] + 2*sbTC[x20,x13,x3,x8] - 2*sbTC[x20,x13,x3,x13] - 4*sbTC[x20,x13,x3,x14] +
  2*sbTC[x20,x13,x3,x18] - sbTC[x20,x13,x4,x1] - sbTC[x20,x13,x4,x2] - 4*sbTC[x20,x13,x4,x3] -
  2*sbTC[x20,x13,x4,x4] + 4*sbTC[x20,x13,x4,x5] - 4*sbTC[x20,x13,x4,x6] - 2*sbTC[x20,x13,x4,x14] +
  2*sbTC[x20,x13,x4,x18] + 14*sbTC[x20,x13,x5,x3] + 8*sbTC[x20,x13,x5,x4] - 12*sbTC[x20,x13,x5,x5] +
  12*sbTC[x20,x13,x5,x6] - 2*sbTC[x20,x13,x5,x7] - 2*sbTC[x20,x13,x5,x8] + 4*sbTC[x20,x13,x5,x9] +
  2*sbTC[x20,x13,x5,x10] - 4*sbTC[x20,x13,x5,x13] + 4*sbTC[x20,x13,x5,x14] +
  2*sbTC[x20,x13,x5,x15] - 2*sbTC[x20,x13,x5,x16] - 2*sbTC[x20,x13,x5,x18] - 2*sbTC[x20,x13,x6,x3] -
  4*sbTC[x20,x13,x6,x4] + 12*sbTC[x20,x13,x6,x5] - 12*sbTC[x20,x13,x6,x6] + 2*sbTC[x20,x13,x6,x7] +
  2*sbTC[x20,x13,x6,x8] - 4*sbTC[x20,x13,x6,x9] - 2*sbTC[x20,x13,x6,x10] - 2*sbTC[x20,x13,x6,x11] +
  2*sbTC[x20,x13,x6,x12] + 4*sbTC[x20,x13,x6,x13] - 4*sbTC[x20,x13,x6,x14] +
  2*sbTC[x20,x13,x6,x18] + 2*sbTC[x20,x13,x7,x3] - 2*sbTC[x20,x13,x7,x5] + 2*sbTC[x20,x13,x7,x6] +
  2*sbTC[x20,x13,x7,x11] - 2*sbTC[x20,x13,x7,x12] - 2*sbTC[x20,x13,x7,x15] +
  2*sbTC[x20,x13,x7,x16] - 4*sbTC[x20,x13,x10,x5] + 4*sbTC[x20,x13,x10,x6] +
  2*sbTC[x20,x13,x11,x1] - 2*sbTC[x20,x13,x11,x2] + 2*sbTC[x20,x13,x11,x3] +
  2*sbTC[x20,x13,x11,x6] - 2*sbTC[x20,x13,x11,x8] - 2*sbTC[x20,x13,x11,x13] +
  2*sbTC[x20,x13,x11,x14] - 4*sbTC[x20,x13,x13,x3] - 4*sbTC[x20,x13,x14,x3] +
  2*sbTC[x20,x13,x14,x11] - 2*sbTC[x20,x13,x14,x12] - 2*sbTC[x20,x13,x14,x15] +
  2*sbTC[x20,x13,x14,x16] - 2*sbTC[x20,x13,x15,x1] + 2*sbTC[x20,x13,x15,x2] -
  4*sbTC[x20,x13,x15,x3] + 4*sbTC[x20,x13,x15,x5] - 4*sbTC[x20,x13,x15,x9] +
  2*sbTC[x20,x13,x15,x13] - 2*sbTC[x20,x13,x15,x14] - 4*sbTC[x20,x13,x18,x3] -
  4*sbTC[x20,x13,x18,x4] + 4*sbTC[x20,x13,x18,x5] - 4*sbTC[x20,x13,x18,x6] + 9*sbTC[x20,x14,x1,x3] +
  sbTC[x20,x14,x1,x4] - 2*sbTC[x20,x14,x1,x11] + 2*sbTC[x20,x14,x1,x12] + 2*sbTC[x20,x14,x1,x15] -
  2*sbTC[x20,x14,x1,x16] + 5*sbTC[x20,x14,x2,x3] + sbTC[x20,x14,x2,x4] + sbTC[x20,x14,x3,x1] +
  5*sbTC[x20,x14,x3,x2] + 2*sbTC[x20,x14,x3,x3] - 2*sbTC[x20,x14,x3,x4] + 6*sbTC[x20,x14,x3,x5] -
  2*sbTC[x20,x14,x3,x6] + 2*sbTC[x20,x14,x3,x7] + 2*sbTC[x20,x14,x3,x12] - 2*sbTC[x20,x14,x3,x13] -
  4*sbTC[x20,x14,x3,x14] - 4*sbTC[x20,x14,x3,x16] + 2*sbTC[x20,x14,x3,x18] + sbTC[x20,x14,x4,x1] -
  3*sbTC[x20,x14,x4,x2] - 2*sbTC[x20,x14,x4,x3] - 4*sbTC[x20,x14,x4,x4] - 4*sbTC[x20,x14,x4,x6] +
  2*sbTC[x20,x14,x4,x8] - 2*sbTC[x20,x14,x4,x12] - 2*sbTC[x20,x14,x4,x14] + 4*sbTC[x20,x14,x4,x16] +
  2*sbTC[x20,x14,x4,x18] + 14*sbTC[x20,x14,x5,x3] + 8*sbTC[x20,x14,x5,x4] - 12*sbTC[x20,x14,x5,x5] +
  12*sbTC[x20,x14,x5,x6] - 2*sbTC[x20,x14,x5,x7] - 2*sbTC[x20,x14,x5,x8] + 4*sbTC[x20,x14,x5,x9] +
  2*sbTC[x20,x14,x5,x10] - 4*sbTC[x20,x14,x5,x13] + 4*sbTC[x20,x14,x5,x14] +
  2*sbTC[x20,x14,x5,x15] - 2*sbTC[x20,x14,x5,x16] - 2*sbTC[x20,x14,x5,x18] - 2*sbTC[x20,x14,x6,x3] -
  4*sbTC[x20,x14,x6,x4] + 12*sbTC[x20,x14,x6,x5] - 12*sbTC[x20,x14,x6,x6] + 2*sbTC[x20,x14,x6,x7] +
  2*sbTC[x20,x14,x6,x8] - 4*sbTC[x20,x14,x6,x9] - 2*sbTC[x20,x14,x6,x10] - 2*sbTC[x20,x14,x6,x11] +
  2*sbTC[x20,x14,x6,x12] + 4*sbTC[x20,x14,x6,x13] - 4*sbTC[x20,x14,x6,x14] +
  2*sbTC[x20,x14,x6,x18] + 2*sbTC[x20,x14,x7,x3] - 2*sbTC[x20,x14,x7,x5] + 2*sbTC[x20,x14,x7,x6] +
  2*sbTC[x20,x14,x7,x11] - 2*sbTC[x20,x14,x7,x12] - 2*sbTC[x20,x14,x7,x15] +
  2*sbTC[x20,x14,x7,x16] - 4*sbTC[x20,x14,x10,x5] + 4*sbTC[x20,x14,x10,x6] +
  2*sbTC[x20,x14,x12,x1] - 2*sbTC[x20,x14,x12,x2] + 2*sbTC[x20,x14,x12,x3] +
  2*sbTC[x20,x14,x12,x6] - 2*sbTC[x20,x14,x12,x8] - 2*sbTC[x20,x14,x12,x13] +
  2*sbTC[x20,x14,x12,x14] - 4*sbTC[x20,x14,x13,x3] + 2*sbTC[x20,x14,x13,x11] -
  2*sbTC[x20,x14,x13,x12] - 2*sbTC[x20,x14,x13,x15] + 2*sbTC[x20,x14,x13,x16] -
  4*sbTC[x20,x14,x14,x3] - 2*sbTC[x20,x14,x16,x1] + 2*sbTC[x20,x14,x16,x2] -
  4*sbTC[x20,x14,x16,x3] + 4*sbTC[x20,x14,x16,x5] - 4*sbTC[x20,x14,x16,x9] +
  2*sbTC[x20,x14,x16,x13] - 2*sbTC[x20,x14,x16,x14] - 4*sbTC[x20,x14,x18,x3] -
  4*sbTC[x20,x14,x18,x4] + 4*sbTC[x20,x14,x18,x5] - 4*sbTC[x20,x14,x18,x6] - 8*sbTC[x20,x15,x1,x1] +
  6*sbTC[x20,x15,x1,x2] - 8*sbTC[x20,x15,x1,x3] - 2*sbTC[x20,x15,x1,x4] + 2*sbTC[x20,x15,x1,x5] +
  2*sbTC[x20,x15,x1,x6] - 4*sbTC[x20,x15,x1,x7] - 2*sbTC[x20,x15,x1,x10] + 2*sbTC[x20,x15,x1,x13] -
  2*sbTC[x20,x15,x1,x15] - 6*sbTC[x20,x15,x1,x16] + 2*sbTC[x20,x15,x1,x17] -
  2*sbTC[x20,x15,x1,x18] + 4*sbTC[x20,x15,x1,x20] + 6*sbTC[x20,x15,x2,x1] - 10*sbTC[x20,x15,x2,x3] +
  2*sbTC[x20,x15,x2,x4] + 2*sbTC[x20,x15,x2,x5] - 2*sbTC[x20,x15,x2,x6] - 6*sbTC[x20,x15,x2,x7] +
  2*sbTC[x20,x15,x2,x13] - 4*sbTC[x20,x15,x2,x15] - 4*sbTC[x20,x15,x2,x16] +
  4*sbTC[x20,x15,x2,x19] + 4*sbTC[x20,x15,x2,x20] - 6*sbTC[x20,x15,x3,x1] + 2*sbTC[x20,x15,x3,x2] -
  6*sbTC[x20,x15,x3,x3] + 2*sbTC[x20,x15,x3,x4] - 2*sbTC[x20,x15,x3,x5] - 2*sbTC[x20,x15,x3,x6] -
  6*sbTC[x20,x15,x3,x7] + 2*sbTC[x20,x15,x3,x11] + 2*sbTC[x20,x15,x3,x15] + 2*sbTC[x20,x15,x3,x16] -
  2*sbTC[x20,x15,x3,x17] + 2*sbTC[x20,x15,x3,x18] - 4*sbTC[x20,x15,x3,x19] +
  4*sbTC[x20,x15,x3,x20] - 2*sbTC[x20,x15,x4,x1] + 2*sbTC[x20,x15,x4,x2] + 2*sbTC[x20,x15,x4,x3] -
  2*sbTC[x20,x15,x4,x5] - 2*sbTC[x20,x15,x4,x6] - 2*sbTC[x20,x15,x4,x7] + 2*sbTC[x20,x15,x4,x11] -
  4*sbTC[x20,x15,x4,x15] + 4*sbTC[x20,x15,x4,x20] + 2*sbTC[x20,x15,x5,x1] + 2*sbTC[x20,x15,x5,x2] -
  14*sbTC[x20,x15,x5,x3] - 2*sbTC[x20,x15,x5,x4] + 4*sbTC[x20,x15,x5,x5] + 4*sbTC[x20,x15,x5,x9] -
  2*sbTC[x20,x15,x5,x10] + 2*sbTC[x20,x15,x5,x13] + 2*sbTC[x20,x15,x5,x14] -
  4*sbTC[x20,x15,x5,x15] - 12*sbTC[x20,x15,x5,x16] - 2*sbTC[x20,x15,x5,x18] +
  8*sbTC[x20,x15,x5,x19] + 2*sbTC[x20,x15,x6,x1] - 2*sbTC[x20,x15,x6,x2] - 2*sbTC[x20,x15,x6,x3] -
  2*sbTC[x20,x15,x6,x4] + 4*sbTC[x20,x15,x6,x5] - 4*sbTC[x20,x15,x6,x9] - 2*sbTC[x20,x15,x6,x11] +
  2*sbTC[x20,x15,x6,x12] + 2*sbTC[x20,x15,x6,x13] - 2*sbTC[x20,x15,x6,x14] + 2*sbTC[x20,x15,x7,x1] +
  2*sbTC[x20,x15,x7,x2] - 6*sbTC[x20,x15,x7,x3] - 2*sbTC[x20,x15,x7,x4] - 4*sbTC[x20,x15,x7,x6] +
  4*sbTC[x20,x15,x7,x7] + 8*sbTC[x20,x15,x7,x9] + 2*sbTC[x20,x15,x7,x10] + 6*sbTC[x20,x15,x7,x11] -
  2*sbTC[x20,x15,x7,x12] - 12*sbTC[x20,x15,x7,x15] - 4*sbTC[x20,x15,x7,x16] -
  2*sbTC[x20,x15,x7,x17] + 4*sbTC[x20,x15,x7,x19] - 4*sbTC[x20,x15,x9,x5] - 12*sbTC[x20,x15,x9,x7] +
  8*sbTC[x20,x15,x9,x15] + 8*sbTC[x20,x15,x9,x16] + 2*sbTC[x20,x15,x11,x3] +
  2*sbTC[x20,x15,x11,x7] + 2*sbTC[x20,x15,x11,x15] - 2*sbTC[x20,x15,x11,x16] -
  2*sbTC[x20,x15,x11,x17] + 2*sbTC[x20,x15,x13,x3] + 2*sbTC[x20,x15,x13,x10] -
  2*sbTC[x20,x15,x13,x15] + 2*sbTC[x20,x15,x13,x16] - 2*sbTC[x20,x15,x13,x18] -
  4*sbTC[x20,x15,x15,x1] - 4*sbTC[x20,x15,x15,x2] + 4*sbTC[x20,x15,x15,x3] -
  4*sbTC[x20,x15,x15,x4] + 4*sbTC[x20,x15,x15,x5] + 4*sbTC[x20,x15,x15,x7] -
  4*sbTC[x20,x15,x15,x9] - 4*sbTC[x20,x15,x15,x19] - 6*sbTC[x20,x15,x16,x1] -
  2*sbTC[x20,x15,x16,x2] + 2*sbTC[x20,x15,x16,x3] - 2*sbTC[x20,x15,x16,x4] +
  8*sbTC[x20,x15,x16,x5] + 8*sbTC[x20,x15,x16,x7] - 8*sbTC[x20,x15,x16,x9] -
  2*sbTC[x20,x15,x16,x11] + 2*sbTC[x20,x15,x16,x12] + 2*sbTC[x20,x15,x16,x13] -
  2*sbTC[x20,x15,x16,x14] - 8*sbTC[x20,x15,x16,x19] - 8*sbTC[x20,x15,x19,x2] +
  8*sbTC[x20,x15,x19,x3] - 8*sbTC[x20,x15,x19,x5] + 8*sbTC[x20,x15,x19,x16] +
  2*sbTC[x20,x15,x20,x1] + 6*sbTC[x20,x15,x20,x2] + 2*sbTC[x20,x15,x20,x3] +
  6*sbTC[x20,x15,x20,x4] - 4*sbTC[x20,x15,x20,x5] + 4*sbTC[x20,x15,x20,x6] -
  4*sbTC[x20,x15,x20,x7] - 4*sbTC[x20,x15,x20,x11] - 4*sbTC[x20,x15,x20,x13] +
  8*sbTC[x20,x15,x20,x15] + 2*sbTC[x20,x15,x20,x17] + 2*sbTC[x20,x15,x20,x18] -
  4*sbTC[x20,x16,x1,x1] + 2*sbTC[x20,x16,x1,x2] - 6*sbTC[x20,x16,x1,x3] - 6*sbTC[x20,x16,x1,x4] +
  2*sbTC[x20,x16,x1,x5] + 2*sbTC[x20,x16,x1,x6] - 6*sbTC[x20,x16,x1,x7] - 2*sbTC[x20,x16,x1,x14] -
  4*sbTC[x20,x16,x1,x15] - 4*sbTC[x20,x16,x1,x16] + 4*sbTC[x20,x16,x1,x19] +
  4*sbTC[x20,x16,x1,x20] + 2*sbTC[x20,x16,x2,x1] + 4*sbTC[x20,x16,x2,x2] - 12*sbTC[x20,x16,x2,x3] +
  6*sbTC[x20,x16,x2,x4] + 2*sbTC[x20,x16,x2,x5] - 2*sbTC[x20,x16,x2,x6] - 4*sbTC[x20,x16,x2,x7] -
  2*sbTC[x20,x16,x2,x10] + 4*sbTC[x20,x16,x2,x13] + 2*sbTC[x20,x16,x2,x14] -
  2*sbTC[x20,x16,x2,x15] - 6*sbTC[x20,x16,x2,x16] + 2*sbTC[x20,x16,x2,x17] -
  2*sbTC[x20,x16,x2,x18] + 4*sbTC[x20,x16,x2,x20] - 6*sbTC[x20,x16,x3,x1] - 4*sbTC[x20,x16,x3,x2] -
  4*sbTC[x20,x16,x3,x3] - 6*sbTC[x20,x16,x3,x5] - 2*sbTC[x20,x16,x3,x6] - 6*sbTC[x20,x16,x3,x7] +
  2*sbTC[x20,x16,x3,x14] + 4*sbTC[x20,x16,x3,x16] + 4*sbTC[x20,x16,x3,x20] - 2*sbTC[x20,x16,x4,x1] +
  8*sbTC[x20,x16,x4,x2] + 2*sbTC[x20,x16,x4,x4] + 2*sbTC[x20,x16,x4,x5] - 2*sbTC[x20,x16,x4,x6] -
  2*sbTC[x20,x16,x4,x7] + 4*sbTC[x20,x16,x4,x11] - 2*sbTC[x20,x16,x4,x14] - 2*sbTC[x20,x16,x4,x15] -
  2*sbTC[x20,x16,x4,x16] - 2*sbTC[x20,x16,x4,x17] + 2*sbTC[x20,x16,x4,x18] -
  4*sbTC[x20,x16,x4,x19] + 4*sbTC[x20,x16,x4,x20] + 2*sbTC[x20,x16,x5,x1] + 2*sbTC[x20,x16,x5,x2] -
  14*sbTC[x20,x16,x5,x3] - 2*sbTC[x20,x16,x5,x4] + 4*sbTC[x20,x16,x5,x5] + 4*sbTC[x20,x16,x5,x9] -
  2*sbTC[x20,x16,x5,x10] + 2*sbTC[x20,x16,x5,x13] + 2*sbTC[x20,x16,x5,x14] -
  4*sbTC[x20,x16,x5,x15] - 12*sbTC[x20,x16,x5,x16] - 2*sbTC[x20,x16,x5,x18] +
  8*sbTC[x20,x16,x5,x19] + 2*sbTC[x20,x16,x6,x1] - 2*sbTC[x20,x16,x6,x2] - 2*sbTC[x20,x16,x6,x3] -
  2*sbTC[x20,x16,x6,x4] + 4*sbTC[x20,x16,x6,x5] - 4*sbTC[x20,x16,x6,x9] - 2*sbTC[x20,x16,x6,x11] +
  2*sbTC[x20,x16,x6,x12] + 2*sbTC[x20,x16,x6,x13] - 2*sbTC[x20,x16,x6,x14] + 2*sbTC[x20,x16,x7,x1] +
  2*sbTC[x20,x16,x7,x2] - 6*sbTC[x20,x16,x7,x3] - 2*sbTC[x20,x16,x7,x4] - 4*sbTC[x20,x16,x7,x6] +
  4*sbTC[x20,x16,x7,x7] + 8*sbTC[x20,x16,x7,x9] + 2*sbTC[x20,x16,x7,x10] + 6*sbTC[x20,x16,x7,x11] -
  2*sbTC[x20,x16,x7,x12] - 12*sbTC[x20,x16,x7,x15] - 4*sbTC[x20,x16,x7,x16] -
  2*sbTC[x20,x16,x7,x17] + 4*sbTC[x20,x16,x7,x19] - 4*sbTC[x20,x16,x9,x5] - 12*sbTC[x20,x16,x9,x7] +
  8*sbTC[x20,x16,x9,x15] + 8*sbTC[x20,x16,x9,x16] + 2*sbTC[x20,x16,x12,x3] +
  2*sbTC[x20,x16,x12,x7] + 2*sbTC[x20,x16,x12,x15] - 2*sbTC[x20,x16,x12,x16] -
  2*sbTC[x20,x16,x12,x17] + 2*sbTC[x20,x16,x14,x3] + 2*sbTC[x20,x16,x14,x10] -
  2*sbTC[x20,x16,x14,x15] + 2*sbTC[x20,x16,x14,x16] - 2*sbTC[x20,x16,x14,x18] -
  6*sbTC[x20,x16,x15,x1] - 2*sbTC[x20,x16,x15,x2] + 2*sbTC[x20,x16,x15,x3] -
  2*sbTC[x20,x16,x15,x4] + 8*sbTC[x20,x16,x15,x5] + 8*sbTC[x20,x16,x15,x7] -
  8*sbTC[x20,x16,x15,x9] - 2*sbTC[x20,x16,x15,x11] + 2*sbTC[x20,x16,x15,x12] +
  2*sbTC[x20,x16,x15,x13] - 2*sbTC[x20,x16,x15,x14] - 8*sbTC[x20,x16,x15,x19] -
  4*sbTC[x20,x16,x16,x1] - 4*sbTC[x20,x16,x16,x2] + 4*sbTC[x20,x16,x16,x3] -
  4*sbTC[x20,x16,x16,x4] + 4*sbTC[x20,x16,x16,x5] + 4*sbTC[x20,x16,x16,x7] -
  4*sbTC[x20,x16,x16,x9] - 4*sbTC[x20,x16,x16,x19] - 8*sbTC[x20,x16,x19,x2] +
  8*sbTC[x20,x16,x19,x3] - 8*sbTC[x20,x16,x19,x5] + 8*sbTC[x20,x16,x19,x16] +
  2*sbTC[x20,x16,x20,x1] + 6*sbTC[x20,x16,x20,x2] + 2*sbTC[x20,x16,x20,x3] +
  6*sbTC[x20,x16,x20,x4] - 4*sbTC[x20,x16,x20,x5] + 4*sbTC[x20,x16,x20,x6] -
  4*sbTC[x20,x16,x20,x7] - 4*sbTC[x20,x16,x20,x11] - 4*sbTC[x20,x16,x20,x13] +
  8*sbTC[x20,x16,x20,x15] + 2*sbTC[x20,x16,x20,x17] + 2*sbTC[x20,x16,x20,x18] +
  12*sbTC[x20,x17,x1,x2] + 12*sbTC[x20,x17,x1,x6] - 12*sbTC[x20,x17,x1,x12] +
  12*sbTC[x20,x17,x2,x1] + 16*sbTC[x20,x17,x2,x2] + 8*sbTC[x20,x17,x2,x3] + 4*sbTC[x20,x17,x2,x4] +
  12*sbTC[x20,x17,x2,x6] - 4*sbTC[x20,x17,x2,x7] - 8*sbTC[x20,x17,x2,x12] + 12*sbTC[x20,x17,x3,x1] +
  8*sbTC[x20,x17,x3,x2] + 12*sbTC[x20,x17,x3,x3] + 4*sbTC[x20,x17,x3,x4] + 4*sbTC[x20,x17,x3,x6] -
  4*sbTC[x20,x17,x3,x7] + 4*sbTC[x20,x17,x4,x2] + 4*sbTC[x20,x17,x4,x3] + 4*sbTC[x20,x17,x4,x6] -
  4*sbTC[x20,x17,x4,x12] + 12*sbTC[x20,x17,x6,x1] + 12*sbTC[x20,x17,x6,x2] + 4*sbTC[x20,x17,x6,x3] +
  4*sbTC[x20,x17,x6,x4] + 8*sbTC[x20,x17,x6,x6] - 4*sbTC[x20,x17,x6,x7] - 4*sbTC[x20,x17,x6,x12] -
  16*sbTC[x20,x17,x7,x2] - 4*sbTC[x20,x17,x7,x3] - 16*sbTC[x20,x17,x7,x6] +
  16*sbTC[x20,x17,x7,x12] - 12*sbTC[x20,x17,x12,x1] - 4*sbTC[x20,x17,x12,x2] -
  8*sbTC[x20,x17,x12,x3] - 4*sbTC[x20,x17,x12,x4] + 4*sbTC[x20,x17,x12,x7] -
  4*sbTC[x20,x17,x12,x12] + 8*sbTC[x20,x17,x17,x2] + 8*sbTC[x20,x17,x17,x3] +
  8*sbTC[x20,x17,x17,x6] - 8*sbTC[x20,x17,x17,x12] + 8*sbTC[x20,x18,x1,x4] - 8*sbTC[x20,x18,x1,x5] +
  8*sbTC[x20,x18,x1,x6] + 4*sbTC[x20,x18,x2,x3] + 4*sbTC[x20,x18,x2,x4] - 4*sbTC[x20,x18,x2,x5] +
  4*sbTC[x20,x18,x2,x6] + 8*sbTC[x20,x18,x3,x1] + 4*sbTC[x20,x18,x3,x2] + 16*sbTC[x20,x18,x3,x3] +
  12*sbTC[x20,x18,x3,x4] - 12*sbTC[x20,x18,x3,x5] + 8*sbTC[x20,x18,x3,x6] + 4*sbTC[x20,x18,x3,x14] +
  8*sbTC[x20,x18,x4,x1] + 4*sbTC[x20,x18,x4,x2] + 12*sbTC[x20,x18,x4,x3] + 16*sbTC[x20,x18,x4,x4] -
  16*sbTC[x20,x18,x4,x5] + 12*sbTC[x20,x18,x4,x6] + 4*sbTC[x20,x18,x4,x14] - 8*sbTC[x20,x18,x5,x1] -
  4*sbTC[x20,x18,x5,x2] - 20*sbTC[x20,x18,x5,x3] - 16*sbTC[x20,x18,x5,x4] + 16*sbTC[x20,x18,x5,x5] -
  12*sbTC[x20,x18,x5,x6] - 4*sbTC[x20,x18,x5,x14] + 8*sbTC[x20,x18,x6,x1] + 4*sbTC[x20,x18,x6,x2] +
  8*sbTC[x20,x18,x6,x3] + 12*sbTC[x20,x18,x6,x4] - 12*sbTC[x20,x18,x6,x5] + 8*sbTC[x20,x18,x6,x6] +
  4*sbTC[x20,x18,x6,x14] + 4*sbTC[x20,x18,x14,x3] - 4*sbTC[x20,x18,x14,x4] +
  4*sbTC[x20,x18,x14,x5] - 4*sbTC[x20,x18,x14,x6] + 8*sbTC[x20,x18,x18,x3] +
  8*sbTC[x20,x18,x18,x4] - 8*sbTC[x20,x18,x18,x5] + 8*sbTC[x20,x18,x18,x6] -
  12*sbTC[x20,x19,x1,x2] + 12*sbTC[x20,x19,x1,x3] - 12*sbTC[x20,x19,x1,x5] +
  12*sbTC[x20,x19,x1,x16] - 12*sbTC[x20,x19,x2,x1] - 16*sbTC[x20,x19,x2,x2] +
  8*sbTC[x20,x19,x2,x3] - 12*sbTC[x20,x19,x2,x4] - 12*sbTC[x20,x19,x2,x5] - 8*sbTC[x20,x19,x2,x7] +
  20*sbTC[x20,x19,x2,x16] + 12*sbTC[x20,x19,x3,x1] - 8*sbTC[x20,x19,x3,x2] +
  16*sbTC[x20,x19,x3,x3] + 12*sbTC[x20,x19,x3,x4] - 12*sbTC[x20,x19,x3,x5] + 8*sbTC[x20,x19,x3,x7] +
  4*sbTC[x20,x19,x3,x16] - 12*sbTC[x20,x19,x4,x2] + 12*sbTC[x20,x19,x4,x3] -
  12*sbTC[x20,x19,x4,x5] + 12*sbTC[x20,x19,x4,x16] - 12*sbTC[x20,x19,x5,x1] -
  12*sbTC[x20,x19,x5,x2] + 4*sbTC[x20,x19,x5,x3] - 12*sbTC[x20,x19,x5,x4] - 8*sbTC[x20,x19,x5,x5] -
  8*sbTC[x20,x19,x5,x7] + 16*sbTC[x20,x19,x5,x16] - 8*sbTC[x20,x19,x7,x2] + 8*sbTC[x20,x19,x7,x3] -
  8*sbTC[x20,x19,x7,x5] + 8*sbTC[x20,x19,x7,x16] + 12*sbTC[x20,x19,x16,x1] +
  4*sbTC[x20,x19,x16,x2] + 4*sbTC[x20,x19,x16,x3] + 12*sbTC[x20,x19,x16,x4] +
  8*sbTC[x20,x19,x16,x7] - 8*sbTC[x20,x19,x16,x16] + 16*sbTC[x20,x19,x19,x2] -
  16*sbTC[x20,x19,x19,x3] + 16*sbTC[x20,x19,x19,x5] - 16*sbTC[x20,x19,x19,x16] +
  4*sbTC[x20,x20,x1,x3] + 4*sbTC[x20,x20,x1,x4] - 8*sbTC[x20,x20,x1,x5] + 8*sbTC[x20,x20,x1,x6] -
  4*sbTC[x20,x20,x1,x11] - 8*sbTC[x20,x20,x1,x12] + 4*sbTC[x20,x20,x1,x15] +
  8*sbTC[x20,x20,x1,x16] + 12*sbTC[x20,x20,x2,x3] + 4*sbTC[x20,x20,x2,x4] - 12*sbTC[x20,x20,x2,x5] +
  12*sbTC[x20,x20,x2,x6] - 4*sbTC[x20,x20,x2,x11] - 8*sbTC[x20,x20,x2,x12] +
  4*sbTC[x20,x20,x2,x15] + 8*sbTC[x20,x20,x2,x16] + 20*sbTC[x20,x20,x3,x1] - 4*sbTC[x20,x20,x3,x2] +
  24*sbTC[x20,x20,x3,x3] + 16*sbTC[x20,x20,x3,x4] - 12*sbTC[x20,x20,x3,x5] + 8*sbTC[x20,x20,x3,x6] -
  4*sbTC[x20,x20,x3,x8] - 4*sbTC[x20,x20,x3,x12] + 4*sbTC[x20,x20,x3,x13] - 4*sbTC[x20,x20,x3,x14] -
  4*sbTC[x20,x20,x3,x15] + 16*sbTC[x20,x20,x3,x16] + 4*sbTC[x20,x20,x4,x1] - 8*sbTC[x20,x20,x4,x2] +
  16*sbTC[x20,x20,x4,x3] + 12*sbTC[x20,x20,x4,x4] - 16*sbTC[x20,x20,x4,x5] +
  12*sbTC[x20,x20,x4,x6] - 4*sbTC[x20,x20,x4,x8] - 4*sbTC[x20,x20,x4,x11] - 4*sbTC[x20,x20,x4,x12] -
  4*sbTC[x20,x20,x4,x14] + 4*sbTC[x20,x20,x4,x15] + 16*sbTC[x20,x20,x4,x16] -
  8*sbTC[x20,x20,x5,x1] - 12*sbTC[x20,x20,x5,x2] - 8*sbTC[x20,x20,x5,x3] - 20*sbTC[x20,x20,x5,x4] +
  8*sbTC[x20,x20,x5,x5] - 12*sbTC[x20,x20,x5,x6] + 4*sbTC[x20,x20,x5,x8] - 8*sbTC[x20,x20,x5,x9] +
  4*sbTC[x20,x20,x5,x11] + 4*sbTC[x20,x20,x5,x13] - 8*sbTC[x20,x20,x5,x15] +
  8*sbTC[x20,x20,x5,x16] + 8*sbTC[x20,x20,x6,x1] + 12*sbTC[x20,x20,x6,x2] + 8*sbTC[x20,x20,x6,x3] +
  12*sbTC[x20,x20,x6,x4] - 12*sbTC[x20,x20,x6,x5] + 16*sbTC[x20,x20,x6,x6] - 4*sbTC[x20,x20,x6,x8] +
  8*sbTC[x20,x20,x6,x9] - 4*sbTC[x20,x20,x6,x11] - 8*sbTC[x20,x20,x6,x12] - 4*sbTC[x20,x20,x6,x13] +
  8*sbTC[x20,x20,x6,x15] - 24*sbTC[x20,x20,x7,x2] - 12*sbTC[x20,x20,x7,x6] - 4*sbTC[x20,x20,x7,x8] -
  8*sbTC[x20,x20,x7,x9] + 16*sbTC[x20,x20,x7,x12] + 8*sbTC[x20,x20,x7,x16] +
  8*sbTC[x20,x20,x11,x1] - 4*sbTC[x20,x20,x11,x2] - 4*sbTC[x20,x20,x11,x3] -
  4*sbTC[x20,x20,x11,x4] + 4*sbTC[x20,x20,x11,x5] - 8*sbTC[x20,x20,x11,x6] +
  4*sbTC[x20,x20,x11,x8] + 4*sbTC[x20,x20,x11,x11] + 8*sbTC[x20,x20,x11,x13] -
  4*sbTC[x20,x20,x11,x14] - 12*sbTC[x20,x20,x11,x15] + 4*sbTC[x20,x20,x11,x16] -
  8*sbTC[x20,x20,x12,x1] - 8*sbTC[x20,x20,x12,x2] - 12*sbTC[x20,x20,x12,x3] -
  8*sbTC[x20,x20,x12,x4] - 4*sbTC[x20,x20,x12,x6] + 4*sbTC[x20,x20,x12,x8] +
  4*sbTC[x20,x20,x12,x13] - 4*sbTC[x20,x20,x12,x14] - 4*sbTC[x20,x20,x12,x15] +
  4*sbTC[x20,x20,x12,x16] - 12*sbTC[x20,x20,x13,x3] + 8*sbTC[x20,x20,x13,x5] -
  8*sbTC[x20,x20,x13,x6] - 4*sbTC[x20,x20,x13,x11] + 4*sbTC[x20,x20,x13,x12] +
  4*sbTC[x20,x20,x13,x15] - 4*sbTC[x20,x20,x13,x16] - 4*sbTC[x20,x20,x14,x3] +
  4*sbTC[x20,x20,x14,x5] - 4*sbTC[x20,x20,x14,x6] - 4*sbTC[x20,x20,x14,x11] +
  4*sbTC[x20,x20,x14,x12] + 4*sbTC[x20,x20,x14,x15] - 4*sbTC[x20,x20,x14,x16] -
  8*sbTC[x20,x20,x15,x1] + 4*sbTC[x20,x20,x15,x2] + 16*sbTC[x20,x20,x15,x3] +
  4*sbTC[x20,x20,x15,x4] - 16*sbTC[x20,x20,x15,x5] + 8*sbTC[x20,x20,x15,x6] +
  8*sbTC[x20,x20,x15,x9] - 4*sbTC[x20,x20,x15,x12] - 8*sbTC[x20,x20,x15,x13] +
  4*sbTC[x20,x20,x15,x14] + 8*sbTC[x20,x20,x15,x15] + 8*sbTC[x20,x20,x16,x1] +
  8*sbTC[x20,x20,x16,x2] + 16*sbTC[x20,x20,x16,x3] + 8*sbTC[x20,x20,x16,x4] -
  8*sbTC[x20,x20,x16,x5] + 8*sbTC[x20,x20,x16,x9] + 4*sbTC[x20,x20,x16,x11] -
  4*sbTC[x20,x20,x16,x12] - 4*sbTC[x20,x20,x16,x13] + 4*sbTC[x20,x20,x16,x14] +
  8*sbTC[x20,x20,x17,x2] + 8*sbTC[x20,x20,x17,x3] + 8*sbTC[x20,x20,x17,x6] -
  8*sbTC[x20,x20,x17,x12] + 8*sbTC[x20,x20,x18,x3] + 8*sbTC[x20,x20,x18,x4] -
  8*sbTC[x20,x20,x18,x5] + 8*sbTC[x20,x20,x18,x6] + 16*sbTC[x20,x20,x19,x2] -
  16*sbTC[x20,x20,x19,x3] + 16*sbTC[x20,x20,x19,x5] - 16*sbTC[x20,x20,x19,x16] +
  sbTC[x20,x22,x21,x1] + sbTC[x20,x22,x21,x2] - sbTC[x20,x22,x21,x3] - sbTC[x20,x22,x21,x4] +
  sbTC[x20,x22,x21,x17] - sbTC[x20,x22,x21,x18] - 2*sbTC[x20,x22,x22,x5] + sbTC[x20,x22,x22,x17] +
  sbTC[x20,x22,x22,x18] - 2*sbTC[x20,x22,x23,x7] + sbTC[x20,x22,x23,x17] + sbTC[x20,x22,x23,x18] +
  sbTC[x20,x23,x21,x1] + sbTC[x20,x23,x21,x2] - sbTC[x20,x23,x21,x3] - sbTC[x20,x23,x21,x4] +
  sbTC[x20,x23,x21,x17] - sbTC[x20,x23,x21,x18] - 2*sbTC[x20,x23,x22,x5] + sbTC[x20,x23,x22,x17] +
  sbTC[x20,x23,x22,x18] - 2*sbTC[x20,x23,x23,x7] + sbTC[x20,x23,x23,x17] + sbTC[x20,x23,x23,x18] -
  sbTC[x20,x24,x24,x3] - sbTC[x20,x24,x24,x4] - sbTC[x20,x24,x24,x6] - sbTC[x20,x24,x24,x18] +
  2*sbTC[x20,x24,x24,x19] - sbTC[x20,x24,x25,x3] - sbTC[x20,x24,x25,x4] - sbTC[x20,x24,x25,x7] -
  sbTC[x20,x24,x25,x18] + 2*sbTC[x20,x24,x25,x19] + sbTC[x20,x24,x26,x1] + sbTC[x20,x24,x26,x2] +
  3*sbTC[x20,x24,x26,x5] - sbTC[x20,x24,x26,x6] + sbTC[x20,x24,x26,x7] - sbTC[x20,x24,x26,x18] -
  2*sbTC[x20,x24,x26,x19] - sbTC[x20,x25,x24,x3] - sbTC[x20,x25,x24,x4] - sbTC[x20,x25,x24,x6] -
  sbTC[x20,x25,x24,x18] + 2*sbTC[x20,x25,x24,x19] - sbTC[x20,x25,x25,x3] - sbTC[x20,x25,x25,x4] -
  sbTC[x20,x25,x25,x7] - sbTC[x20,x25,x25,x18] + 2*sbTC[x20,x25,x25,x19] + sbTC[x20,x25,x26,x1] +
  sbTC[x20,x25,x26,x2] + 3*sbTC[x20,x25,x26,x5] - sbTC[x20,x25,x26,x6] + sbTC[x20,x25,x26,x7] -
  sbTC[x20,x25,x26,x18] - 2*sbTC[x20,x25,x26,x19];

symCB1 =
  14*sbTC[x1,x1,x1,x1] + 14*sbTC[x1,x1,x1,x2] + 6*sbTC[x1,x1,x1,x3] + 4*sbTC[x1,x1,x1,x4] +
  24*sbTC[x1,x1,x1,x5] + 24*sbTC[x1,x1,x1,x6] + 2*sbTC[x1,x1,x1,x10] - 14*sbTC[x1,x1,x1,x13] -
  14*sbTC[x1,x1,x1,x14] + 2*sbTC[x1,x1,x1,x18] - 12*sbTC[x1,x1,x1,x20] + 14*sbTC[x1,x1,x2,x1] +
  14*sbTC[x1,x1,x2,x2] + 6*sbTC[x1,x1,x2,x3] + 4*sbTC[x1,x1,x2,x4] + 24*sbTC[x1,x1,x2,x5] +
  24*sbTC[x1,x1,x2,x6] + 2*sbTC[x1,x1,x2,x10] - 14*sbTC[x1,x1,x2,x13] - 14*sbTC[x1,x1,x2,x14] +
  2*sbTC[x1,x1,x2,x18] - 12*sbTC[x1,x1,x2,x20] + 4*sbTC[x1,x1,x3,x1] + 6*sbTC[x1,x1,x3,x2] +
  10*sbTC[x1,x1,x3,x5] + 8*sbTC[x1,x1,x3,x6] - 4*sbTC[x1,x1,x3,x7] + 2*sbTC[x1,x1,x3,x11] +
  2*sbTC[x1,x1,x3,x12] - 4*sbTC[x1,x1,x3,x13] - 4*sbTC[x1,x1,x3,x14] - 2*sbTC[x1,x1,x3,x18] -
  4*sbTC[x1,x1,x3,x20] + 4*sbTC[x1,x1,x4,x1] + 6*sbTC[x1,x1,x4,x2] + 10*sbTC[x1,x1,x4,x5] +
  8*sbTC[x1,x1,x4,x6] - 4*sbTC[x1,x1,x4,x7] + 2*sbTC[x1,x1,x4,x11] + 2*sbTC[x1,x1,x4,x12] -
  4*sbTC[x1,x1,x4,x13] - 4*sbTC[x1,x1,x4,x14] - 2*sbTC[x1,x1,x4,x18] - 4*sbTC[x1,x1,x4,x20] +
  24*sbTC[x1,x1,x5,x1] + 24*sbTC[x1,x1,x5,x2] - 6*sbTC[x1,x1,x5,x3] + 6*sbTC[x1,x1,x5,x4] +
  32*sbTC[x1,x1,x5,x5] + 20*sbTC[x1,x1,x5,x6] - 6*sbTC[x1,x1,x5,x13] - 18*sbTC[x1,x1,x5,x14] +
  4*sbTC[x1,x1,x5,x18] - 16*sbTC[x1,x1,x5,x20] + 24*sbTC[x1,x1,x6,x1] + 24*sbTC[x1,x1,x6,x2] +
  8*sbTC[x1,x1,x6,x3] + 8*sbTC[x1,x1,x6,x4] + 20*sbTC[x1,x1,x6,x5] + 32*sbTC[x1,x1,x6,x6] -
  4*sbTC[x1,x1,x6,x7] + 4*sbTC[x1,x1,x6,x10] + 2*sbTC[x1,x1,x6,x11] + 2*sbTC[x1,x1,x6,x12] -
  18*sbTC[x1,x1,x6,x13] - 6*sbTC[x1,x1,x6,x14] - 16*sbTC[x1,x1,x6,x20] + 2*sbTC[x1,x1,x7,x1] +
  2*sbTC[x1,x1,x7,x2] - 4*sbTC[x1,x1,x7,x3] - 4*sbTC[x1,x1,x7,x4] - 4*sbTC[x1,x1,x7,x6] +
  2*sbTC[x1,x1,x7,x11] + 2*sbTC[x1,x1,x7,x12] + 2*sbTC[x1,x1,x8,x3] + 2*sbTC[x1,x1,x8,x4] +
  4*sbTC[x1,x1,x8,x6] - 2*sbTC[x1,x1,x8,x11] - 2*sbTC[x1,x1,x8,x12] + 4*sbTC[x1,x1,x9,x5] -
  4*sbTC[x1,x1,x9,x7] - 14*sbTC[x1,x1,x10,x1] - 2*sbTC[x1,x1,x10,x2] - 16*sbTC[x1,x1,x10,x6] +
  14*sbTC[x1,x1,x10,x13] + 2*sbTC[x1,x1,x10,x14] + 2*sbTC[x1,x1,x13,x1] - 10*sbTC[x1,x1,x13,x2] -
  4*sbTC[x1,x1,x13,x3] - 4*sbTC[x1,x1,x13,x4] - 2*sbTC[x1,x1,x13,x5] - 2*sbTC[x1,x1,x13,x6] -
  2*sbTC[x1,x1,x13,x10] - 4*sbTC[x1,x1,x13,x13] - 4*sbTC[x1,x1,x13,x14] - 2*sbTC[x1,x1,x13,x18] +
  8*sbTC[x1,x1,x13,x20] + 2*sbTC[x1,x1,x14,x1] - 10*sbTC[x1,x1,x14,x2] - 4*sbTC[x1,x1,x14,x3] -
  4*sbTC[x1,x1,x14,x4] - 2*sbTC[x1,x1,x14,x5] - 2*sbTC[x1,x1,x14,x6] - 2*sbTC[x1,x1,x14,x10] -
  4*sbTC[x1,x1,x14,x13] - 4*sbTC[x1,x1,x14,x14] - 2*sbTC[x1,x1,x14,x18] + 8*sbTC[x1,x1,x14,x20] -
  12*sbTC[x1,x1,x18,x1] + 12*sbTC[x1,x1,x18,x3] - 12*sbTC[x1,x1,x18,x5] + 12*sbTC[x1,x1,x18,x14] -
  14*sbTC[x1,x1,x20,x1] - 14*sbTC[x1,x1,x20,x2] - 2*sbTC[x1,x1,x20,x3] - 2*sbTC[x1,x1,x20,x4] -
  20*sbTC[x1,x1,x20,x5] - 16*sbTC[x1,x1,x20,x6] + 4*sbTC[x1,x1,x20,x7] - 2*sbTC[x1,x1,x20,x11] -
  2*sbTC[x1,x1,x20,x12] + 10*sbTC[x1,x1,x20,x13] + 10*sbTC[x1,x1,x20,x14] + 8*sbTC[x1,x1,x20,x20] +
  14*sbTC[x1,x2,x1,x1] + 14*sbTC[x1,x2,x1,x2] + 6*sbTC[x1,x2,x1,x3] + 4*sbTC[x1,x2,x1,x4] +
  24*sbTC[x1,x2,x1,x5] + 24*sbTC[x1,x2,x1,x6] + 2*sbTC[x1,x2,x1,x10] - 14*sbTC[x1,x2,x1,x13] -
  14*sbTC[x1,x2,x1,x14] + 2*sbTC[x1,x2,x1,x18] - 12*sbTC[x1,x2,x1,x20] + 14*sbTC[x1,x2,x2,x1] +
  14*sbTC[x1,x2,x2,x2] + 6*sbTC[x1,x2,x2,x3] + 4*sbTC[x1,x2,x2,x4] + 24*sbTC[x1,x2,x2,x5] +
  24*sbTC[x1,x2,x2,x6] + 2*sbTC[x1,x2,x2,x10] - 14*sbTC[x1,x2,x2,x13] - 14*sbTC[x1,x2,x2,x14] +
  2*sbTC[x1,x2,x2,x18] - 12*sbTC[x1,x2,x2,x20] + 4*sbTC[x1,x2,x3,x1] + 6*sbTC[x1,x2,x3,x2] +
  10*sbTC[x1,x2,x3,x5] + 8*sbTC[x1,x2,x3,x6] - 4*sbTC[x1,x2,x3,x7] + 2*sbTC[x1,x2,x3,x11] +
  2*sbTC[x1,x2,x3,x12] - 4*sbTC[x1,x2,x3,x13] - 4*sbTC[x1,x2,x3,x14] - 2*sbTC[x1,x2,x3,x18] -
  4*sbTC[x1,x2,x3,x20] + 4*sbTC[x1,x2,x4,x1] + 6*sbTC[x1,x2,x4,x2] + 10*sbTC[x1,x2,x4,x5] +
  8*sbTC[x1,x2,x4,x6] - 4*sbTC[x1,x2,x4,x7] + 2*sbTC[x1,x2,x4,x11] + 2*sbTC[x1,x2,x4,x12] -
  4*sbTC[x1,x2,x4,x13] - 4*sbTC[x1,x2,x4,x14] - 2*sbTC[x1,x2,x4,x18] - 4*sbTC[x1,x2,x4,x20] +
  24*sbTC[x1,x2,x5,x1] + 24*sbTC[x1,x2,x5,x2] - 6*sbTC[x1,x2,x5,x3] + 6*sbTC[x1,x2,x5,x4] +
  32*sbTC[x1,x2,x5,x5] + 20*sbTC[x1,x2,x5,x6] - 6*sbTC[x1,x2,x5,x13] - 18*sbTC[x1,x2,x5,x14] +
  4*sbTC[x1,x2,x5,x18] - 16*sbTC[x1,x2,x5,x20] + 24*sbTC[x1,x2,x6,x1] + 24*sbTC[x1,x2,x6,x2] +
  8*sbTC[x1,x2,x6,x3] + 8*sbTC[x1,x2,x6,x4] + 20*sbTC[x1,x2,x6,x5] + 32*sbTC[x1,x2,x6,x6] -
  4*sbTC[x1,x2,x6,x7] + 4*sbTC[x1,x2,x6,x10] + 2*sbTC[x1,x2,x6,x11] + 2*sbTC[x1,x2,x6,x12] -
  18*sbTC[x1,x2,x6,x13] - 6*sbTC[x1,x2,x6,x14] - 16*sbTC[x1,x2,x6,x20] + 2*sbTC[x1,x2,x7,x1] +
  2*sbTC[x1,x2,x7,x2] - 4*sbTC[x1,x2,x7,x3] - 4*sbTC[x1,x2,x7,x4] - 4*sbTC[x1,x2,x7,x6] +
  2*sbTC[x1,x2,x7,x11] + 2*sbTC[x1,x2,x7,x12] + 2*sbTC[x1,x2,x8,x3] + 2*sbTC[x1,x2,x8,x4] +
  4*sbTC[x1,x2,x8,x6] - 2*sbTC[x1,x2,x8,x11] - 2*sbTC[x1,x2,x8,x12] + 4*sbTC[x1,x2,x9,x5] -
  4*sbTC[x1,x2,x9,x7] - 14*sbTC[x1,x2,x10,x1] - 2*sbTC[x1,x2,x10,x2] - 16*sbTC[x1,x2,x10,x6] +
  14*sbTC[x1,x2,x10,x13] + 2*sbTC[x1,x2,x10,x14] + 2*sbTC[x1,x2,x13,x1] - 10*sbTC[x1,x2,x13,x2] -
  4*sbTC[x1,x2,x13,x3] - 4*sbTC[x1,x2,x13,x4] - 2*sbTC[x1,x2,x13,x5] - 2*sbTC[x1,x2,x13,x6] -
  2*sbTC[x1,x2,x13,x10] - 4*sbTC[x1,x2,x13,x13] - 4*sbTC[x1,x2,x13,x14] - 2*sbTC[x1,x2,x13,x18] +
  8*sbTC[x1,x2,x13,x20] + 2*sbTC[x1,x2,x14,x1] - 10*sbTC[x1,x2,x14,x2] - 4*sbTC[x1,x2,x14,x3] -
  4*sbTC[x1,x2,x14,x4] - 2*sbTC[x1,x2,x14,x5] - 2*sbTC[x1,x2,x14,x6] - 2*sbTC[x1,x2,x14,x10] -
  4*sbTC[x1,x2,x14,x13] - 4*sbTC[x1,x2,x14,x14] - 2*sbTC[x1,x2,x14,x18] + 8*sbTC[x1,x2,x14,x20] -
  12*sbTC[x1,x2,x18,x1] + 12*sbTC[x1,x2,x18,x3] - 12*sbTC[x1,x2,x18,x5] + 12*sbTC[x1,x2,x18,x14] -
  14*sbTC[x1,x2,x20,x1] - 14*sbTC[x1,x2,x20,x2] - 2*sbTC[x1,x2,x20,x3] - 2*sbTC[x1,x2,x20,x4] -
  20*sbTC[x1,x2,x20,x5] - 16*sbTC[x1,x2,x20,x6] + 4*sbTC[x1,x2,x20,x7] - 2*sbTC[x1,x2,x20,x11] -
  2*sbTC[x1,x2,x20,x12] + 10*sbTC[x1,x2,x20,x13] + 10*sbTC[x1,x2,x20,x14] + 8*sbTC[x1,x2,x20,x20] +
  6*sbTC[x1,x3,x1,x1] + 4*sbTC[x1,x3,x1,x2] + 2*sbTC[x1,x3,x1,x3] - 2*sbTC[x1,x3,x1,x4] +
  10*sbTC[x1,x3,x1,x5] + 8*sbTC[x1,x3,x1,x6] - 4*sbTC[x1,x3,x1,x7] + 6*sbTC[x1,x3,x1,x12] -
  6*sbTC[x1,x3,x1,x13] - 4*sbTC[x1,x3,x1,x14] - 2*sbTC[x1,x3,x1,x17] - 4*sbTC[x1,x3,x1,x20] +
  4*sbTC[x1,x3,x2,x1] + 6*sbTC[x1,x3,x2,x2] + 10*sbTC[x1,x3,x2,x5] + 8*sbTC[x1,x3,x2,x6] -
  4*sbTC[x1,x3,x2,x7] + 2*sbTC[x1,x3,x2,x11] + 2*sbTC[x1,x3,x2,x12] - 4*sbTC[x1,x3,x2,x13] -
  4*sbTC[x1,x3,x2,x14] - 2*sbTC[x1,x3,x2,x18] - 4*sbTC[x1,x3,x2,x20] - 4*sbTC[x1,x3,x3,x3] -
  6*sbTC[x1,x3,x3,x4] + 4*sbTC[x1,x3,x3,x5] - 8*sbTC[x1,x3,x3,x6] - 10*sbTC[x1,x3,x3,x7] +
  4*sbTC[x1,x3,x3,x11] + 4*sbTC[x1,x3,x3,x12] - 2*sbTC[x1,x3,x3,x13] - 2*sbTC[x1,x3,x3,x14] +
  2*sbTC[x1,x3,x3,x17] + 4*sbTC[x1,x3,x3,x20] - 2*sbTC[x1,x3,x4,x1] + 2*sbTC[x1,x3,x4,x2] -
  6*sbTC[x1,x3,x4,x3] - 4*sbTC[x1,x3,x4,x4] + 4*sbTC[x1,x3,x4,x5] - 8*sbTC[x1,x3,x4,x6] -
  10*sbTC[x1,x3,x4,x7] + 6*sbTC[x1,x3,x4,x11] + 4*sbTC[x1,x3,x4,x12] - 6*sbTC[x1,x3,x4,x14] +
  2*sbTC[x1,x3,x4,x18] + 4*sbTC[x1,x3,x4,x20] + 10*sbTC[x1,x3,x5,x1] + 10*sbTC[x1,x3,x5,x2] -
  4*sbTC[x1,x3,x5,x3] - 8*sbTC[x1,x3,x5,x4] + 12*sbTC[x1,x3,x5,x5] + 8*sbTC[x1,x3,x5,x6] -
  2*sbTC[x1,x3,x5,x7] + 2*sbTC[x1,x3,x5,x11] - 4*sbTC[x1,x3,x5,x12] - 2*sbTC[x1,x3,x5,x13] +
  4*sbTC[x1,x3,x5,x16] - 2*sbTC[x1,x3,x5,x18] - 8*sbTC[x1,x3,x5,x20] + 8*sbTC[x1,x3,x6,x1] +
  8*sbTC[x1,x3,x6,x2] - 8*sbTC[x1,x3,x6,x3] - 8*sbTC[x1,x3,x6,x4] + 12*sbTC[x1,x3,x6,x5] -
  12*sbTC[x1,x3,x6,x7] + 8*sbTC[x1,x3,x6,x11] + 4*sbTC[x1,x3,x6,x12] - 8*sbTC[x1,x3,x6,x13] -
  4*sbTC[x1,x3,x6,x14] + 4*sbTC[x1,x3,x7,x1] + 8*sbTC[x1,x3,x7,x2] - 10*sbTC[x1,x3,x7,x3] -
  10*sbTC[x1,x3,x7,x4] + 2*sbTC[x1,x3,x7,x5] - 8*sbTC[x1,x3,x7,x6] - 12*sbTC[x1,x3,x7,x7] +
  2*sbTC[x1,x3,x7,x11] - 2*sbTC[x1,x3,x7,x13] + 4*sbTC[x1,x3,x7,x14] - 4*sbTC[x1,x3,x7,x16] +
  2*sbTC[x1,x3,x7,x17] + 8*sbTC[x1,x3,x7,x20] + 4*sbTC[x1,x3,x8,x3] + 2*sbTC[x1,x3,x8,x4] +
  4*sbTC[x1,x3,x8,x6] + 2*sbTC[x1,x3,x8,x7] - 4*sbTC[x1,x3,x8,x11] - 2*sbTC[x1,x3,x8,x12] -
  4*sbTC[x1,x3,x10,x1] - 2*sbTC[x1,x3,x10,x2] - 2*sbTC[x1,x3,x10,x5] - 4*sbTC[x1,x3,x10,x6] +
  4*sbTC[x1,x3,x10,x13] + 2*sbTC[x1,x3,x10,x14] - 2*sbTC[x1,x3,x11,x1] + 2*sbTC[x1,x3,x11,x2] -
  2*sbTC[x1,x3,x11,x4] + 2*sbTC[x1,x3,x11,x5] + 2*sbTC[x1,x3,x11,x6] - 4*sbTC[x1,x3,x11,x7] +
  4*sbTC[x1,x3,x11,x11] + 6*sbTC[x1,x3,x11,x12] - 2*sbTC[x1,x3,x11,x13] - 4*sbTC[x1,x3,x11,x20] +
  6*sbTC[x1,x3,x12,x1] - 2*sbTC[x1,x3,x12,x2] - 2*sbTC[x1,x3,x12,x3] + 2*sbTC[x1,x3,x12,x4] -
  4*sbTC[x1,x3,x12,x5] + 2*sbTC[x1,x3,x12,x6] - 6*sbTC[x1,x3,x12,x7] + 6*sbTC[x1,x3,x12,x11] +
  8*sbTC[x1,x3,x12,x12] - 4*sbTC[x1,x3,x12,x13] + 4*sbTC[x1,x3,x12,x14] + 4*sbTC[x1,x3,x12,x16] -
  2*sbTC[x1,x3,x12,x17] - 4*sbTC[x1,x3,x12,x20] - 2*sbTC[x1,x3,x13,x1] + 2*sbTC[x1,x3,x13,x2] -
  2*sbTC[x1,x3,x13,x3] + 4*sbTC[x1,x3,x13,x5] - 4*sbTC[x1,x3,x13,x6] - 2*sbTC[x1,x3,x13,x7] +
  6*sbTC[x1,x3,x13,x11] - 4*sbTC[x1,x3,x13,x12] - 4*sbTC[x1,x3,x13,x13] - 6*sbTC[x1,x3,x13,x14] +
  2*sbTC[x1,x3,x13,x18] + 4*sbTC[x1,x3,x13,x20] + 4*sbTC[x1,x3,x14,x1] - 2*sbTC[x1,x3,x14,x2] -
  2*sbTC[x1,x3,x14,x3] + 6*sbTC[x1,x3,x14,x5] + 4*sbTC[x1,x3,x14,x7] - 6*sbTC[x1,x3,x14,x13] -
  8*sbTC[x1,x3,x14,x14] - 4*sbTC[x1,x3,x14,x16] + 4*sbTC[x1,x3,x14,x20] - 16*sbTC[x1,x3,x17,x1] +
  16*sbTC[x1,x3,x17,x3] + 16*sbTC[x1,x3,x17,x7] - 16*sbTC[x1,x3,x17,x12] - 16*sbTC[x1,x3,x18,x1] +
  16*sbTC[x1,x3,x18,x3] - 16*sbTC[x1,x3,x18,x5] + 16*sbTC[x1,x3,x18,x14] + 4*sbTC[x1,x3,x20,x1] -
  12*sbTC[x1,x3,x20,x2] - 4*sbTC[x1,x3,x20,x3] + 12*sbTC[x1,x3,x20,x4] - 8*sbTC[x1,x3,x20,x5] +
  8*sbTC[x1,x3,x20,x7] - 12*sbTC[x1,x3,x20,x11] + 4*sbTC[x1,x3,x20,x12] + 12*sbTC[x1,x3,x20,x13] -
  4*sbTC[x1,x3,x20,x14] + 4*sbTC[x1,x4,x1,x1] + 6*sbTC[x1,x4,x1,x2] + 10*sbTC[x1,x4,x1,x5] +
  8*sbTC[x1,x4,x1,x6] - 4*sbTC[x1,x4,x1,x7] + 2*sbTC[x1,x4,x1,x11] + 2*sbTC[x1,x4,x1,x12] -
  4*sbTC[x1,x4,x1,x13] - 4*sbTC[x1,x4,x1,x14] - 2*sbTC[x1,x4,x1,x18] - 4*sbTC[x1,x4,x1,x20] +
  6*sbTC[x1,x4,x2,x1] + 4*sbTC[x1,x4,x2,x2] + 2*sbTC[x1,x4,x2,x3] - 2*sbTC[x1,x4,x2,x4] +
  10*sbTC[x1,x4,x2,x5] + 8*sbTC[x1,x4,x2,x6] - 4*sbTC[x1,x4,x2,x7] + 6*sbTC[x1,x4,x2,x12] -
  6*sbTC[x1,x4,x2,x13] - 4*sbTC[x1,x4,x2,x14] - 2*sbTC[x1,x4,x2,x17] - 4*sbTC[x1,x4,x2,x20] -
  2*sbTC[x1,x4,x3,x1] + 2*sbTC[x1,x4,x3,x2] - 6*sbTC[x1,x4,x3,x3] - 4*sbTC[x1,x4,x3,x4] +
  4*sbTC[x1,x4,x3,x5] - 8*sbTC[x1,x4,x3,x6] - 10*sbTC[x1,x4,x3,x7] + 6*sbTC[x1,x4,x3,x11] +
  4*sbTC[x1,x4,x3,x12] - 6*sbTC[x1,x4,x3,x14] + 2*sbTC[x1,x4,x3,x18] + 4*sbTC[x1,x4,x3,x20] -
  4*sbTC[x1,x4,x4,x3] - 6*sbTC[x1,x4,x4,x4] + 4*sbTC[x1,x4,x4,x5] - 8*sbTC[x1,x4,x4,x6] -
  10*sbTC[x1,x4,x4,x7] + 4*sbTC[x1,x4,x4,x11] + 4*sbTC[x1,x4,x4,x12] - 2*sbTC[x1,x4,x4,x13] -
  2*sbTC[x1,x4,x4,x14] + 2*sbTC[x1,x4,x4,x17] + 4*sbTC[x1,x4,x4,x20] + 10*sbTC[x1,x4,x5,x1] +
  10*sbTC[x1,x4,x5,x2] - 4*sbTC[x1,x4,x5,x3] - 8*sbTC[x1,x4,x5,x4] + 12*sbTC[x1,x4,x5,x5] +
  8*sbTC[x1,x4,x5,x6] - 2*sbTC[x1,x4,x5,x7] + 2*sbTC[x1,x4,x5,x11] - 4*sbTC[x1,x4,x5,x12] -
  2*sbTC[x1,x4,x5,x13] + 4*sbTC[x1,x4,x5,x16] - 2*sbTC[x1,x4,x5,x18] - 8*sbTC[x1,x4,x5,x20] +
  8*sbTC[x1,x4,x6,x1] + 8*sbTC[x1,x4,x6,x2] - 8*sbTC[x1,x4,x6,x3] - 8*sbTC[x1,x4,x6,x4] +
  12*sbTC[x1,x4,x6,x5] - 12*sbTC[x1,x4,x6,x7] + 8*sbTC[x1,x4,x6,x11] + 4*sbTC[x1,x4,x6,x12] -
  8*sbTC[x1,x4,x6,x13] - 4*sbTC[x1,x4,x6,x14] + 4*sbTC[x1,x4,x7,x1] + 8*sbTC[x1,x4,x7,x2] -
  10*sbTC[x1,x4,x7,x3] - 10*sbTC[x1,x4,x7,x4] + 2*sbTC[x1,x4,x7,x5] - 8*sbTC[x1,x4,x7,x6] -
  12*sbTC[x1,x4,x7,x7] + 2*sbTC[x1,x4,x7,x11] - 2*sbTC[x1,x4,x7,x13] + 4*sbTC[x1,x4,x7,x14] -
  4*sbTC[x1,x4,x7,x16] + 2*sbTC[x1,x4,x7,x17] + 8*sbTC[x1,x4,x7,x20] + 4*sbTC[x1,x4,x8,x3] +
  2*sbTC[x1,x4,x8,x4] + 4*sbTC[x1,x4,x8,x6] + 2*sbTC[x1,x4,x8,x7] - 4*sbTC[x1,x4,x8,x11] -
  2*sbTC[x1,x4,x8,x12] - 4*sbTC[x1,x4,x10,x1] - 2*sbTC[x1,x4,x10,x2] - 2*sbTC[x1,x4,x10,x5] -
  4*sbTC[x1,x4,x10,x6] + 4*sbTC[x1,x4,x10,x13] + 2*sbTC[x1,x4,x10,x14] + 2*sbTC[x1,x4,x11,x1] +
  2*sbTC[x1,x4,x11,x3] - 2*sbTC[x1,x4,x11,x4] + 2*sbTC[x1,x4,x11,x5] + 4*sbTC[x1,x4,x11,x6] -
  4*sbTC[x1,x4,x11,x7] + 4*sbTC[x1,x4,x11,x11] + 6*sbTC[x1,x4,x11,x12] - 6*sbTC[x1,x4,x11,x13] +
  4*sbTC[x1,x4,x11,x14] - 2*sbTC[x1,x4,x11,x17] - 4*sbTC[x1,x4,x11,x20] + 2*sbTC[x1,x4,x12,x1] -
  4*sbTC[x1,x4,x12,x3] + 2*sbTC[x1,x4,x12,x4] - 4*sbTC[x1,x4,x12,x5] - 6*sbTC[x1,x4,x12,x7] +
  6*sbTC[x1,x4,x12,x11] + 8*sbTC[x1,x4,x12,x12] + 4*sbTC[x1,x4,x12,x16] - 4*sbTC[x1,x4,x12,x20] +
  2*sbTC[x1,x4,x13,x2] + 2*sbTC[x1,x4,x13,x3] - 2*sbTC[x1,x4,x13,x4] + 4*sbTC[x1,x4,x13,x5] -
  2*sbTC[x1,x4,x13,x6] - 2*sbTC[x1,x4,x13,x7] + 2*sbTC[x1,x4,x13,x11] - 4*sbTC[x1,x4,x13,x13] -
  6*sbTC[x1,x4,x13,x14] + 4*sbTC[x1,x4,x13,x20] + 2*sbTC[x1,x4,x14,x1] - 2*sbTC[x1,x4,x14,x2] -
  6*sbTC[x1,x4,x14,x3] + 2*sbTC[x1,x4,x14,x4] + 6*sbTC[x1,x4,x14,x5] - 2*sbTC[x1,x4,x14,x6] +
  4*sbTC[x1,x4,x14,x7] + 4*sbTC[x1,x4,x14,x11] - 4*sbTC[x1,x4,x14,x12] - 6*sbTC[x1,x4,x14,x13] -
  8*sbTC[x1,x4,x14,x14] - 4*sbTC[x1,x4,x14,x16] + 2*sbTC[x1,x4,x14,x18] + 4*sbTC[x1,x4,x14,x20] -
  16*sbTC[x1,x4,x17,x1] + 16*sbTC[x1,x4,x17,x3] + 16*sbTC[x1,x4,x17,x7] - 16*sbTC[x1,x4,x17,x12] -
  16*sbTC[x1,x4,x18,x1] + 16*sbTC[x1,x4,x18,x3] - 16*sbTC[x1,x4,x18,x5] + 16*sbTC[x1,x4,x18,x14] +
  4*sbTC[x1,x4,x20,x1] - 12*sbTC[x1,x4,x20,x2] - 4*sbTC[x1,x4,x20,x3] + 12*sbTC[x1,x4,x20,x4] -
  8*sbTC[x1,x4,x20,x5] + 8*sbTC[x1,x4,x20,x7] - 12*sbTC[x1,x4,x20,x11] + 4*sbTC[x1,x4,x20,x12] +
  12*sbTC[x1,x4,x20,x13] - 4*sbTC[x1,x4,x20,x14] + 24*sbTC[x1,x5,x1,x1] + 24*sbTC[x1,x5,x1,x2] -
  5*sbTC[x1,x5,x1,x3] + 7*sbTC[x1,x5,x1,x4] + 32*sbTC[x1,x5,x1,x5] + 20*sbTC[x1,x5,x1,x6] +
  sbTC[x1,x5,x1,x7] - 6*sbTC[x1,x5,x1,x13] - 18*sbTC[x1,x5,x1,x14] + 5*sbTC[x1,x5,x1,x18] -
  2*sbTC[x1,x5,x1,x19] - 16*sbTC[x1,x5,x1,x20] + 24*sbTC[x1,x5,x2,x1] + 24*sbTC[x1,x5,x2,x2] -
  5*sbTC[x1,x5,x2,x3] + 7*sbTC[x1,x5,x2,x4] + 32*sbTC[x1,x5,x2,x5] + 20*sbTC[x1,x5,x2,x6] +
  sbTC[x1,x5,x2,x7] - 6*sbTC[x1,x5,x2,x13] - 18*sbTC[x1,x5,x2,x14] + 5*sbTC[x1,x5,x2,x18] -
  2*sbTC[x1,x5,x2,x19] - 16*sbTC[x1,x5,x2,x20] - 11*sbTC[x1,x5,x3,x1] + 13*sbTC[x1,x5,x3,x2] -
  16*sbTC[x1,x5,x3,x3] - 12*sbTC[x1,x5,x3,x4] + 15*sbTC[x1,x5,x3,x5] + 6*sbTC[x1,x5,x3,x6] -
  18*sbTC[x1,x5,x3,x7] + 2*sbTC[x1,x5,x3,x13] + 4*sbTC[x1,x5,x3,x17] - 3*sbTC[x1,x5,x3,x18] +
  2*sbTC[x1,x5,x3,x19] - 4*sbTC[x1,x5,x3,x20] + 9*sbTC[x1,x5,x4,x1] + 7*sbTC[x1,x5,x4,x2] -
  12*sbTC[x1,x5,x4,x3] - 4*sbTC[x1,x5,x4,x4] + 13*sbTC[x1,x5,x4,x5] + 4*sbTC[x1,x5,x4,x6] -
  8*sbTC[x1,x5,x4,x7] - 2*sbTC[x1,x5,x4,x11] + 2*sbTC[x1,x5,x4,x12] - 4*sbTC[x1,x5,x4,x16] +
  4*sbTC[x1,x5,x4,x17] - 3*sbTC[x1,x5,x4,x18] + 2*sbTC[x1,x5,x4,x19] - 4*sbTC[x1,x5,x4,x20] +
  32*sbTC[x1,x5,x5,x1] + 32*sbTC[x1,x5,x5,x2] + 10*sbTC[x1,x5,x5,x4] + 9*sbTC[x1,x5,x5,x6] +
  sbTC[x1,x5,x5,x7] - 14*sbTC[x1,x5,x5,x14] + 4*sbTC[x1,x5,x5,x16] + 8*sbTC[x1,x5,x5,x18] -
  8*sbTC[x1,x5,x5,x19] + 20*sbTC[x1,x5,x6,x1] + 20*sbTC[x1,x5,x6,x2] + 6*sbTC[x1,x5,x6,x3] +
  4*sbTC[x1,x5,x6,x4] + 12*sbTC[x1,x5,x6,x5] + 20*sbTC[x1,x5,x6,x6] - 8*sbTC[x1,x5,x6,x7] -
  8*sbTC[x1,x5,x6,x13] - 10*sbTC[x1,x5,x6,x14] + 4*sbTC[x1,x5,x6,x16] + 4*sbTC[x1,x5,x6,x17] +
  2*sbTC[x1,x5,x6,x18] - 8*sbTC[x1,x5,x6,x20] + 14*sbTC[x1,x5,x7,x1] + 10*sbTC[x1,x5,x7,x2] -
  18*sbTC[x1,x5,x7,x3] - 8*sbTC[x1,x5,x7,x4] - 2*sbTC[x1,x5,x7,x6] - 2*sbTC[x1,x5,x7,x11] +
  2*sbTC[x1,x5,x7,x12] + 6*sbTC[x1,x5,x7,x13] - 8*sbTC[x1,x5,x7,x14] + 4*sbTC[x1,x5,x7,x16] +
  4*sbTC[x1,x5,x7,x17] - 4*sbTC[x1,x5,x7,x19] + 2*sbTC[x1,x5,x8,x4] + 3*sbTC[x1,x5,x8,x6] -
  sbTC[x1,x5,x8,x7] - 2*sbTC[x1,x5,x8,x12] + 8*sbTC[x1,x5,x9,x5] - 12*sbTC[x1,x5,x9,x7] +
  4*sbTC[x1,x5,x9,x16] - 12*sbTC[x1,x5,x10,x1] - 14*sbTC[x1,x5,x10,x2] - 26*sbTC[x1,x5,x10,x6] +
  12*sbTC[x1,x5,x10,x13] + 14*sbTC[x1,x5,x10,x14] + 6*sbTC[x1,x5,x13,x1] - 8*sbTC[x1,x5,x13,x2] +
  12*sbTC[x1,x5,x13,x3] - 8*sbTC[x1,x5,x13,x5] + 10*sbTC[x1,x5,x13,x6] + 6*sbTC[x1,x5,x13,x7] -
  2*sbTC[x1,x5,x13,x11] - 4*sbTC[x1,x5,x13,x13] - 2*sbTC[x1,x5,x13,x14] - 4*sbTC[x1,x5,x13,x15] -
  4*sbTC[x1,x5,x13,x18] + 4*sbTC[x1,x5,x13,x20] - 10*sbTC[x1,x5,x14,x1] - 4*sbTC[x1,x5,x14,x2] -
  6*sbTC[x1,x5,x14,x4] - 10*sbTC[x1,x5,x14,x5] + 8*sbTC[x1,x5,x14,x6] - 8*sbTC[x1,x5,x14,x7] -
  2*sbTC[x1,x5,x14,x13] + 8*sbTC[x1,x5,x14,x16] - 4*sbTC[x1,x5,x14,x18] + 4*sbTC[x1,x5,x14,x20] +
  4*sbTC[x1,x5,x15,x1] - 8*sbTC[x1,x5,x15,x3] + 4*sbTC[x1,x5,x15,x5] - 4*sbTC[x1,x5,x15,x7] -
  4*sbTC[x1,x5,x15,x16] + 4*sbTC[x1,x5,x15,x19] + 2*sbTC[x1,x5,x16,x2] - 2*sbTC[x1,x5,x16,x4] +
  8*sbTC[x1,x5,x16,x5] + 4*sbTC[x1,x5,x16,x6] - 2*sbTC[x1,x5,x16,x12] - 2*sbTC[x1,x5,x16,x14] -
  4*sbTC[x1,x5,x16,x15] - 8*sbTC[x1,x5,x16,x16] + 4*sbTC[x1,x5,x16,x19] + 12*sbTC[x1,x5,x18,x1] -
  12*sbTC[x1,x5,x18,x3] + 12*sbTC[x1,x5,x18,x5] - 12*sbTC[x1,x5,x18,x14] - 4*sbTC[x1,x5,x19,x1] -
  20*sbTC[x1,x5,x19,x2] + 20*sbTC[x1,x5,x19,x3] + 4*sbTC[x1,x5,x19,x4] - 20*sbTC[x1,x5,x19,x5] +
  4*sbTC[x1,x5,x19,x7] + 16*sbTC[x1,x5,x19,x16] - 31*sbTC[x1,x5,x20,x1] - 9*sbTC[x1,x5,x20,x2] -
  2*sbTC[x1,x5,x20,x4] - 3*sbTC[x1,x5,x20,x5] - 13*sbTC[x1,x5,x20,x6] + 11*sbTC[x1,x5,x20,x7] +
  2*sbTC[x1,x5,x20,x11] - 2*sbTC[x1,x5,x20,x13] + 20*sbTC[x1,x5,x20,x14] + 4*sbTC[x1,x5,x20,x15] -
  16*sbTC[x1,x5,x20,x16] - 4*sbTC[x1,x5,x20,x17] - sbTC[x1,x5,x20,x18] + 2*sbTC[x1,x5,x20,x19] +
  24*sbTC[x1,x6,x1,x1] + 24*sbTC[x1,x6,x1,x2] + 8*sbTC[x1,x6,x1,x3] + 8*sbTC[x1,x6,x1,x4] +
  20*sbTC[x1,x6,x1,x5] + 32*sbTC[x1,x6,x1,x6] - 4*sbTC[x1,x6,x1,x7] + 4*sbTC[x1,x6,x1,x10] +
  2*sbTC[x1,x6,x1,x11] + 2*sbTC[x1,x6,x1,x12] - 18*sbTC[x1,x6,x1,x13] - 6*sbTC[x1,x6,x1,x14] -
  16*sbTC[x1,x6,x1,x20] + 24*sbTC[x1,x6,x2,x1] + 24*sbTC[x1,x6,x2,x2] + 8*sbTC[x1,x6,x2,x3] +
  8*sbTC[x1,x6,x2,x4] + 20*sbTC[x1,x6,x2,x5] + 32*sbTC[x1,x6,x2,x6] - 4*sbTC[x1,x6,x2,x7] +
  4*sbTC[x1,x6,x2,x10] + 2*sbTC[x1,x6,x2,x11] + 2*sbTC[x1,x6,x2,x12] - 18*sbTC[x1,x6,x2,x13] -
  6*sbTC[x1,x6,x2,x14] - 16*sbTC[x1,x6,x2,x20] + 8*sbTC[x1,x6,x3,x1] + 8*sbTC[x1,x6,x3,x2] -
  8*sbTC[x1,x6,x3,x3] - 8*sbTC[x1,x6,x3,x4] + 12*sbTC[x1,x6,x3,x5] - 12*sbTC[x1,x6,x3,x7] +
  8*sbTC[x1,x6,x3,x11] + 4*sbTC[x1,x6,x3,x12] - 8*sbTC[x1,x6,x3,x13] - 4*sbTC[x1,x6,x3,x14] +
  8*sbTC[x1,x6,x4,x1] + 8*sbTC[x1,x6,x4,x2] - 8*sbTC[x1,x6,x4,x3] - 8*sbTC[x1,x6,x4,x4] +
  12*sbTC[x1,x6,x4,x5] - 12*sbTC[x1,x6,x4,x7] + 8*sbTC[x1,x6,x4,x11] + 4*sbTC[x1,x6,x4,x12] -
  8*sbTC[x1,x6,x4,x13] - 4*sbTC[x1,x6,x4,x14] + 20*sbTC[x1,x6,x5,x1] + 20*sbTC[x1,x6,x5,x2] +
  8*sbTC[x1,x6,x5,x3] + 20*sbTC[x1,x6,x5,x5] + 12*sbTC[x1,x6,x5,x6] - 2*sbTC[x1,x6,x5,x7] +
  2*sbTC[x1,x6,x5,x10] + 2*sbTC[x1,x6,x5,x11] - 4*sbTC[x1,x6,x5,x12] - 10*sbTC[x1,x6,x5,x13] -
  8*sbTC[x1,x6,x5,x14] + 8*sbTC[x1,x6,x5,x16] - 4*sbTC[x1,x6,x5,x19] - 8*sbTC[x1,x6,x5,x20] +
  32*sbTC[x1,x6,x6,x1] + 32*sbTC[x1,x6,x6,x2] + 8*sbTC[x1,x6,x6,x5] - 14*sbTC[x1,x6,x6,x7] +
  6*sbTC[x1,x6,x6,x10] + 14*sbTC[x1,x6,x6,x11] - 14*sbTC[x1,x6,x6,x13] + 8*sbTC[x1,x6,x7,x1] +
  12*sbTC[x1,x6,x7,x2] - 12*sbTC[x1,x6,x7,x3] - 12*sbTC[x1,x6,x7,x4] + 4*sbTC[x1,x6,x7,x5] -
  10*sbTC[x1,x6,x7,x6] - 12*sbTC[x1,x6,x7,x7] - 2*sbTC[x1,x6,x7,x10] + 2*sbTC[x1,x6,x7,x11] +
  4*sbTC[x1,x6,x7,x12] - 6*sbTC[x1,x6,x7,x13] + 8*sbTC[x1,x6,x7,x14] + 4*sbTC[x1,x6,x7,x15] -
  4*sbTC[x1,x6,x7,x16] - 4*sbTC[x1,x6,x7,x19] + 8*sbTC[x1,x6,x7,x20] + 8*sbTC[x1,x6,x8,x3] +
  2*sbTC[x1,x6,x8,x4] + 8*sbTC[x1,x6,x8,x6] + 2*sbTC[x1,x6,x8,x7] - 8*sbTC[x1,x6,x8,x11] -
  2*sbTC[x1,x6,x8,x12] + 4*sbTC[x1,x6,x9,x5] - 4*sbTC[x1,x6,x9,x16] - 4*sbTC[x1,x6,x10,x1] +
  6*sbTC[x1,x6,x10,x2] - 4*sbTC[x1,x6,x10,x5] + 6*sbTC[x1,x6,x10,x6] + 4*sbTC[x1,x6,x10,x13] -
  6*sbTC[x1,x6,x10,x14] - 2*sbTC[x1,x6,x11,x1] + 2*sbTC[x1,x6,x11,x2] - 2*sbTC[x1,x6,x11,x4] +
  2*sbTC[x1,x6,x11,x5] + 2*sbTC[x1,x6,x11,x6] - 4*sbTC[x1,x6,x11,x7] + 4*sbTC[x1,x6,x11,x11] +
  6*sbTC[x1,x6,x11,x12] - 2*sbTC[x1,x6,x11,x13] - 4*sbTC[x1,x6,x11,x20] + 2*sbTC[x1,x6,x12,x1] -
  4*sbTC[x1,x6,x12,x3] + 2*sbTC[x1,x6,x12,x4] - 4*sbTC[x1,x6,x12,x5] - 6*sbTC[x1,x6,x12,x7] +
  6*sbTC[x1,x6,x12,x11] + 8*sbTC[x1,x6,x12,x12] + 4*sbTC[x1,x6,x12,x16] - 4*sbTC[x1,x6,x12,x20] -
  10*sbTC[x1,x6,x13,x1] - 4*sbTC[x1,x6,x13,x2] - 16*sbTC[x1,x6,x13,x3] - 8*sbTC[x1,x6,x13,x4] +
  8*sbTC[x1,x6,x13,x5] - 10*sbTC[x1,x6,x13,x6] - 6*sbTC[x1,x6,x13,x7] - 4*sbTC[x1,x6,x13,x10] +
  2*sbTC[x1,x6,x13,x11] - 2*sbTC[x1,x6,x13,x14] + 4*sbTC[x1,x6,x13,x15] + 4*sbTC[x1,x6,x13,x20] +
  6*sbTC[x1,x6,x14,x1] - 8*sbTC[x1,x6,x14,x2] - 4*sbTC[x1,x6,x14,x3] - 2*sbTC[x1,x6,x14,x4] +
  10*sbTC[x1,x6,x14,x5] - 8*sbTC[x1,x6,x14,x6] + 8*sbTC[x1,x6,x14,x7] - 4*sbTC[x1,x6,x14,x10] -
  2*sbTC[x1,x6,x14,x13] - 4*sbTC[x1,x6,x14,x14] - 8*sbTC[x1,x6,x14,x16] + 4*sbTC[x1,x6,x14,x20] -
  16*sbTC[x1,x6,x17,x1] + 16*sbTC[x1,x6,x17,x3] + 16*sbTC[x1,x6,x17,x7] - 16*sbTC[x1,x6,x17,x12] -
  20*sbTC[x1,x6,x18,x1] + 20*sbTC[x1,x6,x18,x3] - 20*sbTC[x1,x6,x18,x5] + 20*sbTC[x1,x6,x18,x14] -
  8*sbTC[x1,x6,x20,x1] - 30*sbTC[x1,x6,x20,x2] - 8*sbTC[x1,x6,x20,x3] + 10*sbTC[x1,x6,x20,x4] -
  14*sbTC[x1,x6,x20,x5] + 10*sbTC[x1,x6,x20,x7] - 14*sbTC[x1,x6,x20,x11] + 4*sbTC[x1,x6,x20,x12] +
  18*sbTC[x1,x6,x20,x13] - 4*sbTC[x1,x6,x20,x14] - 4*sbTC[x1,x6,x20,x15] + 4*sbTC[x1,x6,x20,x19] +
  4*sbTC[x1,x7,x1,x1] + 4*sbTC[x1,x7,x1,x2] - 8*sbTC[x1,x7,x1,x3] + 6*sbTC[x1,x7,x1,x5] -
  2*sbTC[x1,x7,x1,x6] + 4*sbTC[x1,x7,x1,x7] - 2*sbTC[x1,x7,x1,x10] + 2*sbTC[x1,x7,x1,x11] +
  6*sbTC[x1,x7,x1,x12] + 6*sbTC[x1,x7,x1,x13] - 4*sbTC[x1,x7,x1,x14] - 4*sbTC[x1,x7,x1,x15] -
  4*sbTC[x1,x7,x1,x16] - 2*sbTC[x1,x7,x1,x17] + 2*sbTC[x1,x7,x1,x18] - 4*sbTC[x1,x7,x1,x20] +
  4*sbTC[x1,x7,x2,x1] + 4*sbTC[x1,x7,x2,x2] - 12*sbTC[x1,x7,x2,x3] - 2*sbTC[x1,x7,x2,x4] +
  8*sbTC[x1,x7,x2,x5] - 4*sbTC[x1,x7,x2,x6] + 2*sbTC[x1,x7,x2,x7] - 2*sbTC[x1,x7,x2,x10] +
  6*sbTC[x1,x7,x2,x12] + 4*sbTC[x1,x7,x2,x13] - 2*sbTC[x1,x7,x2,x14] - 4*sbTC[x1,x7,x2,x16] -
  2*sbTC[x1,x7,x2,x17] + 2*sbTC[x1,x7,x2,x18] - 4*sbTC[x1,x7,x2,x20] + 4*sbTC[x1,x7,x3,x1] +
  8*sbTC[x1,x7,x3,x2] - 10*sbTC[x1,x7,x3,x3] - 10*sbTC[x1,x7,x3,x4] + 2*sbTC[x1,x7,x3,x5] -
  8*sbTC[x1,x7,x3,x6] - 12*sbTC[x1,x7,x3,x7] + 2*sbTC[x1,x7,x3,x11] - 2*sbTC[x1,x7,x3,x13] +
  4*sbTC[x1,x7,x3,x14] - 4*sbTC[x1,x7,x3,x16] + 2*sbTC[x1,x7,x3,x17] + 8*sbTC[x1,x7,x3,x20] +
  4*sbTC[x1,x7,x4,x1] + 8*sbTC[x1,x7,x4,x2] - 10*sbTC[x1,x7,x4,x3] - 10*sbTC[x1,x7,x4,x4] +
  2*sbTC[x1,x7,x4,x5] - 8*sbTC[x1,x7,x4,x6] - 12*sbTC[x1,x7,x4,x7] + 2*sbTC[x1,x7,x4,x11] -
  2*sbTC[x1,x7,x4,x13] + 4*sbTC[x1,x7,x4,x14] - 4*sbTC[x1,x7,x4,x16] + 2*sbTC[x1,x7,x4,x17] +
  8*sbTC[x1,x7,x4,x20] + 6*sbTC[x1,x7,x5,x1] + 8*sbTC[x1,x7,x5,x2] - 4*sbTC[x1,x7,x5,x4] +
  4*sbTC[x1,x7,x5,x9] + 2*sbTC[x1,x7,x5,x11] - 4*sbTC[x1,x7,x5,x12] + 2*sbTC[x1,x7,x5,x13] -
  2*sbTC[x1,x7,x5,x14] - 4*sbTC[x1,x7,x5,x15] + 8*sbTC[x1,x7,x5,x16] + 2*sbTC[x1,x7,x5,x18] -
  8*sbTC[x1,x7,x5,x19] - 2*sbTC[x1,x7,x6,x1] - 4*sbTC[x1,x7,x6,x2] - 8*sbTC[x1,x7,x6,x3] -
  8*sbTC[x1,x7,x6,x4] - 2*sbTC[x1,x7,x6,x5] - 20*sbTC[x1,x7,x6,x6] - 2*sbTC[x1,x7,x6,x7] -
  4*sbTC[x1,x7,x6,x9] - 4*sbTC[x1,x7,x6,x10] + 4*sbTC[x1,x7,x6,x11] + 2*sbTC[x1,x7,x6,x12] +
  8*sbTC[x1,x7,x6,x13] - 4*sbTC[x1,x7,x6,x14] + 4*sbTC[x1,x7,x6,x16] + 2*sbTC[x1,x7,x6,x18] +
  8*sbTC[x1,x7,x6,x20] + 20*sbTC[x1,x7,x7,x1] + 14*sbTC[x1,x7,x7,x2] - 12*sbTC[x1,x7,x7,x3] -
  12*sbTC[x1,x7,x7,x4] + 2*sbTC[x1,x7,x7,x6] + 4*sbTC[x1,x7,x7,x9] - 6*sbTC[x1,x7,x7,x12] -
  4*sbTC[x1,x7,x7,x15] + 8*sbTC[x1,x7,x7,x16] + 4*sbTC[x1,x7,x7,x17] - 8*sbTC[x1,x7,x7,x19] -
  2*sbTC[x1,x7,x8,x4] - 2*sbTC[x1,x7,x8,x6] + 2*sbTC[x1,x7,x8,x12] + 4*sbTC[x1,x7,x9,x7] -
  4*sbTC[x1,x7,x9,x16] + 4*sbTC[x1,x7,x10,x1] - 2*sbTC[x1,x7,x10,x2] + 2*sbTC[x1,x7,x10,x6] -
  4*sbTC[x1,x7,x10,x13] + 2*sbTC[x1,x7,x10,x14] + 2*sbTC[x1,x7,x11,x1] + 2*sbTC[x1,x7,x11,x3] -
  2*sbTC[x1,x7,x11,x4] + 2*sbTC[x1,x7,x11,x5] + 4*sbTC[x1,x7,x11,x6] - 4*sbTC[x1,x7,x11,x7] +
  4*sbTC[x1,x7,x11,x11] + 6*sbTC[x1,x7,x11,x12] - 6*sbTC[x1,x7,x11,x13] + 4*sbTC[x1,x7,x11,x14] -
  2*sbTC[x1,x7,x11,x17] - 4*sbTC[x1,x7,x11,x20] + 6*sbTC[x1,x7,x12,x1] - 2*sbTC[x1,x7,x12,x2] -
  2*sbTC[x1,x7,x12,x3] + 2*sbTC[x1,x7,x12,x4] - 4*sbTC[x1,x7,x12,x5] + 2*sbTC[x1,x7,x12,x6] -
  6*sbTC[x1,x7,x12,x7] + 6*sbTC[x1,x7,x12,x11] + 8*sbTC[x1,x7,x12,x12] - 4*sbTC[x1,x7,x12,x13] +
  4*sbTC[x1,x7,x12,x14] + 4*sbTC[x1,x7,x12,x16] - 2*sbTC[x1,x7,x12,x17] - 4*sbTC[x1,x7,x12,x20] -
  2*sbTC[x1,x7,x13,x2] + 4*sbTC[x1,x7,x13,x3] - 2*sbTC[x1,x7,x13,x4] - 2*sbTC[x1,x7,x13,x5] +
  2*sbTC[x1,x7,x13,x10] + 4*sbTC[x1,x7,x13,x11] - 4*sbTC[x1,x7,x13,x12] - 4*sbTC[x1,x7,x13,x15] +
  4*sbTC[x1,x7,x13,x16] - 2*sbTC[x1,x7,x14,x2] + 4*sbTC[x1,x7,x14,x3] - 2*sbTC[x1,x7,x14,x4] -
  2*sbTC[x1,x7,x14,x5] + 2*sbTC[x1,x7,x14,x10] + 4*sbTC[x1,x7,x14,x11] - 4*sbTC[x1,x7,x14,x12] -
  4*sbTC[x1,x7,x14,x15] + 4*sbTC[x1,x7,x14,x16] - 12*sbTC[x1,x7,x15,x3] + 4*sbTC[x1,x7,x15,x5] -
  4*sbTC[x1,x7,x15,x7] - 4*sbTC[x1,x7,x15,x9] + 4*sbTC[x1,x7,x15,x13] - 4*sbTC[x1,x7,x15,x14] -
  4*sbTC[x1,x7,x15,x16] + 8*sbTC[x1,x7,x15,x19] - 4*sbTC[x1,x7,x16,x1] + 2*sbTC[x1,x7,x16,x2] -
  4*sbTC[x1,x7,x16,x3] - 2*sbTC[x1,x7,x16,x4] + 8*sbTC[x1,x7,x16,x5] + 4*sbTC[x1,x7,x16,x6] -
  4*sbTC[x1,x7,x16,x9] - 2*sbTC[x1,x7,x16,x12] + 4*sbTC[x1,x7,x16,x13] - 6*sbTC[x1,x7,x16,x14] -
  4*sbTC[x1,x7,x16,x15] - 8*sbTC[x1,x7,x16,x16] + 8*sbTC[x1,x7,x16,x19] - 16*sbTC[x1,x7,x17,x1] +
  16*sbTC[x1,x7,x17,x3] + 16*sbTC[x1,x7,x17,x7] - 16*sbTC[x1,x7,x17,x12] - 4*sbTC[x1,x7,x19,x1] -
  20*sbTC[x1,x7,x19,x2] + 20*sbTC[x1,x7,x19,x3] + 4*sbTC[x1,x7,x19,x4] - 20*sbTC[x1,x7,x19,x5] +
  4*sbTC[x1,x7,x19,x7] + 16*sbTC[x1,x7,x19,x16] - 6*sbTC[x1,x7,x20,x1] + 4*sbTC[x1,x7,x20,x2] -
  4*sbTC[x1,x7,x20,x3] + 14*sbTC[x1,x7,x20,x4] + 8*sbTC[x1,x7,x20,x5] + 6*sbTC[x1,x7,x20,x6] -
  4*sbTC[x1,x7,x20,x7] - 10*sbTC[x1,x7,x20,x11] + 8*sbTC[x1,x7,x20,x12] - 6*sbTC[x1,x7,x20,x13] +
  4*sbTC[x1,x7,x20,x14] + 12*sbTC[x1,x7,x20,x15] - 16*sbTC[x1,x7,x20,x16] - 2*sbTC[x1,x7,x20,x18] +
  sbTC[x1,x8,x1,x3] + sbTC[x1,x8,x1,x4] + 4*sbTC[x1,x8,x1,x6] - sbTC[x1,x8,x1,x7] -
  2*sbTC[x1,x8,x1,x11] - 2*sbTC[x1,x8,x1,x12] - sbTC[x1,x8,x1,x18] + 2*sbTC[x1,x8,x1,x19] +
  sbTC[x1,x8,x2,x3] + sbTC[x1,x8,x2,x4] + 4*sbTC[x1,x8,x2,x6] - sbTC[x1,x8,x2,x7] -
  2*sbTC[x1,x8,x2,x11] - 2*sbTC[x1,x8,x2,x12] - sbTC[x1,x8,x2,x18] + 2*sbTC[x1,x8,x2,x19] -
  sbTC[x1,x8,x3,x1] + 3*sbTC[x1,x8,x3,x2] + 4*sbTC[x1,x8,x3,x3] + 5*sbTC[x1,x8,x3,x5] +
  6*sbTC[x1,x8,x3,x6] - 2*sbTC[x1,x8,x3,x7] + 4*sbTC[x1,x8,x3,x12] - 2*sbTC[x1,x8,x3,x13] -
  sbTC[x1,x8,x3,x18] - 2*sbTC[x1,x8,x3,x19] - 4*sbTC[x1,x8,x3,x20] + 3*sbTC[x1,x8,x4,x1] +
  sbTC[x1,x8,x4,x2] + 4*sbTC[x1,x8,x4,x4] - sbTC[x1,x8,x4,x5] + 4*sbTC[x1,x8,x4,x6] -
  4*sbTC[x1,x8,x4,x7] + 2*sbTC[x1,x8,x4,x11] + 6*sbTC[x1,x8,x4,x12] + 4*sbTC[x1,x8,x4,x16] -
  sbTC[x1,x8,x4,x18] - 2*sbTC[x1,x8,x4,x19] - 4*sbTC[x1,x8,x4,x20] - sbTC[x1,x8,x5,x6] +
  sbTC[x1,x8,x5,x7] - 2*sbTC[x1,x8,x5,x11] + 4*sbTC[x1,x8,x5,x12] + 2*sbTC[x1,x8,x5,x13] -
  4*sbTC[x1,x8,x5,x16] + 4*sbTC[x1,x8,x6,x1] + 4*sbTC[x1,x8,x6,x2] + 6*sbTC[x1,x8,x6,x3] +
  4*sbTC[x1,x8,x6,x4] + 4*sbTC[x1,x8,x6,x5] + 20*sbTC[x1,x8,x6,x6] - 8*sbTC[x1,x8,x6,x7] -
  6*sbTC[x1,x8,x6,x11] + 10*sbTC[x1,x8,x6,x12] - 2*sbTC[x1,x8,x6,x13] - 2*sbTC[x1,x8,x6,x18] -
  8*sbTC[x1,x8,x6,x20] - 2*sbTC[x1,x8,x7,x1] - 2*sbTC[x1,x8,x7,x3] - 4*sbTC[x1,x8,x7,x4] -
  12*sbTC[x1,x8,x7,x6] + 8*sbTC[x1,x8,x7,x11] + 4*sbTC[x1,x8,x7,x12] + 4*sbTC[x1,x8,x7,x16] -
  4*sbTC[x1,x8,x7,x19] + 8*sbTC[x1,x8,x8,x4] + 9*sbTC[x1,x8,x8,x6] - sbTC[x1,x8,x8,x7] -
  8*sbTC[x1,x8,x8,x12] + 2*sbTC[x1,x8,x11,x1] - 2*sbTC[x1,x8,x11,x2] + 2*sbTC[x1,x8,x11,x4] -
  2*sbTC[x1,x8,x11,x5] - 2*sbTC[x1,x8,x11,x6] + 4*sbTC[x1,x8,x11,x7] - 4*sbTC[x1,x8,x11,x11] -
  6*sbTC[x1,x8,x11,x12] + 2*sbTC[x1,x8,x11,x13] + 4*sbTC[x1,x8,x11,x20] - 2*sbTC[x1,x8,x12,x1] +
  4*sbTC[x1,x8,x12,x3] - 2*sbTC[x1,x8,x12,x4] + 4*sbTC[x1,x8,x12,x5] + 6*sbTC[x1,x8,x12,x7] -
  6*sbTC[x1,x8,x12,x11] - 8*sbTC[x1,x8,x12,x12] - 4*sbTC[x1,x8,x12,x16] + 4*sbTC[x1,x8,x12,x20] -
  sbTC[x1,x8,x20,x1] - sbTC[x1,x8,x20,x2] - 4*sbTC[x1,x8,x20,x3] - 4*sbTC[x1,x8,x20,x4] -
  3*sbTC[x1,x8,x20,x5] - 7*sbTC[x1,x8,x20,x6] - sbTC[x1,x8,x20,x7] + 4*sbTC[x1,x8,x20,x11] +
  4*sbTC[x1,x8,x20,x12] + sbTC[x1,x8,x20,x18] + 2*sbTC[x1,x8,x20,x19] + 4*sbTC[x1,x9,x1,x5] -
  4*sbTC[x1,x9,x1,x7] + 4*sbTC[x1,x9,x2,x5] - 4*sbTC[x1,x9,x2,x7] + 4*sbTC[x1,x9,x5,x1] +
  4*sbTC[x1,x9,x5,x2] - 8*sbTC[x1,x9,x5,x3] - 2*sbTC[x1,x9,x5,x4] + 20*sbTC[x1,x9,x5,x5] +
  4*sbTC[x1,x9,x5,x6] - 2*sbTC[x1,x9,x5,x10] - 2*sbTC[x1,x9,x5,x14] - 8*sbTC[x1,x9,x5,x16] +
  4*sbTC[x1,x9,x5,x19] - 8*sbTC[x1,x9,x5,x20] - 2*sbTC[x1,x9,x6,x7] + 2*sbTC[x1,x9,x6,x10] +
  2*sbTC[x1,x9,x6,x12] + 2*sbTC[x1,x9,x6,x14] - 4*sbTC[x1,x9,x6,x16] - 2*sbTC[x1,x9,x7,x2] -
  12*sbTC[x1,x9,x7,x7] + 2*sbTC[x1,x9,x7,x10] - 2*sbTC[x1,x9,x7,x12] - 4*sbTC[x1,x9,x7,x15] -
  4*sbTC[x1,x9,x7,x16] + 4*sbTC[x1,x9,x7,x19] + 8*sbTC[x1,x9,x7,x20] + 8*sbTC[x1,x9,x9,x5] -
  8*sbTC[x1,x9,x9,x7] - 4*sbTC[x1,x9,x15,x1] + 8*sbTC[x1,x9,x15,x3] - 4*sbTC[x1,x9,x15,x5] +
  4*sbTC[x1,x9,x15,x7] + 4*sbTC[x1,x9,x15,x16] - 4*sbTC[x1,x9,x15,x19] - 2*sbTC[x1,x9,x16,x2] +
  2*sbTC[x1,x9,x16,x4] - 8*sbTC[x1,x9,x16,x5] - 4*sbTC[x1,x9,x16,x6] + 2*sbTC[x1,x9,x16,x12] +
  2*sbTC[x1,x9,x16,x14] + 4*sbTC[x1,x9,x16,x15] + 8*sbTC[x1,x9,x16,x16] - 4*sbTC[x1,x9,x16,x19] -
  8*sbTC[x1,x9,x20,x5] + 8*sbTC[x1,x9,x20,x7] - 16*sbTC[x1,x10,x1,x1] - 8*sbTC[x1,x10,x1,x2] -
  22*sbTC[x1,x10,x1,x3] - 4*sbTC[x1,x10,x1,x4] + 2*sbTC[x1,x10,x1,x5] - 14*sbTC[x1,x10,x1,x6] -
  2*sbTC[x1,x10,x1,x7] - 2*sbTC[x1,x10,x1,x11] + 6*sbTC[x1,x10,x1,x13] - 4*sbTC[x1,x10,x1,x14] +
  4*sbTC[x1,x10,x1,x15] + 2*sbTC[x1,x10,x1,x18] + 4*sbTC[x1,x10,x1,x20] - 8*sbTC[x1,x10,x2,x1] -
  4*sbTC[x1,x10,x2,x2] - 2*sbTC[x1,x10,x2,x3] - 2*sbTC[x1,x10,x2,x4] - 16*sbTC[x1,x10,x2,x6] +
  8*sbTC[x1,x10,x2,x13] - 2*sbTC[x1,x10,x2,x14] + 2*sbTC[x1,x10,x2,x18] + 4*sbTC[x1,x10,x2,x20] -
  4*sbTC[x1,x10,x3,x1] - 2*sbTC[x1,x10,x3,x2] - 2*sbTC[x1,x10,x3,x5] - 4*sbTC[x1,x10,x3,x6] +
  4*sbTC[x1,x10,x3,x13] + 2*sbTC[x1,x10,x3,x14] - 4*sbTC[x1,x10,x4,x1] - 2*sbTC[x1,x10,x4,x2] -
  2*sbTC[x1,x10,x4,x5] - 4*sbTC[x1,x10,x4,x6] + 4*sbTC[x1,x10,x4,x13] + 2*sbTC[x1,x10,x4,x14] +
  2*sbTC[x1,x10,x5,x1] - 20*sbTC[x1,x10,x5,x3] - 2*sbTC[x1,x10,x5,x4] - 14*sbTC[x1,x10,x5,x6] -
  4*sbTC[x1,x10,x5,x9] + 12*sbTC[x1,x10,x5,x13] + 4*sbTC[x1,x10,x5,x15] + 2*sbTC[x1,x10,x5,x18] -
  14*sbTC[x1,x10,x6,x1] - 16*sbTC[x1,x10,x6,x2] - 4*sbTC[x1,x10,x6,x3] - 4*sbTC[x1,x10,x6,x4] -
  2*sbTC[x1,x10,x6,x5] - 4*sbTC[x1,x10,x6,x6] - 2*sbTC[x1,x10,x6,x7] + 4*sbTC[x1,x10,x6,x9] -
  2*sbTC[x1,x10,x6,x11] - 10*sbTC[x1,x10,x6,x13] - 2*sbTC[x1,x10,x6,x14] + 2*sbTC[x1,x10,x6,x18] +
  8*sbTC[x1,x10,x6,x20] - 4*sbTC[x1,x10,x7,x6] + 4*sbTC[x1,x10,x7,x9] + 2*sbTC[x1,x10,x7,x11] +
  2*sbTC[x1,x10,x7,x13] - 4*sbTC[x1,x10,x7,x15] - 8*sbTC[x1,x10,x10,x2] - 8*sbTC[x1,x10,x10,x6] +
  8*sbTC[x1,x10,x10,x14] + 6*sbTC[x1,x10,x13,x1] + 10*sbTC[x1,x10,x13,x2] + 22*sbTC[x1,x10,x13,x3] +
  4*sbTC[x1,x10,x13,x4] + 4*sbTC[x1,x10,x13,x6] + 2*sbTC[x1,x10,x13,x7] + 2*sbTC[x1,x10,x13,x11] +
  4*sbTC[x1,x10,x13,x13] + 2*sbTC[x1,x10,x13,x14] - 4*sbTC[x1,x10,x13,x15] -
  2*sbTC[x1,x10,x13,x18] - 4*sbTC[x1,x10,x13,x20] - 2*sbTC[x1,x10,x14,x1] + 6*sbTC[x1,x10,x14,x2] +
  2*sbTC[x1,x10,x14,x3] + 2*sbTC[x1,x10,x14,x4] + 2*sbTC[x1,x10,x14,x5] + 6*sbTC[x1,x10,x14,x6] +
  2*sbTC[x1,x10,x14,x13] - 2*sbTC[x1,x10,x14,x18] - 4*sbTC[x1,x10,x14,x20] + 4*sbTC[x1,x10,x20,x1] +
  4*sbTC[x1,x10,x20,x2] + 8*sbTC[x1,x10,x20,x6] - 4*sbTC[x1,x10,x20,x13] - 4*sbTC[x1,x10,x20,x14] +
  4*sbTC[x1,x13,x1,x1] - 4*sbTC[x1,x13,x1,x2] + 18*sbTC[x1,x13,x1,x3] - 4*sbTC[x1,x13,x1,x5] -
  4*sbTC[x1,x13,x1,x6] + 2*sbTC[x1,x13,x1,x7] - 2*sbTC[x1,x13,x1,x10] + 2*sbTC[x1,x13,x1,x11] +
  4*sbTC[x1,x13,x1,x13] + 2*sbTC[x1,x13,x1,x14] - 4*sbTC[x1,x13,x1,x15] - 4*sbTC[x1,x13,x1,x18] +
  4*sbTC[x1,x13,x1,x20] - 4*sbTC[x1,x13,x2,x1] - 8*sbTC[x1,x13,x2,x2] - 6*sbTC[x1,x13,x2,x3] -
  4*sbTC[x1,x13,x2,x4] - 2*sbTC[x1,x13,x2,x5] - 2*sbTC[x1,x13,x2,x6] - 4*sbTC[x1,x13,x2,x10] -
  2*sbTC[x1,x13,x2,x11] + 4*sbTC[x1,x13,x2,x12] + 2*sbTC[x1,x13,x2,x14] - 4*sbTC[x1,x13,x2,x16] -
  2*sbTC[x1,x13,x2,x17] - 2*sbTC[x1,x13,x2,x18] + 4*sbTC[x1,x13,x2,x19] + 4*sbTC[x1,x13,x2,x20] +
  6*sbTC[x1,x13,x3,x1] - 2*sbTC[x1,x13,x3,x2] - 4*sbTC[x1,x13,x3,x3] + 2*sbTC[x1,x13,x3,x4] +
  4*sbTC[x1,x13,x3,x5] + 4*sbTC[x1,x13,x3,x7] + 2*sbTC[x1,x13,x3,x11] - 4*sbTC[x1,x13,x3,x13] -
  10*sbTC[x1,x13,x3,x14] - 2*sbTC[x1,x13,x3,x17] + 2*sbTC[x1,x13,x3,x18] - 4*sbTC[x1,x13,x3,x19] +
  4*sbTC[x1,x13,x3,x20] + 2*sbTC[x1,x13,x4,x2] + 2*sbTC[x1,x13,x4,x3] - 2*sbTC[x1,x13,x4,x4] +
  4*sbTC[x1,x13,x4,x5] - 2*sbTC[x1,x13,x4,x6] - 2*sbTC[x1,x13,x4,x7] + 2*sbTC[x1,x13,x4,x11] -
  4*sbTC[x1,x13,x4,x13] - 6*sbTC[x1,x13,x4,x14] + 4*sbTC[x1,x13,x4,x20] - 4*sbTC[x1,x13,x5,x1] -
  2*sbTC[x1,x13,x5,x2] + 16*sbTC[x1,x13,x5,x3] - 2*sbTC[x1,x13,x5,x4] - 8*sbTC[x1,x13,x5,x5] +
  6*sbTC[x1,x13,x5,x6] + 4*sbTC[x1,x13,x5,x9] - 2*sbTC[x1,x13,x5,x10] - 4*sbTC[x1,x13,x5,x13] +
  12*sbTC[x1,x13,x5,x14] - 4*sbTC[x1,x13,x5,x15] - 4*sbTC[x1,x13,x5,x16] - 4*sbTC[x1,x13,x5,x18] +
  4*sbTC[x1,x13,x5,x19] - 4*sbTC[x1,x13,x6,x1] - 2*sbTC[x1,x13,x6,x2] - 2*sbTC[x1,x13,x6,x4] +
  6*sbTC[x1,x13,x6,x5] - 8*sbTC[x1,x13,x6,x6] + 2*sbTC[x1,x13,x6,x7] - 4*sbTC[x1,x13,x6,x9] -
  4*sbTC[x1,x13,x6,x10] + 4*sbTC[x1,x13,x6,x12] + 12*sbTC[x1,x13,x6,x13] - 4*sbTC[x1,x13,x6,x14] -
  2*sbTC[x1,x13,x6,x17] - 2*sbTC[x1,x13,x6,x18] - 2*sbTC[x1,x13,x7,x2] + 4*sbTC[x1,x13,x7,x3] -
  2*sbTC[x1,x13,x7,x4] - 2*sbTC[x1,x13,x7,x5] + 2*sbTC[x1,x13,x7,x10] + 4*sbTC[x1,x13,x7,x11] -
  4*sbTC[x1,x13,x7,x12] - 4*sbTC[x1,x13,x7,x15] + 4*sbTC[x1,x13,x7,x16] + 4*sbTC[x1,x13,x10,x1] +
  4*sbTC[x1,x13,x10,x2] + 2*sbTC[x1,x13,x10,x5] + 6*sbTC[x1,x13,x10,x6] - 4*sbTC[x1,x13,x10,x13] -
  4*sbTC[x1,x13,x10,x14] + 4*sbTC[x1,x13,x11,x1] - 2*sbTC[x1,x13,x11,x2] + 2*sbTC[x1,x13,x11,x3] +
  2*sbTC[x1,x13,x11,x6] - 4*sbTC[x1,x13,x11,x13] + 4*sbTC[x1,x13,x11,x14] - 2*sbTC[x1,x13,x11,x17] -
  2*sbTC[x1,x13,x13,x1] - 6*sbTC[x1,x13,x13,x2] - 8*sbTC[x1,x13,x13,x3] - 4*sbTC[x1,x13,x13,x4] -
  2*sbTC[x1,x13,x13,x5] - 2*sbTC[x1,x13,x13,x6] + 2*sbTC[x1,x13,x13,x10] + 2*sbTC[x1,x13,x13,x18] -
  6*sbTC[x1,x13,x14,x1] - 6*sbTC[x1,x13,x14,x2] - 10*sbTC[x1,x13,x14,x3] - 2*sbTC[x1,x13,x14,x4] -
  4*sbTC[x1,x13,x14,x5] - 4*sbTC[x1,x13,x14,x6] + 4*sbTC[x1,x13,x14,x10] + 4*sbTC[x1,x13,x14,x11] -
  4*sbTC[x1,x13,x14,x12] - 4*sbTC[x1,x13,x14,x15] + 4*sbTC[x1,x13,x14,x16] +
  4*sbTC[x1,x13,x14,x18] - 4*sbTC[x1,x13,x15,x1] - 4*sbTC[x1,x13,x15,x3] - 4*sbTC[x1,x13,x15,x9] +
  4*sbTC[x1,x13,x15,x13] - 4*sbTC[x1,x13,x15,x14] + 4*sbTC[x1,x13,x15,x19] + 4*sbTC[x1,x13,x18,x1] -
  4*sbTC[x1,x13,x18,x3] + 4*sbTC[x1,x13,x18,x5] - 4*sbTC[x1,x13,x18,x14] + 4*sbTC[x1,x13,x20,x1] +
  8*sbTC[x1,x13,x20,x2] + 2*sbTC[x1,x13,x20,x3] + 6*sbTC[x1,x13,x20,x4] + 2*sbTC[x1,x13,x20,x5] +
  2*sbTC[x1,x13,x20,x6] - 2*sbTC[x1,x13,x20,x7] - 4*sbTC[x1,x13,x20,x11] - 4*sbTC[x1,x13,x20,x13] +
  8*sbTC[x1,x13,x20,x15] + 2*sbTC[x1,x13,x20,x17] - 4*sbTC[x1,x13,x20,x19] + 4*sbTC[x1,x14,x1,x1] -
  4*sbTC[x1,x14,x1,x2] + 14*sbTC[x1,x14,x1,x3] - 2*sbTC[x1,x14,x1,x4] - 4*sbTC[x1,x14,x1,x5] -
  4*sbTC[x1,x14,x1,x6] + 2*sbTC[x1,x14,x1,x7] - 4*sbTC[x1,x14,x1,x10] + 4*sbTC[x1,x14,x1,x12] +
  2*sbTC[x1,x14,x1,x13] + 4*sbTC[x1,x14,x1,x14] - 4*sbTC[x1,x14,x1,x15] - 4*sbTC[x1,x14,x1,x16] -
  2*sbTC[x1,x14,x1,x17] - 2*sbTC[x1,x14,x1,x18] + 4*sbTC[x1,x14,x1,x19] + 4*sbTC[x1,x14,x1,x20] -
  4*sbTC[x1,x14,x2,x1] - 8*sbTC[x1,x14,x2,x2] - 2*sbTC[x1,x14,x2,x3] - 2*sbTC[x1,x14,x2,x4] -
  2*sbTC[x1,x14,x2,x5] - 2*sbTC[x1,x14,x2,x6] - 2*sbTC[x1,x14,x2,x10] + 2*sbTC[x1,x14,x2,x13] -
  4*sbTC[x1,x14,x2,x18] + 4*sbTC[x1,x14,x2,x20] + 4*sbTC[x1,x14,x3,x1] - 2*sbTC[x1,x14,x3,x2] -
  2*sbTC[x1,x14,x3,x3] + 6*sbTC[x1,x14,x3,x5] + 4*sbTC[x1,x14,x3,x7] - 6*sbTC[x1,x14,x3,x13] -
  8*sbTC[x1,x14,x3,x14] - 4*sbTC[x1,x14,x3,x16] + 4*sbTC[x1,x14,x3,x20] + 2*sbTC[x1,x14,x4,x1] +
  2*sbTC[x1,x14,x4,x2] + 2*sbTC[x1,x14,x4,x5] - 2*sbTC[x1,x14,x4,x6] - 2*sbTC[x1,x14,x4,x7] +
  4*sbTC[x1,x14,x4,x11] - 2*sbTC[x1,x14,x4,x13] - 8*sbTC[x1,x14,x4,x14] + 4*sbTC[x1,x14,x4,x16] -
  2*sbTC[x1,x14,x4,x17] + 2*sbTC[x1,x14,x4,x18] - 4*sbTC[x1,x14,x4,x19] + 4*sbTC[x1,x14,x4,x20] -
  4*sbTC[x1,x14,x5,x1] - 2*sbTC[x1,x14,x5,x2] + 16*sbTC[x1,x14,x5,x3] - 2*sbTC[x1,x14,x5,x4] -
  8*sbTC[x1,x14,x5,x5] + 6*sbTC[x1,x14,x5,x6] + 4*sbTC[x1,x14,x5,x9] - 2*sbTC[x1,x14,x5,x10] -
  4*sbTC[x1,x14,x5,x13] + 12*sbTC[x1,x14,x5,x14] - 4*sbTC[x1,x14,x5,x15] - 4*sbTC[x1,x14,x5,x16] -
  4*sbTC[x1,x14,x5,x18] + 4*sbTC[x1,x14,x5,x19] - 4*sbTC[x1,x14,x6,x1] - 2*sbTC[x1,x14,x6,x2] -
  2*sbTC[x1,x14,x6,x4] + 6*sbTC[x1,x14,x6,x5] - 8*sbTC[x1,x14,x6,x6] + 2*sbTC[x1,x14,x6,x7] -
  4*sbTC[x1,x14,x6,x9] - 4*sbTC[x1,x14,x6,x10] + 4*sbTC[x1,x14,x6,x12] + 12*sbTC[x1,x14,x6,x13] -
  4*sbTC[x1,x14,x6,x14] - 2*sbTC[x1,x14,x6,x17] - 2*sbTC[x1,x14,x6,x18] - 2*sbTC[x1,x14,x7,x2] +
  4*sbTC[x1,x14,x7,x3] - 2*sbTC[x1,x14,x7,x4] - 2*sbTC[x1,x14,x7,x5] + 2*sbTC[x1,x14,x7,x10] +
  4*sbTC[x1,x14,x7,x11] - 4*sbTC[x1,x14,x7,x12] - 4*sbTC[x1,x14,x7,x15] + 4*sbTC[x1,x14,x7,x16] +
  4*sbTC[x1,x14,x10,x1] + 4*sbTC[x1,x14,x10,x2] + 2*sbTC[x1,x14,x10,x5] + 6*sbTC[x1,x14,x10,x6] -
  4*sbTC[x1,x14,x10,x13] - 4*sbTC[x1,x14,x10,x14] + 4*sbTC[x1,x14,x12,x1] - 2*sbTC[x1,x14,x12,x2] +
  2*sbTC[x1,x14,x12,x3] + 2*sbTC[x1,x14,x12,x6] - 4*sbTC[x1,x14,x12,x13] + 4*sbTC[x1,x14,x12,x14] -
  2*sbTC[x1,x14,x12,x17] - 6*sbTC[x1,x14,x13,x1] - 6*sbTC[x1,x14,x13,x2] - 10*sbTC[x1,x14,x13,x3] -
  2*sbTC[x1,x14,x13,x4] - 4*sbTC[x1,x14,x13,x5] - 4*sbTC[x1,x14,x13,x6] + 4*sbTC[x1,x14,x13,x10] +
  4*sbTC[x1,x14,x13,x11] - 4*sbTC[x1,x14,x13,x12] - 4*sbTC[x1,x14,x13,x15] +
  4*sbTC[x1,x14,x13,x16] + 4*sbTC[x1,x14,x13,x18] - 2*sbTC[x1,x14,x14,x1] - 6*sbTC[x1,x14,x14,x2] -
  8*sbTC[x1,x14,x14,x3] - 4*sbTC[x1,x14,x14,x4] - 2*sbTC[x1,x14,x14,x5] - 2*sbTC[x1,x14,x14,x6] +
  2*sbTC[x1,x14,x14,x10] + 2*sbTC[x1,x14,x14,x18] - 4*sbTC[x1,x14,x16,x1] - 4*sbTC[x1,x14,x16,x3] -
  4*sbTC[x1,x14,x16,x9] + 4*sbTC[x1,x14,x16,x13] - 4*sbTC[x1,x14,x16,x14] + 4*sbTC[x1,x14,x16,x19] +
  4*sbTC[x1,x14,x18,x1] - 4*sbTC[x1,x14,x18,x3] + 4*sbTC[x1,x14,x18,x5] - 4*sbTC[x1,x14,x18,x14] +
  4*sbTC[x1,x14,x20,x1] + 8*sbTC[x1,x14,x20,x2] + 2*sbTC[x1,x14,x20,x3] + 6*sbTC[x1,x14,x20,x4] +
  2*sbTC[x1,x14,x20,x5] + 2*sbTC[x1,x14,x20,x6] - 2*sbTC[x1,x14,x20,x7] - 4*sbTC[x1,x14,x20,x11] -
  4*sbTC[x1,x14,x20,x13] + 8*sbTC[x1,x14,x20,x15] + 2*sbTC[x1,x14,x20,x17] -
  4*sbTC[x1,x14,x20,x19] - 12*sbTC[x1,x18,x1,x1] - 4*sbTC[x1,x18,x1,x2] - 12*sbTC[x1,x18,x1,x3] -
  4*sbTC[x1,x18,x1,x5] + 4*sbTC[x1,x18,x1,x6] - 4*sbTC[x1,x18,x2,x1] + 4*sbTC[x1,x18,x2,x3] -
  4*sbTC[x1,x18,x2,x5] + 4*sbTC[x1,x18,x2,x14] + 8*sbTC[x1,x18,x3,x1] + 4*sbTC[x1,x18,x3,x2] +
  16*sbTC[x1,x18,x3,x3] - 12*sbTC[x1,x18,x3,x5] - 4*sbTC[x1,x18,x3,x6] + 16*sbTC[x1,x18,x3,x14] -
  12*sbTC[x1,x18,x4,x5] + 12*sbTC[x1,x18,x4,x14] - 4*sbTC[x1,x18,x5,x1] - 4*sbTC[x1,x18,x5,x2] -
  20*sbTC[x1,x18,x5,x3] + 16*sbTC[x1,x18,x5,x5] + 4*sbTC[x1,x18,x5,x6] - 20*sbTC[x1,x18,x5,x14] +
  4*sbTC[x1,x18,x6,x1] - 4*sbTC[x1,x18,x6,x3] - 8*sbTC[x1,x18,x6,x5] + 8*sbTC[x1,x18,x6,x14] +
  8*sbTC[x1,x18,x14,x1] + 4*sbTC[x1,x18,x14,x2] + 16*sbTC[x1,x18,x14,x3] - 4*sbTC[x1,x18,x14,x6] +
  4*sbTC[x1,x18,x14,x14] - 8*sbTC[x1,x18,x18,x1] + 8*sbTC[x1,x18,x18,x3] - 8*sbTC[x1,x18,x18,x5] +
  8*sbTC[x1,x18,x18,x14] - 16*sbTC[x1,x20,x1,x1] - 16*sbTC[x1,x20,x1,x2] + 3*sbTC[x1,x20,x1,x3] -
  5*sbTC[x1,x20,x1,x4] - 26*sbTC[x1,x20,x1,x5] - 18*sbTC[x1,x20,x1,x6] + sbTC[x1,x20,x1,x7] +
  2*sbTC[x1,x20,x1,x10] - 2*sbTC[x1,x20,x1,x11] - 6*sbTC[x1,x20,x1,x12] + 4*sbTC[x1,x20,x1,x13] +
  14*sbTC[x1,x20,x1,x14] + 4*sbTC[x1,x20,x1,x15] + 4*sbTC[x1,x20,x1,x16] + 2*sbTC[x1,x20,x1,x17] -
  sbTC[x1,x20,x1,x18] - 2*sbTC[x1,x20,x1,x19] + 12*sbTC[x1,x20,x1,x20] - 16*sbTC[x1,x20,x2,x1] -
  16*sbTC[x1,x20,x2,x2] + 7*sbTC[x1,x20,x2,x3] - 3*sbTC[x1,x20,x2,x4] - 28*sbTC[x1,x20,x2,x5] -
  16*sbTC[x1,x20,x2,x6] + 3*sbTC[x1,x20,x2,x7] + 2*sbTC[x1,x20,x2,x10] - 6*sbTC[x1,x20,x2,x12] +
  6*sbTC[x1,x20,x2,x13] + 12*sbTC[x1,x20,x2,x14] + 4*sbTC[x1,x20,x2,x16] + 2*sbTC[x1,x20,x2,x17] -
  sbTC[x1,x20,x2,x18] - 2*sbTC[x1,x20,x2,x19] + 12*sbTC[x1,x20,x2,x20] - 7*sbTC[x1,x20,x3,x1] -
  15*sbTC[x1,x20,x3,x2] + 10*sbTC[x1,x20,x3,x3] + 14*sbTC[x1,x20,x3,x4] - 15*sbTC[x1,x20,x3,x5] +
  2*sbTC[x1,x20,x3,x6] + 18*sbTC[x1,x20,x3,x7] - 6*sbTC[x1,x20,x3,x11] - 4*sbTC[x1,x20,x3,x12] +
  8*sbTC[x1,x20,x3,x13] + 4*sbTC[x1,x20,x3,x16] - 2*sbTC[x1,x20,x3,x17] + sbTC[x1,x20,x3,x18] +
  2*sbTC[x1,x20,x3,x19] - 4*sbTC[x1,x20,x3,x20] - 11*sbTC[x1,x20,x4,x1] - 13*sbTC[x1,x20,x4,x2] +
  14*sbTC[x1,x20,x4,x3] + 10*sbTC[x1,x20,x4,x4] - 9*sbTC[x1,x20,x4,x5] + 4*sbTC[x1,x20,x4,x6] +
  20*sbTC[x1,x20,x4,x7] - 8*sbTC[x1,x20,x4,x11] - 6*sbTC[x1,x20,x4,x12] + 6*sbTC[x1,x20,x4,x13] -
  2*sbTC[x1,x20,x4,x17] + sbTC[x1,x20,x4,x18] + 2*sbTC[x1,x20,x4,x19] - 4*sbTC[x1,x20,x4,x20] -
  26*sbTC[x1,x20,x5,x1] - 28*sbTC[x1,x20,x5,x2] + 4*sbTC[x1,x20,x5,x3] - 20*sbTC[x1,x20,x5,x5] -
  15*sbTC[x1,x20,x5,x6] + sbTC[x1,x20,x5,x7] - 4*sbTC[x1,x20,x5,x9] + 2*sbTC[x1,x20,x5,x10] -
  2*sbTC[x1,x20,x5,x11] + 4*sbTC[x1,x20,x5,x12] + 2*sbTC[x1,x20,x5,x13] + 14*sbTC[x1,x20,x5,x14] +
  4*sbTC[x1,x20,x5,x15] - 4*sbTC[x1,x20,x5,x16] - 2*sbTC[x1,x20,x5,x18] + 4*sbTC[x1,x20,x5,x19] +
  8*sbTC[x1,x20,x5,x20] - 18*sbTC[x1,x20,x6,x1] - 16*sbTC[x1,x20,x6,x2] + 2*sbTC[x1,x20,x6,x3] +
  4*sbTC[x1,x20,x6,x4] - 14*sbTC[x1,x20,x6,x5] + 16*sbTC[x1,x20,x6,x7] + 4*sbTC[x1,x20,x6,x9] +
  2*sbTC[x1,x20,x6,x10] - 8*sbTC[x1,x20,x6,x11] - 8*sbTC[x1,x20,x6,x12] + 4*sbTC[x1,x20,x6,x13] +
  8*sbTC[x1,x20,x6,x14] - 4*sbTC[x1,x20,x6,x16] - 22*sbTC[x1,x20,x7,x1] - 14*sbTC[x1,x20,x7,x2] +
  18*sbTC[x1,x20,x7,x3] + 20*sbTC[x1,x20,x7,x4] + 12*sbTC[x1,x20,x7,x6] + 12*sbTC[x1,x20,x7,x7] -
  4*sbTC[x1,x20,x7,x9] - 2*sbTC[x1,x20,x7,x10] - 6*sbTC[x1,x20,x7,x11] + 2*sbTC[x1,x20,x7,x12] -
  2*sbTC[x1,x20,x7,x13] + 8*sbTC[x1,x20,x7,x15] - 8*sbTC[x1,x20,x7,x16] - 4*sbTC[x1,x20,x7,x17] +
  8*sbTC[x1,x20,x7,x19] - 8*sbTC[x1,x20,x7,x20] - 4*sbTC[x1,x20,x8,x3] - 4*sbTC[x1,x20,x8,x4] -
  7*sbTC[x1,x20,x8,x6] - sbTC[x1,x20,x8,x7] + 4*sbTC[x1,x20,x8,x11] + 4*sbTC[x1,x20,x8,x12] -
  8*sbTC[x1,x20,x9,x5] + 8*sbTC[x1,x20,x9,x7] + 4*sbTC[x1,x20,x10,x1] + 4*sbTC[x1,x20,x10,x2] +
  8*sbTC[x1,x20,x10,x6] - 4*sbTC[x1,x20,x10,x13] - 4*sbTC[x1,x20,x10,x14] - 2*sbTC[x1,x20,x11,x1] -
  2*sbTC[x1,x20,x11,x3] + 2*sbTC[x1,x20,x11,x4] - 2*sbTC[x1,x20,x11,x5] - 4*sbTC[x1,x20,x11,x6] +
  4*sbTC[x1,x20,x11,x7] - 4*sbTC[x1,x20,x11,x11] - 6*sbTC[x1,x20,x11,x12] + 6*sbTC[x1,x20,x11,x13] -
  4*sbTC[x1,x20,x11,x14] + 2*sbTC[x1,x20,x11,x17] + 4*sbTC[x1,x20,x11,x20] - 6*sbTC[x1,x20,x12,x1] +
  2*sbTC[x1,x20,x12,x2] + 2*sbTC[x1,x20,x12,x3] - 2*sbTC[x1,x20,x12,x4] + 4*sbTC[x1,x20,x12,x5] -
  2*sbTC[x1,x20,x12,x6] + 6*sbTC[x1,x20,x12,x7] - 6*sbTC[x1,x20,x12,x11] - 8*sbTC[x1,x20,x12,x12] +
  4*sbTC[x1,x20,x12,x13] - 4*sbTC[x1,x20,x12,x14] - 4*sbTC[x1,x20,x12,x16] +
  2*sbTC[x1,x20,x12,x17] + 4*sbTC[x1,x20,x12,x20] + 2*sbTC[x1,x20,x13,x1] + 10*sbTC[x1,x20,x13,x2] -
  4*sbTC[x1,x20,x13,x3] + 6*sbTC[x1,x20,x13,x4] + 6*sbTC[x1,x20,x13,x5] + 2*sbTC[x1,x20,x13,x6] -
  2*sbTC[x1,x20,x13,x7] - 2*sbTC[x1,x20,x13,x10] - 6*sbTC[x1,x20,x13,x11] + 4*sbTC[x1,x20,x13,x12] +
  2*sbTC[x1,x20,x13,x14] + 8*sbTC[x1,x20,x13,x15] - 4*sbTC[x1,x20,x13,x16] -
  4*sbTC[x1,x20,x13,x20] + 2*sbTC[x1,x20,x14,x1] + 10*sbTC[x1,x20,x14,x2] + 8*sbTC[x1,x20,x14,x4] +
  4*sbTC[x1,x20,x14,x5] + 4*sbTC[x1,x20,x14,x6] - 2*sbTC[x1,x20,x14,x10] - 4*sbTC[x1,x20,x14,x11] +
  4*sbTC[x1,x20,x14,x12] + 2*sbTC[x1,x20,x14,x13] + 4*sbTC[x1,x20,x14,x15] -
  4*sbTC[x1,x20,x14,x16] - 4*sbTC[x1,x20,x14,x20] + 12*sbTC[x1,x20,x15,x3] - 4*sbTC[x1,x20,x15,x5] +
  4*sbTC[x1,x20,x15,x7] + 4*sbTC[x1,x20,x15,x9] - 4*sbTC[x1,x20,x15,x13] + 4*sbTC[x1,x20,x15,x14] +
  4*sbTC[x1,x20,x15,x16] - 8*sbTC[x1,x20,x15,x19] + 4*sbTC[x1,x20,x16,x1] - 2*sbTC[x1,x20,x16,x2] +
  4*sbTC[x1,x20,x16,x3] + 2*sbTC[x1,x20,x16,x4] - 8*sbTC[x1,x20,x16,x5] - 4*sbTC[x1,x20,x16,x6] +
  4*sbTC[x1,x20,x16,x9] + 2*sbTC[x1,x20,x16,x12] - 4*sbTC[x1,x20,x16,x13] + 6*sbTC[x1,x20,x16,x14] +
  4*sbTC[x1,x20,x16,x15] + 8*sbTC[x1,x20,x16,x16] - 8*sbTC[x1,x20,x16,x19] +
  16*sbTC[x1,x20,x17,x1] - 16*sbTC[x1,x20,x17,x3] - 16*sbTC[x1,x20,x17,x7] +
  16*sbTC[x1,x20,x17,x12] + 4*sbTC[x1,x20,x18,x1] - 4*sbTC[x1,x20,x18,x3] + 4*sbTC[x1,x20,x18,x5] -
  4*sbTC[x1,x20,x18,x14] + 4*sbTC[x1,x20,x19,x1] + 20*sbTC[x1,x20,x19,x2] - 20*sbTC[x1,x20,x19,x3] -
  4*sbTC[x1,x20,x19,x4] + 20*sbTC[x1,x20,x19,x5] - 4*sbTC[x1,x20,x19,x7] - 16*sbTC[x1,x20,x19,x16] +
  19*sbTC[x1,x20,x20,x1] + 7*sbTC[x1,x20,x20,x2] + 4*sbTC[x1,x20,x20,x3] - 16*sbTC[x1,x20,x20,x4] +
  9*sbTC[x1,x20,x20,x5] + sbTC[x1,x20,x20,x6] - 13*sbTC[x1,x20,x20,x7] + 16*sbTC[x1,x20,x20,x11] -
  4*sbTC[x1,x20,x20,x12] - 12*sbTC[x1,x20,x20,x14] - 16*sbTC[x1,x20,x20,x15] +
  16*sbTC[x1,x20,x20,x16] + sbTC[x1,x20,x20,x18] + 2*sbTC[x1,x20,x20,x19] - sbTC[x1,x24,x24,x3] -
  sbTC[x1,x24,x24,x4] - sbTC[x1,x24,x24,x6] - sbTC[x1,x24,x24,x18] + 2*sbTC[x1,x24,x24,x19] -
  sbTC[x1,x24,x25,x3] - sbTC[x1,x24,x25,x4] - sbTC[x1,x24,x25,x7] - sbTC[x1,x24,x25,x18] +
  2*sbTC[x1,x24,x25,x19] + sbTC[x1,x24,x26,x1] + sbTC[x1,x24,x26,x2] + 3*sbTC[x1,x24,x26,x5] -
  sbTC[x1,x24,x26,x6] + sbTC[x1,x24,x26,x7] - sbTC[x1,x24,x26,x18] - 2*sbTC[x1,x24,x26,x19] -
  sbTC[x1,x26,x24,x3] - sbTC[x1,x26,x24,x4] - sbTC[x1,x26,x24,x6] - sbTC[x1,x26,x24,x18] +
  2*sbTC[x1,x26,x24,x19] - sbTC[x1,x26,x25,x3] - sbTC[x1,x26,x25,x4] - sbTC[x1,x26,x25,x7] -
  sbTC[x1,x26,x25,x18] + 2*sbTC[x1,x26,x25,x19] + sbTC[x1,x26,x26,x1] + sbTC[x1,x26,x26,x2] +
  3*sbTC[x1,x26,x26,x5] - sbTC[x1,x26,x26,x6] + sbTC[x1,x26,x26,x7] - sbTC[x1,x26,x26,x18] -
  2*sbTC[x1,x26,x26,x19] + 14*sbTC[x2,x1,x1,x1] + 14*sbTC[x2,x1,x1,x2] + 6*sbTC[x2,x1,x1,x3] +
  4*sbTC[x2,x1,x1,x4] + 24*sbTC[x2,x1,x1,x5] + 24*sbTC[x2,x1,x1,x6] + 2*sbTC[x2,x1,x1,x10] -
  14*sbTC[x2,x1,x1,x13] - 14*sbTC[x2,x1,x1,x14] + 2*sbTC[x2,x1,x1,x18] - 12*sbTC[x2,x1,x1,x20] +
  14*sbTC[x2,x1,x2,x1] + 14*sbTC[x2,x1,x2,x2] + 6*sbTC[x2,x1,x2,x3] + 4*sbTC[x2,x1,x2,x4] +
  24*sbTC[x2,x1,x2,x5] + 24*sbTC[x2,x1,x2,x6] + 2*sbTC[x2,x1,x2,x10] - 14*sbTC[x2,x1,x2,x13] -
  14*sbTC[x2,x1,x2,x14] + 2*sbTC[x2,x1,x2,x18] - 12*sbTC[x2,x1,x2,x20] + 4*sbTC[x2,x1,x3,x1] +
  6*sbTC[x2,x1,x3,x2] + 10*sbTC[x2,x1,x3,x5] + 8*sbTC[x2,x1,x3,x6] - 4*sbTC[x2,x1,x3,x7] +
  2*sbTC[x2,x1,x3,x11] + 2*sbTC[x2,x1,x3,x12] - 4*sbTC[x2,x1,x3,x13] - 4*sbTC[x2,x1,x3,x14] -
  2*sbTC[x2,x1,x3,x18] - 4*sbTC[x2,x1,x3,x20] + 4*sbTC[x2,x1,x4,x1] + 6*sbTC[x2,x1,x4,x2] +
  10*sbTC[x2,x1,x4,x5] + 8*sbTC[x2,x1,x4,x6] - 4*sbTC[x2,x1,x4,x7] + 2*sbTC[x2,x1,x4,x11] +
  2*sbTC[x2,x1,x4,x12] - 4*sbTC[x2,x1,x4,x13] - 4*sbTC[x2,x1,x4,x14] - 2*sbTC[x2,x1,x4,x18] -
  4*sbTC[x2,x1,x4,x20] + 24*sbTC[x2,x1,x5,x1] + 24*sbTC[x2,x1,x5,x2] - 6*sbTC[x2,x1,x5,x3] +
  6*sbTC[x2,x1,x5,x4] + 32*sbTC[x2,x1,x5,x5] + 20*sbTC[x2,x1,x5,x6] - 6*sbTC[x2,x1,x5,x13] -
  18*sbTC[x2,x1,x5,x14] + 4*sbTC[x2,x1,x5,x18] - 16*sbTC[x2,x1,x5,x20] + 24*sbTC[x2,x1,x6,x1] +
  24*sbTC[x2,x1,x6,x2] + 8*sbTC[x2,x1,x6,x3] + 8*sbTC[x2,x1,x6,x4] + 20*sbTC[x2,x1,x6,x5] +
  32*sbTC[x2,x1,x6,x6] - 4*sbTC[x2,x1,x6,x7] + 4*sbTC[x2,x1,x6,x10] + 2*sbTC[x2,x1,x6,x11] +
  2*sbTC[x2,x1,x6,x12] - 18*sbTC[x2,x1,x6,x13] - 6*sbTC[x2,x1,x6,x14] - 16*sbTC[x2,x1,x6,x20] +
  2*sbTC[x2,x1,x7,x1] + 2*sbTC[x2,x1,x7,x2] - 4*sbTC[x2,x1,x7,x3] - 4*sbTC[x2,x1,x7,x4] -
  4*sbTC[x2,x1,x7,x6] + 2*sbTC[x2,x1,x7,x11] + 2*sbTC[x2,x1,x7,x12] + 2*sbTC[x2,x1,x8,x3] +
  2*sbTC[x2,x1,x8,x4] + 4*sbTC[x2,x1,x8,x6] - 2*sbTC[x2,x1,x8,x11] - 2*sbTC[x2,x1,x8,x12] +
  4*sbTC[x2,x1,x9,x5] - 4*sbTC[x2,x1,x9,x7] - 14*sbTC[x2,x1,x10,x1] - 2*sbTC[x2,x1,x10,x2] -
  16*sbTC[x2,x1,x10,x6] + 14*sbTC[x2,x1,x10,x13] + 2*sbTC[x2,x1,x10,x14] + 2*sbTC[x2,x1,x13,x1] -
  10*sbTC[x2,x1,x13,x2] - 4*sbTC[x2,x1,x13,x3] - 4*sbTC[x2,x1,x13,x4] - 2*sbTC[x2,x1,x13,x5] -
  2*sbTC[x2,x1,x13,x6] - 2*sbTC[x2,x1,x13,x10] - 4*sbTC[x2,x1,x13,x13] - 4*sbTC[x2,x1,x13,x14] -
  2*sbTC[x2,x1,x13,x18] + 8*sbTC[x2,x1,x13,x20] + 2*sbTC[x2,x1,x14,x1] - 10*sbTC[x2,x1,x14,x2] -
  4*sbTC[x2,x1,x14,x3] - 4*sbTC[x2,x1,x14,x4] - 2*sbTC[x2,x1,x14,x5] - 2*sbTC[x2,x1,x14,x6] -
  2*sbTC[x2,x1,x14,x10] - 4*sbTC[x2,x1,x14,x13] - 4*sbTC[x2,x1,x14,x14] - 2*sbTC[x2,x1,x14,x18] +
  8*sbTC[x2,x1,x14,x20] - 12*sbTC[x2,x1,x18,x1] + 12*sbTC[x2,x1,x18,x3] - 12*sbTC[x2,x1,x18,x5] +
  12*sbTC[x2,x1,x18,x14] - 14*sbTC[x2,x1,x20,x1] - 14*sbTC[x2,x1,x20,x2] - 2*sbTC[x2,x1,x20,x3] -
  2*sbTC[x2,x1,x20,x4] - 20*sbTC[x2,x1,x20,x5] - 16*sbTC[x2,x1,x20,x6] + 4*sbTC[x2,x1,x20,x7] -
  2*sbTC[x2,x1,x20,x11] - 2*sbTC[x2,x1,x20,x12] + 10*sbTC[x2,x1,x20,x13] + 10*sbTC[x2,x1,x20,x14] +
  8*sbTC[x2,x1,x20,x20] + 14*sbTC[x2,x2,x1,x1] + 14*sbTC[x2,x2,x1,x2] + 6*sbTC[x2,x2,x1,x3] +
  4*sbTC[x2,x2,x1,x4] + 24*sbTC[x2,x2,x1,x5] + 24*sbTC[x2,x2,x1,x6] + 2*sbTC[x2,x2,x1,x10] -
  14*sbTC[x2,x2,x1,x13] - 14*sbTC[x2,x2,x1,x14] + 2*sbTC[x2,x2,x1,x18] - 12*sbTC[x2,x2,x1,x20] +
  14*sbTC[x2,x2,x2,x1] + 14*sbTC[x2,x2,x2,x2] + 6*sbTC[x2,x2,x2,x3] + 4*sbTC[x2,x2,x2,x4] +
  24*sbTC[x2,x2,x2,x5] + 24*sbTC[x2,x2,x2,x6] + 2*sbTC[x2,x2,x2,x10] - 14*sbTC[x2,x2,x2,x13] -
  14*sbTC[x2,x2,x2,x14] + 2*sbTC[x2,x2,x2,x18] - 12*sbTC[x2,x2,x2,x20] + 4*sbTC[x2,x2,x3,x1] +
  6*sbTC[x2,x2,x3,x2] + 10*sbTC[x2,x2,x3,x5] + 8*sbTC[x2,x2,x3,x6] - 4*sbTC[x2,x2,x3,x7] +
  2*sbTC[x2,x2,x3,x11] + 2*sbTC[x2,x2,x3,x12] - 4*sbTC[x2,x2,x3,x13] - 4*sbTC[x2,x2,x3,x14] -
  2*sbTC[x2,x2,x3,x18] - 4*sbTC[x2,x2,x3,x20] + 4*sbTC[x2,x2,x4,x1] + 6*sbTC[x2,x2,x4,x2] +
  10*sbTC[x2,x2,x4,x5] + 8*sbTC[x2,x2,x4,x6] - 4*sbTC[x2,x2,x4,x7] + 2*sbTC[x2,x2,x4,x11] +
  2*sbTC[x2,x2,x4,x12] - 4*sbTC[x2,x2,x4,x13] - 4*sbTC[x2,x2,x4,x14] - 2*sbTC[x2,x2,x4,x18] -
  4*sbTC[x2,x2,x4,x20] + 24*sbTC[x2,x2,x5,x1] + 24*sbTC[x2,x2,x5,x2] - 6*sbTC[x2,x2,x5,x3] +
  6*sbTC[x2,x2,x5,x4] + 32*sbTC[x2,x2,x5,x5] + 20*sbTC[x2,x2,x5,x6] - 6*sbTC[x2,x2,x5,x13] -
  18*sbTC[x2,x2,x5,x14] + 4*sbTC[x2,x2,x5,x18] - 16*sbTC[x2,x2,x5,x20] + 24*sbTC[x2,x2,x6,x1] +
  24*sbTC[x2,x2,x6,x2] + 8*sbTC[x2,x2,x6,x3] + 8*sbTC[x2,x2,x6,x4] + 20*sbTC[x2,x2,x6,x5] +
  32*sbTC[x2,x2,x6,x6] - 4*sbTC[x2,x2,x6,x7] + 4*sbTC[x2,x2,x6,x10] + 2*sbTC[x2,x2,x6,x11] +
  2*sbTC[x2,x2,x6,x12] - 18*sbTC[x2,x2,x6,x13] - 6*sbTC[x2,x2,x6,x14] - 16*sbTC[x2,x2,x6,x20] +
  2*sbTC[x2,x2,x7,x1] + 2*sbTC[x2,x2,x7,x2] - 4*sbTC[x2,x2,x7,x3] - 4*sbTC[x2,x2,x7,x4] -
  4*sbTC[x2,x2,x7,x6] + 2*sbTC[x2,x2,x7,x11] + 2*sbTC[x2,x2,x7,x12] + 2*sbTC[x2,x2,x8,x3] +
  2*sbTC[x2,x2,x8,x4] + 4*sbTC[x2,x2,x8,x6] - 2*sbTC[x2,x2,x8,x11] - 2*sbTC[x2,x2,x8,x12] +
  4*sbTC[x2,x2,x9,x5] - 4*sbTC[x2,x2,x9,x7] - 14*sbTC[x2,x2,x10,x1] - 2*sbTC[x2,x2,x10,x2] -
  16*sbTC[x2,x2,x10,x6] + 14*sbTC[x2,x2,x10,x13] + 2*sbTC[x2,x2,x10,x14] + 2*sbTC[x2,x2,x13,x1] -
  10*sbTC[x2,x2,x13,x2] - 4*sbTC[x2,x2,x13,x3] - 4*sbTC[x2,x2,x13,x4] - 2*sbTC[x2,x2,x13,x5] -
  2*sbTC[x2,x2,x13,x6] - 2*sbTC[x2,x2,x13,x10] - 4*sbTC[x2,x2,x13,x13] - 4*sbTC[x2,x2,x13,x14] -
  2*sbTC[x2,x2,x13,x18] + 8*sbTC[x2,x2,x13,x20] + 2*sbTC[x2,x2,x14,x1] - 10*sbTC[x2,x2,x14,x2] -
  4*sbTC[x2,x2,x14,x3] - 4*sbTC[x2,x2,x14,x4] - 2*sbTC[x2,x2,x14,x5] - 2*sbTC[x2,x2,x14,x6] -
  2*sbTC[x2,x2,x14,x10] - 4*sbTC[x2,x2,x14,x13] - 4*sbTC[x2,x2,x14,x14] - 2*sbTC[x2,x2,x14,x18] +
  8*sbTC[x2,x2,x14,x20] - 12*sbTC[x2,x2,x18,x1] + 12*sbTC[x2,x2,x18,x3] - 12*sbTC[x2,x2,x18,x5] +
  12*sbTC[x2,x2,x18,x14] - 14*sbTC[x2,x2,x20,x1] - 14*sbTC[x2,x2,x20,x2] - 2*sbTC[x2,x2,x20,x3] -
  2*sbTC[x2,x2,x20,x4] - 20*sbTC[x2,x2,x20,x5] - 16*sbTC[x2,x2,x20,x6] + 4*sbTC[x2,x2,x20,x7] -
  2*sbTC[x2,x2,x20,x11] - 2*sbTC[x2,x2,x20,x12] + 10*sbTC[x2,x2,x20,x13] + 10*sbTC[x2,x2,x20,x14] +
  8*sbTC[x2,x2,x20,x20] + 6*sbTC[x2,x3,x1,x1] + 4*sbTC[x2,x3,x1,x2] + 2*sbTC[x2,x3,x1,x3] -
  2*sbTC[x2,x3,x1,x4] + 10*sbTC[x2,x3,x1,x5] + 8*sbTC[x2,x3,x1,x6] - 4*sbTC[x2,x3,x1,x7] +
  6*sbTC[x2,x3,x1,x12] - 6*sbTC[x2,x3,x1,x13] - 4*sbTC[x2,x3,x1,x14] - 2*sbTC[x2,x3,x1,x17] -
  4*sbTC[x2,x3,x1,x20] + 4*sbTC[x2,x3,x2,x1] + 6*sbTC[x2,x3,x2,x2] + 10*sbTC[x2,x3,x2,x5] +
  8*sbTC[x2,x3,x2,x6] - 4*sbTC[x2,x3,x2,x7] + 2*sbTC[x2,x3,x2,x11] + 2*sbTC[x2,x3,x2,x12] -
  4*sbTC[x2,x3,x2,x13] - 4*sbTC[x2,x3,x2,x14] - 2*sbTC[x2,x3,x2,x18] - 4*sbTC[x2,x3,x2,x20] -
  4*sbTC[x2,x3,x3,x3] - 6*sbTC[x2,x3,x3,x4] + 4*sbTC[x2,x3,x3,x5] - 8*sbTC[x2,x3,x3,x6] -
  10*sbTC[x2,x3,x3,x7] + 4*sbTC[x2,x3,x3,x11] + 4*sbTC[x2,x3,x3,x12] - 2*sbTC[x2,x3,x3,x13] -
  2*sbTC[x2,x3,x3,x14] + 2*sbTC[x2,x3,x3,x17] + 4*sbTC[x2,x3,x3,x20] - 2*sbTC[x2,x3,x4,x1] +
  2*sbTC[x2,x3,x4,x2] - 6*sbTC[x2,x3,x4,x3] - 4*sbTC[x2,x3,x4,x4] + 4*sbTC[x2,x3,x4,x5] -
  8*sbTC[x2,x3,x4,x6] - 10*sbTC[x2,x3,x4,x7] + 6*sbTC[x2,x3,x4,x11] + 4*sbTC[x2,x3,x4,x12] -
  6*sbTC[x2,x3,x4,x14] + 2*sbTC[x2,x3,x4,x18] + 4*sbTC[x2,x3,x4,x20] + 10*sbTC[x2,x3,x5,x1] +
  10*sbTC[x2,x3,x5,x2] - 4*sbTC[x2,x3,x5,x3] - 8*sbTC[x2,x3,x5,x4] + 12*sbTC[x2,x3,x5,x5] +
  8*sbTC[x2,x3,x5,x6] - 2*sbTC[x2,x3,x5,x7] + 2*sbTC[x2,x3,x5,x11] - 4*sbTC[x2,x3,x5,x12] -
  2*sbTC[x2,x3,x5,x13] + 4*sbTC[x2,x3,x5,x16] - 2*sbTC[x2,x3,x5,x18] - 8*sbTC[x2,x3,x5,x20] +
  8*sbTC[x2,x3,x6,x1] + 8*sbTC[x2,x3,x6,x2] - 8*sbTC[x2,x3,x6,x3] - 8*sbTC[x2,x3,x6,x4] +
  12*sbTC[x2,x3,x6,x5] - 12*sbTC[x2,x3,x6,x7] + 8*sbTC[x2,x3,x6,x11] + 4*sbTC[x2,x3,x6,x12] -
  8*sbTC[x2,x3,x6,x13] - 4*sbTC[x2,x3,x6,x14] + 4*sbTC[x2,x3,x7,x1] + 8*sbTC[x2,x3,x7,x2] -
  10*sbTC[x2,x3,x7,x3] - 10*sbTC[x2,x3,x7,x4] + 2*sbTC[x2,x3,x7,x5] - 8*sbTC[x2,x3,x7,x6] -
  12*sbTC[x2,x3,x7,x7] + 2*sbTC[x2,x3,x7,x11] - 2*sbTC[x2,x3,x7,x13] + 4*sbTC[x2,x3,x7,x14] -
  4*sbTC[x2,x3,x7,x16] + 2*sbTC[x2,x3,x7,x17] + 8*sbTC[x2,x3,x7,x20] + 4*sbTC[x2,x3,x8,x3] +
  2*sbTC[x2,x3,x8,x4] + 4*sbTC[x2,x3,x8,x6] + 2*sbTC[x2,x3,x8,x7] - 4*sbTC[x2,x3,x8,x11] -
  2*sbTC[x2,x3,x8,x12] - 4*sbTC[x2,x3,x10,x1] - 2*sbTC[x2,x3,x10,x2] - 2*sbTC[x2,x3,x10,x5] -
  4*sbTC[x2,x3,x10,x6] + 4*sbTC[x2,x3,x10,x13] + 2*sbTC[x2,x3,x10,x14] - 2*sbTC[x2,x3,x11,x1] +
  2*sbTC[x2,x3,x11,x2] - 2*sbTC[x2,x3,x11,x4] + 2*sbTC[x2,x3,x11,x5] + 2*sbTC[x2,x3,x11,x6] -
  4*sbTC[x2,x3,x11,x7] + 4*sbTC[x2,x3,x11,x11] + 6*sbTC[x2,x3,x11,x12] - 2*sbTC[x2,x3,x11,x13] -
  4*sbTC[x2,x3,x11,x20] + 6*sbTC[x2,x3,x12,x1] - 2*sbTC[x2,x3,x12,x2] - 2*sbTC[x2,x3,x12,x3] +
  2*sbTC[x2,x3,x12,x4] - 4*sbTC[x2,x3,x12,x5] + 2*sbTC[x2,x3,x12,x6] - 6*sbTC[x2,x3,x12,x7] +
  6*sbTC[x2,x3,x12,x11] + 8*sbTC[x2,x3,x12,x12] - 4*sbTC[x2,x3,x12,x13] + 4*sbTC[x2,x3,x12,x14] +
  4*sbTC[x2,x3,x12,x16] - 2*sbTC[x2,x3,x12,x17] - 4*sbTC[x2,x3,x12,x20] - 2*sbTC[x2,x3,x13,x1] +
  2*sbTC[x2,x3,x13,x2] - 2*sbTC[x2,x3,x13,x3] + 4*sbTC[x2,x3,x13,x5] - 4*sbTC[x2,x3,x13,x6] -
  2*sbTC[x2,x3,x13,x7] + 6*sbTC[x2,x3,x13,x11] - 4*sbTC[x2,x3,x13,x12] - 4*sbTC[x2,x3,x13,x13] -
  6*sbTC[x2,x3,x13,x14] + 2*sbTC[x2,x3,x13,x18] + 4*sbTC[x2,x3,x13,x20] + 4*sbTC[x2,x3,x14,x1] -
  2*sbTC[x2,x3,x14,x2] - 2*sbTC[x2,x3,x14,x3] + 6*sbTC[x2,x3,x14,x5] + 4*sbTC[x2,x3,x14,x7] -
  6*sbTC[x2,x3,x14,x13] - 8*sbTC[x2,x3,x14,x14] - 4*sbTC[x2,x3,x14,x16] + 4*sbTC[x2,x3,x14,x20] -
  16*sbTC[x2,x3,x17,x1] + 16*sbTC[x2,x3,x17,x3] + 16*sbTC[x2,x3,x17,x7] - 16*sbTC[x2,x3,x17,x12] -
  16*sbTC[x2,x3,x18,x1] + 16*sbTC[x2,x3,x18,x3] - 16*sbTC[x2,x3,x18,x5] + 16*sbTC[x2,x3,x18,x14] +
  4*sbTC[x2,x3,x20,x1] - 12*sbTC[x2,x3,x20,x2] - 4*sbTC[x2,x3,x20,x3] + 12*sbTC[x2,x3,x20,x4] -
  8*sbTC[x2,x3,x20,x5] + 8*sbTC[x2,x3,x20,x7] - 12*sbTC[x2,x3,x20,x11] + 4*sbTC[x2,x3,x20,x12] +
  12*sbTC[x2,x3,x20,x13] - 4*sbTC[x2,x3,x20,x14] + 4*sbTC[x2,x4,x1,x1] + 6*sbTC[x2,x4,x1,x2] +
  10*sbTC[x2,x4,x1,x5] + 8*sbTC[x2,x4,x1,x6] - 4*sbTC[x2,x4,x1,x7] + 2*sbTC[x2,x4,x1,x11] +
  2*sbTC[x2,x4,x1,x12] - 4*sbTC[x2,x4,x1,x13] - 4*sbTC[x2,x4,x1,x14] - 2*sbTC[x2,x4,x1,x18] -
  4*sbTC[x2,x4,x1,x20] + 6*sbTC[x2,x4,x2,x1] + 4*sbTC[x2,x4,x2,x2] + 2*sbTC[x2,x4,x2,x3] -
  2*sbTC[x2,x4,x2,x4] + 10*sbTC[x2,x4,x2,x5] + 8*sbTC[x2,x4,x2,x6] - 4*sbTC[x2,x4,x2,x7] +
  6*sbTC[x2,x4,x2,x12] - 6*sbTC[x2,x4,x2,x13] - 4*sbTC[x2,x4,x2,x14] - 2*sbTC[x2,x4,x2,x17] -
  4*sbTC[x2,x4,x2,x20] - 2*sbTC[x2,x4,x3,x1] + 2*sbTC[x2,x4,x3,x2] - 6*sbTC[x2,x4,x3,x3] -
  4*sbTC[x2,x4,x3,x4] + 4*sbTC[x2,x4,x3,x5] - 8*sbTC[x2,x4,x3,x6] - 10*sbTC[x2,x4,x3,x7] +
  6*sbTC[x2,x4,x3,x11] + 4*sbTC[x2,x4,x3,x12] - 6*sbTC[x2,x4,x3,x14] + 2*sbTC[x2,x4,x3,x18] +
  4*sbTC[x2,x4,x3,x20] - 4*sbTC[x2,x4,x4,x3] - 6*sbTC[x2,x4,x4,x4] + 4*sbTC[x2,x4,x4,x5] -
  8*sbTC[x2,x4,x4,x6] - 10*sbTC[x2,x4,x4,x7] + 4*sbTC[x2,x4,x4,x11] + 4*sbTC[x2,x4,x4,x12] -
  2*sbTC[x2,x4,x4,x13] - 2*sbTC[x2,x4,x4,x14] + 2*sbTC[x2,x4,x4,x17] + 4*sbTC[x2,x4,x4,x20] +
  10*sbTC[x2,x4,x5,x1] + 10*sbTC[x2,x4,x5,x2] - 4*sbTC[x2,x4,x5,x3] - 8*sbTC[x2,x4,x5,x4] +
  12*sbTC[x2,x4,x5,x5] + 8*sbTC[x2,x4,x5,x6] - 2*sbTC[x2,x4,x5,x7] + 2*sbTC[x2,x4,x5,x11] -
  4*sbTC[x2,x4,x5,x12] - 2*sbTC[x2,x4,x5,x13] + 4*sbTC[x2,x4,x5,x16] - 2*sbTC[x2,x4,x5,x18] -
  8*sbTC[x2,x4,x5,x20] + 8*sbTC[x2,x4,x6,x1] + 8*sbTC[x2,x4,x6,x2] - 8*sbTC[x2,x4,x6,x3] -
  8*sbTC[x2,x4,x6,x4] + 12*sbTC[x2,x4,x6,x5] - 12*sbTC[x2,x4,x6,x7] + 8*sbTC[x2,x4,x6,x11] +
  4*sbTC[x2,x4,x6,x12] - 8*sbTC[x2,x4,x6,x13] - 4*sbTC[x2,x4,x6,x14] + 4*sbTC[x2,x4,x7,x1] +
  8*sbTC[x2,x4,x7,x2] - 10*sbTC[x2,x4,x7,x3] - 10*sbTC[x2,x4,x7,x4] + 2*sbTC[x2,x4,x7,x5] -
  8*sbTC[x2,x4,x7,x6] - 12*sbTC[x2,x4,x7,x7] + 2*sbTC[x2,x4,x7,x11] - 2*sbTC[x2,x4,x7,x13] +
  4*sbTC[x2,x4,x7,x14] - 4*sbTC[x2,x4,x7,x16] + 2*sbTC[x2,x4,x7,x17] + 8*sbTC[x2,x4,x7,x20] +
  4*sbTC[x2,x4,x8,x3] + 2*sbTC[x2,x4,x8,x4] + 4*sbTC[x2,x4,x8,x6] + 2*sbTC[x2,x4,x8,x7] -
  4*sbTC[x2,x4,x8,x11] - 2*sbTC[x2,x4,x8,x12] - 4*sbTC[x2,x4,x10,x1] - 2*sbTC[x2,x4,x10,x2] -
  2*sbTC[x2,x4,x10,x5] - 4*sbTC[x2,x4,x10,x6] + 4*sbTC[x2,x4,x10,x13] + 2*sbTC[x2,x4,x10,x14] +
  2*sbTC[x2,x4,x11,x1] + 2*sbTC[x2,x4,x11,x3] - 2*sbTC[x2,x4,x11,x4] + 2*sbTC[x2,x4,x11,x5] +
  4*sbTC[x2,x4,x11,x6] - 4*sbTC[x2,x4,x11,x7] + 4*sbTC[x2,x4,x11,x11] + 6*sbTC[x2,x4,x11,x12] -
  6*sbTC[x2,x4,x11,x13] + 4*sbTC[x2,x4,x11,x14] - 2*sbTC[x2,x4,x11,x17] - 4*sbTC[x2,x4,x11,x20] +
  2*sbTC[x2,x4,x12,x1] - 4*sbTC[x2,x4,x12,x3] + 2*sbTC[x2,x4,x12,x4] - 4*sbTC[x2,x4,x12,x5] -
  6*sbTC[x2,x4,x12,x7] + 6*sbTC[x2,x4,x12,x11] + 8*sbTC[x2,x4,x12,x12] + 4*sbTC[x2,x4,x12,x16] -
  4*sbTC[x2,x4,x12,x20] + 2*sbTC[x2,x4,x13,x2] + 2*sbTC[x2,x4,x13,x3] - 2*sbTC[x2,x4,x13,x4] +
  4*sbTC[x2,x4,x13,x5] - 2*sbTC[x2,x4,x13,x6] - 2*sbTC[x2,x4,x13,x7] + 2*sbTC[x2,x4,x13,x11] -
  4*sbTC[x2,x4,x13,x13] - 6*sbTC[x2,x4,x13,x14] + 4*sbTC[x2,x4,x13,x20] + 2*sbTC[x2,x4,x14,x1] -
  2*sbTC[x2,x4,x14,x2] - 6*sbTC[x2,x4,x14,x3] + 2*sbTC[x2,x4,x14,x4] + 6*sbTC[x2,x4,x14,x5] -
  2*sbTC[x2,x4,x14,x6] + 4*sbTC[x2,x4,x14,x7] + 4*sbTC[x2,x4,x14,x11] - 4*sbTC[x2,x4,x14,x12] -
  6*sbTC[x2,x4,x14,x13] - 8*sbTC[x2,x4,x14,x14] - 4*sbTC[x2,x4,x14,x16] + 2*sbTC[x2,x4,x14,x18] +
  4*sbTC[x2,x4,x14,x20] - 16*sbTC[x2,x4,x17,x1] + 16*sbTC[x2,x4,x17,x3] + 16*sbTC[x2,x4,x17,x7] -
  16*sbTC[x2,x4,x17,x12] - 16*sbTC[x2,x4,x18,x1] + 16*sbTC[x2,x4,x18,x3] - 16*sbTC[x2,x4,x18,x5] +
  16*sbTC[x2,x4,x18,x14] + 4*sbTC[x2,x4,x20,x1] - 12*sbTC[x2,x4,x20,x2] - 4*sbTC[x2,x4,x20,x3] +
  12*sbTC[x2,x4,x20,x4] - 8*sbTC[x2,x4,x20,x5] + 8*sbTC[x2,x4,x20,x7] - 12*sbTC[x2,x4,x20,x11] +
  4*sbTC[x2,x4,x20,x12] + 12*sbTC[x2,x4,x20,x13] - 4*sbTC[x2,x4,x20,x14] + 24*sbTC[x2,x5,x1,x1] +
  24*sbTC[x2,x5,x1,x2] - 5*sbTC[x2,x5,x1,x3] + 7*sbTC[x2,x5,x1,x4] + 32*sbTC[x2,x5,x1,x5] +
  20*sbTC[x2,x5,x1,x6] + sbTC[x2,x5,x1,x7] - 6*sbTC[x2,x5,x1,x13] - 18*sbTC[x2,x5,x1,x14] +
  5*sbTC[x2,x5,x1,x18] - 2*sbTC[x2,x5,x1,x19] - 16*sbTC[x2,x5,x1,x20] + 24*sbTC[x2,x5,x2,x1] +
  24*sbTC[x2,x5,x2,x2] - 5*sbTC[x2,x5,x2,x3] + 7*sbTC[x2,x5,x2,x4] + 32*sbTC[x2,x5,x2,x5] +
  20*sbTC[x2,x5,x2,x6] + sbTC[x2,x5,x2,x7] - 6*sbTC[x2,x5,x2,x13] - 18*sbTC[x2,x5,x2,x14] +
  5*sbTC[x2,x5,x2,x18] - 2*sbTC[x2,x5,x2,x19] - 16*sbTC[x2,x5,x2,x20] - 11*sbTC[x2,x5,x3,x1] +
  13*sbTC[x2,x5,x3,x2] - 16*sbTC[x2,x5,x3,x3] - 12*sbTC[x2,x5,x3,x4] + 15*sbTC[x2,x5,x3,x5] +
  6*sbTC[x2,x5,x3,x6] - 18*sbTC[x2,x5,x3,x7] + 2*sbTC[x2,x5,x3,x13] + 4*sbTC[x2,x5,x3,x17] -
  3*sbTC[x2,x5,x3,x18] + 2*sbTC[x2,x5,x3,x19] - 4*sbTC[x2,x5,x3,x20] + 9*sbTC[x2,x5,x4,x1] +
  7*sbTC[x2,x5,x4,x2] - 12*sbTC[x2,x5,x4,x3] - 4*sbTC[x2,x5,x4,x4] + 13*sbTC[x2,x5,x4,x5] +
  4*sbTC[x2,x5,x4,x6] - 8*sbTC[x2,x5,x4,x7] - 2*sbTC[x2,x5,x4,x11] + 2*sbTC[x2,x5,x4,x12] -
  4*sbTC[x2,x5,x4,x16] + 4*sbTC[x2,x5,x4,x17] - 3*sbTC[x2,x5,x4,x18] + 2*sbTC[x2,x5,x4,x19] -
  4*sbTC[x2,x5,x4,x20] + 32*sbTC[x2,x5,x5,x1] + 32*sbTC[x2,x5,x5,x2] + 10*sbTC[x2,x5,x5,x4] +
  9*sbTC[x2,x5,x5,x6] + sbTC[x2,x5,x5,x7] - 14*sbTC[x2,x5,x5,x14] + 4*sbTC[x2,x5,x5,x16] +
  8*sbTC[x2,x5,x5,x18] - 8*sbTC[x2,x5,x5,x19] + 20*sbTC[x2,x5,x6,x1] + 20*sbTC[x2,x5,x6,x2] +
  6*sbTC[x2,x5,x6,x3] + 4*sbTC[x2,x5,x6,x4] + 12*sbTC[x2,x5,x6,x5] + 20*sbTC[x2,x5,x6,x6] -
  8*sbTC[x2,x5,x6,x7] - 8*sbTC[x2,x5,x6,x13] - 10*sbTC[x2,x5,x6,x14] + 4*sbTC[x2,x5,x6,x16] +
  4*sbTC[x2,x5,x6,x17] + 2*sbTC[x2,x5,x6,x18] - 8*sbTC[x2,x5,x6,x20] + 14*sbTC[x2,x5,x7,x1] +
  10*sbTC[x2,x5,x7,x2] - 18*sbTC[x2,x5,x7,x3] - 8*sbTC[x2,x5,x7,x4] - 2*sbTC[x2,x5,x7,x6] -
  2*sbTC[x2,x5,x7,x11] + 2*sbTC[x2,x5,x7,x12] + 6*sbTC[x2,x5,x7,x13] - 8*sbTC[x2,x5,x7,x14] +
  4*sbTC[x2,x5,x7,x16] + 4*sbTC[x2,x5,x7,x17] - 4*sbTC[x2,x5,x7,x19] + 2*sbTC[x2,x5,x8,x4] +
  3*sbTC[x2,x5,x8,x6] - sbTC[x2,x5,x8,x7] - 2*sbTC[x2,x5,x8,x12] + 8*sbTC[x2,x5,x9,x5] -
  12*sbTC[x2,x5,x9,x7] + 4*sbTC[x2,x5,x9,x16] - 12*sbTC[x2,x5,x10,x1] - 14*sbTC[x2,x5,x10,x2] -
  26*sbTC[x2,x5,x10,x6] + 12*sbTC[x2,x5,x10,x13] + 14*sbTC[x2,x5,x10,x14] + 6*sbTC[x2,x5,x13,x1] -
  8*sbTC[x2,x5,x13,x2] + 12*sbTC[x2,x5,x13,x3] - 8*sbTC[x2,x5,x13,x5] + 10*sbTC[x2,x5,x13,x6] +
  6*sbTC[x2,x5,x13,x7] - 2*sbTC[x2,x5,x13,x11] - 4*sbTC[x2,x5,x13,x13] - 2*sbTC[x2,x5,x13,x14] -
  4*sbTC[x2,x5,x13,x15] - 4*sbTC[x2,x5,x13,x18] + 4*sbTC[x2,x5,x13,x20] - 10*sbTC[x2,x5,x14,x1] -
  4*sbTC[x2,x5,x14,x2] - 6*sbTC[x2,x5,x14,x4] - 10*sbTC[x2,x5,x14,x5] + 8*sbTC[x2,x5,x14,x6] -
  8*sbTC[x2,x5,x14,x7] - 2*sbTC[x2,x5,x14,x13] + 8*sbTC[x2,x5,x14,x16] - 4*sbTC[x2,x5,x14,x18] +
  4*sbTC[x2,x5,x14,x20] + 4*sbTC[x2,x5,x15,x1] - 8*sbTC[x2,x5,x15,x3] + 4*sbTC[x2,x5,x15,x5] -
  4*sbTC[x2,x5,x15,x7] - 4*sbTC[x2,x5,x15,x16] + 4*sbTC[x2,x5,x15,x19] + 2*sbTC[x2,x5,x16,x2] -
  2*sbTC[x2,x5,x16,x4] + 8*sbTC[x2,x5,x16,x5] + 4*sbTC[x2,x5,x16,x6] - 2*sbTC[x2,x5,x16,x12] -
  2*sbTC[x2,x5,x16,x14] - 4*sbTC[x2,x5,x16,x15] - 8*sbTC[x2,x5,x16,x16] + 4*sbTC[x2,x5,x16,x19] +
  12*sbTC[x2,x5,x18,x1] - 12*sbTC[x2,x5,x18,x3] + 12*sbTC[x2,x5,x18,x5] - 12*sbTC[x2,x5,x18,x14] -
  4*sbTC[x2,x5,x19,x1] - 20*sbTC[x2,x5,x19,x2] + 20*sbTC[x2,x5,x19,x3] + 4*sbTC[x2,x5,x19,x4] -
  20*sbTC[x2,x5,x19,x5] + 4*sbTC[x2,x5,x19,x7] + 16*sbTC[x2,x5,x19,x16] - 31*sbTC[x2,x5,x20,x1] -
  9*sbTC[x2,x5,x20,x2] - 2*sbTC[x2,x5,x20,x4] - 3*sbTC[x2,x5,x20,x5] - 13*sbTC[x2,x5,x20,x6] +
  11*sbTC[x2,x5,x20,x7] + 2*sbTC[x2,x5,x20,x11] - 2*sbTC[x2,x5,x20,x13] + 20*sbTC[x2,x5,x20,x14] +
  4*sbTC[x2,x5,x20,x15] - 16*sbTC[x2,x5,x20,x16] - 4*sbTC[x2,x5,x20,x17] - sbTC[x2,x5,x20,x18] +
  2*sbTC[x2,x5,x20,x19] + 24*sbTC[x2,x6,x1,x1] + 24*sbTC[x2,x6,x1,x2] + 8*sbTC[x2,x6,x1,x3] +
  8*sbTC[x2,x6,x1,x4] + 20*sbTC[x2,x6,x1,x5] + 32*sbTC[x2,x6,x1,x6] - 4*sbTC[x2,x6,x1,x7] +
  4*sbTC[x2,x6,x1,x10] + 2*sbTC[x2,x6,x1,x11] + 2*sbTC[x2,x6,x1,x12] - 18*sbTC[x2,x6,x1,x13] -
  6*sbTC[x2,x6,x1,x14] - 16*sbTC[x2,x6,x1,x20] + 24*sbTC[x2,x6,x2,x1] + 24*sbTC[x2,x6,x2,x2] +
  8*sbTC[x2,x6,x2,x3] + 8*sbTC[x2,x6,x2,x4] + 20*sbTC[x2,x6,x2,x5] + 32*sbTC[x2,x6,x2,x6] -
  4*sbTC[x2,x6,x2,x7] + 4*sbTC[x2,x6,x2,x10] + 2*sbTC[x2,x6,x2,x11] + 2*sbTC[x2,x6,x2,x12] -
  18*sbTC[x2,x6,x2,x13] - 6*sbTC[x2,x6,x2,x14] - 16*sbTC[x2,x6,x2,x20] + 8*sbTC[x2,x6,x3,x1] +
  8*sbTC[x2,x6,x3,x2] - 8*sbTC[x2,x6,x3,x3] - 8*sbTC[x2,x6,x3,x4] + 12*sbTC[x2,x6,x3,x5] -
  12*sbTC[x2,x6,x3,x7] + 8*sbTC[x2,x6,x3,x11] + 4*sbTC[x2,x6,x3,x12] - 8*sbTC[x2,x6,x3,x13] -
  4*sbTC[x2,x6,x3,x14] + 8*sbTC[x2,x6,x4,x1] + 8*sbTC[x2,x6,x4,x2] - 8*sbTC[x2,x6,x4,x3] -
  8*sbTC[x2,x6,x4,x4] + 12*sbTC[x2,x6,x4,x5] - 12*sbTC[x2,x6,x4,x7] + 8*sbTC[x2,x6,x4,x11] +
  4*sbTC[x2,x6,x4,x12] - 8*sbTC[x2,x6,x4,x13] - 4*sbTC[x2,x6,x4,x14] + 20*sbTC[x2,x6,x5,x1] +
  20*sbTC[x2,x6,x5,x2] + 8*sbTC[x2,x6,x5,x3] + 20*sbTC[x2,x6,x5,x5] + 12*sbTC[x2,x6,x5,x6] -
  2*sbTC[x2,x6,x5,x7] + 2*sbTC[x2,x6,x5,x10] + 2*sbTC[x2,x6,x5,x11] - 4*sbTC[x2,x6,x5,x12] -
  10*sbTC[x2,x6,x5,x13] - 8*sbTC[x2,x6,x5,x14] + 8*sbTC[x2,x6,x5,x16] - 4*sbTC[x2,x6,x5,x19] -
  8*sbTC[x2,x6,x5,x20] + 32*sbTC[x2,x6,x6,x1] + 32*sbTC[x2,x6,x6,x2] + 8*sbTC[x2,x6,x6,x5] -
  14*sbTC[x2,x6,x6,x7] + 6*sbTC[x2,x6,x6,x10] + 14*sbTC[x2,x6,x6,x11] - 14*sbTC[x2,x6,x6,x13] +
  8*sbTC[x2,x6,x7,x1] + 12*sbTC[x2,x6,x7,x2] - 12*sbTC[x2,x6,x7,x3] - 12*sbTC[x2,x6,x7,x4] +
  4*sbTC[x2,x6,x7,x5] - 10*sbTC[x2,x6,x7,x6] - 12*sbTC[x2,x6,x7,x7] - 2*sbTC[x2,x6,x7,x10] +
  2*sbTC[x2,x6,x7,x11] + 4*sbTC[x2,x6,x7,x12] - 6*sbTC[x2,x6,x7,x13] + 8*sbTC[x2,x6,x7,x14] +
  4*sbTC[x2,x6,x7,x15] - 4*sbTC[x2,x6,x7,x16] - 4*sbTC[x2,x6,x7,x19] + 8*sbTC[x2,x6,x7,x20] +
  8*sbTC[x2,x6,x8,x3] + 2*sbTC[x2,x6,x8,x4] + 8*sbTC[x2,x6,x8,x6] + 2*sbTC[x2,x6,x8,x7] -
  8*sbTC[x2,x6,x8,x11] - 2*sbTC[x2,x6,x8,x12] + 4*sbTC[x2,x6,x9,x5] - 4*sbTC[x2,x6,x9,x16] -
  4*sbTC[x2,x6,x10,x1] + 6*sbTC[x2,x6,x10,x2] - 4*sbTC[x2,x6,x10,x5] + 6*sbTC[x2,x6,x10,x6] +
  4*sbTC[x2,x6,x10,x13] - 6*sbTC[x2,x6,x10,x14] - 2*sbTC[x2,x6,x11,x1] + 2*sbTC[x2,x6,x11,x2] -
  2*sbTC[x2,x6,x11,x4] + 2*sbTC[x2,x6,x11,x5] + 2*sbTC[x2,x6,x11,x6] - 4*sbTC[x2,x6,x11,x7] +
  4*sbTC[x2,x6,x11,x11] + 6*sbTC[x2,x6,x11,x12] - 2*sbTC[x2,x6,x11,x13] - 4*sbTC[x2,x6,x11,x20] +
  2*sbTC[x2,x6,x12,x1] - 4*sbTC[x2,x6,x12,x3] + 2*sbTC[x2,x6,x12,x4] - 4*sbTC[x2,x6,x12,x5] -
  6*sbTC[x2,x6,x12,x7] + 6*sbTC[x2,x6,x12,x11] + 8*sbTC[x2,x6,x12,x12] + 4*sbTC[x2,x6,x12,x16] -
  4*sbTC[x2,x6,x12,x20] - 10*sbTC[x2,x6,x13,x1] - 4*sbTC[x2,x6,x13,x2] - 16*sbTC[x2,x6,x13,x3] -
  8*sbTC[x2,x6,x13,x4] + 8*sbTC[x2,x6,x13,x5] - 10*sbTC[x2,x6,x13,x6] - 6*sbTC[x2,x6,x13,x7] -
  4*sbTC[x2,x6,x13,x10] + 2*sbTC[x2,x6,x13,x11] - 2*sbTC[x2,x6,x13,x14] + 4*sbTC[x2,x6,x13,x15] +
  4*sbTC[x2,x6,x13,x20] + 6*sbTC[x2,x6,x14,x1] - 8*sbTC[x2,x6,x14,x2] - 4*sbTC[x2,x6,x14,x3] -
  2*sbTC[x2,x6,x14,x4] + 10*sbTC[x2,x6,x14,x5] - 8*sbTC[x2,x6,x14,x6] + 8*sbTC[x2,x6,x14,x7] -
  4*sbTC[x2,x6,x14,x10] - 2*sbTC[x2,x6,x14,x13] - 4*sbTC[x2,x6,x14,x14] - 8*sbTC[x2,x6,x14,x16] +
  4*sbTC[x2,x6,x14,x20] - 16*sbTC[x2,x6,x17,x1] + 16*sbTC[x2,x6,x17,x3] + 16*sbTC[x2,x6,x17,x7] -
  16*sbTC[x2,x6,x17,x12] - 20*sbTC[x2,x6,x18,x1] + 20*sbTC[x2,x6,x18,x3] - 20*sbTC[x2,x6,x18,x5] +
  20*sbTC[x2,x6,x18,x14] - 8*sbTC[x2,x6,x20,x1] - 30*sbTC[x2,x6,x20,x2] - 8*sbTC[x2,x6,x20,x3] +
  10*sbTC[x2,x6,x20,x4] - 14*sbTC[x2,x6,x20,x5] + 10*sbTC[x2,x6,x20,x7] - 14*sbTC[x2,x6,x20,x11] +
  4*sbTC[x2,x6,x20,x12] + 18*sbTC[x2,x6,x20,x13] - 4*sbTC[x2,x6,x20,x14] - 4*sbTC[x2,x6,x20,x15] +
  4*sbTC[x2,x6,x20,x19] + 4*sbTC[x2,x7,x1,x1] + 4*sbTC[x2,x7,x1,x2] - 8*sbTC[x2,x7,x1,x3] +
  6*sbTC[x2,x7,x1,x5] - 2*sbTC[x2,x7,x1,x6] + 4*sbTC[x2,x7,x1,x7] - 2*sbTC[x2,x7,x1,x10] +
  2*sbTC[x2,x7,x1,x11] + 6*sbTC[x2,x7,x1,x12] + 6*sbTC[x2,x7,x1,x13] - 4*sbTC[x2,x7,x1,x14] -
  4*sbTC[x2,x7,x1,x15] - 4*sbTC[x2,x7,x1,x16] - 2*sbTC[x2,x7,x1,x17] + 2*sbTC[x2,x7,x1,x18] -
  4*sbTC[x2,x7,x1,x20] + 4*sbTC[x2,x7,x2,x1] + 4*sbTC[x2,x7,x2,x2] - 12*sbTC[x2,x7,x2,x3] -
  2*sbTC[x2,x7,x2,x4] + 8*sbTC[x2,x7,x2,x5] - 4*sbTC[x2,x7,x2,x6] + 2*sbTC[x2,x7,x2,x7] -
  2*sbTC[x2,x7,x2,x10] + 6*sbTC[x2,x7,x2,x12] + 4*sbTC[x2,x7,x2,x13] - 2*sbTC[x2,x7,x2,x14] -
  4*sbTC[x2,x7,x2,x16] - 2*sbTC[x2,x7,x2,x17] + 2*sbTC[x2,x7,x2,x18] - 4*sbTC[x2,x7,x2,x20] +
  4*sbTC[x2,x7,x3,x1] + 8*sbTC[x2,x7,x3,x2] - 10*sbTC[x2,x7,x3,x3] - 10*sbTC[x2,x7,x3,x4] +
  2*sbTC[x2,x7,x3,x5] - 8*sbTC[x2,x7,x3,x6] - 12*sbTC[x2,x7,x3,x7] + 2*sbTC[x2,x7,x3,x11] -
  2*sbTC[x2,x7,x3,x13] + 4*sbTC[x2,x7,x3,x14] - 4*sbTC[x2,x7,x3,x16] + 2*sbTC[x2,x7,x3,x17] +
  8*sbTC[x2,x7,x3,x20] + 4*sbTC[x2,x7,x4,x1] + 8*sbTC[x2,x7,x4,x2] - 10*sbTC[x2,x7,x4,x3] -
  10*sbTC[x2,x7,x4,x4] + 2*sbTC[x2,x7,x4,x5] - 8*sbTC[x2,x7,x4,x6] - 12*sbTC[x2,x7,x4,x7] +
  2*sbTC[x2,x7,x4,x11] - 2*sbTC[x2,x7,x4,x13] + 4*sbTC[x2,x7,x4,x14] - 4*sbTC[x2,x7,x4,x16] +
  2*sbTC[x2,x7,x4,x17] + 8*sbTC[x2,x7,x4,x20] + 6*sbTC[x2,x7,x5,x1] + 8*sbTC[x2,x7,x5,x2] -
  4*sbTC[x2,x7,x5,x4] + 4*sbTC[x2,x7,x5,x9] + 2*sbTC[x2,x7,x5,x11] - 4*sbTC[x2,x7,x5,x12] +
  2*sbTC[x2,x7,x5,x13] - 2*sbTC[x2,x7,x5,x14] - 4*sbTC[x2,x7,x5,x15] + 8*sbTC[x2,x7,x5,x16] +
  2*sbTC[x2,x7,x5,x18] - 8*sbTC[x2,x7,x5,x19] - 2*sbTC[x2,x7,x6,x1] - 4*sbTC[x2,x7,x6,x2] -
  8*sbTC[x2,x7,x6,x3] - 8*sbTC[x2,x7,x6,x4] - 2*sbTC[x2,x7,x6,x5] - 20*sbTC[x2,x7,x6,x6] -
  2*sbTC[x2,x7,x6,x7] - 4*sbTC[x2,x7,x6,x9] - 4*sbTC[x2,x7,x6,x10] + 4*sbTC[x2,x7,x6,x11] +
  2*sbTC[x2,x7,x6,x12] + 8*sbTC[x2,x7,x6,x13] - 4*sbTC[x2,x7,x6,x14] + 4*sbTC[x2,x7,x6,x16] +
  2*sbTC[x2,x7,x6,x18] + 8*sbTC[x2,x7,x6,x20] + 20*sbTC[x2,x7,x7,x1] + 14*sbTC[x2,x7,x7,x2] -
  12*sbTC[x2,x7,x7,x3] - 12*sbTC[x2,x7,x7,x4] + 2*sbTC[x2,x7,x7,x6] + 4*sbTC[x2,x7,x7,x9] -
  6*sbTC[x2,x7,x7,x12] - 4*sbTC[x2,x7,x7,x15] + 8*sbTC[x2,x7,x7,x16] + 4*sbTC[x2,x7,x7,x17] -
  8*sbTC[x2,x7,x7,x19] - 2*sbTC[x2,x7,x8,x4] - 2*sbTC[x2,x7,x8,x6] + 2*sbTC[x2,x7,x8,x12] +
  4*sbTC[x2,x7,x9,x7] - 4*sbTC[x2,x7,x9,x16] + 4*sbTC[x2,x7,x10,x1] - 2*sbTC[x2,x7,x10,x2] +
  2*sbTC[x2,x7,x10,x6] - 4*sbTC[x2,x7,x10,x13] + 2*sbTC[x2,x7,x10,x14] + 2*sbTC[x2,x7,x11,x1] +
  2*sbTC[x2,x7,x11,x3] - 2*sbTC[x2,x7,x11,x4] + 2*sbTC[x2,x7,x11,x5] + 4*sbTC[x2,x7,x11,x6] -
  4*sbTC[x2,x7,x11,x7] + 4*sbTC[x2,x7,x11,x11] + 6*sbTC[x2,x7,x11,x12] - 6*sbTC[x2,x7,x11,x13] +
  4*sbTC[x2,x7,x11,x14] - 2*sbTC[x2,x7,x11,x17] - 4*sbTC[x2,x7,x11,x20] + 6*sbTC[x2,x7,x12,x1] -
  2*sbTC[x2,x7,x12,x2] - 2*sbTC[x2,x7,x12,x3] + 2*sbTC[x2,x7,x12,x4] - 4*sbTC[x2,x7,x12,x5] +
  2*sbTC[x2,x7,x12,x6] - 6*sbTC[x2,x7,x12,x7] + 6*sbTC[x2,x7,x12,x11] + 8*sbTC[x2,x7,x12,x12] -
  4*sbTC[x2,x7,x12,x13] + 4*sbTC[x2,x7,x12,x14] + 4*sbTC[x2,x7,x12,x16] - 2*sbTC[x2,x7,x12,x17] -
  4*sbTC[x2,x7,x12,x20] - 2*sbTC[x2,x7,x13,x2] + 4*sbTC[x2,x7,x13,x3] - 2*sbTC[x2,x7,x13,x4] -
  2*sbTC[x2,x7,x13,x5] + 2*sbTC[x2,x7,x13,x10] + 4*sbTC[x2,x7,x13,x11] - 4*sbTC[x2,x7,x13,x12] -
  4*sbTC[x2,x7,x13,x15] + 4*sbTC[x2,x7,x13,x16] - 2*sbTC[x2,x7,x14,x2] + 4*sbTC[x2,x7,x14,x3] -
  2*sbTC[x2,x7,x14,x4] - 2*sbTC[x2,x7,x14,x5] + 2*sbTC[x2,x7,x14,x10] + 4*sbTC[x2,x7,x14,x11] -
  4*sbTC[x2,x7,x14,x12] - 4*sbTC[x2,x7,x14,x15] + 4*sbTC[x2,x7,x14,x16] - 12*sbTC[x2,x7,x15,x3] +
  4*sbTC[x2,x7,x15,x5] - 4*sbTC[x2,x7,x15,x7] - 4*sbTC[x2,x7,x15,x9] + 4*sbTC[x2,x7,x15,x13] -
  4*sbTC[x2,x7,x15,x14] - 4*sbTC[x2,x7,x15,x16] + 8*sbTC[x2,x7,x15,x19] - 4*sbTC[x2,x7,x16,x1] +
  2*sbTC[x2,x7,x16,x2] - 4*sbTC[x2,x7,x16,x3] - 2*sbTC[x2,x7,x16,x4] + 8*sbTC[x2,x7,x16,x5] +
  4*sbTC[x2,x7,x16,x6] - 4*sbTC[x2,x7,x16,x9] - 2*sbTC[x2,x7,x16,x12] + 4*sbTC[x2,x7,x16,x13] -
  6*sbTC[x2,x7,x16,x14] - 4*sbTC[x2,x7,x16,x15] - 8*sbTC[x2,x7,x16,x16] + 8*sbTC[x2,x7,x16,x19] -
  16*sbTC[x2,x7,x17,x1] + 16*sbTC[x2,x7,x17,x3] + 16*sbTC[x2,x7,x17,x7] - 16*sbTC[x2,x7,x17,x12] -
  4*sbTC[x2,x7,x19,x1] - 20*sbTC[x2,x7,x19,x2] + 20*sbTC[x2,x7,x19,x3] + 4*sbTC[x2,x7,x19,x4] -
  20*sbTC[x2,x7,x19,x5] + 4*sbTC[x2,x7,x19,x7] + 16*sbTC[x2,x7,x19,x16] - 6*sbTC[x2,x7,x20,x1] +
  4*sbTC[x2,x7,x20,x2] - 4*sbTC[x2,x7,x20,x3] + 14*sbTC[x2,x7,x20,x4] + 8*sbTC[x2,x7,x20,x5] +
  6*sbTC[x2,x7,x20,x6] - 4*sbTC[x2,x7,x20,x7] - 10*sbTC[x2,x7,x20,x11] + 8*sbTC[x2,x7,x20,x12] -
  6*sbTC[x2,x7,x20,x13] + 4*sbTC[x2,x7,x20,x14] + 12*sbTC[x2,x7,x20,x15] - 16*sbTC[x2,x7,x20,x16] -
  2*sbTC[x2,x7,x20,x18] + sbTC[x2,x8,x1,x3] + sbTC[x2,x8,x1,x4] + 4*sbTC[x2,x8,x1,x6] -
  sbTC[x2,x8,x1,x7] - 2*sbTC[x2,x8,x1,x11] - 2*sbTC[x2,x8,x1,x12] - sbTC[x2,x8,x1,x18] +
  2*sbTC[x2,x8,x1,x19] + sbTC[x2,x8,x2,x3] + sbTC[x2,x8,x2,x4] + 4*sbTC[x2,x8,x2,x6] -
  sbTC[x2,x8,x2,x7] - 2*sbTC[x2,x8,x2,x11] - 2*sbTC[x2,x8,x2,x12] - sbTC[x2,x8,x2,x18] +
  2*sbTC[x2,x8,x2,x19] - sbTC[x2,x8,x3,x1] + 3*sbTC[x2,x8,x3,x2] + 4*sbTC[x2,x8,x3,x3] +
  5*sbTC[x2,x8,x3,x5] + 6*sbTC[x2,x8,x3,x6] - 2*sbTC[x2,x8,x3,x7] + 4*sbTC[x2,x8,x3,x12] -
  2*sbTC[x2,x8,x3,x13] - sbTC[x2,x8,x3,x18] - 2*sbTC[x2,x8,x3,x19] - 4*sbTC[x2,x8,x3,x20] +
  3*sbTC[x2,x8,x4,x1] + sbTC[x2,x8,x4,x2] + 4*sbTC[x2,x8,x4,x4] - sbTC[x2,x8,x4,x5] +
  4*sbTC[x2,x8,x4,x6] - 4*sbTC[x2,x8,x4,x7] + 2*sbTC[x2,x8,x4,x11] + 6*sbTC[x2,x8,x4,x12] +
  4*sbTC[x2,x8,x4,x16] - sbTC[x2,x8,x4,x18] - 2*sbTC[x2,x8,x4,x19] - 4*sbTC[x2,x8,x4,x20] -
  sbTC[x2,x8,x5,x6] + sbTC[x2,x8,x5,x7] - 2*sbTC[x2,x8,x5,x11] + 4*sbTC[x2,x8,x5,x12] +
  2*sbTC[x2,x8,x5,x13] - 4*sbTC[x2,x8,x5,x16] + 4*sbTC[x2,x8,x6,x1] + 4*sbTC[x2,x8,x6,x2] +
  6*sbTC[x2,x8,x6,x3] + 4*sbTC[x2,x8,x6,x4] + 4*sbTC[x2,x8,x6,x5] + 20*sbTC[x2,x8,x6,x6] -
  8*sbTC[x2,x8,x6,x7] - 6*sbTC[x2,x8,x6,x11] + 10*sbTC[x2,x8,x6,x12] - 2*sbTC[x2,x8,x6,x13] -
  2*sbTC[x2,x8,x6,x18] - 8*sbTC[x2,x8,x6,x20] - 2*sbTC[x2,x8,x7,x1] - 2*sbTC[x2,x8,x7,x3] -
  4*sbTC[x2,x8,x7,x4] - 12*sbTC[x2,x8,x7,x6] + 8*sbTC[x2,x8,x7,x11] + 4*sbTC[x2,x8,x7,x12] +
  4*sbTC[x2,x8,x7,x16] - 4*sbTC[x2,x8,x7,x19] + 8*sbTC[x2,x8,x8,x4] + 9*sbTC[x2,x8,x8,x6] -
  sbTC[x2,x8,x8,x7] - 8*sbTC[x2,x8,x8,x12] + 2*sbTC[x2,x8,x11,x1] - 2*sbTC[x2,x8,x11,x2] +
  2*sbTC[x2,x8,x11,x4] - 2*sbTC[x2,x8,x11,x5] - 2*sbTC[x2,x8,x11,x6] + 4*sbTC[x2,x8,x11,x7] -
  4*sbTC[x2,x8,x11,x11] - 6*sbTC[x2,x8,x11,x12] + 2*sbTC[x2,x8,x11,x13] + 4*sbTC[x2,x8,x11,x20] -
  2*sbTC[x2,x8,x12,x1] + 4*sbTC[x2,x8,x12,x3] - 2*sbTC[x2,x8,x12,x4] + 4*sbTC[x2,x8,x12,x5] +
  6*sbTC[x2,x8,x12,x7] - 6*sbTC[x2,x8,x12,x11] - 8*sbTC[x2,x8,x12,x12] - 4*sbTC[x2,x8,x12,x16] +
  4*sbTC[x2,x8,x12,x20] - sbTC[x2,x8,x20,x1] - sbTC[x2,x8,x20,x2] - 4*sbTC[x2,x8,x20,x3] -
  4*sbTC[x2,x8,x20,x4] - 3*sbTC[x2,x8,x20,x5] - 7*sbTC[x2,x8,x20,x6] - sbTC[x2,x8,x20,x7] +
  4*sbTC[x2,x8,x20,x11] + 4*sbTC[x2,x8,x20,x12] + sbTC[x2,x8,x20,x18] + 2*sbTC[x2,x8,x20,x19] +
  4*sbTC[x2,x9,x1,x5] - 4*sbTC[x2,x9,x1,x7] + 4*sbTC[x2,x9,x2,x5] - 4*sbTC[x2,x9,x2,x7] +
  4*sbTC[x2,x9,x5,x1] + 4*sbTC[x2,x9,x5,x2] - 8*sbTC[x2,x9,x5,x3] - 2*sbTC[x2,x9,x5,x4] +
  20*sbTC[x2,x9,x5,x5] + 4*sbTC[x2,x9,x5,x6] - 2*sbTC[x2,x9,x5,x10] - 2*sbTC[x2,x9,x5,x14] -
  8*sbTC[x2,x9,x5,x16] + 4*sbTC[x2,x9,x5,x19] - 8*sbTC[x2,x9,x5,x20] - 2*sbTC[x2,x9,x6,x7] +
  2*sbTC[x2,x9,x6,x10] + 2*sbTC[x2,x9,x6,x12] + 2*sbTC[x2,x9,x6,x14] - 4*sbTC[x2,x9,x6,x16] -
  2*sbTC[x2,x9,x7,x2] - 12*sbTC[x2,x9,x7,x7] + 2*sbTC[x2,x9,x7,x10] - 2*sbTC[x2,x9,x7,x12] -
  4*sbTC[x2,x9,x7,x15] - 4*sbTC[x2,x9,x7,x16] + 4*sbTC[x2,x9,x7,x19] + 8*sbTC[x2,x9,x7,x20] +
  8*sbTC[x2,x9,x9,x5] - 8*sbTC[x2,x9,x9,x7] - 4*sbTC[x2,x9,x15,x1] + 8*sbTC[x2,x9,x15,x3] -
  4*sbTC[x2,x9,x15,x5] + 4*sbTC[x2,x9,x15,x7] + 4*sbTC[x2,x9,x15,x16] - 4*sbTC[x2,x9,x15,x19] -
  2*sbTC[x2,x9,x16,x2] + 2*sbTC[x2,x9,x16,x4] - 8*sbTC[x2,x9,x16,x5] - 4*sbTC[x2,x9,x16,x6] +
  2*sbTC[x2,x9,x16,x12] + 2*sbTC[x2,x9,x16,x14] + 4*sbTC[x2,x9,x16,x15] + 8*sbTC[x2,x9,x16,x16] -
  4*sbTC[x2,x9,x16,x19] - 8*sbTC[x2,x9,x20,x5] + 8*sbTC[x2,x9,x20,x7] - 16*sbTC[x2,x10,x1,x1] -
  8*sbTC[x2,x10,x1,x2] - 22*sbTC[x2,x10,x1,x3] - 4*sbTC[x2,x10,x1,x4] + 2*sbTC[x2,x10,x1,x5] -
  14*sbTC[x2,x10,x1,x6] - 2*sbTC[x2,x10,x1,x7] - 2*sbTC[x2,x10,x1,x11] + 6*sbTC[x2,x10,x1,x13] -
  4*sbTC[x2,x10,x1,x14] + 4*sbTC[x2,x10,x1,x15] + 2*sbTC[x2,x10,x1,x18] + 4*sbTC[x2,x10,x1,x20] -
  8*sbTC[x2,x10,x2,x1] - 4*sbTC[x2,x10,x2,x2] - 2*sbTC[x2,x10,x2,x3] - 2*sbTC[x2,x10,x2,x4] -
  16*sbTC[x2,x10,x2,x6] + 8*sbTC[x2,x10,x2,x13] - 2*sbTC[x2,x10,x2,x14] + 2*sbTC[x2,x10,x2,x18] +
  4*sbTC[x2,x10,x2,x20] - 4*sbTC[x2,x10,x3,x1] - 2*sbTC[x2,x10,x3,x2] - 2*sbTC[x2,x10,x3,x5] -
  4*sbTC[x2,x10,x3,x6] + 4*sbTC[x2,x10,x3,x13] + 2*sbTC[x2,x10,x3,x14] - 4*sbTC[x2,x10,x4,x1] -
  2*sbTC[x2,x10,x4,x2] - 2*sbTC[x2,x10,x4,x5] - 4*sbTC[x2,x10,x4,x6] + 4*sbTC[x2,x10,x4,x13] +
  2*sbTC[x2,x10,x4,x14] + 2*sbTC[x2,x10,x5,x1] - 20*sbTC[x2,x10,x5,x3] - 2*sbTC[x2,x10,x5,x4] -
  14*sbTC[x2,x10,x5,x6] - 4*sbTC[x2,x10,x5,x9] + 12*sbTC[x2,x10,x5,x13] + 4*sbTC[x2,x10,x5,x15] +
  2*sbTC[x2,x10,x5,x18] - 14*sbTC[x2,x10,x6,x1] - 16*sbTC[x2,x10,x6,x2] - 4*sbTC[x2,x10,x6,x3] -
  4*sbTC[x2,x10,x6,x4] - 2*sbTC[x2,x10,x6,x5] - 4*sbTC[x2,x10,x6,x6] - 2*sbTC[x2,x10,x6,x7] +
  4*sbTC[x2,x10,x6,x9] - 2*sbTC[x2,x10,x6,x11] - 10*sbTC[x2,x10,x6,x13] - 2*sbTC[x2,x10,x6,x14] +
  2*sbTC[x2,x10,x6,x18] + 8*sbTC[x2,x10,x6,x20] - 4*sbTC[x2,x10,x7,x6] + 4*sbTC[x2,x10,x7,x9] +
  2*sbTC[x2,x10,x7,x11] + 2*sbTC[x2,x10,x7,x13] - 4*sbTC[x2,x10,x7,x15] - 8*sbTC[x2,x10,x10,x2] -
  8*sbTC[x2,x10,x10,x6] + 8*sbTC[x2,x10,x10,x14] + 6*sbTC[x2,x10,x13,x1] + 10*sbTC[x2,x10,x13,x2] +
  22*sbTC[x2,x10,x13,x3] + 4*sbTC[x2,x10,x13,x4] + 4*sbTC[x2,x10,x13,x6] + 2*sbTC[x2,x10,x13,x7] +
  2*sbTC[x2,x10,x13,x11] + 4*sbTC[x2,x10,x13,x13] + 2*sbTC[x2,x10,x13,x14] -
  4*sbTC[x2,x10,x13,x15] - 2*sbTC[x2,x10,x13,x18] - 4*sbTC[x2,x10,x13,x20] - 2*sbTC[x2,x10,x14,x1] +
  6*sbTC[x2,x10,x14,x2] + 2*sbTC[x2,x10,x14,x3] + 2*sbTC[x2,x10,x14,x4] + 2*sbTC[x2,x10,x14,x5] +
  6*sbTC[x2,x10,x14,x6] + 2*sbTC[x2,x10,x14,x13] - 2*sbTC[x2,x10,x14,x18] - 4*sbTC[x2,x10,x14,x20] +
  4*sbTC[x2,x10,x20,x1] + 4*sbTC[x2,x10,x20,x2] + 8*sbTC[x2,x10,x20,x6] - 4*sbTC[x2,x10,x20,x13] -
  4*sbTC[x2,x10,x20,x14] + 4*sbTC[x2,x13,x1,x1] - 4*sbTC[x2,x13,x1,x2] + 18*sbTC[x2,x13,x1,x3] -
  4*sbTC[x2,x13,x1,x5] - 4*sbTC[x2,x13,x1,x6] + 2*sbTC[x2,x13,x1,x7] - 2*sbTC[x2,x13,x1,x10] +
  2*sbTC[x2,x13,x1,x11] + 4*sbTC[x2,x13,x1,x13] + 2*sbTC[x2,x13,x1,x14] - 4*sbTC[x2,x13,x1,x15] -
  4*sbTC[x2,x13,x1,x18] + 4*sbTC[x2,x13,x1,x20] - 4*sbTC[x2,x13,x2,x1] - 8*sbTC[x2,x13,x2,x2] -
  6*sbTC[x2,x13,x2,x3] - 4*sbTC[x2,x13,x2,x4] - 2*sbTC[x2,x13,x2,x5] - 2*sbTC[x2,x13,x2,x6] -
  4*sbTC[x2,x13,x2,x10] - 2*sbTC[x2,x13,x2,x11] + 4*sbTC[x2,x13,x2,x12] + 2*sbTC[x2,x13,x2,x14] -
  4*sbTC[x2,x13,x2,x16] - 2*sbTC[x2,x13,x2,x17] - 2*sbTC[x2,x13,x2,x18] + 4*sbTC[x2,x13,x2,x19] +
  4*sbTC[x2,x13,x2,x20] + 6*sbTC[x2,x13,x3,x1] - 2*sbTC[x2,x13,x3,x2] - 4*sbTC[x2,x13,x3,x3] +
  2*sbTC[x2,x13,x3,x4] + 4*sbTC[x2,x13,x3,x5] + 4*sbTC[x2,x13,x3,x7] + 2*sbTC[x2,x13,x3,x11] -
  4*sbTC[x2,x13,x3,x13] - 10*sbTC[x2,x13,x3,x14] - 2*sbTC[x2,x13,x3,x17] + 2*sbTC[x2,x13,x3,x18] -
  4*sbTC[x2,x13,x3,x19] + 4*sbTC[x2,x13,x3,x20] + 2*sbTC[x2,x13,x4,x2] + 2*sbTC[x2,x13,x4,x3] -
  2*sbTC[x2,x13,x4,x4] + 4*sbTC[x2,x13,x4,x5] - 2*sbTC[x2,x13,x4,x6] - 2*sbTC[x2,x13,x4,x7] +
  2*sbTC[x2,x13,x4,x11] - 4*sbTC[x2,x13,x4,x13] - 6*sbTC[x2,x13,x4,x14] + 4*sbTC[x2,x13,x4,x20] -
  4*sbTC[x2,x13,x5,x1] - 2*sbTC[x2,x13,x5,x2] + 16*sbTC[x2,x13,x5,x3] - 2*sbTC[x2,x13,x5,x4] -
  8*sbTC[x2,x13,x5,x5] + 6*sbTC[x2,x13,x5,x6] + 4*sbTC[x2,x13,x5,x9] - 2*sbTC[x2,x13,x5,x10] -
  4*sbTC[x2,x13,x5,x13] + 12*sbTC[x2,x13,x5,x14] - 4*sbTC[x2,x13,x5,x15] - 4*sbTC[x2,x13,x5,x16] -
  4*sbTC[x2,x13,x5,x18] + 4*sbTC[x2,x13,x5,x19] - 4*sbTC[x2,x13,x6,x1] - 2*sbTC[x2,x13,x6,x2] -
  2*sbTC[x2,x13,x6,x4] + 6*sbTC[x2,x13,x6,x5] - 8*sbTC[x2,x13,x6,x6] + 2*sbTC[x2,x13,x6,x7] -
  4*sbTC[x2,x13,x6,x9] - 4*sbTC[x2,x13,x6,x10] + 4*sbTC[x2,x13,x6,x12] + 12*sbTC[x2,x13,x6,x13] -
  4*sbTC[x2,x13,x6,x14] - 2*sbTC[x2,x13,x6,x17] - 2*sbTC[x2,x13,x6,x18] - 2*sbTC[x2,x13,x7,x2] +
  4*sbTC[x2,x13,x7,x3] - 2*sbTC[x2,x13,x7,x4] - 2*sbTC[x2,x13,x7,x5] + 2*sbTC[x2,x13,x7,x10] +
  4*sbTC[x2,x13,x7,x11] - 4*sbTC[x2,x13,x7,x12] - 4*sbTC[x2,x13,x7,x15] + 4*sbTC[x2,x13,x7,x16] +
  4*sbTC[x2,x13,x10,x1] + 4*sbTC[x2,x13,x10,x2] + 2*sbTC[x2,x13,x10,x5] + 6*sbTC[x2,x13,x10,x6] -
  4*sbTC[x2,x13,x10,x13] - 4*sbTC[x2,x13,x10,x14] + 4*sbTC[x2,x13,x11,x1] - 2*sbTC[x2,x13,x11,x2] +
  2*sbTC[x2,x13,x11,x3] + 2*sbTC[x2,x13,x11,x6] - 4*sbTC[x2,x13,x11,x13] + 4*sbTC[x2,x13,x11,x14] -
  2*sbTC[x2,x13,x11,x17] - 2*sbTC[x2,x13,x13,x1] - 6*sbTC[x2,x13,x13,x2] - 8*sbTC[x2,x13,x13,x3] -
  4*sbTC[x2,x13,x13,x4] - 2*sbTC[x2,x13,x13,x5] - 2*sbTC[x2,x13,x13,x6] + 2*sbTC[x2,x13,x13,x10] +
  2*sbTC[x2,x13,x13,x18] - 6*sbTC[x2,x13,x14,x1] - 6*sbTC[x2,x13,x14,x2] - 10*sbTC[x2,x13,x14,x3] -
  2*sbTC[x2,x13,x14,x4] - 4*sbTC[x2,x13,x14,x5] - 4*sbTC[x2,x13,x14,x6] + 4*sbTC[x2,x13,x14,x10] +
  4*sbTC[x2,x13,x14,x11] - 4*sbTC[x2,x13,x14,x12] - 4*sbTC[x2,x13,x14,x15] +
  4*sbTC[x2,x13,x14,x16] + 4*sbTC[x2,x13,x14,x18] - 4*sbTC[x2,x13,x15,x1] - 4*sbTC[x2,x13,x15,x3] -
  4*sbTC[x2,x13,x15,x9] + 4*sbTC[x2,x13,x15,x13] - 4*sbTC[x2,x13,x15,x14] + 4*sbTC[x2,x13,x15,x19] +
  4*sbTC[x2,x13,x18,x1] - 4*sbTC[x2,x13,x18,x3] + 4*sbTC[x2,x13,x18,x5] - 4*sbTC[x2,x13,x18,x14] +
  4*sbTC[x2,x13,x20,x1] + 8*sbTC[x2,x13,x20,x2] + 2*sbTC[x2,x13,x20,x3] + 6*sbTC[x2,x13,x20,x4] +
  2*sbTC[x2,x13,x20,x5] + 2*sbTC[x2,x13,x20,x6] - 2*sbTC[x2,x13,x20,x7] - 4*sbTC[x2,x13,x20,x11] -
  4*sbTC[x2,x13,x20,x13] + 8*sbTC[x2,x13,x20,x15] + 2*sbTC[x2,x13,x20,x17] -
  4*sbTC[x2,x13,x20,x19] + 4*sbTC[x2,x14,x1,x1] - 4*sbTC[x2,x14,x1,x2] + 14*sbTC[x2,x14,x1,x3] -
  2*sbTC[x2,x14,x1,x4] - 4*sbTC[x2,x14,x1,x5] - 4*sbTC[x2,x14,x1,x6] + 2*sbTC[x2,x14,x1,x7] -
  4*sbTC[x2,x14,x1,x10] + 4*sbTC[x2,x14,x1,x12] + 2*sbTC[x2,x14,x1,x13] + 4*sbTC[x2,x14,x1,x14] -
  4*sbTC[x2,x14,x1,x15] - 4*sbTC[x2,x14,x1,x16] - 2*sbTC[x2,x14,x1,x17] - 2*sbTC[x2,x14,x1,x18] +
  4*sbTC[x2,x14,x1,x19] + 4*sbTC[x2,x14,x1,x20] - 4*sbTC[x2,x14,x2,x1] - 8*sbTC[x2,x14,x2,x2] -
  2*sbTC[x2,x14,x2,x3] - 2*sbTC[x2,x14,x2,x4] - 2*sbTC[x2,x14,x2,x5] - 2*sbTC[x2,x14,x2,x6] -
  2*sbTC[x2,x14,x2,x10] + 2*sbTC[x2,x14,x2,x13] - 4*sbTC[x2,x14,x2,x18] + 4*sbTC[x2,x14,x2,x20] +
  4*sbTC[x2,x14,x3,x1] - 2*sbTC[x2,x14,x3,x2] - 2*sbTC[x2,x14,x3,x3] + 6*sbTC[x2,x14,x3,x5] +
  4*sbTC[x2,x14,x3,x7] - 6*sbTC[x2,x14,x3,x13] - 8*sbTC[x2,x14,x3,x14] - 4*sbTC[x2,x14,x3,x16] +
  4*sbTC[x2,x14,x3,x20] + 2*sbTC[x2,x14,x4,x1] + 2*sbTC[x2,x14,x4,x2] + 2*sbTC[x2,x14,x4,x5] -
  2*sbTC[x2,x14,x4,x6] - 2*sbTC[x2,x14,x4,x7] + 4*sbTC[x2,x14,x4,x11] - 2*sbTC[x2,x14,x4,x13] -
  8*sbTC[x2,x14,x4,x14] + 4*sbTC[x2,x14,x4,x16] - 2*sbTC[x2,x14,x4,x17] + 2*sbTC[x2,x14,x4,x18] -
  4*sbTC[x2,x14,x4,x19] + 4*sbTC[x2,x14,x4,x20] - 4*sbTC[x2,x14,x5,x1] - 2*sbTC[x2,x14,x5,x2] +
  16*sbTC[x2,x14,x5,x3] - 2*sbTC[x2,x14,x5,x4] - 8*sbTC[x2,x14,x5,x5] + 6*sbTC[x2,x14,x5,x6] +
  4*sbTC[x2,x14,x5,x9] - 2*sbTC[x2,x14,x5,x10] - 4*sbTC[x2,x14,x5,x13] + 12*sbTC[x2,x14,x5,x14] -
  4*sbTC[x2,x14,x5,x15] - 4*sbTC[x2,x14,x5,x16] - 4*sbTC[x2,x14,x5,x18] + 4*sbTC[x2,x14,x5,x19] -
  4*sbTC[x2,x14,x6,x1] - 2*sbTC[x2,x14,x6,x2] - 2*sbTC[x2,x14,x6,x4] + 6*sbTC[x2,x14,x6,x5] -
  8*sbTC[x2,x14,x6,x6] + 2*sbTC[x2,x14,x6,x7] - 4*sbTC[x2,x14,x6,x9] - 4*sbTC[x2,x14,x6,x10] +
  4*sbTC[x2,x14,x6,x12] + 12*sbTC[x2,x14,x6,x13] - 4*sbTC[x2,x14,x6,x14] - 2*sbTC[x2,x14,x6,x17] -
  2*sbTC[x2,x14,x6,x18] - 2*sbTC[x2,x14,x7,x2] + 4*sbTC[x2,x14,x7,x3] - 2*sbTC[x2,x14,x7,x4] -
  2*sbTC[x2,x14,x7,x5] + 2*sbTC[x2,x14,x7,x10] + 4*sbTC[x2,x14,x7,x11] - 4*sbTC[x2,x14,x7,x12] -
  4*sbTC[x2,x14,x7,x15] + 4*sbTC[x2,x14,x7,x16] + 4*sbTC[x2,x14,x10,x1] + 4*sbTC[x2,x14,x10,x2] +
  2*sbTC[x2,x14,x10,x5] + 6*sbTC[x2,x14,x10,x6] - 4*sbTC[x2,x14,x10,x13] - 4*sbTC[x2,x14,x10,x14] +
  4*sbTC[x2,x14,x12,x1] - 2*sbTC[x2,x14,x12,x2] + 2*sbTC[x2,x14,x12,x3] + 2*sbTC[x2,x14,x12,x6] -
  4*sbTC[x2,x14,x12,x13] + 4*sbTC[x2,x14,x12,x14] - 2*sbTC[x2,x14,x12,x17] - 6*sbTC[x2,x14,x13,x1] -
  6*sbTC[x2,x14,x13,x2] - 10*sbTC[x2,x14,x13,x3] - 2*sbTC[x2,x14,x13,x4] - 4*sbTC[x2,x14,x13,x5] -
  4*sbTC[x2,x14,x13,x6] + 4*sbTC[x2,x14,x13,x10] + 4*sbTC[x2,x14,x13,x11] - 4*sbTC[x2,x14,x13,x12] -
  4*sbTC[x2,x14,x13,x15] + 4*sbTC[x2,x14,x13,x16] + 4*sbTC[x2,x14,x13,x18] - 2*sbTC[x2,x14,x14,x1] -
  6*sbTC[x2,x14,x14,x2] - 8*sbTC[x2,x14,x14,x3] - 4*sbTC[x2,x14,x14,x4] - 2*sbTC[x2,x14,x14,x5] -
  2*sbTC[x2,x14,x14,x6] + 2*sbTC[x2,x14,x14,x10] + 2*sbTC[x2,x14,x14,x18] - 4*sbTC[x2,x14,x16,x1] -
  4*sbTC[x2,x14,x16,x3] - 4*sbTC[x2,x14,x16,x9] + 4*sbTC[x2,x14,x16,x13] - 4*sbTC[x2,x14,x16,x14] +
  4*sbTC[x2,x14,x16,x19] + 4*sbTC[x2,x14,x18,x1] - 4*sbTC[x2,x14,x18,x3] + 4*sbTC[x2,x14,x18,x5] -
  4*sbTC[x2,x14,x18,x14] + 4*sbTC[x2,x14,x20,x1] + 8*sbTC[x2,x14,x20,x2] + 2*sbTC[x2,x14,x20,x3] +
  6*sbTC[x2,x14,x20,x4] + 2*sbTC[x2,x14,x20,x5] + 2*sbTC[x2,x14,x20,x6] - 2*sbTC[x2,x14,x20,x7] -
  4*sbTC[x2,x14,x20,x11] - 4*sbTC[x2,x14,x20,x13] + 8*sbTC[x2,x14,x20,x15] +
  2*sbTC[x2,x14,x20,x17] - 4*sbTC[x2,x14,x20,x19] - 12*sbTC[x2,x18,x1,x1] - 4*sbTC[x2,x18,x1,x2] -
  12*sbTC[x2,x18,x1,x3] - 4*sbTC[x2,x18,x1,x5] + 4*sbTC[x2,x18,x1,x6] - 4*sbTC[x2,x18,x2,x1] +
  4*sbTC[x2,x18,x2,x3] - 4*sbTC[x2,x18,x2,x5] + 4*sbTC[x2,x18,x2,x14] + 8*sbTC[x2,x18,x3,x1] +
  4*sbTC[x2,x18,x3,x2] + 16*sbTC[x2,x18,x3,x3] - 12*sbTC[x2,x18,x3,x5] - 4*sbTC[x2,x18,x3,x6] +
  16*sbTC[x2,x18,x3,x14] - 12*sbTC[x2,x18,x4,x5] + 12*sbTC[x2,x18,x4,x14] - 4*sbTC[x2,x18,x5,x1] -
  4*sbTC[x2,x18,x5,x2] - 20*sbTC[x2,x18,x5,x3] + 16*sbTC[x2,x18,x5,x5] + 4*sbTC[x2,x18,x5,x6] -
  20*sbTC[x2,x18,x5,x14] + 4*sbTC[x2,x18,x6,x1] - 4*sbTC[x2,x18,x6,x3] - 8*sbTC[x2,x18,x6,x5] +
  8*sbTC[x2,x18,x6,x14] + 8*sbTC[x2,x18,x14,x1] + 4*sbTC[x2,x18,x14,x2] + 16*sbTC[x2,x18,x14,x3] -
  4*sbTC[x2,x18,x14,x6] + 4*sbTC[x2,x18,x14,x14] - 8*sbTC[x2,x18,x18,x1] + 8*sbTC[x2,x18,x18,x3] -
  8*sbTC[x2,x18,x18,x5] + 8*sbTC[x2,x18,x18,x14] - 16*sbTC[x2,x20,x1,x1] - 16*sbTC[x2,x20,x1,x2] +
  3*sbTC[x2,x20,x1,x3] - 5*sbTC[x2,x20,x1,x4] - 26*sbTC[x2,x20,x1,x5] - 18*sbTC[x2,x20,x1,x6] +
  sbTC[x2,x20,x1,x7] + 2*sbTC[x2,x20,x1,x10] - 2*sbTC[x2,x20,x1,x11] - 6*sbTC[x2,x20,x1,x12] +
  4*sbTC[x2,x20,x1,x13] + 14*sbTC[x2,x20,x1,x14] + 4*sbTC[x2,x20,x1,x15] + 4*sbTC[x2,x20,x1,x16] +
  2*sbTC[x2,x20,x1,x17] - sbTC[x2,x20,x1,x18] - 2*sbTC[x2,x20,x1,x19] + 12*sbTC[x2,x20,x1,x20] -
  16*sbTC[x2,x20,x2,x1] - 16*sbTC[x2,x20,x2,x2] + 7*sbTC[x2,x20,x2,x3] - 3*sbTC[x2,x20,x2,x4] -
  28*sbTC[x2,x20,x2,x5] - 16*sbTC[x2,x20,x2,x6] + 3*sbTC[x2,x20,x2,x7] + 2*sbTC[x2,x20,x2,x10] -
  6*sbTC[x2,x20,x2,x12] + 6*sbTC[x2,x20,x2,x13] + 12*sbTC[x2,x20,x2,x14] + 4*sbTC[x2,x20,x2,x16] +
  2*sbTC[x2,x20,x2,x17] - sbTC[x2,x20,x2,x18] - 2*sbTC[x2,x20,x2,x19] + 12*sbTC[x2,x20,x2,x20] -
  7*sbTC[x2,x20,x3,x1] - 15*sbTC[x2,x20,x3,x2] + 10*sbTC[x2,x20,x3,x3] + 14*sbTC[x2,x20,x3,x4] -
  15*sbTC[x2,x20,x3,x5] + 2*sbTC[x2,x20,x3,x6] + 18*sbTC[x2,x20,x3,x7] - 6*sbTC[x2,x20,x3,x11] -
  4*sbTC[x2,x20,x3,x12] + 8*sbTC[x2,x20,x3,x13] + 4*sbTC[x2,x20,x3,x16] - 2*sbTC[x2,x20,x3,x17] +
  sbTC[x2,x20,x3,x18] + 2*sbTC[x2,x20,x3,x19] - 4*sbTC[x2,x20,x3,x20] - 11*sbTC[x2,x20,x4,x1] -
  13*sbTC[x2,x20,x4,x2] + 14*sbTC[x2,x20,x4,x3] + 10*sbTC[x2,x20,x4,x4] - 9*sbTC[x2,x20,x4,x5] +
  4*sbTC[x2,x20,x4,x6] + 20*sbTC[x2,x20,x4,x7] - 8*sbTC[x2,x20,x4,x11] - 6*sbTC[x2,x20,x4,x12] +
  6*sbTC[x2,x20,x4,x13] - 2*sbTC[x2,x20,x4,x17] + sbTC[x2,x20,x4,x18] + 2*sbTC[x2,x20,x4,x19] -
  4*sbTC[x2,x20,x4,x20] - 26*sbTC[x2,x20,x5,x1] - 28*sbTC[x2,x20,x5,x2] + 4*sbTC[x2,x20,x5,x3] -
  20*sbTC[x2,x20,x5,x5] - 15*sbTC[x2,x20,x5,x6] + sbTC[x2,x20,x5,x7] - 4*sbTC[x2,x20,x5,x9] +
  2*sbTC[x2,x20,x5,x10] - 2*sbTC[x2,x20,x5,x11] + 4*sbTC[x2,x20,x5,x12] + 2*sbTC[x2,x20,x5,x13] +
  14*sbTC[x2,x20,x5,x14] + 4*sbTC[x2,x20,x5,x15] - 4*sbTC[x2,x20,x5,x16] - 2*sbTC[x2,x20,x5,x18] +
  4*sbTC[x2,x20,x5,x19] + 8*sbTC[x2,x20,x5,x20] - 18*sbTC[x2,x20,x6,x1] - 16*sbTC[x2,x20,x6,x2] +
  2*sbTC[x2,x20,x6,x3] + 4*sbTC[x2,x20,x6,x4] - 14*sbTC[x2,x20,x6,x5] + 16*sbTC[x2,x20,x6,x7] +
  4*sbTC[x2,x20,x6,x9] + 2*sbTC[x2,x20,x6,x10] - 8*sbTC[x2,x20,x6,x11] - 8*sbTC[x2,x20,x6,x12] +
  4*sbTC[x2,x20,x6,x13] + 8*sbTC[x2,x20,x6,x14] - 4*sbTC[x2,x20,x6,x16] - 22*sbTC[x2,x20,x7,x1] -
  14*sbTC[x2,x20,x7,x2] + 18*sbTC[x2,x20,x7,x3] + 20*sbTC[x2,x20,x7,x4] + 12*sbTC[x2,x20,x7,x6] +
  12*sbTC[x2,x20,x7,x7] - 4*sbTC[x2,x20,x7,x9] - 2*sbTC[x2,x20,x7,x10] - 6*sbTC[x2,x20,x7,x11] +
  2*sbTC[x2,x20,x7,x12] - 2*sbTC[x2,x20,x7,x13] + 8*sbTC[x2,x20,x7,x15] - 8*sbTC[x2,x20,x7,x16] -
  4*sbTC[x2,x20,x7,x17] + 8*sbTC[x2,x20,x7,x19] - 8*sbTC[x2,x20,x7,x20] - 4*sbTC[x2,x20,x8,x3] -
  4*sbTC[x2,x20,x8,x4] - 7*sbTC[x2,x20,x8,x6] - sbTC[x2,x20,x8,x7] + 4*sbTC[x2,x20,x8,x11] +
  4*sbTC[x2,x20,x8,x12] - 8*sbTC[x2,x20,x9,x5] + 8*sbTC[x2,x20,x9,x7] + 4*sbTC[x2,x20,x10,x1] +
  4*sbTC[x2,x20,x10,x2] + 8*sbTC[x2,x20,x10,x6] - 4*sbTC[x2,x20,x10,x13] - 4*sbTC[x2,x20,x10,x14] -
  2*sbTC[x2,x20,x11,x1] - 2*sbTC[x2,x20,x11,x3] + 2*sbTC[x2,x20,x11,x4] - 2*sbTC[x2,x20,x11,x5] -
  4*sbTC[x2,x20,x11,x6] + 4*sbTC[x2,x20,x11,x7] - 4*sbTC[x2,x20,x11,x11] - 6*sbTC[x2,x20,x11,x12] +
  6*sbTC[x2,x20,x11,x13] - 4*sbTC[x2,x20,x11,x14] + 2*sbTC[x2,x20,x11,x17] +
  4*sbTC[x2,x20,x11,x20] - 6*sbTC[x2,x20,x12,x1] + 2*sbTC[x2,x20,x12,x2] + 2*sbTC[x2,x20,x12,x3] -
  2*sbTC[x2,x20,x12,x4] + 4*sbTC[x2,x20,x12,x5] - 2*sbTC[x2,x20,x12,x6] + 6*sbTC[x2,x20,x12,x7] -
  6*sbTC[x2,x20,x12,x11] - 8*sbTC[x2,x20,x12,x12] + 4*sbTC[x2,x20,x12,x13] -
  4*sbTC[x2,x20,x12,x14] - 4*sbTC[x2,x20,x12,x16] + 2*sbTC[x2,x20,x12,x17] +
  4*sbTC[x2,x20,x12,x20] + 2*sbTC[x2,x20,x13,x1] + 10*sbTC[x2,x20,x13,x2] - 4*sbTC[x2,x20,x13,x3] +
  6*sbTC[x2,x20,x13,x4] + 6*sbTC[x2,x20,x13,x5] + 2*sbTC[x2,x20,x13,x6] - 2*sbTC[x2,x20,x13,x7] -
  2*sbTC[x2,x20,x13,x10] - 6*sbTC[x2,x20,x13,x11] + 4*sbTC[x2,x20,x13,x12] +
  2*sbTC[x2,x20,x13,x14] + 8*sbTC[x2,x20,x13,x15] - 4*sbTC[x2,x20,x13,x16] -
  4*sbTC[x2,x20,x13,x20] + 2*sbTC[x2,x20,x14,x1] + 10*sbTC[x2,x20,x14,x2] + 8*sbTC[x2,x20,x14,x4] +
  4*sbTC[x2,x20,x14,x5] + 4*sbTC[x2,x20,x14,x6] - 2*sbTC[x2,x20,x14,x10] - 4*sbTC[x2,x20,x14,x11] +
  4*sbTC[x2,x20,x14,x12] + 2*sbTC[x2,x20,x14,x13] + 4*sbTC[x2,x20,x14,x15] -
  4*sbTC[x2,x20,x14,x16] - 4*sbTC[x2,x20,x14,x20] + 12*sbTC[x2,x20,x15,x3] - 4*sbTC[x2,x20,x15,x5] +
  4*sbTC[x2,x20,x15,x7] + 4*sbTC[x2,x20,x15,x9] - 4*sbTC[x2,x20,x15,x13] + 4*sbTC[x2,x20,x15,x14] +
  4*sbTC[x2,x20,x15,x16] - 8*sbTC[x2,x20,x15,x19] + 4*sbTC[x2,x20,x16,x1] - 2*sbTC[x2,x20,x16,x2] +
  4*sbTC[x2,x20,x16,x3] + 2*sbTC[x2,x20,x16,x4] - 8*sbTC[x2,x20,x16,x5] - 4*sbTC[x2,x20,x16,x6] +
  4*sbTC[x2,x20,x16,x9] + 2*sbTC[x2,x20,x16,x12] - 4*sbTC[x2,x20,x16,x13] + 6*sbTC[x2,x20,x16,x14] +
  4*sbTC[x2,x20,x16,x15] + 8*sbTC[x2,x20,x16,x16] - 8*sbTC[x2,x20,x16,x19] +
  16*sbTC[x2,x20,x17,x1] - 16*sbTC[x2,x20,x17,x3] - 16*sbTC[x2,x20,x17,x7] +
  16*sbTC[x2,x20,x17,x12] + 4*sbTC[x2,x20,x18,x1] - 4*sbTC[x2,x20,x18,x3] + 4*sbTC[x2,x20,x18,x5] -
  4*sbTC[x2,x20,x18,x14] + 4*sbTC[x2,x20,x19,x1] + 20*sbTC[x2,x20,x19,x2] - 20*sbTC[x2,x20,x19,x3] -
  4*sbTC[x2,x20,x19,x4] + 20*sbTC[x2,x20,x19,x5] - 4*sbTC[x2,x20,x19,x7] - 16*sbTC[x2,x20,x19,x16] +
  19*sbTC[x2,x20,x20,x1] + 7*sbTC[x2,x20,x20,x2] + 4*sbTC[x2,x20,x20,x3] - 16*sbTC[x2,x20,x20,x4] +
  9*sbTC[x2,x20,x20,x5] + sbTC[x2,x20,x20,x6] - 13*sbTC[x2,x20,x20,x7] + 16*sbTC[x2,x20,x20,x11] -
  4*sbTC[x2,x20,x20,x12] - 12*sbTC[x2,x20,x20,x14] - 16*sbTC[x2,x20,x20,x15] +
  16*sbTC[x2,x20,x20,x16] + sbTC[x2,x20,x20,x18] + 2*sbTC[x2,x20,x20,x19] - sbTC[x2,x24,x24,x3] -
  sbTC[x2,x24,x24,x4] - sbTC[x2,x24,x24,x6] - sbTC[x2,x24,x24,x18] + 2*sbTC[x2,x24,x24,x19] -
  sbTC[x2,x24,x25,x3] - sbTC[x2,x24,x25,x4] - sbTC[x2,x24,x25,x7] - sbTC[x2,x24,x25,x18] +
  2*sbTC[x2,x24,x25,x19] + sbTC[x2,x24,x26,x1] + sbTC[x2,x24,x26,x2] + 3*sbTC[x2,x24,x26,x5] -
  sbTC[x2,x24,x26,x6] + sbTC[x2,x24,x26,x7] - sbTC[x2,x24,x26,x18] - 2*sbTC[x2,x24,x26,x19] -
  sbTC[x2,x26,x24,x3] - sbTC[x2,x26,x24,x4] - sbTC[x2,x26,x24,x6] - sbTC[x2,x26,x24,x18] +
  2*sbTC[x2,x26,x24,x19] - sbTC[x2,x26,x25,x3] - sbTC[x2,x26,x25,x4] - sbTC[x2,x26,x25,x7] -
  sbTC[x2,x26,x25,x18] + 2*sbTC[x2,x26,x25,x19] + sbTC[x2,x26,x26,x1] + sbTC[x2,x26,x26,x2] +
  3*sbTC[x2,x26,x26,x5] - sbTC[x2,x26,x26,x6] + sbTC[x2,x26,x26,x7] - sbTC[x2,x26,x26,x18] -
  2*sbTC[x2,x26,x26,x19] + 4*sbTC[x3,x1,x1,x1] + 6*sbTC[x3,x1,x1,x2] + 10*sbTC[x3,x1,x1,x5] +
  8*sbTC[x3,x1,x1,x6] - 4*sbTC[x3,x1,x1,x7] + 2*sbTC[x3,x1,x1,x11] + 2*sbTC[x3,x1,x1,x12] -
  4*sbTC[x3,x1,x1,x13] - 4*sbTC[x3,x1,x1,x14] - 2*sbTC[x3,x1,x1,x18] - 4*sbTC[x3,x1,x1,x20] +
  6*sbTC[x3,x1,x2,x1] + 4*sbTC[x3,x1,x2,x2] + 2*sbTC[x3,x1,x2,x3] - 2*sbTC[x3,x1,x2,x4] +
  10*sbTC[x3,x1,x2,x5] + 8*sbTC[x3,x1,x2,x6] - 4*sbTC[x3,x1,x2,x7] + 6*sbTC[x3,x1,x2,x12] -
  6*sbTC[x3,x1,x2,x13] - 4*sbTC[x3,x1,x2,x14] - 2*sbTC[x3,x1,x2,x17] - 4*sbTC[x3,x1,x2,x20] -
  2*sbTC[x3,x1,x3,x1] + 2*sbTC[x3,x1,x3,x2] - 6*sbTC[x3,x1,x3,x3] - 4*sbTC[x3,x1,x3,x4] +
  4*sbTC[x3,x1,x3,x5] - 8*sbTC[x3,x1,x3,x6] - 10*sbTC[x3,x1,x3,x7] + 6*sbTC[x3,x1,x3,x11] +
  4*sbTC[x3,x1,x3,x12] - 6*sbTC[x3,x1,x3,x14] + 2*sbTC[x3,x1,x3,x18] + 4*sbTC[x3,x1,x3,x20] -
  4*sbTC[x3,x1,x4,x3] - 6*sbTC[x3,x1,x4,x4] + 4*sbTC[x3,x1,x4,x5] - 8*sbTC[x3,x1,x4,x6] -
  10*sbTC[x3,x1,x4,x7] + 4*sbTC[x3,x1,x4,x11] + 4*sbTC[x3,x1,x4,x12] - 2*sbTC[x3,x1,x4,x13] -
  2*sbTC[x3,x1,x4,x14] + 2*sbTC[x3,x1,x4,x17] + 4*sbTC[x3,x1,x4,x20] + 10*sbTC[x3,x1,x5,x1] +
  10*sbTC[x3,x1,x5,x2] - 4*sbTC[x3,x1,x5,x3] - 8*sbTC[x3,x1,x5,x4] + 12*sbTC[x3,x1,x5,x5] +
  8*sbTC[x3,x1,x5,x6] - 2*sbTC[x3,x1,x5,x7] + 2*sbTC[x3,x1,x5,x11] - 4*sbTC[x3,x1,x5,x12] -
  2*sbTC[x3,x1,x5,x13] + 4*sbTC[x3,x1,x5,x16] - 2*sbTC[x3,x1,x5,x18] - 8*sbTC[x3,x1,x5,x20] +
  8*sbTC[x3,x1,x6,x1] + 8*sbTC[x3,x1,x6,x2] - 8*sbTC[x3,x1,x6,x3] - 8*sbTC[x3,x1,x6,x4] +
  12*sbTC[x3,x1,x6,x5] - 12*sbTC[x3,x1,x6,x7] + 8*sbTC[x3,x1,x6,x11] + 4*sbTC[x3,x1,x6,x12] -
  8*sbTC[x3,x1,x6,x13] - 4*sbTC[x3,x1,x6,x14] + 4*sbTC[x3,x1,x7,x1] + 8*sbTC[x3,x1,x7,x2] -
  10*sbTC[x3,x1,x7,x3] - 10*sbTC[x3,x1,x7,x4] + 2*sbTC[x3,x1,x7,x5] - 8*sbTC[x3,x1,x7,x6] -
  12*sbTC[x3,x1,x7,x7] + 2*sbTC[x3,x1,x7,x11] - 2*sbTC[x3,x1,x7,x13] + 4*sbTC[x3,x1,x7,x14] -
  4*sbTC[x3,x1,x7,x16] + 2*sbTC[x3,x1,x7,x17] + 8*sbTC[x3,x1,x7,x20] + 4*sbTC[x3,x1,x8,x3] +
  2*sbTC[x3,x1,x8,x4] + 4*sbTC[x3,x1,x8,x6] + 2*sbTC[x3,x1,x8,x7] - 4*sbTC[x3,x1,x8,x11] -
  2*sbTC[x3,x1,x8,x12] - 4*sbTC[x3,x1,x10,x1] - 2*sbTC[x3,x1,x10,x2] - 2*sbTC[x3,x1,x10,x5] -
  4*sbTC[x3,x1,x10,x6] + 4*sbTC[x3,x1,x10,x13] + 2*sbTC[x3,x1,x10,x14] + 2*sbTC[x3,x1,x11,x1] +
  2*sbTC[x3,x1,x11,x3] - 2*sbTC[x3,x1,x11,x4] + 2*sbTC[x3,x1,x11,x5] + 4*sbTC[x3,x1,x11,x6] -
  4*sbTC[x3,x1,x11,x7] + 4*sbTC[x3,x1,x11,x11] + 6*sbTC[x3,x1,x11,x12] - 6*sbTC[x3,x1,x11,x13] +
  4*sbTC[x3,x1,x11,x14] - 2*sbTC[x3,x1,x11,x17] - 4*sbTC[x3,x1,x11,x20] + 2*sbTC[x3,x1,x12,x1] -
  4*sbTC[x3,x1,x12,x3] + 2*sbTC[x3,x1,x12,x4] - 4*sbTC[x3,x1,x12,x5] - 6*sbTC[x3,x1,x12,x7] +
  6*sbTC[x3,x1,x12,x11] + 8*sbTC[x3,x1,x12,x12] + 4*sbTC[x3,x1,x12,x16] - 4*sbTC[x3,x1,x12,x20] +
  2*sbTC[x3,x1,x13,x2] + 2*sbTC[x3,x1,x13,x3] - 2*sbTC[x3,x1,x13,x4] + 4*sbTC[x3,x1,x13,x5] -
  2*sbTC[x3,x1,x13,x6] - 2*sbTC[x3,x1,x13,x7] + 2*sbTC[x3,x1,x13,x11] - 4*sbTC[x3,x1,x13,x13] -
  6*sbTC[x3,x1,x13,x14] + 4*sbTC[x3,x1,x13,x20] + 2*sbTC[x3,x1,x14,x1] - 2*sbTC[x3,x1,x14,x2] -
  6*sbTC[x3,x1,x14,x3] + 2*sbTC[x3,x1,x14,x4] + 6*sbTC[x3,x1,x14,x5] - 2*sbTC[x3,x1,x14,x6] +
  4*sbTC[x3,x1,x14,x7] + 4*sbTC[x3,x1,x14,x11] - 4*sbTC[x3,x1,x14,x12] - 6*sbTC[x3,x1,x14,x13] -
  8*sbTC[x3,x1,x14,x14] - 4*sbTC[x3,x1,x14,x16] + 2*sbTC[x3,x1,x14,x18] + 4*sbTC[x3,x1,x14,x20] -
  16*sbTC[x3,x1,x17,x1] + 16*sbTC[x3,x1,x17,x3] + 16*sbTC[x3,x1,x17,x7] - 16*sbTC[x3,x1,x17,x12] -
  16*sbTC[x3,x1,x18,x1] + 16*sbTC[x3,x1,x18,x3] - 16*sbTC[x3,x1,x18,x5] + 16*sbTC[x3,x1,x18,x14] +
  4*sbTC[x3,x1,x20,x1] - 12*sbTC[x3,x1,x20,x2] - 4*sbTC[x3,x1,x20,x3] + 12*sbTC[x3,x1,x20,x4] -
  8*sbTC[x3,x1,x20,x5] + 8*sbTC[x3,x1,x20,x7] - 12*sbTC[x3,x1,x20,x11] + 4*sbTC[x3,x1,x20,x12] +
  12*sbTC[x3,x1,x20,x13] - 4*sbTC[x3,x1,x20,x14] + 6*sbTC[x3,x2,x1,x1] + 4*sbTC[x3,x2,x1,x2] +
  2*sbTC[x3,x2,x1,x3] - 2*sbTC[x3,x2,x1,x4] + 10*sbTC[x3,x2,x1,x5] + 8*sbTC[x3,x2,x1,x6] -
  4*sbTC[x3,x2,x1,x7] + 6*sbTC[x3,x2,x1,x12] - 6*sbTC[x3,x2,x1,x13] - 4*sbTC[x3,x2,x1,x14] -
  2*sbTC[x3,x2,x1,x17] - 4*sbTC[x3,x2,x1,x20] + 4*sbTC[x3,x2,x2,x1] + 6*sbTC[x3,x2,x2,x2] +
  10*sbTC[x3,x2,x2,x5] + 8*sbTC[x3,x2,x2,x6] - 4*sbTC[x3,x2,x2,x7] + 2*sbTC[x3,x2,x2,x11] +
  2*sbTC[x3,x2,x2,x12] - 4*sbTC[x3,x2,x2,x13] - 4*sbTC[x3,x2,x2,x14] - 2*sbTC[x3,x2,x2,x18] -
  4*sbTC[x3,x2,x2,x20] - 4*sbTC[x3,x2,x3,x3] - 6*sbTC[x3,x2,x3,x4] + 4*sbTC[x3,x2,x3,x5] -
  8*sbTC[x3,x2,x3,x6] - 10*sbTC[x3,x2,x3,x7] + 4*sbTC[x3,x2,x3,x11] + 4*sbTC[x3,x2,x3,x12] -
  2*sbTC[x3,x2,x3,x13] - 2*sbTC[x3,x2,x3,x14] + 2*sbTC[x3,x2,x3,x17] + 4*sbTC[x3,x2,x3,x20] -
  2*sbTC[x3,x2,x4,x1] + 2*sbTC[x3,x2,x4,x2] - 6*sbTC[x3,x2,x4,x3] - 4*sbTC[x3,x2,x4,x4] +
  4*sbTC[x3,x2,x4,x5] - 8*sbTC[x3,x2,x4,x6] - 10*sbTC[x3,x2,x4,x7] + 6*sbTC[x3,x2,x4,x11] +
  4*sbTC[x3,x2,x4,x12] - 6*sbTC[x3,x2,x4,x14] + 2*sbTC[x3,x2,x4,x18] + 4*sbTC[x3,x2,x4,x20] +
  10*sbTC[x3,x2,x5,x1] + 10*sbTC[x3,x2,x5,x2] - 4*sbTC[x3,x2,x5,x3] - 8*sbTC[x3,x2,x5,x4] +
  12*sbTC[x3,x2,x5,x5] + 8*sbTC[x3,x2,x5,x6] - 2*sbTC[x3,x2,x5,x7] + 2*sbTC[x3,x2,x5,x11] -
  4*sbTC[x3,x2,x5,x12] - 2*sbTC[x3,x2,x5,x13] + 4*sbTC[x3,x2,x5,x16] - 2*sbTC[x3,x2,x5,x18] -
  8*sbTC[x3,x2,x5,x20] + 8*sbTC[x3,x2,x6,x1] + 8*sbTC[x3,x2,x6,x2] - 8*sbTC[x3,x2,x6,x3] -
  8*sbTC[x3,x2,x6,x4] + 12*sbTC[x3,x2,x6,x5] - 12*sbTC[x3,x2,x6,x7] + 8*sbTC[x3,x2,x6,x11] +
  4*sbTC[x3,x2,x6,x12] - 8*sbTC[x3,x2,x6,x13] - 4*sbTC[x3,x2,x6,x14] + 4*sbTC[x3,x2,x7,x1] +
  8*sbTC[x3,x2,x7,x2] - 10*sbTC[x3,x2,x7,x3] - 10*sbTC[x3,x2,x7,x4] + 2*sbTC[x3,x2,x7,x5] -
  8*sbTC[x3,x2,x7,x6] - 12*sbTC[x3,x2,x7,x7] + 2*sbTC[x3,x2,x7,x11] - 2*sbTC[x3,x2,x7,x13] +
  4*sbTC[x3,x2,x7,x14] - 4*sbTC[x3,x2,x7,x16] + 2*sbTC[x3,x2,x7,x17] + 8*sbTC[x3,x2,x7,x20] +
  4*sbTC[x3,x2,x8,x3] + 2*sbTC[x3,x2,x8,x4] + 4*sbTC[x3,x2,x8,x6] + 2*sbTC[x3,x2,x8,x7] -
  4*sbTC[x3,x2,x8,x11] - 2*sbTC[x3,x2,x8,x12] - 4*sbTC[x3,x2,x10,x1] - 2*sbTC[x3,x2,x10,x2] -
  2*sbTC[x3,x2,x10,x5] - 4*sbTC[x3,x2,x10,x6] + 4*sbTC[x3,x2,x10,x13] + 2*sbTC[x3,x2,x10,x14] -
  2*sbTC[x3,x2,x11,x1] + 2*sbTC[x3,x2,x11,x2] - 2*sbTC[x3,x2,x11,x4] + 2*sbTC[x3,x2,x11,x5] +
  2*sbTC[x3,x2,x11,x6] - 4*sbTC[x3,x2,x11,x7] + 4*sbTC[x3,x2,x11,x11] + 6*sbTC[x3,x2,x11,x12] -
  2*sbTC[x3,x2,x11,x13] - 4*sbTC[x3,x2,x11,x20] + 6*sbTC[x3,x2,x12,x1] - 2*sbTC[x3,x2,x12,x2] -
  2*sbTC[x3,x2,x12,x3] + 2*sbTC[x3,x2,x12,x4] - 4*sbTC[x3,x2,x12,x5] + 2*sbTC[x3,x2,x12,x6] -
  6*sbTC[x3,x2,x12,x7] + 6*sbTC[x3,x2,x12,x11] + 8*sbTC[x3,x2,x12,x12] - 4*sbTC[x3,x2,x12,x13] +
  4*sbTC[x3,x2,x12,x14] + 4*sbTC[x3,x2,x12,x16] - 2*sbTC[x3,x2,x12,x17] - 4*sbTC[x3,x2,x12,x20] -
  2*sbTC[x3,x2,x13,x1] + 2*sbTC[x3,x2,x13,x2] - 2*sbTC[x3,x2,x13,x3] + 4*sbTC[x3,x2,x13,x5] -
  4*sbTC[x3,x2,x13,x6] - 2*sbTC[x3,x2,x13,x7] + 6*sbTC[x3,x2,x13,x11] - 4*sbTC[x3,x2,x13,x12] -
  4*sbTC[x3,x2,x13,x13] - 6*sbTC[x3,x2,x13,x14] + 2*sbTC[x3,x2,x13,x18] + 4*sbTC[x3,x2,x13,x20] +
  4*sbTC[x3,x2,x14,x1] - 2*sbTC[x3,x2,x14,x2] - 2*sbTC[x3,x2,x14,x3] + 6*sbTC[x3,x2,x14,x5] +
  4*sbTC[x3,x2,x14,x7] - 6*sbTC[x3,x2,x14,x13] - 8*sbTC[x3,x2,x14,x14] - 4*sbTC[x3,x2,x14,x16] +
  4*sbTC[x3,x2,x14,x20] - 16*sbTC[x3,x2,x17,x1] + 16*sbTC[x3,x2,x17,x3] + 16*sbTC[x3,x2,x17,x7] -
  16*sbTC[x3,x2,x17,x12] - 16*sbTC[x3,x2,x18,x1] + 16*sbTC[x3,x2,x18,x3] - 16*sbTC[x3,x2,x18,x5] +
  16*sbTC[x3,x2,x18,x14] + 4*sbTC[x3,x2,x20,x1] - 12*sbTC[x3,x2,x20,x2] - 4*sbTC[x3,x2,x20,x3] +
  12*sbTC[x3,x2,x20,x4] - 8*sbTC[x3,x2,x20,x5] + 8*sbTC[x3,x2,x20,x7] - 12*sbTC[x3,x2,x20,x11] +
  4*sbTC[x3,x2,x20,x12] + 12*sbTC[x3,x2,x20,x13] - 4*sbTC[x3,x2,x20,x14] - 4*sbTC[x3,x3,x1,x3] -
  6*sbTC[x3,x3,x1,x4] + 4*sbTC[x3,x3,x1,x5] - 8*sbTC[x3,x3,x1,x6] - 10*sbTC[x3,x3,x1,x7] +
  4*sbTC[x3,x3,x1,x11] + 4*sbTC[x3,x3,x1,x12] - 2*sbTC[x3,x3,x1,x13] - 2*sbTC[x3,x3,x1,x14] +
  2*sbTC[x3,x3,x1,x17] + 4*sbTC[x3,x3,x1,x20] - 4*sbTC[x3,x3,x2,x3] - 6*sbTC[x3,x3,x2,x4] +
  4*sbTC[x3,x3,x2,x5] - 8*sbTC[x3,x3,x2,x6] - 10*sbTC[x3,x3,x2,x7] + 4*sbTC[x3,x3,x2,x11] +
  4*sbTC[x3,x3,x2,x12] - 2*sbTC[x3,x3,x2,x13] - 2*sbTC[x3,x3,x2,x14] + 2*sbTC[x3,x3,x2,x17] +
  4*sbTC[x3,x3,x2,x20] - 6*sbTC[x3,x3,x3,x1] - 4*sbTC[x3,x3,x3,x2] - 14*sbTC[x3,x3,x3,x3] -
  14*sbTC[x3,x3,x3,x4] - 24*sbTC[x3,x3,x3,x6] - 24*sbTC[x3,x3,x3,x7] - 2*sbTC[x3,x3,x3,x8] +
  14*sbTC[x3,x3,x3,x11] + 14*sbTC[x3,x3,x3,x12] - 2*sbTC[x3,x3,x3,x17] + 12*sbTC[x3,x3,x3,x20] -
  6*sbTC[x3,x3,x4,x1] - 4*sbTC[x3,x3,x4,x2] - 14*sbTC[x3,x3,x4,x3] - 14*sbTC[x3,x3,x4,x4] -
  24*sbTC[x3,x3,x4,x6] - 24*sbTC[x3,x3,x4,x7] - 2*sbTC[x3,x3,x4,x8] + 14*sbTC[x3,x3,x4,x11] +
  14*sbTC[x3,x3,x4,x12] - 2*sbTC[x3,x3,x4,x17] + 12*sbTC[x3,x3,x4,x20] + 4*sbTC[x3,x3,x5,x1] +
  4*sbTC[x3,x3,x5,x2] - 2*sbTC[x3,x3,x5,x3] - 2*sbTC[x3,x3,x5,x4] + 4*sbTC[x3,x3,x5,x6] -
  2*sbTC[x3,x3,x5,x13] - 2*sbTC[x3,x3,x5,x14] - 8*sbTC[x3,x3,x6,x1] - 8*sbTC[x3,x3,x6,x2] -
  24*sbTC[x3,x3,x6,x3] - 24*sbTC[x3,x3,x6,x4] + 4*sbTC[x3,x3,x6,x5] - 32*sbTC[x3,x3,x6,x6] -
  20*sbTC[x3,x3,x6,x7] - 4*sbTC[x3,x3,x6,x8] + 18*sbTC[x3,x3,x6,x11] + 6*sbTC[x3,x3,x6,x12] -
  2*sbTC[x3,x3,x6,x13] - 2*sbTC[x3,x3,x6,x14] + 16*sbTC[x3,x3,x6,x20] + 6*sbTC[x3,x3,x7,x1] -
  6*sbTC[x3,x3,x7,x2] - 24*sbTC[x3,x3,x7,x3] - 24*sbTC[x3,x3,x7,x4] - 20*sbTC[x3,x3,x7,x6] -
  32*sbTC[x3,x3,x7,x7] + 6*sbTC[x3,x3,x7,x11] + 18*sbTC[x3,x3,x7,x12] - 4*sbTC[x3,x3,x7,x17] +
  16*sbTC[x3,x3,x7,x20] + 14*sbTC[x3,x3,x8,x3] + 2*sbTC[x3,x3,x8,x4] + 16*sbTC[x3,x3,x8,x6] -
  14*sbTC[x3,x3,x8,x11] - 2*sbTC[x3,x3,x8,x12] + 4*sbTC[x3,x3,x9,x5] - 4*sbTC[x3,x3,x9,x7] -
  2*sbTC[x3,x3,x10,x1] - 2*sbTC[x3,x3,x10,x2] - 4*sbTC[x3,x3,x10,x6] + 2*sbTC[x3,x3,x10,x13] +
  2*sbTC[x3,x3,x10,x14] + 4*sbTC[x3,x3,x11,x1] + 4*sbTC[x3,x3,x11,x2] - 2*sbTC[x3,x3,x11,x3] +
  10*sbTC[x3,x3,x11,x4] + 2*sbTC[x3,x3,x11,x6] + 2*sbTC[x3,x3,x11,x7] + 2*sbTC[x3,x3,x11,x8] +
  4*sbTC[x3,x3,x11,x11] + 4*sbTC[x3,x3,x11,x12] + 2*sbTC[x3,x3,x11,x17] - 8*sbTC[x3,x3,x11,x20] +
  4*sbTC[x3,x3,x12,x1] + 4*sbTC[x3,x3,x12,x2] - 2*sbTC[x3,x3,x12,x3] + 10*sbTC[x3,x3,x12,x4] +
  2*sbTC[x3,x3,x12,x6] + 2*sbTC[x3,x3,x12,x7] + 2*sbTC[x3,x3,x12,x8] + 4*sbTC[x3,x3,x12,x11] +
  4*sbTC[x3,x3,x12,x12] + 2*sbTC[x3,x3,x12,x17] - 8*sbTC[x3,x3,x12,x20] - 12*sbTC[x3,x3,x17,x1] +
  12*sbTC[x3,x3,x17,x3] + 12*sbTC[x3,x3,x17,x7] - 12*sbTC[x3,x3,x17,x12] + 2*sbTC[x3,x3,x20,x1] +
  2*sbTC[x3,x3,x20,x2] + 14*sbTC[x3,x3,x20,x3] + 14*sbTC[x3,x3,x20,x4] - 4*sbTC[x3,x3,x20,x5] +
  16*sbTC[x3,x3,x20,x6] + 20*sbTC[x3,x3,x20,x7] - 10*sbTC[x3,x3,x20,x11] - 10*sbTC[x3,x3,x20,x12] +
  2*sbTC[x3,x3,x20,x13] + 2*sbTC[x3,x3,x20,x14] - 8*sbTC[x3,x3,x20,x20] - 4*sbTC[x3,x4,x1,x3] -
  6*sbTC[x3,x4,x1,x4] + 4*sbTC[x3,x4,x1,x5] - 8*sbTC[x3,x4,x1,x6] - 10*sbTC[x3,x4,x1,x7] +
  4*sbTC[x3,x4,x1,x11] + 4*sbTC[x3,x4,x1,x12] - 2*sbTC[x3,x4,x1,x13] - 2*sbTC[x3,x4,x1,x14] +
  2*sbTC[x3,x4,x1,x17] + 4*sbTC[x3,x4,x1,x20] - 4*sbTC[x3,x4,x2,x3] - 6*sbTC[x3,x4,x2,x4] +
  4*sbTC[x3,x4,x2,x5] - 8*sbTC[x3,x4,x2,x6] - 10*sbTC[x3,x4,x2,x7] + 4*sbTC[x3,x4,x2,x11] +
  4*sbTC[x3,x4,x2,x12] - 2*sbTC[x3,x4,x2,x13] - 2*sbTC[x3,x4,x2,x14] + 2*sbTC[x3,x4,x2,x17] +
  4*sbTC[x3,x4,x2,x20] - 6*sbTC[x3,x4,x3,x1] - 4*sbTC[x3,x4,x3,x2] - 14*sbTC[x3,x4,x3,x3] -
  14*sbTC[x3,x4,x3,x4] - 24*sbTC[x3,x4,x3,x6] - 24*sbTC[x3,x4,x3,x7] - 2*sbTC[x3,x4,x3,x8] +
  14*sbTC[x3,x4,x3,x11] + 14*sbTC[x3,x4,x3,x12] - 2*sbTC[x3,x4,x3,x17] + 12*sbTC[x3,x4,x3,x20] -
  6*sbTC[x3,x4,x4,x1] - 4*sbTC[x3,x4,x4,x2] - 14*sbTC[x3,x4,x4,x3] - 14*sbTC[x3,x4,x4,x4] -
  24*sbTC[x3,x4,x4,x6] - 24*sbTC[x3,x4,x4,x7] - 2*sbTC[x3,x4,x4,x8] + 14*sbTC[x3,x4,x4,x11] +
  14*sbTC[x3,x4,x4,x12] - 2*sbTC[x3,x4,x4,x17] + 12*sbTC[x3,x4,x4,x20] + 4*sbTC[x3,x4,x5,x1] +
  4*sbTC[x3,x4,x5,x2] - 2*sbTC[x3,x4,x5,x3] - 2*sbTC[x3,x4,x5,x4] + 4*sbTC[x3,x4,x5,x6] -
  2*sbTC[x3,x4,x5,x13] - 2*sbTC[x3,x4,x5,x14] - 8*sbTC[x3,x4,x6,x1] - 8*sbTC[x3,x4,x6,x2] -
  24*sbTC[x3,x4,x6,x3] - 24*sbTC[x3,x4,x6,x4] + 4*sbTC[x3,x4,x6,x5] - 32*sbTC[x3,x4,x6,x6] -
  20*sbTC[x3,x4,x6,x7] - 4*sbTC[x3,x4,x6,x8] + 18*sbTC[x3,x4,x6,x11] + 6*sbTC[x3,x4,x6,x12] -
  2*sbTC[x3,x4,x6,x13] - 2*sbTC[x3,x4,x6,x14] + 16*sbTC[x3,x4,x6,x20] + 6*sbTC[x3,x4,x7,x1] -
  6*sbTC[x3,x4,x7,x2] - 24*sbTC[x3,x4,x7,x3] - 24*sbTC[x3,x4,x7,x4] - 20*sbTC[x3,x4,x7,x6] -
  32*sbTC[x3,x4,x7,x7] + 6*sbTC[x3,x4,x7,x11] + 18*sbTC[x3,x4,x7,x12] - 4*sbTC[x3,x4,x7,x17] +
  16*sbTC[x3,x4,x7,x20] + 14*sbTC[x3,x4,x8,x3] + 2*sbTC[x3,x4,x8,x4] + 16*sbTC[x3,x4,x8,x6] -
  14*sbTC[x3,x4,x8,x11] - 2*sbTC[x3,x4,x8,x12] + 4*sbTC[x3,x4,x9,x5] - 4*sbTC[x3,x4,x9,x7] -
  2*sbTC[x3,x4,x10,x1] - 2*sbTC[x3,x4,x10,x2] - 4*sbTC[x3,x4,x10,x6] + 2*sbTC[x3,x4,x10,x13] +
  2*sbTC[x3,x4,x10,x14] + 4*sbTC[x3,x4,x11,x1] + 4*sbTC[x3,x4,x11,x2] - 2*sbTC[x3,x4,x11,x3] +
  10*sbTC[x3,x4,x11,x4] + 2*sbTC[x3,x4,x11,x6] + 2*sbTC[x3,x4,x11,x7] + 2*sbTC[x3,x4,x11,x8] +
  4*sbTC[x3,x4,x11,x11] + 4*sbTC[x3,x4,x11,x12] + 2*sbTC[x3,x4,x11,x17] - 8*sbTC[x3,x4,x11,x20] +
  4*sbTC[x3,x4,x12,x1] + 4*sbTC[x3,x4,x12,x2] - 2*sbTC[x3,x4,x12,x3] + 10*sbTC[x3,x4,x12,x4] +
  2*sbTC[x3,x4,x12,x6] + 2*sbTC[x3,x4,x12,x7] + 2*sbTC[x3,x4,x12,x8] + 4*sbTC[x3,x4,x12,x11] +
  4*sbTC[x3,x4,x12,x12] + 2*sbTC[x3,x4,x12,x17] - 8*sbTC[x3,x4,x12,x20] - 12*sbTC[x3,x4,x17,x1] +
  12*sbTC[x3,x4,x17,x3] + 12*sbTC[x3,x4,x17,x7] - 12*sbTC[x3,x4,x17,x12] + 2*sbTC[x3,x4,x20,x1] +
  2*sbTC[x3,x4,x20,x2] + 14*sbTC[x3,x4,x20,x3] + 14*sbTC[x3,x4,x20,x4] - 4*sbTC[x3,x4,x20,x5] +
  16*sbTC[x3,x4,x20,x6] + 20*sbTC[x3,x4,x20,x7] - 10*sbTC[x3,x4,x20,x11] - 10*sbTC[x3,x4,x20,x12] +
  2*sbTC[x3,x4,x20,x13] + 2*sbTC[x3,x4,x20,x14] - 8*sbTC[x3,x4,x20,x20] + 10*sbTC[x3,x5,x1,x1] +
  10*sbTC[x3,x5,x1,x2] - 4*sbTC[x3,x5,x1,x3] - 8*sbTC[x3,x5,x1,x4] + 12*sbTC[x3,x5,x1,x5] +
  8*sbTC[x3,x5,x1,x6] - 2*sbTC[x3,x5,x1,x7] + 2*sbTC[x3,x5,x1,x11] - 4*sbTC[x3,x5,x1,x12] -
  2*sbTC[x3,x5,x1,x13] + 4*sbTC[x3,x5,x1,x16] - 2*sbTC[x3,x5,x1,x18] - 8*sbTC[x3,x5,x1,x20] +
  10*sbTC[x3,x5,x2,x1] + 10*sbTC[x3,x5,x2,x2] - 4*sbTC[x3,x5,x2,x3] - 8*sbTC[x3,x5,x2,x4] +
  12*sbTC[x3,x5,x2,x5] + 8*sbTC[x3,x5,x2,x6] - 2*sbTC[x3,x5,x2,x7] + 2*sbTC[x3,x5,x2,x11] -
  4*sbTC[x3,x5,x2,x12] - 2*sbTC[x3,x5,x2,x13] + 4*sbTC[x3,x5,x2,x16] - 2*sbTC[x3,x5,x2,x18] -
  8*sbTC[x3,x5,x2,x20] + 8*sbTC[x3,x5,x3,x1] - 4*sbTC[x3,x5,x3,x3] - 4*sbTC[x3,x5,x3,x4] -
  4*sbTC[x3,x5,x3,x5] + 2*sbTC[x3,x5,x3,x6] - 6*sbTC[x3,x5,x3,x7] + 2*sbTC[x3,x5,x3,x8] -
  6*sbTC[x3,x5,x3,x11] + 4*sbTC[x3,x5,x3,x12] - 2*sbTC[x3,x5,x3,x13] - 6*sbTC[x3,x5,x3,x14] +
  4*sbTC[x3,x5,x3,x15] + 4*sbTC[x3,x5,x3,x16] - 2*sbTC[x3,x5,x3,x17] + 2*sbTC[x3,x5,x3,x18] +
  4*sbTC[x3,x5,x3,x20] + 12*sbTC[x3,x5,x4,x1] + 2*sbTC[x3,x5,x4,x2] - 4*sbTC[x3,x5,x4,x3] -
  4*sbTC[x3,x5,x4,x4] - 2*sbTC[x3,x5,x4,x5] + 4*sbTC[x3,x5,x4,x6] - 8*sbTC[x3,x5,x4,x7] +
  2*sbTC[x3,x5,x4,x8] - 4*sbTC[x3,x5,x4,x11] + 2*sbTC[x3,x5,x4,x12] - 6*sbTC[x3,x5,x4,x14] +
  4*sbTC[x3,x5,x4,x16] - 2*sbTC[x3,x5,x4,x17] + 2*sbTC[x3,x5,x4,x18] + 4*sbTC[x3,x5,x4,x20] +
  12*sbTC[x3,x5,x5,x1] + 12*sbTC[x3,x5,x5,x2] - 20*sbTC[x3,x5,x5,x3] - 14*sbTC[x3,x5,x5,x4] -
  2*sbTC[x3,x5,x5,x6] - 4*sbTC[x3,x5,x5,x9] + 6*sbTC[x3,x5,x5,x14] + 4*sbTC[x3,x5,x5,x15] -
  8*sbTC[x3,x5,x5,x16] - 4*sbTC[x3,x5,x5,x18] + 8*sbTC[x3,x5,x5,x19] + 8*sbTC[x3,x5,x6,x1] +
  8*sbTC[x3,x5,x6,x2] + 2*sbTC[x3,x5,x6,x3] + 4*sbTC[x3,x5,x6,x4] + 2*sbTC[x3,x5,x6,x5] +
  20*sbTC[x3,x5,x6,x6] + 2*sbTC[x3,x5,x6,x7] + 4*sbTC[x3,x5,x6,x8] + 4*sbTC[x3,x5,x6,x9] -
  8*sbTC[x3,x5,x6,x11] + 4*sbTC[x3,x5,x6,x12] - 4*sbTC[x3,x5,x6,x13] - 2*sbTC[x3,x5,x6,x14] -
  4*sbTC[x3,x5,x6,x16] - 2*sbTC[x3,x5,x6,x17] - 8*sbTC[x3,x5,x6,x20] + 4*sbTC[x3,x5,x7,x2] -
  6*sbTC[x3,x5,x7,x3] - 8*sbTC[x3,x5,x7,x4] - 4*sbTC[x3,x5,x7,x9] - 2*sbTC[x3,x5,x7,x11] +
  2*sbTC[x3,x5,x7,x12] - 2*sbTC[x3,x5,x7,x13] + 4*sbTC[x3,x5,x7,x14] + 4*sbTC[x3,x5,x7,x15] -
  8*sbTC[x3,x5,x7,x16] - 2*sbTC[x3,x5,x7,x17] + 8*sbTC[x3,x5,x7,x19] - 4*sbTC[x3,x5,x8,x3] +
  2*sbTC[x3,x5,x8,x4] - 2*sbTC[x3,x5,x8,x6] + 4*sbTC[x3,x5,x8,x11] - 2*sbTC[x3,x5,x8,x12] -
  4*sbTC[x3,x5,x9,x5] + 4*sbTC[x3,x5,x9,x16] + 2*sbTC[x3,x5,x10,x2] + 2*sbTC[x3,x5,x10,x6] -
  2*sbTC[x3,x5,x10,x14] - 4*sbTC[x3,x5,x11,x1] + 2*sbTC[x3,x5,x11,x2] + 2*sbTC[x3,x5,x11,x4] +
  2*sbTC[x3,x5,x11,x7] - 2*sbTC[x3,x5,x11,x8] - 4*sbTC[x3,x5,x11,x13] + 4*sbTC[x3,x5,x11,x14] +
  4*sbTC[x3,x5,x11,x15] - 4*sbTC[x3,x5,x11,x16] - 4*sbTC[x3,x5,x12,x1] + 2*sbTC[x3,x5,x12,x2] +
  2*sbTC[x3,x5,x12,x4] + 2*sbTC[x3,x5,x12,x7] - 2*sbTC[x3,x5,x12,x8] - 4*sbTC[x3,x5,x12,x13] +
  4*sbTC[x3,x5,x12,x14] + 4*sbTC[x3,x5,x12,x15] - 4*sbTC[x3,x5,x12,x16] - 2*sbTC[x3,x5,x13,x1] +
  2*sbTC[x3,x5,x13,x2] - 2*sbTC[x3,x5,x13,x3] + 4*sbTC[x3,x5,x13,x5] - 4*sbTC[x3,x5,x13,x6] -
  2*sbTC[x3,x5,x13,x7] + 6*sbTC[x3,x5,x13,x11] - 4*sbTC[x3,x5,x13,x12] - 4*sbTC[x3,x5,x13,x13] -
  6*sbTC[x3,x5,x13,x14] + 2*sbTC[x3,x5,x13,x18] + 4*sbTC[x3,x5,x13,x20] + 2*sbTC[x3,x5,x14,x1] -
  2*sbTC[x3,x5,x14,x2] - 6*sbTC[x3,x5,x14,x3] + 2*sbTC[x3,x5,x14,x4] + 6*sbTC[x3,x5,x14,x5] -
  2*sbTC[x3,x5,x14,x6] + 4*sbTC[x3,x5,x14,x7] + 4*sbTC[x3,x5,x14,x11] - 4*sbTC[x3,x5,x14,x12] -
  6*sbTC[x3,x5,x14,x13] - 8*sbTC[x3,x5,x14,x14] - 4*sbTC[x3,x5,x14,x16] + 2*sbTC[x3,x5,x14,x18] +
  4*sbTC[x3,x5,x14,x20] + 12*sbTC[x3,x5,x15,x1] + 4*sbTC[x3,x5,x15,x5] - 4*sbTC[x3,x5,x15,x7] +
  4*sbTC[x3,x5,x15,x9] - 4*sbTC[x3,x5,x15,x11] + 4*sbTC[x3,x5,x15,x12] + 4*sbTC[x3,x5,x15,x16] -
  8*sbTC[x3,x5,x15,x19] + 4*sbTC[x3,x5,x16,x1] + 2*sbTC[x3,x5,x16,x2] + 4*sbTC[x3,x5,x16,x3] -
  2*sbTC[x3,x5,x16,x4] - 4*sbTC[x3,x5,x16,x6] - 8*sbTC[x3,x5,x16,x7] + 4*sbTC[x3,x5,x16,x9] -
  4*sbTC[x3,x5,x16,x11] + 6*sbTC[x3,x5,x16,x12] + 2*sbTC[x3,x5,x16,x14] + 4*sbTC[x3,x5,x16,x15] +
  8*sbTC[x3,x5,x16,x16] - 8*sbTC[x3,x5,x16,x19] - 16*sbTC[x3,x5,x18,x1] + 16*sbTC[x3,x5,x18,x3] -
  16*sbTC[x3,x5,x18,x5] + 16*sbTC[x3,x5,x18,x14] - 20*sbTC[x3,x5,x19,x1] - 4*sbTC[x3,x5,x19,x2] +
  4*sbTC[x3,x5,x19,x3] + 20*sbTC[x3,x5,x19,x4] - 4*sbTC[x3,x5,x19,x5] + 20*sbTC[x3,x5,x19,x7] -
  16*sbTC[x3,x5,x19,x16] + 4*sbTC[x3,x5,x20,x1] - 14*sbTC[x3,x5,x20,x2] + 6*sbTC[x3,x5,x20,x3] -
  4*sbTC[x3,x5,x20,x4] + 4*sbTC[x3,x5,x20,x5] - 6*sbTC[x3,x5,x20,x6] - 8*sbTC[x3,x5,x20,x7] +
  6*sbTC[x3,x5,x20,x11] - 4*sbTC[x3,x5,x20,x12] + 10*sbTC[x3,x5,x20,x13] - 8*sbTC[x3,x5,x20,x14] -
  12*sbTC[x3,x5,x20,x15] + 16*sbTC[x3,x5,x20,x16] + 2*sbTC[x3,x5,x20,x17] + 8*sbTC[x3,x6,x1,x1] +
  8*sbTC[x3,x6,x1,x2] - 8*sbTC[x3,x6,x1,x3] - 8*sbTC[x3,x6,x1,x4] + 12*sbTC[x3,x6,x1,x5] -
  12*sbTC[x3,x6,x1,x7] + 8*sbTC[x3,x6,x1,x11] + 4*sbTC[x3,x6,x1,x12] - 8*sbTC[x3,x6,x1,x13] -
  4*sbTC[x3,x6,x1,x14] + 8*sbTC[x3,x6,x2,x1] + 8*sbTC[x3,x6,x2,x2] - 8*sbTC[x3,x6,x2,x3] -
  8*sbTC[x3,x6,x2,x4] + 12*sbTC[x3,x6,x2,x5] - 12*sbTC[x3,x6,x2,x7] + 8*sbTC[x3,x6,x2,x11] +
  4*sbTC[x3,x6,x2,x12] - 8*sbTC[x3,x6,x2,x13] - 4*sbTC[x3,x6,x2,x14] - 8*sbTC[x3,x6,x3,x1] -
  8*sbTC[x3,x6,x3,x2] - 24*sbTC[x3,x6,x3,x3] - 24*sbTC[x3,x6,x3,x4] + 4*sbTC[x3,x6,x3,x5] -
  32*sbTC[x3,x6,x3,x6] - 20*sbTC[x3,x6,x3,x7] - 4*sbTC[x3,x6,x3,x8] + 18*sbTC[x3,x6,x3,x11] +
  6*sbTC[x3,x6,x3,x12] - 2*sbTC[x3,x6,x3,x13] - 2*sbTC[x3,x6,x3,x14] + 16*sbTC[x3,x6,x3,x20] -
  8*sbTC[x3,x6,x4,x1] - 8*sbTC[x3,x6,x4,x2] - 24*sbTC[x3,x6,x4,x3] - 24*sbTC[x3,x6,x4,x4] +
  4*sbTC[x3,x6,x4,x5] - 32*sbTC[x3,x6,x4,x6] - 20*sbTC[x3,x6,x4,x7] - 4*sbTC[x3,x6,x4,x8] +
  18*sbTC[x3,x6,x4,x11] + 6*sbTC[x3,x6,x4,x12] - 2*sbTC[x3,x6,x4,x13] - 2*sbTC[x3,x6,x4,x14] +
  16*sbTC[x3,x6,x4,x20] + 12*sbTC[x3,x6,x5,x1] + 12*sbTC[x3,x6,x5,x2] - 8*sbTC[x3,x6,x5,x3] -
  12*sbTC[x3,x6,x5,x4] + 12*sbTC[x3,x6,x5,x5] + 10*sbTC[x3,x6,x5,x6] - 4*sbTC[x3,x6,x5,x7] +
  2*sbTC[x3,x6,x5,x8] + 6*sbTC[x3,x6,x5,x11] - 8*sbTC[x3,x6,x5,x12] - 2*sbTC[x3,x6,x5,x13] -
  4*sbTC[x3,x6,x5,x14] - 4*sbTC[x3,x6,x5,x15] + 4*sbTC[x3,x6,x5,x16] + 4*sbTC[x3,x6,x5,x19] -
  8*sbTC[x3,x6,x5,x20] - 32*sbTC[x3,x6,x6,x3] - 32*sbTC[x3,x6,x6,x4] + 14*sbTC[x3,x6,x6,x5] -
  8*sbTC[x3,x6,x6,x7] - 6*sbTC[x3,x6,x6,x8] + 14*sbTC[x3,x6,x6,x11] - 14*sbTC[x3,x6,x6,x13] -
  8*sbTC[x3,x6,x7,x1] - 20*sbTC[x3,x6,x7,x3] - 20*sbTC[x3,x6,x7,x4] + 2*sbTC[x3,x6,x7,x5] -
  12*sbTC[x3,x6,x7,x6] - 20*sbTC[x3,x6,x7,x7] - 2*sbTC[x3,x6,x7,x8] + 10*sbTC[x3,x6,x7,x11] +
  8*sbTC[x3,x6,x7,x12] - 2*sbTC[x3,x6,x7,x13] + 4*sbTC[x3,x6,x7,x14] - 8*sbTC[x3,x6,x7,x16] +
  4*sbTC[x3,x6,x7,x19] + 8*sbTC[x3,x6,x7,x20] + 4*sbTC[x3,x6,x8,x3] - 6*sbTC[x3,x6,x8,x4] -
  6*sbTC[x3,x6,x8,x6] + 4*sbTC[x3,x6,x8,x7] - 4*sbTC[x3,x6,x8,x11] + 6*sbTC[x3,x6,x8,x12] -
  4*sbTC[x3,x6,x9,x7] + 4*sbTC[x3,x6,x9,x16] - 8*sbTC[x3,x6,x10,x1] - 2*sbTC[x3,x6,x10,x2] -
  2*sbTC[x3,x6,x10,x5] - 8*sbTC[x3,x6,x10,x6] + 8*sbTC[x3,x6,x10,x13] + 2*sbTC[x3,x6,x10,x14] +
  16*sbTC[x3,x6,x11,x1] + 8*sbTC[x3,x6,x11,x2] + 10*sbTC[x3,x6,x11,x3] + 4*sbTC[x3,x6,x11,x4] +
  6*sbTC[x3,x6,x11,x5] + 10*sbTC[x3,x6,x11,x6] - 8*sbTC[x3,x6,x11,x7] + 4*sbTC[x3,x6,x11,x8] +
  2*sbTC[x3,x6,x11,x12] - 2*sbTC[x3,x6,x11,x13] - 4*sbTC[x3,x6,x11,x15] - 4*sbTC[x3,x6,x11,x20] +
  4*sbTC[x3,x6,x12,x1] + 2*sbTC[x3,x6,x12,x2] - 6*sbTC[x3,x6,x12,x3] + 8*sbTC[x3,x6,x12,x4] -
  8*sbTC[x3,x6,x12,x5] + 8*sbTC[x3,x6,x12,x6] - 10*sbTC[x3,x6,x12,x7] + 4*sbTC[x3,x6,x12,x8] +
  2*sbTC[x3,x6,x12,x11] + 4*sbTC[x3,x6,x12,x12] + 8*sbTC[x3,x6,x12,x16] - 4*sbTC[x3,x6,x12,x20] +
  2*sbTC[x3,x6,x13,x2] + 2*sbTC[x3,x6,x13,x3] - 2*sbTC[x3,x6,x13,x4] + 4*sbTC[x3,x6,x13,x5] -
  2*sbTC[x3,x6,x13,x6] - 2*sbTC[x3,x6,x13,x7] + 2*sbTC[x3,x6,x13,x11] - 4*sbTC[x3,x6,x13,x13] -
  6*sbTC[x3,x6,x13,x14] + 4*sbTC[x3,x6,x13,x20] + 4*sbTC[x3,x6,x14,x1] - 2*sbTC[x3,x6,x14,x2] -
  2*sbTC[x3,x6,x14,x3] + 6*sbTC[x3,x6,x14,x5] + 4*sbTC[x3,x6,x14,x7] - 6*sbTC[x3,x6,x14,x13] -
  8*sbTC[x3,x6,x14,x14] - 4*sbTC[x3,x6,x14,x16] + 4*sbTC[x3,x6,x14,x20] - 20*sbTC[x3,x6,x17,x1] +
  20*sbTC[x3,x6,x17,x3] + 20*sbTC[x3,x6,x17,x7] - 20*sbTC[x3,x6,x17,x12] - 16*sbTC[x3,x6,x18,x1] +
  16*sbTC[x3,x6,x18,x3] - 16*sbTC[x3,x6,x18,x5] + 16*sbTC[x3,x6,x18,x14] + 8*sbTC[x3,x6,x20,x1] -
  10*sbTC[x3,x6,x20,x2] + 8*sbTC[x3,x6,x20,x3] + 30*sbTC[x3,x6,x20,x4] - 10*sbTC[x3,x6,x20,x5] +
  14*sbTC[x3,x6,x20,x7] - 18*sbTC[x3,x6,x20,x11] + 4*sbTC[x3,x6,x20,x12] + 14*sbTC[x3,x6,x20,x13] -
  4*sbTC[x3,x6,x20,x14] + 4*sbTC[x3,x6,x20,x15] - 4*sbTC[x3,x6,x20,x19] + 16*sbTC[x3,x7,x1,x1] +
  12*sbTC[x3,x7,x1,x2] + 11*sbTC[x3,x7,x1,x3] - 13*sbTC[x3,x7,x1,x4] + 18*sbTC[x3,x7,x1,x5] -
  6*sbTC[x3,x7,x1,x6] - 15*sbTC[x3,x7,x1,x7] - 2*sbTC[x3,x7,x1,x11] + 3*sbTC[x3,x7,x1,x17] -
  4*sbTC[x3,x7,x1,x18] - 2*sbTC[x3,x7,x1,x19] + 4*sbTC[x3,x7,x1,x20] + 12*sbTC[x3,x7,x2,x1] +
  4*sbTC[x3,x7,x2,x2] - 9*sbTC[x3,x7,x2,x3] - 7*sbTC[x3,x7,x2,x4] + 8*sbTC[x3,x7,x2,x5] -
  4*sbTC[x3,x7,x2,x6] - 13*sbTC[x3,x7,x2,x7] + 2*sbTC[x3,x7,x2,x13] - 2*sbTC[x3,x7,x2,x14] +
  4*sbTC[x3,x7,x2,x16] + 3*sbTC[x3,x7,x2,x17] - 4*sbTC[x3,x7,x2,x18] - 2*sbTC[x3,x7,x2,x19] +
  4*sbTC[x3,x7,x2,x20] + 5*sbTC[x3,x7,x3,x1] - 7*sbTC[x3,x7,x3,x2] - 24*sbTC[x3,x7,x3,x3] -
  24*sbTC[x3,x7,x3,x4] - sbTC[x3,x7,x3,x5] - 20*sbTC[x3,x7,x3,x6] - 32*sbTC[x3,x7,x3,x7] +
  6*sbTC[x3,x7,x3,x11] + 18*sbTC[x3,x7,x3,x12] - 5*sbTC[x3,x7,x3,x17] + 2*sbTC[x3,x7,x3,x19] +
  16*sbTC[x3,x7,x3,x20] + 5*sbTC[x3,x7,x4,x1] - 7*sbTC[x3,x7,x4,x2] - 24*sbTC[x3,x7,x4,x3] -
  24*sbTC[x3,x7,x4,x4] - sbTC[x3,x7,x4,x5] - 20*sbTC[x3,x7,x4,x6] - 32*sbTC[x3,x7,x4,x7] +
  6*sbTC[x3,x7,x4,x11] + 18*sbTC[x3,x7,x4,x12] - 5*sbTC[x3,x7,x4,x17] + 2*sbTC[x3,x7,x4,x19] +
  16*sbTC[x3,x7,x4,x20] + 18*sbTC[x3,x7,x5,x1] + 8*sbTC[x3,x7,x5,x2] - 14*sbTC[x3,x7,x5,x3] -
  10*sbTC[x3,x7,x5,x4] + 2*sbTC[x3,x7,x5,x6] - 6*sbTC[x3,x7,x5,x11] + 8*sbTC[x3,x7,x5,x12] +
  2*sbTC[x3,x7,x5,x13] - 2*sbTC[x3,x7,x5,x14] - 4*sbTC[x3,x7,x5,x16] - 4*sbTC[x3,x7,x5,x18] +
  4*sbTC[x3,x7,x5,x19] - 6*sbTC[x3,x7,x6,x1] - 4*sbTC[x3,x7,x6,x2] - 20*sbTC[x3,x7,x6,x3] -
  20*sbTC[x3,x7,x6,x4] + 8*sbTC[x3,x7,x6,x5] - 20*sbTC[x3,x7,x6,x6] - 12*sbTC[x3,x7,x6,x7] +
  8*sbTC[x3,x7,x6,x11] + 10*sbTC[x3,x7,x6,x12] - 4*sbTC[x3,x7,x6,x16] - 2*sbTC[x3,x7,x6,x17] -
  4*sbTC[x3,x7,x6,x18] + 8*sbTC[x3,x7,x6,x20] - 10*sbTC[x3,x7,x7,x2] - 32*sbTC[x3,x7,x7,x3] -
  32*sbTC[x3,x7,x7,x4] - sbTC[x3,x7,x7,x5] - 9*sbTC[x3,x7,x7,x6] + 14*sbTC[x3,x7,x7,x12] -
  4*sbTC[x3,x7,x7,x16] - 8*sbTC[x3,x7,x7,x17] + 8*sbTC[x3,x7,x7,x19] + 12*sbTC[x3,x7,x8,x3] +
  14*sbTC[x3,x7,x8,x4] + 26*sbTC[x3,x7,x8,x6] - 12*sbTC[x3,x7,x8,x11] - 14*sbTC[x3,x7,x8,x12] +
  12*sbTC[x3,x7,x9,x5] - 8*sbTC[x3,x7,x9,x7] - 4*sbTC[x3,x7,x9,x16] - 2*sbTC[x3,x7,x10,x2] +
  sbTC[x3,x7,x10,x5] - 3*sbTC[x3,x7,x10,x6] + 2*sbTC[x3,x7,x10,x14] - 12*sbTC[x3,x7,x11,x1] -
  6*sbTC[x3,x7,x11,x3] + 8*sbTC[x3,x7,x11,x4] - 6*sbTC[x3,x7,x11,x5] - 10*sbTC[x3,x7,x11,x6] +
  8*sbTC[x3,x7,x11,x7] + 4*sbTC[x3,x7,x11,x11] + 2*sbTC[x3,x7,x11,x12] + 2*sbTC[x3,x7,x11,x13] +
  4*sbTC[x3,x7,x11,x15] + 4*sbTC[x3,x7,x11,x17] - 4*sbTC[x3,x7,x11,x20] + 6*sbTC[x3,x7,x12,x2] +
  10*sbTC[x3,x7,x12,x3] + 4*sbTC[x3,x7,x12,x4] + 8*sbTC[x3,x7,x12,x5] - 8*sbTC[x3,x7,x12,x6] +
  10*sbTC[x3,x7,x12,x7] + 2*sbTC[x3,x7,x12,x11] - 8*sbTC[x3,x7,x12,x16] + 4*sbTC[x3,x7,x12,x17] -
  4*sbTC[x3,x7,x12,x20] + 8*sbTC[x3,x7,x15,x1] - 4*sbTC[x3,x7,x15,x3] + 4*sbTC[x3,x7,x15,x5] -
  4*sbTC[x3,x7,x15,x7] + 4*sbTC[x3,x7,x15,x16] - 4*sbTC[x3,x7,x15,x19] + 2*sbTC[x3,x7,x16,x2] -
  2*sbTC[x3,x7,x16,x4] - 4*sbTC[x3,x7,x16,x6] - 8*sbTC[x3,x7,x16,x7] + 2*sbTC[x3,x7,x16,x12] +
  2*sbTC[x3,x7,x16,x14] + 4*sbTC[x3,x7,x16,x15] + 8*sbTC[x3,x7,x16,x16] - 4*sbTC[x3,x7,x16,x19] +
  12*sbTC[x3,x7,x17,x1] - 12*sbTC[x3,x7,x17,x3] - 12*sbTC[x3,x7,x17,x7] + 12*sbTC[x3,x7,x17,x12] -
  20*sbTC[x3,x7,x19,x1] - 4*sbTC[x3,x7,x19,x2] + 4*sbTC[x3,x7,x19,x3] + 20*sbTC[x3,x7,x19,x4] -
  4*sbTC[x3,x7,x19,x5] + 20*sbTC[x3,x7,x19,x7] - 16*sbTC[x3,x7,x19,x16] + 2*sbTC[x3,x7,x20,x2] +
  31*sbTC[x3,x7,x20,x3] + 9*sbTC[x3,x7,x20,x4] - 11*sbTC[x3,x7,x20,x5] + 13*sbTC[x3,x7,x20,x6] +
  3*sbTC[x3,x7,x20,x7] + 2*sbTC[x3,x7,x20,x11] - 20*sbTC[x3,x7,x20,x12] - 2*sbTC[x3,x7,x20,x13] -
  4*sbTC[x3,x7,x20,x15] + 16*sbTC[x3,x7,x20,x16] + sbTC[x3,x7,x20,x17] + 4*sbTC[x3,x7,x20,x18] -
  2*sbTC[x3,x7,x20,x19] + 4*sbTC[x3,x8,x1,x3] + 2*sbTC[x3,x8,x1,x4] + 4*sbTC[x3,x8,x1,x6] +
  2*sbTC[x3,x8,x1,x7] - 4*sbTC[x3,x8,x1,x11] - 2*sbTC[x3,x8,x1,x12] + 4*sbTC[x3,x8,x2,x3] +
  2*sbTC[x3,x8,x2,x4] + 4*sbTC[x3,x8,x2,x6] + 2*sbTC[x3,x8,x2,x7] - 4*sbTC[x3,x8,x2,x11] -
  2*sbTC[x3,x8,x2,x12] + 22*sbTC[x3,x8,x3,x1] + 4*sbTC[x3,x8,x3,x2] + 16*sbTC[x3,x8,x3,x3] +
  8*sbTC[x3,x8,x3,x4] + 2*sbTC[x3,x8,x3,x5] + 14*sbTC[x3,x8,x3,x6] - 2*sbTC[x3,x8,x3,x7] -
  6*sbTC[x3,x8,x3,x11] + 4*sbTC[x3,x8,x3,x12] + 2*sbTC[x3,x8,x3,x13] - 4*sbTC[x3,x8,x3,x15] -
  2*sbTC[x3,x8,x3,x17] - 4*sbTC[x3,x8,x3,x20] + 2*sbTC[x3,x8,x4,x1] + 2*sbTC[x3,x8,x4,x2] +
  8*sbTC[x3,x8,x4,x3] + 4*sbTC[x3,x8,x4,x4] + 16*sbTC[x3,x8,x4,x6] - 8*sbTC[x3,x8,x4,x11] +
  2*sbTC[x3,x8,x4,x12] - 2*sbTC[x3,x8,x4,x17] - 4*sbTC[x3,x8,x4,x20] + 4*sbTC[x3,x8,x5,x6] -
  4*sbTC[x3,x8,x5,x9] - 2*sbTC[x3,x8,x5,x11] - 2*sbTC[x3,x8,x5,x13] + 4*sbTC[x3,x8,x5,x15] +
  4*sbTC[x3,x8,x6,x1] + 4*sbTC[x3,x8,x6,x2] + 14*sbTC[x3,x8,x6,x3] + 16*sbTC[x3,x8,x6,x4] +
  2*sbTC[x3,x8,x6,x5] + 4*sbTC[x3,x8,x6,x6] + 2*sbTC[x3,x8,x6,x7] - 4*sbTC[x3,x8,x6,x9] +
  10*sbTC[x3,x8,x6,x11] + 2*sbTC[x3,x8,x6,x12] + 2*sbTC[x3,x8,x6,x13] - 2*sbTC[x3,x8,x6,x17] -
  8*sbTC[x3,x8,x6,x20] + 20*sbTC[x3,x8,x7,x1] + 2*sbTC[x3,x8,x7,x2] - 2*sbTC[x3,x8,x7,x3] +
  14*sbTC[x3,x8,x7,x6] + 4*sbTC[x3,x8,x7,x9] - 12*sbTC[x3,x8,x7,x11] - 4*sbTC[x3,x8,x7,x15] -
  2*sbTC[x3,x8,x7,x17] + 8*sbTC[x3,x8,x8,x4] + 8*sbTC[x3,x8,x8,x6] - 8*sbTC[x3,x8,x8,x12] -
  22*sbTC[x3,x8,x11,x1] - 4*sbTC[x3,x8,x11,x2] - 6*sbTC[x3,x8,x11,x3] - 10*sbTC[x3,x8,x11,x4] -
  2*sbTC[x3,x8,x11,x5] - 4*sbTC[x3,x8,x11,x6] - 4*sbTC[x3,x8,x11,x11] - 2*sbTC[x3,x8,x11,x12] -
  2*sbTC[x3,x8,x11,x13] + 4*sbTC[x3,x8,x11,x15] + 2*sbTC[x3,x8,x11,x17] + 4*sbTC[x3,x8,x11,x20] -
  2*sbTC[x3,x8,x12,x1] - 2*sbTC[x3,x8,x12,x2] + 2*sbTC[x3,x8,x12,x3] - 6*sbTC[x3,x8,x12,x4] -
  6*sbTC[x3,x8,x12,x6] - 2*sbTC[x3,x8,x12,x7] - 2*sbTC[x3,x8,x12,x11] + 2*sbTC[x3,x8,x12,x17] +
  4*sbTC[x3,x8,x12,x20] - 4*sbTC[x3,x8,x20,x3] - 4*sbTC[x3,x8,x20,x4] - 8*sbTC[x3,x8,x20,x6] +
  4*sbTC[x3,x8,x20,x11] + 4*sbTC[x3,x8,x20,x12] + 4*sbTC[x3,x9,x3,x5] - 4*sbTC[x3,x9,x3,x7] +
  4*sbTC[x3,x9,x4,x5] - 4*sbTC[x3,x9,x4,x7] + 2*sbTC[x3,x9,x5,x4] + 12*sbTC[x3,x9,x5,x5] -
  2*sbTC[x3,x9,x5,x8] + 2*sbTC[x3,x9,x5,x14] + 4*sbTC[x3,x9,x5,x15] + 4*sbTC[x3,x9,x5,x16] -
  4*sbTC[x3,x9,x5,x19] - 8*sbTC[x3,x9,x5,x20] + 2*sbTC[x3,x9,x6,x5] - 2*sbTC[x3,x9,x6,x8] -
  2*sbTC[x3,x9,x6,x12] - 2*sbTC[x3,x9,x6,x14] + 4*sbTC[x3,x9,x6,x16] + 8*sbTC[x3,x9,x7,x1] +
  2*sbTC[x3,x9,x7,x2] - 4*sbTC[x3,x9,x7,x3] - 4*sbTC[x3,x9,x7,x4] - 4*sbTC[x3,x9,x7,x6] -
  20*sbTC[x3,x9,x7,x7] + 2*sbTC[x3,x9,x7,x8] + 2*sbTC[x3,x9,x7,x12] + 8*sbTC[x3,x9,x7,x16] -
  4*sbTC[x3,x9,x7,x19] + 8*sbTC[x3,x9,x7,x20] + 8*sbTC[x3,x9,x9,x5] - 8*sbTC[x3,x9,x9,x7] -
  8*sbTC[x3,x9,x15,x1] + 4*sbTC[x3,x9,x15,x3] - 4*sbTC[x3,x9,x15,x5] + 4*sbTC[x3,x9,x15,x7] -
  4*sbTC[x3,x9,x15,x16] + 4*sbTC[x3,x9,x15,x19] - 2*sbTC[x3,x9,x16,x2] + 2*sbTC[x3,x9,x16,x4] +
  4*sbTC[x3,x9,x16,x6] + 8*sbTC[x3,x9,x16,x7] - 2*sbTC[x3,x9,x16,x12] - 2*sbTC[x3,x9,x16,x14] -
  4*sbTC[x3,x9,x16,x15] - 8*sbTC[x3,x9,x16,x16] + 4*sbTC[x3,x9,x16,x19] - 8*sbTC[x3,x9,x20,x5] +
  8*sbTC[x3,x9,x20,x7] - 4*sbTC[x3,x10,x1,x1] + sbTC[x3,x10,x1,x3] - 3*sbTC[x3,x10,x1,x4] +
  2*sbTC[x3,x10,x1,x5] - 6*sbTC[x3,x10,x1,x6] - 5*sbTC[x3,x10,x1,x7] + 2*sbTC[x3,x10,x1,x11] -
  4*sbTC[x3,x10,x1,x14] + sbTC[x3,x10,x1,x17] + 2*sbTC[x3,x10,x1,x19] + 4*sbTC[x3,x10,x1,x20] -
  4*sbTC[x3,x10,x2,x2] - 3*sbTC[x3,x10,x2,x3] - sbTC[x3,x10,x2,x4] + 4*sbTC[x3,x10,x2,x5] -
  4*sbTC[x3,x10,x2,x6] + sbTC[x3,x10,x2,x7] - 2*sbTC[x3,x10,x2,x13] - 6*sbTC[x3,x10,x2,x14] -
  4*sbTC[x3,x10,x2,x16] + sbTC[x3,x10,x2,x17] + 2*sbTC[x3,x10,x2,x19] + 4*sbTC[x3,x10,x2,x20] -
  sbTC[x3,x10,x3,x1] - sbTC[x3,x10,x3,x2] + sbTC[x3,x10,x3,x5] - 4*sbTC[x3,x10,x3,x6] +
  2*sbTC[x3,x10,x3,x13] + 2*sbTC[x3,x10,x3,x14] + sbTC[x3,x10,x3,x17] - 2*sbTC[x3,x10,x3,x19] -
  sbTC[x3,x10,x4,x1] - sbTC[x3,x10,x4,x2] + sbTC[x3,x10,x4,x5] - 4*sbTC[x3,x10,x4,x6] +
  2*sbTC[x3,x10,x4,x13] + 2*sbTC[x3,x10,x4,x14] + sbTC[x3,x10,x4,x17] - 2*sbTC[x3,x10,x4,x19] +
  2*sbTC[x3,x10,x5,x1] + 4*sbTC[x3,x10,x5,x2] + 2*sbTC[x3,x10,x5,x3] + 12*sbTC[x3,x10,x5,x6] -
  8*sbTC[x3,x10,x5,x13] - 4*sbTC[x3,x10,x5,x14] - 4*sbTC[x3,x10,x5,x16] + 4*sbTC[x3,x10,x5,x19] -
  6*sbTC[x3,x10,x6,x1] - 4*sbTC[x3,x10,x6,x2] - 4*sbTC[x3,x10,x6,x3] - 4*sbTC[x3,x10,x6,x4] +
  8*sbTC[x3,x10,x6,x5] - 20*sbTC[x3,x10,x6,x6] - 4*sbTC[x3,x10,x6,x7] + 2*sbTC[x3,x10,x6,x11] +
  6*sbTC[x3,x10,x6,x13] - 10*sbTC[x3,x10,x6,x14] + 2*sbTC[x3,x10,x6,x17] + 8*sbTC[x3,x10,x6,x20] -
  sbTC[x3,x10,x7,x5] + sbTC[x3,x10,x7,x6] - 2*sbTC[x3,x10,x7,x11] + 2*sbTC[x3,x10,x7,x13] -
  4*sbTC[x3,x10,x7,x14] + 4*sbTC[x3,x10,x7,x16] - 8*sbTC[x3,x10,x10,x2] + sbTC[x3,x10,x10,x5] -
  9*sbTC[x3,x10,x10,x6] + 8*sbTC[x3,x10,x10,x14] - 2*sbTC[x3,x10,x13,x2] - 2*sbTC[x3,x10,x13,x3] +
  2*sbTC[x3,x10,x13,x4] - 4*sbTC[x3,x10,x13,x5] + 2*sbTC[x3,x10,x13,x6] + 2*sbTC[x3,x10,x13,x7] -
  2*sbTC[x3,x10,x13,x11] + 4*sbTC[x3,x10,x13,x13] + 6*sbTC[x3,x10,x13,x14] -
  4*sbTC[x3,x10,x13,x20] - 4*sbTC[x3,x10,x14,x1] + 2*sbTC[x3,x10,x14,x2] + 2*sbTC[x3,x10,x14,x3] -
  6*sbTC[x3,x10,x14,x5] - 4*sbTC[x3,x10,x14,x7] + 6*sbTC[x3,x10,x14,x13] + 8*sbTC[x3,x10,x14,x14] +
  4*sbTC[x3,x10,x14,x16] - 4*sbTC[x3,x10,x14,x20] + 4*sbTC[x3,x10,x20,x1] + 4*sbTC[x3,x10,x20,x2] +
  sbTC[x3,x10,x20,x3] + sbTC[x3,x10,x20,x4] + sbTC[x3,x10,x20,x5] + 7*sbTC[x3,x10,x20,x6] +
  3*sbTC[x3,x10,x20,x7] - 4*sbTC[x3,x10,x20,x13] - 4*sbTC[x3,x10,x20,x14] - sbTC[x3,x10,x20,x17] -
  2*sbTC[x3,x10,x20,x19] + 4*sbTC[x3,x11,x1,x1] - 2*sbTC[x3,x11,x1,x2] - 6*sbTC[x3,x11,x1,x3] +
  2*sbTC[x3,x11,x1,x4] - 4*sbTC[x3,x11,x1,x5] - 4*sbTC[x3,x11,x1,x7] + 4*sbTC[x3,x11,x1,x11] +
  10*sbTC[x3,x11,x1,x12] - 2*sbTC[x3,x11,x1,x13] - 2*sbTC[x3,x11,x1,x17] + 2*sbTC[x3,x11,x1,x18] +
  4*sbTC[x3,x11,x1,x19] - 4*sbTC[x3,x11,x1,x20] - 2*sbTC[x3,x11,x2,x1] + 2*sbTC[x3,x11,x2,x2] -
  2*sbTC[x3,x11,x2,x4] + 2*sbTC[x3,x11,x2,x5] + 2*sbTC[x3,x11,x2,x6] - 4*sbTC[x3,x11,x2,x7] +
  4*sbTC[x3,x11,x2,x11] + 6*sbTC[x3,x11,x2,x12] - 2*sbTC[x3,x11,x2,x13] - 4*sbTC[x3,x11,x2,x20] -
  18*sbTC[x3,x11,x3,x1] - 4*sbTC[x3,x11,x3,x3] + 4*sbTC[x3,x11,x3,x4] - 2*sbTC[x3,x11,x3,x5] +
  4*sbTC[x3,x11,x3,x6] + 4*sbTC[x3,x11,x3,x7] + 2*sbTC[x3,x11,x3,x8] - 4*sbTC[x3,x11,x3,x11] -
  2*sbTC[x3,x11,x3,x12] - 2*sbTC[x3,x11,x3,x13] + 4*sbTC[x3,x11,x3,x15] + 4*sbTC[x3,x11,x3,x17] -
  4*sbTC[x3,x11,x3,x20] + 6*sbTC[x3,x11,x4,x1] + 4*sbTC[x3,x11,x4,x2] + 4*sbTC[x3,x11,x4,x3] +
  8*sbTC[x3,x11,x4,x4] + 2*sbTC[x3,x11,x4,x6] + 2*sbTC[x3,x11,x4,x7] + 4*sbTC[x3,x11,x4,x8] -
  2*sbTC[x3,x11,x4,x12] + 2*sbTC[x3,x11,x4,x13] - 4*sbTC[x3,x11,x4,x14] + 4*sbTC[x3,x11,x4,x16] +
  2*sbTC[x3,x11,x4,x17] + 2*sbTC[x3,x11,x4,x18] - 4*sbTC[x3,x11,x4,x19] - 4*sbTC[x3,x11,x4,x20] -
  4*sbTC[x3,x11,x5,x1] + 2*sbTC[x3,x11,x5,x2] + 2*sbTC[x3,x11,x5,x4] + 2*sbTC[x3,x11,x5,x7] -
  2*sbTC[x3,x11,x5,x8] - 4*sbTC[x3,x11,x5,x13] + 4*sbTC[x3,x11,x5,x14] + 4*sbTC[x3,x11,x5,x15] -
  4*sbTC[x3,x11,x5,x16] + 2*sbTC[x3,x11,x6,x2] + 4*sbTC[x3,x11,x6,x3] + 2*sbTC[x3,x11,x6,x4] -
  2*sbTC[x3,x11,x6,x5] + 8*sbTC[x3,x11,x6,x6] - 6*sbTC[x3,x11,x6,x7] + 4*sbTC[x3,x11,x6,x8] +
  4*sbTC[x3,x11,x6,x9] - 12*sbTC[x3,x11,x6,x11] + 4*sbTC[x3,x11,x6,x12] - 4*sbTC[x3,x11,x6,x14] +
  2*sbTC[x3,x11,x6,x17] + 2*sbTC[x3,x11,x6,x18] - 16*sbTC[x3,x11,x7,x1] + 2*sbTC[x3,x11,x7,x2] +
  4*sbTC[x3,x11,x7,x3] + 2*sbTC[x3,x11,x7,x4] - 6*sbTC[x3,x11,x7,x6] + 8*sbTC[x3,x11,x7,x7] +
  2*sbTC[x3,x11,x7,x8] - 4*sbTC[x3,x11,x7,x9] + 4*sbTC[x3,x11,x7,x11] - 12*sbTC[x3,x11,x7,x12] +
  4*sbTC[x3,x11,x7,x15] + 4*sbTC[x3,x11,x7,x16] + 4*sbTC[x3,x11,x7,x17] - 4*sbTC[x3,x11,x7,x19] -
  4*sbTC[x3,x11,x8,x3] - 4*sbTC[x3,x11,x8,x4] - 6*sbTC[x3,x11,x8,x6] - 2*sbTC[x3,x11,x8,x7] +
  4*sbTC[x3,x11,x8,x11] + 4*sbTC[x3,x11,x8,x12] + 8*sbTC[x3,x11,x11,x1] + 4*sbTC[x3,x11,x11,x2] +
  2*sbTC[x3,x11,x11,x3] + 6*sbTC[x3,x11,x11,x4] + 2*sbTC[x3,x11,x11,x6] + 2*sbTC[x3,x11,x11,x7] -
  2*sbTC[x3,x11,x11,x8] - 2*sbTC[x3,x11,x11,x17] + 10*sbTC[x3,x11,x12,x1] + 2*sbTC[x3,x11,x12,x2] +
  6*sbTC[x3,x11,x12,x3] + 6*sbTC[x3,x11,x12,x4] + 4*sbTC[x3,x11,x12,x6] + 4*sbTC[x3,x11,x12,x7] -
  4*sbTC[x3,x11,x12,x8] - 4*sbTC[x3,x11,x12,x13] + 4*sbTC[x3,x11,x12,x14] + 4*sbTC[x3,x11,x12,x15] -
  4*sbTC[x3,x11,x12,x16] - 4*sbTC[x3,x11,x12,x17] - 2*sbTC[x3,x11,x13,x1] - 4*sbTC[x3,x11,x13,x3] +
  2*sbTC[x3,x11,x13,x4] - 2*sbTC[x3,x11,x13,x6] + 4*sbTC[x3,x11,x13,x11] - 4*sbTC[x3,x11,x13,x12] +
  2*sbTC[x3,x11,x13,x18] + 4*sbTC[x3,x11,x15,x1] + 4*sbTC[x3,x11,x15,x3] + 4*sbTC[x3,x11,x15,x9] -
  4*sbTC[x3,x11,x15,x11] + 4*sbTC[x3,x11,x15,x12] - 4*sbTC[x3,x11,x15,x19] + 4*sbTC[x3,x11,x17,x1] -
  4*sbTC[x3,x11,x17,x3] - 4*sbTC[x3,x11,x17,x7] + 4*sbTC[x3,x11,x17,x12] - 2*sbTC[x3,x11,x20,x1] -
  6*sbTC[x3,x11,x20,x2] - 4*sbTC[x3,x11,x20,x3] - 8*sbTC[x3,x11,x20,x4] + 2*sbTC[x3,x11,x20,x5] -
  2*sbTC[x3,x11,x20,x6] - 2*sbTC[x3,x11,x20,x7] + 4*sbTC[x3,x11,x20,x11] + 4*sbTC[x3,x11,x20,x13] -
  8*sbTC[x3,x11,x20,x15] - 2*sbTC[x3,x11,x20,x18] + 4*sbTC[x3,x11,x20,x19] + 2*sbTC[x3,x12,x1,x1] -
  4*sbTC[x3,x12,x1,x3] + 2*sbTC[x3,x12,x1,x4] - 4*sbTC[x3,x12,x1,x5] - 6*sbTC[x3,x12,x1,x7] +
  6*sbTC[x3,x12,x1,x11] + 8*sbTC[x3,x12,x1,x12] + 4*sbTC[x3,x12,x1,x16] - 4*sbTC[x3,x12,x1,x20] -
  2*sbTC[x3,x12,x2,x3] - 2*sbTC[x3,x12,x2,x4] + 2*sbTC[x3,x12,x2,x5] + 2*sbTC[x3,x12,x2,x6] -
  2*sbTC[x3,x12,x2,x7] + 2*sbTC[x3,x12,x2,x11] + 8*sbTC[x3,x12,x2,x12] - 4*sbTC[x3,x12,x2,x13] -
  4*sbTC[x3,x12,x2,x16] - 2*sbTC[x3,x12,x2,x17] + 2*sbTC[x3,x12,x2,x18] + 4*sbTC[x3,x12,x2,x19] -
  4*sbTC[x3,x12,x2,x20] - 14*sbTC[x3,x12,x3,x1] + 2*sbTC[x3,x12,x3,x2] - 4*sbTC[x3,x12,x3,x3] +
  4*sbTC[x3,x12,x3,x4] - 2*sbTC[x3,x12,x3,x5] + 4*sbTC[x3,x12,x3,x6] + 4*sbTC[x3,x12,x3,x7] +
  4*sbTC[x3,x12,x3,x8] - 2*sbTC[x3,x12,x3,x11] - 4*sbTC[x3,x12,x3,x12] - 4*sbTC[x3,x12,x3,x14] +
  4*sbTC[x3,x12,x3,x15] + 4*sbTC[x3,x12,x3,x16] + 2*sbTC[x3,x12,x3,x17] + 2*sbTC[x3,x12,x3,x18] -
  4*sbTC[x3,x12,x3,x19] - 4*sbTC[x3,x12,x3,x20] + 2*sbTC[x3,x12,x4,x1] + 2*sbTC[x3,x12,x4,x2] +
  4*sbTC[x3,x12,x4,x3] + 8*sbTC[x3,x12,x4,x4] + 2*sbTC[x3,x12,x4,x6] + 2*sbTC[x3,x12,x4,x7] +
  2*sbTC[x3,x12,x4,x8] - 2*sbTC[x3,x12,x4,x11] + 4*sbTC[x3,x12,x4,x17] - 4*sbTC[x3,x12,x4,x20] -
  4*sbTC[x3,x12,x5,x1] + 2*sbTC[x3,x12,x5,x2] + 2*sbTC[x3,x12,x5,x4] + 2*sbTC[x3,x12,x5,x7] -
  2*sbTC[x3,x12,x5,x8] - 4*sbTC[x3,x12,x5,x13] + 4*sbTC[x3,x12,x5,x14] + 4*sbTC[x3,x12,x5,x15] -
  4*sbTC[x3,x12,x5,x16] + 2*sbTC[x3,x12,x6,x2] + 4*sbTC[x3,x12,x6,x3] + 2*sbTC[x3,x12,x6,x4] -
  2*sbTC[x3,x12,x6,x5] + 8*sbTC[x3,x12,x6,x6] - 6*sbTC[x3,x12,x6,x7] + 4*sbTC[x3,x12,x6,x8] +
  4*sbTC[x3,x12,x6,x9] - 12*sbTC[x3,x12,x6,x11] + 4*sbTC[x3,x12,x6,x12] - 4*sbTC[x3,x12,x6,x14] +
  2*sbTC[x3,x12,x6,x17] + 2*sbTC[x3,x12,x6,x18] - 16*sbTC[x3,x12,x7,x1] + 2*sbTC[x3,x12,x7,x2] +
  4*sbTC[x3,x12,x7,x3] + 2*sbTC[x3,x12,x7,x4] - 6*sbTC[x3,x12,x7,x6] + 8*sbTC[x3,x12,x7,x7] +
  2*sbTC[x3,x12,x7,x8] - 4*sbTC[x3,x12,x7,x9] + 4*sbTC[x3,x12,x7,x11] - 12*sbTC[x3,x12,x7,x12] +
  4*sbTC[x3,x12,x7,x15] + 4*sbTC[x3,x12,x7,x16] + 4*sbTC[x3,x12,x7,x17] - 4*sbTC[x3,x12,x7,x19] -
  4*sbTC[x3,x12,x8,x3] - 4*sbTC[x3,x12,x8,x4] - 6*sbTC[x3,x12,x8,x6] - 2*sbTC[x3,x12,x8,x7] +
  4*sbTC[x3,x12,x8,x11] + 4*sbTC[x3,x12,x8,x12] + 10*sbTC[x3,x12,x11,x1] + 2*sbTC[x3,x12,x11,x2] +
  6*sbTC[x3,x12,x11,x3] + 6*sbTC[x3,x12,x11,x4] + 4*sbTC[x3,x12,x11,x6] + 4*sbTC[x3,x12,x11,x7] -
  4*sbTC[x3,x12,x11,x8] - 4*sbTC[x3,x12,x11,x13] + 4*sbTC[x3,x12,x11,x14] + 4*sbTC[x3,x12,x11,x15] -
  4*sbTC[x3,x12,x11,x16] - 4*sbTC[x3,x12,x11,x17] + 8*sbTC[x3,x12,x12,x1] + 4*sbTC[x3,x12,x12,x2] +
  2*sbTC[x3,x12,x12,x3] + 6*sbTC[x3,x12,x12,x4] + 2*sbTC[x3,x12,x12,x6] + 2*sbTC[x3,x12,x12,x7] -
  2*sbTC[x3,x12,x12,x8] - 2*sbTC[x3,x12,x12,x17] - 2*sbTC[x3,x12,x14,x1] - 4*sbTC[x3,x12,x14,x3] +
  2*sbTC[x3,x12,x14,x4] - 2*sbTC[x3,x12,x14,x6] + 4*sbTC[x3,x12,x14,x11] - 4*sbTC[x3,x12,x14,x12] +
  2*sbTC[x3,x12,x14,x18] + 4*sbTC[x3,x12,x16,x1] + 4*sbTC[x3,x12,x16,x3] + 4*sbTC[x3,x12,x16,x9] -
  4*sbTC[x3,x12,x16,x11] + 4*sbTC[x3,x12,x16,x12] - 4*sbTC[x3,x12,x16,x19] + 4*sbTC[x3,x12,x17,x1] -
  4*sbTC[x3,x12,x17,x3] - 4*sbTC[x3,x12,x17,x7] + 4*sbTC[x3,x12,x17,x12] - 2*sbTC[x3,x12,x20,x1] -
  6*sbTC[x3,x12,x20,x2] - 4*sbTC[x3,x12,x20,x3] - 8*sbTC[x3,x12,x20,x4] + 2*sbTC[x3,x12,x20,x5] -
  2*sbTC[x3,x12,x20,x6] - 2*sbTC[x3,x12,x20,x7] + 4*sbTC[x3,x12,x20,x11] + 4*sbTC[x3,x12,x20,x13] -
  8*sbTC[x3,x12,x20,x15] - 2*sbTC[x3,x12,x20,x18] + 4*sbTC[x3,x12,x20,x19] - 16*sbTC[x3,x17,x1,x1] -
  8*sbTC[x3,x17,x1,x3] - 4*sbTC[x3,x17,x1,x4] + 4*sbTC[x3,x17,x1,x6] + 12*sbTC[x3,x17,x1,x7] -
  16*sbTC[x3,x17,x1,x12] + 12*sbTC[x3,x17,x2,x7] - 12*sbTC[x3,x17,x2,x12] + 12*sbTC[x3,x17,x3,x1] +
  12*sbTC[x3,x17,x3,x3] + 4*sbTC[x3,x17,x3,x4] - 4*sbTC[x3,x17,x3,x6] + 4*sbTC[x3,x17,x3,x7] -
  4*sbTC[x3,x17,x4,x1] + 4*sbTC[x3,x17,x4,x3] + 4*sbTC[x3,x17,x4,x7] - 4*sbTC[x3,x17,x4,x12] +
  4*sbTC[x3,x17,x6,x1] - 4*sbTC[x3,x17,x6,x3] + 8*sbTC[x3,x17,x6,x7] - 8*sbTC[x3,x17,x6,x12] +
  20*sbTC[x3,x17,x7,x1] + 4*sbTC[x3,x17,x7,x3] + 4*sbTC[x3,x17,x7,x4] - 4*sbTC[x3,x17,x7,x6] -
  16*sbTC[x3,x17,x7,x7] + 20*sbTC[x3,x17,x7,x12] - 16*sbTC[x3,x17,x12,x1] - 8*sbTC[x3,x17,x12,x3] -
  4*sbTC[x3,x17,x12,x4] + 4*sbTC[x3,x17,x12,x6] - 4*sbTC[x3,x17,x12,x12] - 8*sbTC[x3,x17,x17,x1] +
  8*sbTC[x3,x17,x17,x3] + 8*sbTC[x3,x17,x17,x7] - 8*sbTC[x3,x17,x17,x12] - 10*sbTC[x3,x20,x1,x1] -
  14*sbTC[x3,x20,x1,x2] + 7*sbTC[x3,x20,x1,x3] + 15*sbTC[x3,x20,x1,x4] - 18*sbTC[x3,x20,x1,x5] -
  2*sbTC[x3,x20,x1,x6] + 15*sbTC[x3,x20,x1,x7] - 8*sbTC[x3,x20,x1,x11] + 6*sbTC[x3,x20,x1,x13] +
  4*sbTC[x3,x20,x1,x14] - 4*sbTC[x3,x20,x1,x16] - sbTC[x3,x20,x1,x17] + 2*sbTC[x3,x20,x1,x18] -
  2*sbTC[x3,x20,x1,x19] + 4*sbTC[x3,x20,x1,x20] - 14*sbTC[x3,x20,x2,x1] - 10*sbTC[x3,x20,x2,x2] +
  11*sbTC[x3,x20,x2,x3] + 13*sbTC[x3,x20,x2,x4] - 20*sbTC[x3,x20,x2,x5] - 4*sbTC[x3,x20,x2,x6] +
  9*sbTC[x3,x20,x2,x7] - 6*sbTC[x3,x20,x2,x11] + 8*sbTC[x3,x20,x2,x13] + 6*sbTC[x3,x20,x2,x14] -
  sbTC[x3,x20,x2,x17] + 2*sbTC[x3,x20,x2,x18] - 2*sbTC[x3,x20,x2,x19] + 4*sbTC[x3,x20,x2,x20] -
  3*sbTC[x3,x20,x3,x1] + 5*sbTC[x3,x20,x3,x2] + 16*sbTC[x3,x20,x3,x3] + 16*sbTC[x3,x20,x3,x4] -
  sbTC[x3,x20,x3,x5] + 18*sbTC[x3,x20,x3,x6] + 26*sbTC[x3,x20,x3,x7] - 2*sbTC[x3,x20,x3,x8] -
  4*sbTC[x3,x20,x3,x11] - 14*sbTC[x3,x20,x3,x12] + 2*sbTC[x3,x20,x3,x13] + 6*sbTC[x3,x20,x3,x14] -
  4*sbTC[x3,x20,x3,x15] - 4*sbTC[x3,x20,x3,x16] + sbTC[x3,x20,x3,x17] - 2*sbTC[x3,x20,x3,x18] +
  2*sbTC[x3,x20,x3,x19] - 12*sbTC[x3,x20,x3,x20] - 7*sbTC[x3,x20,x4,x1] + 3*sbTC[x3,x20,x4,x2] +
  16*sbTC[x3,x20,x4,x3] + 16*sbTC[x3,x20,x4,x4] - 3*sbTC[x3,x20,x4,x5] + 16*sbTC[x3,x20,x4,x6] +
  28*sbTC[x3,x20,x4,x7] - 2*sbTC[x3,x20,x4,x8] - 6*sbTC[x3,x20,x4,x11] - 12*sbTC[x3,x20,x4,x12] +
  6*sbTC[x3,x20,x4,x14] - 4*sbTC[x3,x20,x4,x16] + sbTC[x3,x20,x4,x17] - 2*sbTC[x3,x20,x4,x18] +
  2*sbTC[x3,x20,x4,x19] - 12*sbTC[x3,x20,x4,x20] - 18*sbTC[x3,x20,x5,x1] - 20*sbTC[x3,x20,x5,x2] +
  22*sbTC[x3,x20,x5,x3] + 14*sbTC[x3,x20,x5,x4] - 12*sbTC[x3,x20,x5,x5] - 12*sbTC[x3,x20,x5,x6] +
  2*sbTC[x3,x20,x5,x8] + 4*sbTC[x3,x20,x5,x9] + 2*sbTC[x3,x20,x5,x11] + 6*sbTC[x3,x20,x5,x13] -
  2*sbTC[x3,x20,x5,x14] - 8*sbTC[x3,x20,x5,x15] + 8*sbTC[x3,x20,x5,x16] + 4*sbTC[x3,x20,x5,x18] -
  8*sbTC[x3,x20,x5,x19] + 8*sbTC[x3,x20,x5,x20] - 2*sbTC[x3,x20,x6,x1] - 4*sbTC[x3,x20,x6,x2] +
  18*sbTC[x3,x20,x6,x3] + 16*sbTC[x3,x20,x6,x4] - 16*sbTC[x3,x20,x6,x5] + 14*sbTC[x3,x20,x6,x7] -
  2*sbTC[x3,x20,x6,x8] - 4*sbTC[x3,x20,x6,x9] - 4*sbTC[x3,x20,x6,x11] - 8*sbTC[x3,x20,x6,x12] +
  8*sbTC[x3,x20,x6,x13] + 8*sbTC[x3,x20,x6,x14] + 4*sbTC[x3,x20,x6,x16] - 4*sbTC[x3,x20,x7,x1] +
  26*sbTC[x3,x20,x7,x3] + 28*sbTC[x3,x20,x7,x4] - sbTC[x3,x20,x7,x5] + 15*sbTC[x3,x20,x7,x6] +
  20*sbTC[x3,x20,x7,x7] - 2*sbTC[x3,x20,x7,x8] + 4*sbTC[x3,x20,x7,x9] - 2*sbTC[x3,x20,x7,x11] -
  14*sbTC[x3,x20,x7,x12] + 2*sbTC[x3,x20,x7,x13] - 4*sbTC[x3,x20,x7,x14] - 4*sbTC[x3,x20,x7,x15] +
  4*sbTC[x3,x20,x7,x16] + 2*sbTC[x3,x20,x7,x17] - 4*sbTC[x3,x20,x7,x19] - 8*sbTC[x3,x20,x7,x20] -
  4*sbTC[x3,x20,x8,x3] - 4*sbTC[x3,x20,x8,x4] - 8*sbTC[x3,x20,x8,x6] + 4*sbTC[x3,x20,x8,x11] +
  4*sbTC[x3,x20,x8,x12] - 8*sbTC[x3,x20,x9,x5] + 8*sbTC[x3,x20,x9,x7] + 4*sbTC[x3,x20,x10,x1] +
  4*sbTC[x3,x20,x10,x2] + sbTC[x3,x20,x10,x5] + 7*sbTC[x3,x20,x10,x6] - 4*sbTC[x3,x20,x10,x13] -
  4*sbTC[x3,x20,x10,x14] + 4*sbTC[x3,x20,x11,x1] - 6*sbTC[x3,x20,x11,x2] - 2*sbTC[x3,x20,x11,x3] -
  10*sbTC[x3,x20,x11,x4] + 2*sbTC[x3,x20,x11,x5] - 2*sbTC[x3,x20,x11,x6] - 6*sbTC[x3,x20,x11,x7] +
  2*sbTC[x3,x20,x11,x8] - 2*sbTC[x3,x20,x11,x12] + 6*sbTC[x3,x20,x11,x13] - 4*sbTC[x3,x20,x11,x14] -
  8*sbTC[x3,x20,x11,x15] + 4*sbTC[x3,x20,x11,x16] + 4*sbTC[x3,x20,x11,x20] - 8*sbTC[x3,x20,x12,x2] -
  2*sbTC[x3,x20,x12,x3] - 10*sbTC[x3,x20,x12,x4] - 4*sbTC[x3,x20,x12,x6] - 4*sbTC[x3,x20,x12,x7] +
  2*sbTC[x3,x20,x12,x8] - 2*sbTC[x3,x20,x12,x11] + 4*sbTC[x3,x20,x12,x13] - 4*sbTC[x3,x20,x12,x14] -
  4*sbTC[x3,x20,x12,x15] + 4*sbTC[x3,x20,x12,x16] + 4*sbTC[x3,x20,x12,x20] + 2*sbTC[x3,x20,x13,x1] -
  2*sbTC[x3,x20,x13,x2] + 2*sbTC[x3,x20,x13,x3] - 4*sbTC[x3,x20,x13,x5] + 4*sbTC[x3,x20,x13,x6] +
  2*sbTC[x3,x20,x13,x7] - 6*sbTC[x3,x20,x13,x11] + 4*sbTC[x3,x20,x13,x12] + 4*sbTC[x3,x20,x13,x13] +
  6*sbTC[x3,x20,x13,x14] - 2*sbTC[x3,x20,x13,x18] - 4*sbTC[x3,x20,x13,x20] - 2*sbTC[x3,x20,x14,x1] +
  2*sbTC[x3,x20,x14,x2] + 6*sbTC[x3,x20,x14,x3] - 2*sbTC[x3,x20,x14,x4] - 6*sbTC[x3,x20,x14,x5] +
  2*sbTC[x3,x20,x14,x6] - 4*sbTC[x3,x20,x14,x7] - 4*sbTC[x3,x20,x14,x11] + 4*sbTC[x3,x20,x14,x12] +
  6*sbTC[x3,x20,x14,x13] + 8*sbTC[x3,x20,x14,x14] + 4*sbTC[x3,x20,x14,x16] -
  2*sbTC[x3,x20,x14,x18] - 4*sbTC[x3,x20,x14,x20] - 12*sbTC[x3,x20,x15,x1] - 4*sbTC[x3,x20,x15,x5] +
  4*sbTC[x3,x20,x15,x7] - 4*sbTC[x3,x20,x15,x9] + 4*sbTC[x3,x20,x15,x11] - 4*sbTC[x3,x20,x15,x12] -
  4*sbTC[x3,x20,x15,x16] + 8*sbTC[x3,x20,x15,x19] - 4*sbTC[x3,x20,x16,x1] - 2*sbTC[x3,x20,x16,x2] -
  4*sbTC[x3,x20,x16,x3] + 2*sbTC[x3,x20,x16,x4] + 4*sbTC[x3,x20,x16,x6] + 8*sbTC[x3,x20,x16,x7] -
  4*sbTC[x3,x20,x16,x9] + 4*sbTC[x3,x20,x16,x11] - 6*sbTC[x3,x20,x16,x12] - 2*sbTC[x3,x20,x16,x14] -
  4*sbTC[x3,x20,x16,x15] - 8*sbTC[x3,x20,x16,x16] + 8*sbTC[x3,x20,x16,x19] + 4*sbTC[x3,x20,x17,x1] -
  4*sbTC[x3,x20,x17,x3] - 4*sbTC[x3,x20,x17,x7] + 4*sbTC[x3,x20,x17,x12] + 16*sbTC[x3,x20,x18,x1] -
  16*sbTC[x3,x20,x18,x3] + 16*sbTC[x3,x20,x18,x5] - 16*sbTC[x3,x20,x18,x14] +
  20*sbTC[x3,x20,x19,x1] + 4*sbTC[x3,x20,x19,x2] - 4*sbTC[x3,x20,x19,x3] - 20*sbTC[x3,x20,x19,x4] +
  4*sbTC[x3,x20,x19,x5] - 20*sbTC[x3,x20,x19,x7] + 16*sbTC[x3,x20,x19,x16] - 4*sbTC[x3,x20,x20,x1] +
  16*sbTC[x3,x20,x20,x2] - 19*sbTC[x3,x20,x20,x3] - 7*sbTC[x3,x20,x20,x4] + 13*sbTC[x3,x20,x20,x5] -
  sbTC[x3,x20,x20,x6] - 9*sbTC[x3,x20,x20,x7] + 12*sbTC[x3,x20,x20,x12] - 16*sbTC[x3,x20,x20,x13] +
  4*sbTC[x3,x20,x20,x14] + 16*sbTC[x3,x20,x20,x15] - 16*sbTC[x3,x20,x20,x16] -
  sbTC[x3,x20,x20,x17] - 2*sbTC[x3,x20,x20,x19] + sbTC[x3,x27,x27,x1] + sbTC[x3,x27,x27,x2] +
  sbTC[x3,x27,x27,x6] + sbTC[x3,x27,x27,x17] - 2*sbTC[x3,x27,x27,x19] - sbTC[x3,x27,x28,x1] -
  sbTC[x3,x27,x28,x2] - sbTC[x3,x27,x28,x5] - sbTC[x3,x27,x28,x17] + 2*sbTC[x3,x27,x28,x19] +
  sbTC[x3,x27,x29,x3] + sbTC[x3,x27,x29,x4] + sbTC[x3,x27,x29,x5] - sbTC[x3,x27,x29,x6] +
  3*sbTC[x3,x27,x29,x7] - sbTC[x3,x27,x29,x17] - 2*sbTC[x3,x27,x29,x19] - sbTC[x3,x29,x27,x1] -
  sbTC[x3,x29,x27,x2] - sbTC[x3,x29,x27,x6] - sbTC[x3,x29,x27,x17] + 2*sbTC[x3,x29,x27,x19] +
  sbTC[x3,x29,x28,x1] + sbTC[x3,x29,x28,x2] + sbTC[x3,x29,x28,x5] + sbTC[x3,x29,x28,x17] -
  2*sbTC[x3,x29,x28,x19] - sbTC[x3,x29,x29,x3] - sbTC[x3,x29,x29,x4] - sbTC[x3,x29,x29,x5] +
  sbTC[x3,x29,x29,x6] - 3*sbTC[x3,x29,x29,x7] + sbTC[x3,x29,x29,x17] + 2*sbTC[x3,x29,x29,x19] +
  4*sbTC[x4,x1,x1,x1] + 6*sbTC[x4,x1,x1,x2] + 10*sbTC[x4,x1,x1,x5] + 8*sbTC[x4,x1,x1,x6] -
  4*sbTC[x4,x1,x1,x7] + 2*sbTC[x4,x1,x1,x11] + 2*sbTC[x4,x1,x1,x12] - 4*sbTC[x4,x1,x1,x13] -
  4*sbTC[x4,x1,x1,x14] - 2*sbTC[x4,x1,x1,x18] - 4*sbTC[x4,x1,x1,x20] + 6*sbTC[x4,x1,x2,x1] +
  4*sbTC[x4,x1,x2,x2] + 2*sbTC[x4,x1,x2,x3] - 2*sbTC[x4,x1,x2,x4] + 10*sbTC[x4,x1,x2,x5] +
  8*sbTC[x4,x1,x2,x6] - 4*sbTC[x4,x1,x2,x7] + 6*sbTC[x4,x1,x2,x12] - 6*sbTC[x4,x1,x2,x13] -
  4*sbTC[x4,x1,x2,x14] - 2*sbTC[x4,x1,x2,x17] - 4*sbTC[x4,x1,x2,x20] - 2*sbTC[x4,x1,x3,x1] +
  2*sbTC[x4,x1,x3,x2] - 6*sbTC[x4,x1,x3,x3] - 4*sbTC[x4,x1,x3,x4] + 4*sbTC[x4,x1,x3,x5] -
  8*sbTC[x4,x1,x3,x6] - 10*sbTC[x4,x1,x3,x7] + 6*sbTC[x4,x1,x3,x11] + 4*sbTC[x4,x1,x3,x12] -
  6*sbTC[x4,x1,x3,x14] + 2*sbTC[x4,x1,x3,x18] + 4*sbTC[x4,x1,x3,x20] - 4*sbTC[x4,x1,x4,x3] -
  6*sbTC[x4,x1,x4,x4] + 4*sbTC[x4,x1,x4,x5] - 8*sbTC[x4,x1,x4,x6] - 10*sbTC[x4,x1,x4,x7] +
  4*sbTC[x4,x1,x4,x11] + 4*sbTC[x4,x1,x4,x12] - 2*sbTC[x4,x1,x4,x13] - 2*sbTC[x4,x1,x4,x14] +
  2*sbTC[x4,x1,x4,x17] + 4*sbTC[x4,x1,x4,x20] + 10*sbTC[x4,x1,x5,x1] + 10*sbTC[x4,x1,x5,x2] -
  4*sbTC[x4,x1,x5,x3] - 8*sbTC[x4,x1,x5,x4] + 12*sbTC[x4,x1,x5,x5] + 8*sbTC[x4,x1,x5,x6] -
  2*sbTC[x4,x1,x5,x7] + 2*sbTC[x4,x1,x5,x11] - 4*sbTC[x4,x1,x5,x12] - 2*sbTC[x4,x1,x5,x13] +
  4*sbTC[x4,x1,x5,x16] - 2*sbTC[x4,x1,x5,x18] - 8*sbTC[x4,x1,x5,x20] + 8*sbTC[x4,x1,x6,x1] +
  8*sbTC[x4,x1,x6,x2] - 8*sbTC[x4,x1,x6,x3] - 8*sbTC[x4,x1,x6,x4] + 12*sbTC[x4,x1,x6,x5] -
  12*sbTC[x4,x1,x6,x7] + 8*sbTC[x4,x1,x6,x11] + 4*sbTC[x4,x1,x6,x12] - 8*sbTC[x4,x1,x6,x13] -
  4*sbTC[x4,x1,x6,x14] + 4*sbTC[x4,x1,x7,x1] + 8*sbTC[x4,x1,x7,x2] - 10*sbTC[x4,x1,x7,x3] -
  10*sbTC[x4,x1,x7,x4] + 2*sbTC[x4,x1,x7,x5] - 8*sbTC[x4,x1,x7,x6] - 12*sbTC[x4,x1,x7,x7] +
  2*sbTC[x4,x1,x7,x11] - 2*sbTC[x4,x1,x7,x13] + 4*sbTC[x4,x1,x7,x14] - 4*sbTC[x4,x1,x7,x16] +
  2*sbTC[x4,x1,x7,x17] + 8*sbTC[x4,x1,x7,x20] + 4*sbTC[x4,x1,x8,x3] + 2*sbTC[x4,x1,x8,x4] +
  4*sbTC[x4,x1,x8,x6] + 2*sbTC[x4,x1,x8,x7] - 4*sbTC[x4,x1,x8,x11] - 2*sbTC[x4,x1,x8,x12] -
  4*sbTC[x4,x1,x10,x1] - 2*sbTC[x4,x1,x10,x2] - 2*sbTC[x4,x1,x10,x5] - 4*sbTC[x4,x1,x10,x6] +
  4*sbTC[x4,x1,x10,x13] + 2*sbTC[x4,x1,x10,x14] + 2*sbTC[x4,x1,x11,x1] + 2*sbTC[x4,x1,x11,x3] -
  2*sbTC[x4,x1,x11,x4] + 2*sbTC[x4,x1,x11,x5] + 4*sbTC[x4,x1,x11,x6] - 4*sbTC[x4,x1,x11,x7] +
  4*sbTC[x4,x1,x11,x11] + 6*sbTC[x4,x1,x11,x12] - 6*sbTC[x4,x1,x11,x13] + 4*sbTC[x4,x1,x11,x14] -
  2*sbTC[x4,x1,x11,x17] - 4*sbTC[x4,x1,x11,x20] + 2*sbTC[x4,x1,x12,x1] - 4*sbTC[x4,x1,x12,x3] +
  2*sbTC[x4,x1,x12,x4] - 4*sbTC[x4,x1,x12,x5] - 6*sbTC[x4,x1,x12,x7] + 6*sbTC[x4,x1,x12,x11] +
  8*sbTC[x4,x1,x12,x12] + 4*sbTC[x4,x1,x12,x16] - 4*sbTC[x4,x1,x12,x20] + 2*sbTC[x4,x1,x13,x2] +
  2*sbTC[x4,x1,x13,x3] - 2*sbTC[x4,x1,x13,x4] + 4*sbTC[x4,x1,x13,x5] - 2*sbTC[x4,x1,x13,x6] -
  2*sbTC[x4,x1,x13,x7] + 2*sbTC[x4,x1,x13,x11] - 4*sbTC[x4,x1,x13,x13] - 6*sbTC[x4,x1,x13,x14] +
  4*sbTC[x4,x1,x13,x20] + 2*sbTC[x4,x1,x14,x1] - 2*sbTC[x4,x1,x14,x2] - 6*sbTC[x4,x1,x14,x3] +
  2*sbTC[x4,x1,x14,x4] + 6*sbTC[x4,x1,x14,x5] - 2*sbTC[x4,x1,x14,x6] + 4*sbTC[x4,x1,x14,x7] +
  4*sbTC[x4,x1,x14,x11] - 4*sbTC[x4,x1,x14,x12] - 6*sbTC[x4,x1,x14,x13] - 8*sbTC[x4,x1,x14,x14] -
  4*sbTC[x4,x1,x14,x16] + 2*sbTC[x4,x1,x14,x18] + 4*sbTC[x4,x1,x14,x20] - 16*sbTC[x4,x1,x17,x1] +
  16*sbTC[x4,x1,x17,x3] + 16*sbTC[x4,x1,x17,x7] - 16*sbTC[x4,x1,x17,x12] - 16*sbTC[x4,x1,x18,x1] +
  16*sbTC[x4,x1,x18,x3] - 16*sbTC[x4,x1,x18,x5] + 16*sbTC[x4,x1,x18,x14] + 4*sbTC[x4,x1,x20,x1] -
  12*sbTC[x4,x1,x20,x2] - 4*sbTC[x4,x1,x20,x3] + 12*sbTC[x4,x1,x20,x4] - 8*sbTC[x4,x1,x20,x5] +
  8*sbTC[x4,x1,x20,x7] - 12*sbTC[x4,x1,x20,x11] + 4*sbTC[x4,x1,x20,x12] + 12*sbTC[x4,x1,x20,x13] -
  4*sbTC[x4,x1,x20,x14] + 6*sbTC[x4,x2,x1,x1] + 4*sbTC[x4,x2,x1,x2] + 2*sbTC[x4,x2,x1,x3] -
  2*sbTC[x4,x2,x1,x4] + 10*sbTC[x4,x2,x1,x5] + 8*sbTC[x4,x2,x1,x6] - 4*sbTC[x4,x2,x1,x7] +
  6*sbTC[x4,x2,x1,x12] - 6*sbTC[x4,x2,x1,x13] - 4*sbTC[x4,x2,x1,x14] - 2*sbTC[x4,x2,x1,x17] -
  4*sbTC[x4,x2,x1,x20] + 4*sbTC[x4,x2,x2,x1] + 6*sbTC[x4,x2,x2,x2] + 10*sbTC[x4,x2,x2,x5] +
  8*sbTC[x4,x2,x2,x6] - 4*sbTC[x4,x2,x2,x7] + 2*sbTC[x4,x2,x2,x11] + 2*sbTC[x4,x2,x2,x12] -
  4*sbTC[x4,x2,x2,x13] - 4*sbTC[x4,x2,x2,x14] - 2*sbTC[x4,x2,x2,x18] - 4*sbTC[x4,x2,x2,x20] -
  4*sbTC[x4,x2,x3,x3] - 6*sbTC[x4,x2,x3,x4] + 4*sbTC[x4,x2,x3,x5] - 8*sbTC[x4,x2,x3,x6] -
  10*sbTC[x4,x2,x3,x7] + 4*sbTC[x4,x2,x3,x11] + 4*sbTC[x4,x2,x3,x12] - 2*sbTC[x4,x2,x3,x13] -
  2*sbTC[x4,x2,x3,x14] + 2*sbTC[x4,x2,x3,x17] + 4*sbTC[x4,x2,x3,x20] - 2*sbTC[x4,x2,x4,x1] +
  2*sbTC[x4,x2,x4,x2] - 6*sbTC[x4,x2,x4,x3] - 4*sbTC[x4,x2,x4,x4] + 4*sbTC[x4,x2,x4,x5] -
  8*sbTC[x4,x2,x4,x6] - 10*sbTC[x4,x2,x4,x7] + 6*sbTC[x4,x2,x4,x11] + 4*sbTC[x4,x2,x4,x12] -
  6*sbTC[x4,x2,x4,x14] + 2*sbTC[x4,x2,x4,x18] + 4*sbTC[x4,x2,x4,x20] + 10*sbTC[x4,x2,x5,x1] +
  10*sbTC[x4,x2,x5,x2] - 4*sbTC[x4,x2,x5,x3] - 8*sbTC[x4,x2,x5,x4] + 12*sbTC[x4,x2,x5,x5] +
  8*sbTC[x4,x2,x5,x6] - 2*sbTC[x4,x2,x5,x7] + 2*sbTC[x4,x2,x5,x11] - 4*sbTC[x4,x2,x5,x12] -
  2*sbTC[x4,x2,x5,x13] + 4*sbTC[x4,x2,x5,x16] - 2*sbTC[x4,x2,x5,x18] - 8*sbTC[x4,x2,x5,x20] +
  8*sbTC[x4,x2,x6,x1] + 8*sbTC[x4,x2,x6,x2] - 8*sbTC[x4,x2,x6,x3] - 8*sbTC[x4,x2,x6,x4] +
  12*sbTC[x4,x2,x6,x5] - 12*sbTC[x4,x2,x6,x7] + 8*sbTC[x4,x2,x6,x11] + 4*sbTC[x4,x2,x6,x12] -
  8*sbTC[x4,x2,x6,x13] - 4*sbTC[x4,x2,x6,x14] + 4*sbTC[x4,x2,x7,x1] + 8*sbTC[x4,x2,x7,x2] -
  10*sbTC[x4,x2,x7,x3] - 10*sbTC[x4,x2,x7,x4] + 2*sbTC[x4,x2,x7,x5] - 8*sbTC[x4,x2,x7,x6] -
  12*sbTC[x4,x2,x7,x7] + 2*sbTC[x4,x2,x7,x11] - 2*sbTC[x4,x2,x7,x13] + 4*sbTC[x4,x2,x7,x14] -
  4*sbTC[x4,x2,x7,x16] + 2*sbTC[x4,x2,x7,x17] + 8*sbTC[x4,x2,x7,x20] + 4*sbTC[x4,x2,x8,x3] +
  2*sbTC[x4,x2,x8,x4] + 4*sbTC[x4,x2,x8,x6] + 2*sbTC[x4,x2,x8,x7] - 4*sbTC[x4,x2,x8,x11] -
  2*sbTC[x4,x2,x8,x12] - 4*sbTC[x4,x2,x10,x1] - 2*sbTC[x4,x2,x10,x2] - 2*sbTC[x4,x2,x10,x5] -
  4*sbTC[x4,x2,x10,x6] + 4*sbTC[x4,x2,x10,x13] + 2*sbTC[x4,x2,x10,x14] - 2*sbTC[x4,x2,x11,x1] +
  2*sbTC[x4,x2,x11,x2] - 2*sbTC[x4,x2,x11,x4] + 2*sbTC[x4,x2,x11,x5] + 2*sbTC[x4,x2,x11,x6] -
  4*sbTC[x4,x2,x11,x7] + 4*sbTC[x4,x2,x11,x11] + 6*sbTC[x4,x2,x11,x12] - 2*sbTC[x4,x2,x11,x13] -
  4*sbTC[x4,x2,x11,x20] + 6*sbTC[x4,x2,x12,x1] - 2*sbTC[x4,x2,x12,x2] - 2*sbTC[x4,x2,x12,x3] +
  2*sbTC[x4,x2,x12,x4] - 4*sbTC[x4,x2,x12,x5] + 2*sbTC[x4,x2,x12,x6] - 6*sbTC[x4,x2,x12,x7] +
  6*sbTC[x4,x2,x12,x11] + 8*sbTC[x4,x2,x12,x12] - 4*sbTC[x4,x2,x12,x13] + 4*sbTC[x4,x2,x12,x14] +
  4*sbTC[x4,x2,x12,x16] - 2*sbTC[x4,x2,x12,x17] - 4*sbTC[x4,x2,x12,x20] - 2*sbTC[x4,x2,x13,x1] +
  2*sbTC[x4,x2,x13,x2] - 2*sbTC[x4,x2,x13,x3] + 4*sbTC[x4,x2,x13,x5] - 4*sbTC[x4,x2,x13,x6] -
  2*sbTC[x4,x2,x13,x7] + 6*sbTC[x4,x2,x13,x11] - 4*sbTC[x4,x2,x13,x12] - 4*sbTC[x4,x2,x13,x13] -
  6*sbTC[x4,x2,x13,x14] + 2*sbTC[x4,x2,x13,x18] + 4*sbTC[x4,x2,x13,x20] + 4*sbTC[x4,x2,x14,x1] -
  2*sbTC[x4,x2,x14,x2] - 2*sbTC[x4,x2,x14,x3] + 6*sbTC[x4,x2,x14,x5] + 4*sbTC[x4,x2,x14,x7] -
  6*sbTC[x4,x2,x14,x13] - 8*sbTC[x4,x2,x14,x14] - 4*sbTC[x4,x2,x14,x16] + 4*sbTC[x4,x2,x14,x20] -
  16*sbTC[x4,x2,x17,x1] + 16*sbTC[x4,x2,x17,x3] + 16*sbTC[x4,x2,x17,x7] - 16*sbTC[x4,x2,x17,x12] -
  16*sbTC[x4,x2,x18,x1] + 16*sbTC[x4,x2,x18,x3] - 16*sbTC[x4,x2,x18,x5] + 16*sbTC[x4,x2,x18,x14] +
  4*sbTC[x4,x2,x20,x1] - 12*sbTC[x4,x2,x20,x2] - 4*sbTC[x4,x2,x20,x3] + 12*sbTC[x4,x2,x20,x4] -
  8*sbTC[x4,x2,x20,x5] + 8*sbTC[x4,x2,x20,x7] - 12*sbTC[x4,x2,x20,x11] + 4*sbTC[x4,x2,x20,x12] +
  12*sbTC[x4,x2,x20,x13] - 4*sbTC[x4,x2,x20,x14] - 4*sbTC[x4,x3,x1,x3] - 6*sbTC[x4,x3,x1,x4] +
  4*sbTC[x4,x3,x1,x5] - 8*sbTC[x4,x3,x1,x6] - 10*sbTC[x4,x3,x1,x7] + 4*sbTC[x4,x3,x1,x11] +
  4*sbTC[x4,x3,x1,x12] - 2*sbTC[x4,x3,x1,x13] - 2*sbTC[x4,x3,x1,x14] + 2*sbTC[x4,x3,x1,x17] +
  4*sbTC[x4,x3,x1,x20] - 4*sbTC[x4,x3,x2,x3] - 6*sbTC[x4,x3,x2,x4] + 4*sbTC[x4,x3,x2,x5] -
  8*sbTC[x4,x3,x2,x6] - 10*sbTC[x4,x3,x2,x7] + 4*sbTC[x4,x3,x2,x11] + 4*sbTC[x4,x3,x2,x12] -
  2*sbTC[x4,x3,x2,x13] - 2*sbTC[x4,x3,x2,x14] + 2*sbTC[x4,x3,x2,x17] + 4*sbTC[x4,x3,x2,x20] -
  6*sbTC[x4,x3,x3,x1] - 4*sbTC[x4,x3,x3,x2] - 14*sbTC[x4,x3,x3,x3] - 14*sbTC[x4,x3,x3,x4] -
  24*sbTC[x4,x3,x3,x6] - 24*sbTC[x4,x3,x3,x7] - 2*sbTC[x4,x3,x3,x8] + 14*sbTC[x4,x3,x3,x11] +
  14*sbTC[x4,x3,x3,x12] - 2*sbTC[x4,x3,x3,x17] + 12*sbTC[x4,x3,x3,x20] - 6*sbTC[x4,x3,x4,x1] -
  4*sbTC[x4,x3,x4,x2] - 14*sbTC[x4,x3,x4,x3] - 14*sbTC[x4,x3,x4,x4] - 24*sbTC[x4,x3,x4,x6] -
  24*sbTC[x4,x3,x4,x7] - 2*sbTC[x4,x3,x4,x8] + 14*sbTC[x4,x3,x4,x11] + 14*sbTC[x4,x3,x4,x12] -
  2*sbTC[x4,x3,x4,x17] + 12*sbTC[x4,x3,x4,x20] + 4*sbTC[x4,x3,x5,x1] + 4*sbTC[x4,x3,x5,x2] -
  2*sbTC[x4,x3,x5,x3] - 2*sbTC[x4,x3,x5,x4] + 4*sbTC[x4,x3,x5,x6] - 2*sbTC[x4,x3,x5,x13] -
  2*sbTC[x4,x3,x5,x14] - 8*sbTC[x4,x3,x6,x1] - 8*sbTC[x4,x3,x6,x2] - 24*sbTC[x4,x3,x6,x3] -
  24*sbTC[x4,x3,x6,x4] + 4*sbTC[x4,x3,x6,x5] - 32*sbTC[x4,x3,x6,x6] - 20*sbTC[x4,x3,x6,x7] -
  4*sbTC[x4,x3,x6,x8] + 18*sbTC[x4,x3,x6,x11] + 6*sbTC[x4,x3,x6,x12] - 2*sbTC[x4,x3,x6,x13] -
  2*sbTC[x4,x3,x6,x14] + 16*sbTC[x4,x3,x6,x20] + 6*sbTC[x4,x3,x7,x1] - 6*sbTC[x4,x3,x7,x2] -
  24*sbTC[x4,x3,x7,x3] - 24*sbTC[x4,x3,x7,x4] - 20*sbTC[x4,x3,x7,x6] - 32*sbTC[x4,x3,x7,x7] +
  6*sbTC[x4,x3,x7,x11] + 18*sbTC[x4,x3,x7,x12] - 4*sbTC[x4,x3,x7,x17] + 16*sbTC[x4,x3,x7,x20] +
  14*sbTC[x4,x3,x8,x3] + 2*sbTC[x4,x3,x8,x4] + 16*sbTC[x4,x3,x8,x6] - 14*sbTC[x4,x3,x8,x11] -
  2*sbTC[x4,x3,x8,x12] + 4*sbTC[x4,x3,x9,x5] - 4*sbTC[x4,x3,x9,x7] - 2*sbTC[x4,x3,x10,x1] -
  2*sbTC[x4,x3,x10,x2] - 4*sbTC[x4,x3,x10,x6] + 2*sbTC[x4,x3,x10,x13] + 2*sbTC[x4,x3,x10,x14] +
  4*sbTC[x4,x3,x11,x1] + 4*sbTC[x4,x3,x11,x2] - 2*sbTC[x4,x3,x11,x3] + 10*sbTC[x4,x3,x11,x4] +
  2*sbTC[x4,x3,x11,x6] + 2*sbTC[x4,x3,x11,x7] + 2*sbTC[x4,x3,x11,x8] + 4*sbTC[x4,x3,x11,x11] +
  4*sbTC[x4,x3,x11,x12] + 2*sbTC[x4,x3,x11,x17] - 8*sbTC[x4,x3,x11,x20] + 4*sbTC[x4,x3,x12,x1] +
  4*sbTC[x4,x3,x12,x2] - 2*sbTC[x4,x3,x12,x3] + 10*sbTC[x4,x3,x12,x4] + 2*sbTC[x4,x3,x12,x6] +
  2*sbTC[x4,x3,x12,x7] + 2*sbTC[x4,x3,x12,x8] + 4*sbTC[x4,x3,x12,x11] + 4*sbTC[x4,x3,x12,x12] +
  2*sbTC[x4,x3,x12,x17] - 8*sbTC[x4,x3,x12,x20] - 12*sbTC[x4,x3,x17,x1] + 12*sbTC[x4,x3,x17,x3] +
  12*sbTC[x4,x3,x17,x7] - 12*sbTC[x4,x3,x17,x12] + 2*sbTC[x4,x3,x20,x1] + 2*sbTC[x4,x3,x20,x2] +
  14*sbTC[x4,x3,x20,x3] + 14*sbTC[x4,x3,x20,x4] - 4*sbTC[x4,x3,x20,x5] + 16*sbTC[x4,x3,x20,x6] +
  20*sbTC[x4,x3,x20,x7] - 10*sbTC[x4,x3,x20,x11] - 10*sbTC[x4,x3,x20,x12] + 2*sbTC[x4,x3,x20,x13] +
  2*sbTC[x4,x3,x20,x14] - 8*sbTC[x4,x3,x20,x20] - 4*sbTC[x4,x4,x1,x3] - 6*sbTC[x4,x4,x1,x4] +
  4*sbTC[x4,x4,x1,x5] - 8*sbTC[x4,x4,x1,x6] - 10*sbTC[x4,x4,x1,x7] + 4*sbTC[x4,x4,x1,x11] +
  4*sbTC[x4,x4,x1,x12] - 2*sbTC[x4,x4,x1,x13] - 2*sbTC[x4,x4,x1,x14] + 2*sbTC[x4,x4,x1,x17] +
  4*sbTC[x4,x4,x1,x20] - 4*sbTC[x4,x4,x2,x3] - 6*sbTC[x4,x4,x2,x4] + 4*sbTC[x4,x4,x2,x5] -
  8*sbTC[x4,x4,x2,x6] - 10*sbTC[x4,x4,x2,x7] + 4*sbTC[x4,x4,x2,x11] + 4*sbTC[x4,x4,x2,x12] -
  2*sbTC[x4,x4,x2,x13] - 2*sbTC[x4,x4,x2,x14] + 2*sbTC[x4,x4,x2,x17] + 4*sbTC[x4,x4,x2,x20] -
  6*sbTC[x4,x4,x3,x1] - 4*sbTC[x4,x4,x3,x2] - 14*sbTC[x4,x4,x3,x3] - 14*sbTC[x4,x4,x3,x4] -
  24*sbTC[x4,x4,x3,x6] - 24*sbTC[x4,x4,x3,x7] - 2*sbTC[x4,x4,x3,x8] + 14*sbTC[x4,x4,x3,x11] +
  14*sbTC[x4,x4,x3,x12] - 2*sbTC[x4,x4,x3,x17] + 12*sbTC[x4,x4,x3,x20] - 6*sbTC[x4,x4,x4,x1] -
  4*sbTC[x4,x4,x4,x2] - 14*sbTC[x4,x4,x4,x3] - 14*sbTC[x4,x4,x4,x4] - 24*sbTC[x4,x4,x4,x6] -
  24*sbTC[x4,x4,x4,x7] - 2*sbTC[x4,x4,x4,x8] + 14*sbTC[x4,x4,x4,x11] + 14*sbTC[x4,x4,x4,x12] -
  2*sbTC[x4,x4,x4,x17] + 12*sbTC[x4,x4,x4,x20] + 4*sbTC[x4,x4,x5,x1] + 4*sbTC[x4,x4,x5,x2] -
  2*sbTC[x4,x4,x5,x3] - 2*sbTC[x4,x4,x5,x4] + 4*sbTC[x4,x4,x5,x6] - 2*sbTC[x4,x4,x5,x13] -
  2*sbTC[x4,x4,x5,x14] - 8*sbTC[x4,x4,x6,x1] - 8*sbTC[x4,x4,x6,x2] - 24*sbTC[x4,x4,x6,x3] -
  24*sbTC[x4,x4,x6,x4] + 4*sbTC[x4,x4,x6,x5] - 32*sbTC[x4,x4,x6,x6] - 20*sbTC[x4,x4,x6,x7] -
  4*sbTC[x4,x4,x6,x8] + 18*sbTC[x4,x4,x6,x11] + 6*sbTC[x4,x4,x6,x12] - 2*sbTC[x4,x4,x6,x13] -
  2*sbTC[x4,x4,x6,x14] + 16*sbTC[x4,x4,x6,x20] + 6*sbTC[x4,x4,x7,x1] - 6*sbTC[x4,x4,x7,x2] -
  24*sbTC[x4,x4,x7,x3] - 24*sbTC[x4,x4,x7,x4] - 20*sbTC[x4,x4,x7,x6] - 32*sbTC[x4,x4,x7,x7] +
  6*sbTC[x4,x4,x7,x11] + 18*sbTC[x4,x4,x7,x12] - 4*sbTC[x4,x4,x7,x17] + 16*sbTC[x4,x4,x7,x20] +
  14*sbTC[x4,x4,x8,x3] + 2*sbTC[x4,x4,x8,x4] + 16*sbTC[x4,x4,x8,x6] - 14*sbTC[x4,x4,x8,x11] -
  2*sbTC[x4,x4,x8,x12] + 4*sbTC[x4,x4,x9,x5] - 4*sbTC[x4,x4,x9,x7] - 2*sbTC[x4,x4,x10,x1] -
  2*sbTC[x4,x4,x10,x2] - 4*sbTC[x4,x4,x10,x6] + 2*sbTC[x4,x4,x10,x13] + 2*sbTC[x4,x4,x10,x14] +
  4*sbTC[x4,x4,x11,x1] + 4*sbTC[x4,x4,x11,x2] - 2*sbTC[x4,x4,x11,x3] + 10*sbTC[x4,x4,x11,x4] +
  2*sbTC[x4,x4,x11,x6] + 2*sbTC[x4,x4,x11,x7] + 2*sbTC[x4,x4,x11,x8] + 4*sbTC[x4,x4,x11,x11] +
  4*sbTC[x4,x4,x11,x12] + 2*sbTC[x4,x4,x11,x17] - 8*sbTC[x4,x4,x11,x20] + 4*sbTC[x4,x4,x12,x1] +
  4*sbTC[x4,x4,x12,x2] - 2*sbTC[x4,x4,x12,x3] + 10*sbTC[x4,x4,x12,x4] + 2*sbTC[x4,x4,x12,x6] +
  2*sbTC[x4,x4,x12,x7] + 2*sbTC[x4,x4,x12,x8] + 4*sbTC[x4,x4,x12,x11] + 4*sbTC[x4,x4,x12,x12] +
  2*sbTC[x4,x4,x12,x17] - 8*sbTC[x4,x4,x12,x20] - 12*sbTC[x4,x4,x17,x1] + 12*sbTC[x4,x4,x17,x3] +
  12*sbTC[x4,x4,x17,x7] - 12*sbTC[x4,x4,x17,x12] + 2*sbTC[x4,x4,x20,x1] + 2*sbTC[x4,x4,x20,x2] +
  14*sbTC[x4,x4,x20,x3] + 14*sbTC[x4,x4,x20,x4] - 4*sbTC[x4,x4,x20,x5] + 16*sbTC[x4,x4,x20,x6] +
  20*sbTC[x4,x4,x20,x7] - 10*sbTC[x4,x4,x20,x11] - 10*sbTC[x4,x4,x20,x12] + 2*sbTC[x4,x4,x20,x13] +
  2*sbTC[x4,x4,x20,x14] - 8*sbTC[x4,x4,x20,x20] + 10*sbTC[x4,x5,x1,x1] + 10*sbTC[x4,x5,x1,x2] -
  4*sbTC[x4,x5,x1,x3] - 8*sbTC[x4,x5,x1,x4] + 12*sbTC[x4,x5,x1,x5] + 8*sbTC[x4,x5,x1,x6] -
  2*sbTC[x4,x5,x1,x7] + 2*sbTC[x4,x5,x1,x11] - 4*sbTC[x4,x5,x1,x12] - 2*sbTC[x4,x5,x1,x13] +
  4*sbTC[x4,x5,x1,x16] - 2*sbTC[x4,x5,x1,x18] - 8*sbTC[x4,x5,x1,x20] + 10*sbTC[x4,x5,x2,x1] +
  10*sbTC[x4,x5,x2,x2] - 4*sbTC[x4,x5,x2,x3] - 8*sbTC[x4,x5,x2,x4] + 12*sbTC[x4,x5,x2,x5] +
  8*sbTC[x4,x5,x2,x6] - 2*sbTC[x4,x5,x2,x7] + 2*sbTC[x4,x5,x2,x11] - 4*sbTC[x4,x5,x2,x12] -
  2*sbTC[x4,x5,x2,x13] + 4*sbTC[x4,x5,x2,x16] - 2*sbTC[x4,x5,x2,x18] - 8*sbTC[x4,x5,x2,x20] +
  8*sbTC[x4,x5,x3,x1] - 4*sbTC[x4,x5,x3,x3] - 4*sbTC[x4,x5,x3,x4] - 4*sbTC[x4,x5,x3,x5] +
  2*sbTC[x4,x5,x3,x6] - 6*sbTC[x4,x5,x3,x7] + 2*sbTC[x4,x5,x3,x8] - 6*sbTC[x4,x5,x3,x11] +
  4*sbTC[x4,x5,x3,x12] - 2*sbTC[x4,x5,x3,x13] - 6*sbTC[x4,x5,x3,x14] + 4*sbTC[x4,x5,x3,x15] +
  4*sbTC[x4,x5,x3,x16] - 2*sbTC[x4,x5,x3,x17] + 2*sbTC[x4,x5,x3,x18] + 4*sbTC[x4,x5,x3,x20] +
  12*sbTC[x4,x5,x4,x1] + 2*sbTC[x4,x5,x4,x2] - 4*sbTC[x4,x5,x4,x3] - 4*sbTC[x4,x5,x4,x4] -
  2*sbTC[x4,x5,x4,x5] + 4*sbTC[x4,x5,x4,x6] - 8*sbTC[x4,x5,x4,x7] + 2*sbTC[x4,x5,x4,x8] -
  4*sbTC[x4,x5,x4,x11] + 2*sbTC[x4,x5,x4,x12] - 6*sbTC[x4,x5,x4,x14] + 4*sbTC[x4,x5,x4,x16] -
  2*sbTC[x4,x5,x4,x17] + 2*sbTC[x4,x5,x4,x18] + 4*sbTC[x4,x5,x4,x20] + 12*sbTC[x4,x5,x5,x1] +
  12*sbTC[x4,x5,x5,x2] - 20*sbTC[x4,x5,x5,x3] - 14*sbTC[x4,x5,x5,x4] - 2*sbTC[x4,x5,x5,x6] -
  4*sbTC[x4,x5,x5,x9] + 6*sbTC[x4,x5,x5,x14] + 4*sbTC[x4,x5,x5,x15] - 8*sbTC[x4,x5,x5,x16] -
  4*sbTC[x4,x5,x5,x18] + 8*sbTC[x4,x5,x5,x19] + 8*sbTC[x4,x5,x6,x1] + 8*sbTC[x4,x5,x6,x2] +
  2*sbTC[x4,x5,x6,x3] + 4*sbTC[x4,x5,x6,x4] + 2*sbTC[x4,x5,x6,x5] + 20*sbTC[x4,x5,x6,x6] +
  2*sbTC[x4,x5,x6,x7] + 4*sbTC[x4,x5,x6,x8] + 4*sbTC[x4,x5,x6,x9] - 8*sbTC[x4,x5,x6,x11] +
  4*sbTC[x4,x5,x6,x12] - 4*sbTC[x4,x5,x6,x13] - 2*sbTC[x4,x5,x6,x14] - 4*sbTC[x4,x5,x6,x16] -
  2*sbTC[x4,x5,x6,x17] - 8*sbTC[x4,x5,x6,x20] + 4*sbTC[x4,x5,x7,x2] - 6*sbTC[x4,x5,x7,x3] -
  8*sbTC[x4,x5,x7,x4] - 4*sbTC[x4,x5,x7,x9] - 2*sbTC[x4,x5,x7,x11] + 2*sbTC[x4,x5,x7,x12] -
  2*sbTC[x4,x5,x7,x13] + 4*sbTC[x4,x5,x7,x14] + 4*sbTC[x4,x5,x7,x15] - 8*sbTC[x4,x5,x7,x16] -
  2*sbTC[x4,x5,x7,x17] + 8*sbTC[x4,x5,x7,x19] - 4*sbTC[x4,x5,x8,x3] + 2*sbTC[x4,x5,x8,x4] -
  2*sbTC[x4,x5,x8,x6] + 4*sbTC[x4,x5,x8,x11] - 2*sbTC[x4,x5,x8,x12] - 4*sbTC[x4,x5,x9,x5] +
  4*sbTC[x4,x5,x9,x16] + 2*sbTC[x4,x5,x10,x2] + 2*sbTC[x4,x5,x10,x6] - 2*sbTC[x4,x5,x10,x14] -
  4*sbTC[x4,x5,x11,x1] + 2*sbTC[x4,x5,x11,x2] + 2*sbTC[x4,x5,x11,x4] + 2*sbTC[x4,x5,x11,x7] -
  2*sbTC[x4,x5,x11,x8] - 4*sbTC[x4,x5,x11,x13] + 4*sbTC[x4,x5,x11,x14] + 4*sbTC[x4,x5,x11,x15] -
  4*sbTC[x4,x5,x11,x16] - 4*sbTC[x4,x5,x12,x1] + 2*sbTC[x4,x5,x12,x2] + 2*sbTC[x4,x5,x12,x4] +
  2*sbTC[x4,x5,x12,x7] - 2*sbTC[x4,x5,x12,x8] - 4*sbTC[x4,x5,x12,x13] + 4*sbTC[x4,x5,x12,x14] +
  4*sbTC[x4,x5,x12,x15] - 4*sbTC[x4,x5,x12,x16] - 2*sbTC[x4,x5,x13,x1] + 2*sbTC[x4,x5,x13,x2] -
  2*sbTC[x4,x5,x13,x3] + 4*sbTC[x4,x5,x13,x5] - 4*sbTC[x4,x5,x13,x6] - 2*sbTC[x4,x5,x13,x7] +
  6*sbTC[x4,x5,x13,x11] - 4*sbTC[x4,x5,x13,x12] - 4*sbTC[x4,x5,x13,x13] - 6*sbTC[x4,x5,x13,x14] +
  2*sbTC[x4,x5,x13,x18] + 4*sbTC[x4,x5,x13,x20] + 2*sbTC[x4,x5,x14,x1] - 2*sbTC[x4,x5,x14,x2] -
  6*sbTC[x4,x5,x14,x3] + 2*sbTC[x4,x5,x14,x4] + 6*sbTC[x4,x5,x14,x5] - 2*sbTC[x4,x5,x14,x6] +
  4*sbTC[x4,x5,x14,x7] + 4*sbTC[x4,x5,x14,x11] - 4*sbTC[x4,x5,x14,x12] - 6*sbTC[x4,x5,x14,x13] -
  8*sbTC[x4,x5,x14,x14] - 4*sbTC[x4,x5,x14,x16] + 2*sbTC[x4,x5,x14,x18] + 4*sbTC[x4,x5,x14,x20] +
  12*sbTC[x4,x5,x15,x1] + 4*sbTC[x4,x5,x15,x5] - 4*sbTC[x4,x5,x15,x7] + 4*sbTC[x4,x5,x15,x9] -
  4*sbTC[x4,x5,x15,x11] + 4*sbTC[x4,x5,x15,x12] + 4*sbTC[x4,x5,x15,x16] - 8*sbTC[x4,x5,x15,x19] +
  4*sbTC[x4,x5,x16,x1] + 2*sbTC[x4,x5,x16,x2] + 4*sbTC[x4,x5,x16,x3] - 2*sbTC[x4,x5,x16,x4] -
  4*sbTC[x4,x5,x16,x6] - 8*sbTC[x4,x5,x16,x7] + 4*sbTC[x4,x5,x16,x9] - 4*sbTC[x4,x5,x16,x11] +
  6*sbTC[x4,x5,x16,x12] + 2*sbTC[x4,x5,x16,x14] + 4*sbTC[x4,x5,x16,x15] + 8*sbTC[x4,x5,x16,x16] -
  8*sbTC[x4,x5,x16,x19] - 16*sbTC[x4,x5,x18,x1] + 16*sbTC[x4,x5,x18,x3] - 16*sbTC[x4,x5,x18,x5] +
  16*sbTC[x4,x5,x18,x14] - 20*sbTC[x4,x5,x19,x1] - 4*sbTC[x4,x5,x19,x2] + 4*sbTC[x4,x5,x19,x3] +
  20*sbTC[x4,x5,x19,x4] - 4*sbTC[x4,x5,x19,x5] + 20*sbTC[x4,x5,x19,x7] - 16*sbTC[x4,x5,x19,x16] +
  4*sbTC[x4,x5,x20,x1] - 14*sbTC[x4,x5,x20,x2] + 6*sbTC[x4,x5,x20,x3] - 4*sbTC[x4,x5,x20,x4] +
  4*sbTC[x4,x5,x20,x5] - 6*sbTC[x4,x5,x20,x6] - 8*sbTC[x4,x5,x20,x7] + 6*sbTC[x4,x5,x20,x11] -
  4*sbTC[x4,x5,x20,x12] + 10*sbTC[x4,x5,x20,x13] - 8*sbTC[x4,x5,x20,x14] - 12*sbTC[x4,x5,x20,x15] +
  16*sbTC[x4,x5,x20,x16] + 2*sbTC[x4,x5,x20,x17] + 8*sbTC[x4,x6,x1,x1] + 8*sbTC[x4,x6,x1,x2] -
  8*sbTC[x4,x6,x1,x3] - 8*sbTC[x4,x6,x1,x4] + 12*sbTC[x4,x6,x1,x5] - 12*sbTC[x4,x6,x1,x7] +
  8*sbTC[x4,x6,x1,x11] + 4*sbTC[x4,x6,x1,x12] - 8*sbTC[x4,x6,x1,x13] - 4*sbTC[x4,x6,x1,x14] +
  8*sbTC[x4,x6,x2,x1] + 8*sbTC[x4,x6,x2,x2] - 8*sbTC[x4,x6,x2,x3] - 8*sbTC[x4,x6,x2,x4] +
  12*sbTC[x4,x6,x2,x5] - 12*sbTC[x4,x6,x2,x7] + 8*sbTC[x4,x6,x2,x11] + 4*sbTC[x4,x6,x2,x12] -
  8*sbTC[x4,x6,x2,x13] - 4*sbTC[x4,x6,x2,x14] - 8*sbTC[x4,x6,x3,x1] - 8*sbTC[x4,x6,x3,x2] -
  24*sbTC[x4,x6,x3,x3] - 24*sbTC[x4,x6,x3,x4] + 4*sbTC[x4,x6,x3,x5] - 32*sbTC[x4,x6,x3,x6] -
  20*sbTC[x4,x6,x3,x7] - 4*sbTC[x4,x6,x3,x8] + 18*sbTC[x4,x6,x3,x11] + 6*sbTC[x4,x6,x3,x12] -
  2*sbTC[x4,x6,x3,x13] - 2*sbTC[x4,x6,x3,x14] + 16*sbTC[x4,x6,x3,x20] - 8*sbTC[x4,x6,x4,x1] -
  8*sbTC[x4,x6,x4,x2] - 24*sbTC[x4,x6,x4,x3] - 24*sbTC[x4,x6,x4,x4] + 4*sbTC[x4,x6,x4,x5] -
  32*sbTC[x4,x6,x4,x6] - 20*sbTC[x4,x6,x4,x7] - 4*sbTC[x4,x6,x4,x8] + 18*sbTC[x4,x6,x4,x11] +
  6*sbTC[x4,x6,x4,x12] - 2*sbTC[x4,x6,x4,x13] - 2*sbTC[x4,x6,x4,x14] + 16*sbTC[x4,x6,x4,x20] +
  12*sbTC[x4,x6,x5,x1] + 12*sbTC[x4,x6,x5,x2] - 8*sbTC[x4,x6,x5,x3] - 12*sbTC[x4,x6,x5,x4] +
  12*sbTC[x4,x6,x5,x5] + 10*sbTC[x4,x6,x5,x6] - 4*sbTC[x4,x6,x5,x7] + 2*sbTC[x4,x6,x5,x8] +
  6*sbTC[x4,x6,x5,x11] - 8*sbTC[x4,x6,x5,x12] - 2*sbTC[x4,x6,x5,x13] - 4*sbTC[x4,x6,x5,x14] -
  4*sbTC[x4,x6,x5,x15] + 4*sbTC[x4,x6,x5,x16] + 4*sbTC[x4,x6,x5,x19] - 8*sbTC[x4,x6,x5,x20] -
  32*sbTC[x4,x6,x6,x3] - 32*sbTC[x4,x6,x6,x4] + 14*sbTC[x4,x6,x6,x5] - 8*sbTC[x4,x6,x6,x7] -
  6*sbTC[x4,x6,x6,x8] + 14*sbTC[x4,x6,x6,x11] - 14*sbTC[x4,x6,x6,x13] - 8*sbTC[x4,x6,x7,x1] -
  20*sbTC[x4,x6,x7,x3] - 20*sbTC[x4,x6,x7,x4] + 2*sbTC[x4,x6,x7,x5] - 12*sbTC[x4,x6,x7,x6] -
  20*sbTC[x4,x6,x7,x7] - 2*sbTC[x4,x6,x7,x8] + 10*sbTC[x4,x6,x7,x11] + 8*sbTC[x4,x6,x7,x12] -
  2*sbTC[x4,x6,x7,x13] + 4*sbTC[x4,x6,x7,x14] - 8*sbTC[x4,x6,x7,x16] + 4*sbTC[x4,x6,x7,x19] +
  8*sbTC[x4,x6,x7,x20] + 4*sbTC[x4,x6,x8,x3] - 6*sbTC[x4,x6,x8,x4] - 6*sbTC[x4,x6,x8,x6] +
  4*sbTC[x4,x6,x8,x7] - 4*sbTC[x4,x6,x8,x11] + 6*sbTC[x4,x6,x8,x12] - 4*sbTC[x4,x6,x9,x7] +
  4*sbTC[x4,x6,x9,x16] - 8*sbTC[x4,x6,x10,x1] - 2*sbTC[x4,x6,x10,x2] - 2*sbTC[x4,x6,x10,x5] -
  8*sbTC[x4,x6,x10,x6] + 8*sbTC[x4,x6,x10,x13] + 2*sbTC[x4,x6,x10,x14] + 16*sbTC[x4,x6,x11,x1] +
  8*sbTC[x4,x6,x11,x2] + 10*sbTC[x4,x6,x11,x3] + 4*sbTC[x4,x6,x11,x4] + 6*sbTC[x4,x6,x11,x5] +
  10*sbTC[x4,x6,x11,x6] - 8*sbTC[x4,x6,x11,x7] + 4*sbTC[x4,x6,x11,x8] + 2*sbTC[x4,x6,x11,x12] -
  2*sbTC[x4,x6,x11,x13] - 4*sbTC[x4,x6,x11,x15] - 4*sbTC[x4,x6,x11,x20] + 4*sbTC[x4,x6,x12,x1] +
  2*sbTC[x4,x6,x12,x2] - 6*sbTC[x4,x6,x12,x3] + 8*sbTC[x4,x6,x12,x4] - 8*sbTC[x4,x6,x12,x5] +
  8*sbTC[x4,x6,x12,x6] - 10*sbTC[x4,x6,x12,x7] + 4*sbTC[x4,x6,x12,x8] + 2*sbTC[x4,x6,x12,x11] +
  4*sbTC[x4,x6,x12,x12] + 8*sbTC[x4,x6,x12,x16] - 4*sbTC[x4,x6,x12,x20] + 2*sbTC[x4,x6,x13,x2] +
  2*sbTC[x4,x6,x13,x3] - 2*sbTC[x4,x6,x13,x4] + 4*sbTC[x4,x6,x13,x5] - 2*sbTC[x4,x6,x13,x6] -
  2*sbTC[x4,x6,x13,x7] + 2*sbTC[x4,x6,x13,x11] - 4*sbTC[x4,x6,x13,x13] - 6*sbTC[x4,x6,x13,x14] +
  4*sbTC[x4,x6,x13,x20] + 4*sbTC[x4,x6,x14,x1] - 2*sbTC[x4,x6,x14,x2] - 2*sbTC[x4,x6,x14,x3] +
  6*sbTC[x4,x6,x14,x5] + 4*sbTC[x4,x6,x14,x7] - 6*sbTC[x4,x6,x14,x13] - 8*sbTC[x4,x6,x14,x14] -
  4*sbTC[x4,x6,x14,x16] + 4*sbTC[x4,x6,x14,x20] - 20*sbTC[x4,x6,x17,x1] + 20*sbTC[x4,x6,x17,x3] +
  20*sbTC[x4,x6,x17,x7] - 20*sbTC[x4,x6,x17,x12] - 16*sbTC[x4,x6,x18,x1] + 16*sbTC[x4,x6,x18,x3] -
  16*sbTC[x4,x6,x18,x5] + 16*sbTC[x4,x6,x18,x14] + 8*sbTC[x4,x6,x20,x1] - 10*sbTC[x4,x6,x20,x2] +
  8*sbTC[x4,x6,x20,x3] + 30*sbTC[x4,x6,x20,x4] - 10*sbTC[x4,x6,x20,x5] + 14*sbTC[x4,x6,x20,x7] -
  18*sbTC[x4,x6,x20,x11] + 4*sbTC[x4,x6,x20,x12] + 14*sbTC[x4,x6,x20,x13] - 4*sbTC[x4,x6,x20,x14] +
  4*sbTC[x4,x6,x20,x15] - 4*sbTC[x4,x6,x20,x19] + 16*sbTC[x4,x7,x1,x1] + 12*sbTC[x4,x7,x1,x2] +
  11*sbTC[x4,x7,x1,x3] - 13*sbTC[x4,x7,x1,x4] + 18*sbTC[x4,x7,x1,x5] - 6*sbTC[x4,x7,x1,x6] -
  15*sbTC[x4,x7,x1,x7] - 2*sbTC[x4,x7,x1,x11] + 3*sbTC[x4,x7,x1,x17] - 4*sbTC[x4,x7,x1,x18] -
  2*sbTC[x4,x7,x1,x19] + 4*sbTC[x4,x7,x1,x20] + 12*sbTC[x4,x7,x2,x1] + 4*sbTC[x4,x7,x2,x2] -
  9*sbTC[x4,x7,x2,x3] - 7*sbTC[x4,x7,x2,x4] + 8*sbTC[x4,x7,x2,x5] - 4*sbTC[x4,x7,x2,x6] -
  13*sbTC[x4,x7,x2,x7] + 2*sbTC[x4,x7,x2,x13] - 2*sbTC[x4,x7,x2,x14] + 4*sbTC[x4,x7,x2,x16] +
  3*sbTC[x4,x7,x2,x17] - 4*sbTC[x4,x7,x2,x18] - 2*sbTC[x4,x7,x2,x19] + 4*sbTC[x4,x7,x2,x20] +
  5*sbTC[x4,x7,x3,x1] - 7*sbTC[x4,x7,x3,x2] - 24*sbTC[x4,x7,x3,x3] - 24*sbTC[x4,x7,x3,x4] -
  sbTC[x4,x7,x3,x5] - 20*sbTC[x4,x7,x3,x6] - 32*sbTC[x4,x7,x3,x7] + 6*sbTC[x4,x7,x3,x11] +
  18*sbTC[x4,x7,x3,x12] - 5*sbTC[x4,x7,x3,x17] + 2*sbTC[x4,x7,x3,x19] + 16*sbTC[x4,x7,x3,x20] +
  5*sbTC[x4,x7,x4,x1] - 7*sbTC[x4,x7,x4,x2] - 24*sbTC[x4,x7,x4,x3] - 24*sbTC[x4,x7,x4,x4] -
  sbTC[x4,x7,x4,x5] - 20*sbTC[x4,x7,x4,x6] - 32*sbTC[x4,x7,x4,x7] + 6*sbTC[x4,x7,x4,x11] +
  18*sbTC[x4,x7,x4,x12] - 5*sbTC[x4,x7,x4,x17] + 2*sbTC[x4,x7,x4,x19] + 16*sbTC[x4,x7,x4,x20] +
  18*sbTC[x4,x7,x5,x1] + 8*sbTC[x4,x7,x5,x2] - 14*sbTC[x4,x7,x5,x3] - 10*sbTC[x4,x7,x5,x4] +
  2*sbTC[x4,x7,x5,x6] - 6*sbTC[x4,x7,x5,x11] + 8*sbTC[x4,x7,x5,x12] + 2*sbTC[x4,x7,x5,x13] -
  2*sbTC[x4,x7,x5,x14] - 4*sbTC[x4,x7,x5,x16] - 4*sbTC[x4,x7,x5,x18] + 4*sbTC[x4,x7,x5,x19] -
  6*sbTC[x4,x7,x6,x1] - 4*sbTC[x4,x7,x6,x2] - 20*sbTC[x4,x7,x6,x3] - 20*sbTC[x4,x7,x6,x4] +
  8*sbTC[x4,x7,x6,x5] - 20*sbTC[x4,x7,x6,x6] - 12*sbTC[x4,x7,x6,x7] + 8*sbTC[x4,x7,x6,x11] +
  10*sbTC[x4,x7,x6,x12] - 4*sbTC[x4,x7,x6,x16] - 2*sbTC[x4,x7,x6,x17] - 4*sbTC[x4,x7,x6,x18] +
  8*sbTC[x4,x7,x6,x20] - 10*sbTC[x4,x7,x7,x2] - 32*sbTC[x4,x7,x7,x3] - 32*sbTC[x4,x7,x7,x4] -
  sbTC[x4,x7,x7,x5] - 9*sbTC[x4,x7,x7,x6] + 14*sbTC[x4,x7,x7,x12] - 4*sbTC[x4,x7,x7,x16] -
  8*sbTC[x4,x7,x7,x17] + 8*sbTC[x4,x7,x7,x19] + 12*sbTC[x4,x7,x8,x3] + 14*sbTC[x4,x7,x8,x4] +
  26*sbTC[x4,x7,x8,x6] - 12*sbTC[x4,x7,x8,x11] - 14*sbTC[x4,x7,x8,x12] + 12*sbTC[x4,x7,x9,x5] -
  8*sbTC[x4,x7,x9,x7] - 4*sbTC[x4,x7,x9,x16] - 2*sbTC[x4,x7,x10,x2] + sbTC[x4,x7,x10,x5] -
  3*sbTC[x4,x7,x10,x6] + 2*sbTC[x4,x7,x10,x14] - 12*sbTC[x4,x7,x11,x1] - 6*sbTC[x4,x7,x11,x3] +
  8*sbTC[x4,x7,x11,x4] - 6*sbTC[x4,x7,x11,x5] - 10*sbTC[x4,x7,x11,x6] + 8*sbTC[x4,x7,x11,x7] +
  4*sbTC[x4,x7,x11,x11] + 2*sbTC[x4,x7,x11,x12] + 2*sbTC[x4,x7,x11,x13] + 4*sbTC[x4,x7,x11,x15] +
  4*sbTC[x4,x7,x11,x17] - 4*sbTC[x4,x7,x11,x20] + 6*sbTC[x4,x7,x12,x2] + 10*sbTC[x4,x7,x12,x3] +
  4*sbTC[x4,x7,x12,x4] + 8*sbTC[x4,x7,x12,x5] - 8*sbTC[x4,x7,x12,x6] + 10*sbTC[x4,x7,x12,x7] +
  2*sbTC[x4,x7,x12,x11] - 8*sbTC[x4,x7,x12,x16] + 4*sbTC[x4,x7,x12,x17] - 4*sbTC[x4,x7,x12,x20] +
  8*sbTC[x4,x7,x15,x1] - 4*sbTC[x4,x7,x15,x3] + 4*sbTC[x4,x7,x15,x5] - 4*sbTC[x4,x7,x15,x7] +
  4*sbTC[x4,x7,x15,x16] - 4*sbTC[x4,x7,x15,x19] + 2*sbTC[x4,x7,x16,x2] - 2*sbTC[x4,x7,x16,x4] -
  4*sbTC[x4,x7,x16,x6] - 8*sbTC[x4,x7,x16,x7] + 2*sbTC[x4,x7,x16,x12] + 2*sbTC[x4,x7,x16,x14] +
  4*sbTC[x4,x7,x16,x15] + 8*sbTC[x4,x7,x16,x16] - 4*sbTC[x4,x7,x16,x19] + 12*sbTC[x4,x7,x17,x1] -
  12*sbTC[x4,x7,x17,x3] - 12*sbTC[x4,x7,x17,x7] + 12*sbTC[x4,x7,x17,x12] - 20*sbTC[x4,x7,x19,x1] -
  4*sbTC[x4,x7,x19,x2] + 4*sbTC[x4,x7,x19,x3] + 20*sbTC[x4,x7,x19,x4] - 4*sbTC[x4,x7,x19,x5] +
  20*sbTC[x4,x7,x19,x7] - 16*sbTC[x4,x7,x19,x16] + 2*sbTC[x4,x7,x20,x2] + 31*sbTC[x4,x7,x20,x3] +
  9*sbTC[x4,x7,x20,x4] - 11*sbTC[x4,x7,x20,x5] + 13*sbTC[x4,x7,x20,x6] + 3*sbTC[x4,x7,x20,x7] +
  2*sbTC[x4,x7,x20,x11] - 20*sbTC[x4,x7,x20,x12] - 2*sbTC[x4,x7,x20,x13] - 4*sbTC[x4,x7,x20,x15] +
  16*sbTC[x4,x7,x20,x16] + sbTC[x4,x7,x20,x17] + 4*sbTC[x4,x7,x20,x18] - 2*sbTC[x4,x7,x20,x19] +
  4*sbTC[x4,x8,x1,x3] + 2*sbTC[x4,x8,x1,x4] + 4*sbTC[x4,x8,x1,x6] + 2*sbTC[x4,x8,x1,x7] -
  4*sbTC[x4,x8,x1,x11] - 2*sbTC[x4,x8,x1,x12] + 4*sbTC[x4,x8,x2,x3] + 2*sbTC[x4,x8,x2,x4] +
  4*sbTC[x4,x8,x2,x6] + 2*sbTC[x4,x8,x2,x7] - 4*sbTC[x4,x8,x2,x11] - 2*sbTC[x4,x8,x2,x12] +
  22*sbTC[x4,x8,x3,x1] + 4*sbTC[x4,x8,x3,x2] + 16*sbTC[x4,x8,x3,x3] + 8*sbTC[x4,x8,x3,x4] +
  2*sbTC[x4,x8,x3,x5] + 14*sbTC[x4,x8,x3,x6] - 2*sbTC[x4,x8,x3,x7] - 6*sbTC[x4,x8,x3,x11] +
  4*sbTC[x4,x8,x3,x12] + 2*sbTC[x4,x8,x3,x13] - 4*sbTC[x4,x8,x3,x15] - 2*sbTC[x4,x8,x3,x17] -
  4*sbTC[x4,x8,x3,x20] + 2*sbTC[x4,x8,x4,x1] + 2*sbTC[x4,x8,x4,x2] + 8*sbTC[x4,x8,x4,x3] +
  4*sbTC[x4,x8,x4,x4] + 16*sbTC[x4,x8,x4,x6] - 8*sbTC[x4,x8,x4,x11] + 2*sbTC[x4,x8,x4,x12] -
  2*sbTC[x4,x8,x4,x17] - 4*sbTC[x4,x8,x4,x20] + 4*sbTC[x4,x8,x5,x6] - 4*sbTC[x4,x8,x5,x9] -
  2*sbTC[x4,x8,x5,x11] - 2*sbTC[x4,x8,x5,x13] + 4*sbTC[x4,x8,x5,x15] + 4*sbTC[x4,x8,x6,x1] +
  4*sbTC[x4,x8,x6,x2] + 14*sbTC[x4,x8,x6,x3] + 16*sbTC[x4,x8,x6,x4] + 2*sbTC[x4,x8,x6,x5] +
  4*sbTC[x4,x8,x6,x6] + 2*sbTC[x4,x8,x6,x7] - 4*sbTC[x4,x8,x6,x9] + 10*sbTC[x4,x8,x6,x11] +
  2*sbTC[x4,x8,x6,x12] + 2*sbTC[x4,x8,x6,x13] - 2*sbTC[x4,x8,x6,x17] - 8*sbTC[x4,x8,x6,x20] +
  20*sbTC[x4,x8,x7,x1] + 2*sbTC[x4,x8,x7,x2] - 2*sbTC[x4,x8,x7,x3] + 14*sbTC[x4,x8,x7,x6] +
  4*sbTC[x4,x8,x7,x9] - 12*sbTC[x4,x8,x7,x11] - 4*sbTC[x4,x8,x7,x15] - 2*sbTC[x4,x8,x7,x17] +
  8*sbTC[x4,x8,x8,x4] + 8*sbTC[x4,x8,x8,x6] - 8*sbTC[x4,x8,x8,x12] - 22*sbTC[x4,x8,x11,x1] -
  4*sbTC[x4,x8,x11,x2] - 6*sbTC[x4,x8,x11,x3] - 10*sbTC[x4,x8,x11,x4] - 2*sbTC[x4,x8,x11,x5] -
  4*sbTC[x4,x8,x11,x6] - 4*sbTC[x4,x8,x11,x11] - 2*sbTC[x4,x8,x11,x12] - 2*sbTC[x4,x8,x11,x13] +
  4*sbTC[x4,x8,x11,x15] + 2*sbTC[x4,x8,x11,x17] + 4*sbTC[x4,x8,x11,x20] - 2*sbTC[x4,x8,x12,x1] -
  2*sbTC[x4,x8,x12,x2] + 2*sbTC[x4,x8,x12,x3] - 6*sbTC[x4,x8,x12,x4] - 6*sbTC[x4,x8,x12,x6] -
  2*sbTC[x4,x8,x12,x7] - 2*sbTC[x4,x8,x12,x11] + 2*sbTC[x4,x8,x12,x17] + 4*sbTC[x4,x8,x12,x20] -
  4*sbTC[x4,x8,x20,x3] - 4*sbTC[x4,x8,x20,x4] - 8*sbTC[x4,x8,x20,x6] + 4*sbTC[x4,x8,x20,x11] +
  4*sbTC[x4,x8,x20,x12] + 4*sbTC[x4,x9,x3,x5] - 4*sbTC[x4,x9,x3,x7] + 4*sbTC[x4,x9,x4,x5] -
  4*sbTC[x4,x9,x4,x7] + 2*sbTC[x4,x9,x5,x4] + 12*sbTC[x4,x9,x5,x5] - 2*sbTC[x4,x9,x5,x8] +
  2*sbTC[x4,x9,x5,x14] + 4*sbTC[x4,x9,x5,x15] + 4*sbTC[x4,x9,x5,x16] - 4*sbTC[x4,x9,x5,x19] -
  8*sbTC[x4,x9,x5,x20] + 2*sbTC[x4,x9,x6,x5] - 2*sbTC[x4,x9,x6,x8] - 2*sbTC[x4,x9,x6,x12] -
  2*sbTC[x4,x9,x6,x14] + 4*sbTC[x4,x9,x6,x16] + 8*sbTC[x4,x9,x7,x1] + 2*sbTC[x4,x9,x7,x2] -
  4*sbTC[x4,x9,x7,x3] - 4*sbTC[x4,x9,x7,x4] - 4*sbTC[x4,x9,x7,x6] - 20*sbTC[x4,x9,x7,x7] +
  2*sbTC[x4,x9,x7,x8] + 2*sbTC[x4,x9,x7,x12] + 8*sbTC[x4,x9,x7,x16] - 4*sbTC[x4,x9,x7,x19] +
  8*sbTC[x4,x9,x7,x20] + 8*sbTC[x4,x9,x9,x5] - 8*sbTC[x4,x9,x9,x7] - 8*sbTC[x4,x9,x15,x1] +
  4*sbTC[x4,x9,x15,x3] - 4*sbTC[x4,x9,x15,x5] + 4*sbTC[x4,x9,x15,x7] - 4*sbTC[x4,x9,x15,x16] +
  4*sbTC[x4,x9,x15,x19] - 2*sbTC[x4,x9,x16,x2] + 2*sbTC[x4,x9,x16,x4] + 4*sbTC[x4,x9,x16,x6] +
  8*sbTC[x4,x9,x16,x7] - 2*sbTC[x4,x9,x16,x12] - 2*sbTC[x4,x9,x16,x14] - 4*sbTC[x4,x9,x16,x15] -
  8*sbTC[x4,x9,x16,x16] + 4*sbTC[x4,x9,x16,x19] - 8*sbTC[x4,x9,x20,x5] + 8*sbTC[x4,x9,x20,x7] -
  4*sbTC[x4,x10,x1,x1] + sbTC[x4,x10,x1,x3] - 3*sbTC[x4,x10,x1,x4] + 2*sbTC[x4,x10,x1,x5] -
  6*sbTC[x4,x10,x1,x6] - 5*sbTC[x4,x10,x1,x7] + 2*sbTC[x4,x10,x1,x11] - 4*sbTC[x4,x10,x1,x14] +
  sbTC[x4,x10,x1,x17] + 2*sbTC[x4,x10,x1,x19] + 4*sbTC[x4,x10,x1,x20] - 4*sbTC[x4,x10,x2,x2] -
  3*sbTC[x4,x10,x2,x3] - sbTC[x4,x10,x2,x4] + 4*sbTC[x4,x10,x2,x5] - 4*sbTC[x4,x10,x2,x6] +
  sbTC[x4,x10,x2,x7] - 2*sbTC[x4,x10,x2,x13] - 6*sbTC[x4,x10,x2,x14] - 4*sbTC[x4,x10,x2,x16] +
  sbTC[x4,x10,x2,x17] + 2*sbTC[x4,x10,x2,x19] + 4*sbTC[x4,x10,x2,x20] - sbTC[x4,x10,x3,x1] -
  sbTC[x4,x10,x3,x2] + sbTC[x4,x10,x3,x5] - 4*sbTC[x4,x10,x3,x6] + 2*sbTC[x4,x10,x3,x13] +
  2*sbTC[x4,x10,x3,x14] + sbTC[x4,x10,x3,x17] - 2*sbTC[x4,x10,x3,x19] - sbTC[x4,x10,x4,x1] -
  sbTC[x4,x10,x4,x2] + sbTC[x4,x10,x4,x5] - 4*sbTC[x4,x10,x4,x6] + 2*sbTC[x4,x10,x4,x13] +
  2*sbTC[x4,x10,x4,x14] + sbTC[x4,x10,x4,x17] - 2*sbTC[x4,x10,x4,x19] + 2*sbTC[x4,x10,x5,x1] +
  4*sbTC[x4,x10,x5,x2] + 2*sbTC[x4,x10,x5,x3] + 12*sbTC[x4,x10,x5,x6] - 8*sbTC[x4,x10,x5,x13] -
  4*sbTC[x4,x10,x5,x14] - 4*sbTC[x4,x10,x5,x16] + 4*sbTC[x4,x10,x5,x19] - 6*sbTC[x4,x10,x6,x1] -
  4*sbTC[x4,x10,x6,x2] - 4*sbTC[x4,x10,x6,x3] - 4*sbTC[x4,x10,x6,x4] + 8*sbTC[x4,x10,x6,x5] -
  20*sbTC[x4,x10,x6,x6] - 4*sbTC[x4,x10,x6,x7] + 2*sbTC[x4,x10,x6,x11] + 6*sbTC[x4,x10,x6,x13] -
  10*sbTC[x4,x10,x6,x14] + 2*sbTC[x4,x10,x6,x17] + 8*sbTC[x4,x10,x6,x20] - sbTC[x4,x10,x7,x5] +
  sbTC[x4,x10,x7,x6] - 2*sbTC[x4,x10,x7,x11] + 2*sbTC[x4,x10,x7,x13] - 4*sbTC[x4,x10,x7,x14] +
  4*sbTC[x4,x10,x7,x16] - 8*sbTC[x4,x10,x10,x2] + sbTC[x4,x10,x10,x5] - 9*sbTC[x4,x10,x10,x6] +
  8*sbTC[x4,x10,x10,x14] - 2*sbTC[x4,x10,x13,x2] - 2*sbTC[x4,x10,x13,x3] + 2*sbTC[x4,x10,x13,x4] -
  4*sbTC[x4,x10,x13,x5] + 2*sbTC[x4,x10,x13,x6] + 2*sbTC[x4,x10,x13,x7] - 2*sbTC[x4,x10,x13,x11] +
  4*sbTC[x4,x10,x13,x13] + 6*sbTC[x4,x10,x13,x14] - 4*sbTC[x4,x10,x13,x20] - 4*sbTC[x4,x10,x14,x1] +
  2*sbTC[x4,x10,x14,x2] + 2*sbTC[x4,x10,x14,x3] - 6*sbTC[x4,x10,x14,x5] - 4*sbTC[x4,x10,x14,x7] +
  6*sbTC[x4,x10,x14,x13] + 8*sbTC[x4,x10,x14,x14] + 4*sbTC[x4,x10,x14,x16] -
  4*sbTC[x4,x10,x14,x20] + 4*sbTC[x4,x10,x20,x1] + 4*sbTC[x4,x10,x20,x2] + sbTC[x4,x10,x20,x3] +
  sbTC[x4,x10,x20,x4] + sbTC[x4,x10,x20,x5] + 7*sbTC[x4,x10,x20,x6] + 3*sbTC[x4,x10,x20,x7] -
  4*sbTC[x4,x10,x20,x13] - 4*sbTC[x4,x10,x20,x14] - sbTC[x4,x10,x20,x17] - 2*sbTC[x4,x10,x20,x19] +
  4*sbTC[x4,x11,x1,x1] - 2*sbTC[x4,x11,x1,x2] - 6*sbTC[x4,x11,x1,x3] + 2*sbTC[x4,x11,x1,x4] -
  4*sbTC[x4,x11,x1,x5] - 4*sbTC[x4,x11,x1,x7] + 4*sbTC[x4,x11,x1,x11] + 10*sbTC[x4,x11,x1,x12] -
  2*sbTC[x4,x11,x1,x13] - 2*sbTC[x4,x11,x1,x17] + 2*sbTC[x4,x11,x1,x18] + 4*sbTC[x4,x11,x1,x19] -
  4*sbTC[x4,x11,x1,x20] - 2*sbTC[x4,x11,x2,x1] + 2*sbTC[x4,x11,x2,x2] - 2*sbTC[x4,x11,x2,x4] +
  2*sbTC[x4,x11,x2,x5] + 2*sbTC[x4,x11,x2,x6] - 4*sbTC[x4,x11,x2,x7] + 4*sbTC[x4,x11,x2,x11] +
  6*sbTC[x4,x11,x2,x12] - 2*sbTC[x4,x11,x2,x13] - 4*sbTC[x4,x11,x2,x20] - 18*sbTC[x4,x11,x3,x1] -
  4*sbTC[x4,x11,x3,x3] + 4*sbTC[x4,x11,x3,x4] - 2*sbTC[x4,x11,x3,x5] + 4*sbTC[x4,x11,x3,x6] +
  4*sbTC[x4,x11,x3,x7] + 2*sbTC[x4,x11,x3,x8] - 4*sbTC[x4,x11,x3,x11] - 2*sbTC[x4,x11,x3,x12] -
  2*sbTC[x4,x11,x3,x13] + 4*sbTC[x4,x11,x3,x15] + 4*sbTC[x4,x11,x3,x17] - 4*sbTC[x4,x11,x3,x20] +
  6*sbTC[x4,x11,x4,x1] + 4*sbTC[x4,x11,x4,x2] + 4*sbTC[x4,x11,x4,x3] + 8*sbTC[x4,x11,x4,x4] +
  2*sbTC[x4,x11,x4,x6] + 2*sbTC[x4,x11,x4,x7] + 4*sbTC[x4,x11,x4,x8] - 2*sbTC[x4,x11,x4,x12] +
  2*sbTC[x4,x11,x4,x13] - 4*sbTC[x4,x11,x4,x14] + 4*sbTC[x4,x11,x4,x16] + 2*sbTC[x4,x11,x4,x17] +
  2*sbTC[x4,x11,x4,x18] - 4*sbTC[x4,x11,x4,x19] - 4*sbTC[x4,x11,x4,x20] - 4*sbTC[x4,x11,x5,x1] +
  2*sbTC[x4,x11,x5,x2] + 2*sbTC[x4,x11,x5,x4] + 2*sbTC[x4,x11,x5,x7] - 2*sbTC[x4,x11,x5,x8] -
  4*sbTC[x4,x11,x5,x13] + 4*sbTC[x4,x11,x5,x14] + 4*sbTC[x4,x11,x5,x15] - 4*sbTC[x4,x11,x5,x16] +
  2*sbTC[x4,x11,x6,x2] + 4*sbTC[x4,x11,x6,x3] + 2*sbTC[x4,x11,x6,x4] - 2*sbTC[x4,x11,x6,x5] +
  8*sbTC[x4,x11,x6,x6] - 6*sbTC[x4,x11,x6,x7] + 4*sbTC[x4,x11,x6,x8] + 4*sbTC[x4,x11,x6,x9] -
  12*sbTC[x4,x11,x6,x11] + 4*sbTC[x4,x11,x6,x12] - 4*sbTC[x4,x11,x6,x14] + 2*sbTC[x4,x11,x6,x17] +
  2*sbTC[x4,x11,x6,x18] - 16*sbTC[x4,x11,x7,x1] + 2*sbTC[x4,x11,x7,x2] + 4*sbTC[x4,x11,x7,x3] +
  2*sbTC[x4,x11,x7,x4] - 6*sbTC[x4,x11,x7,x6] + 8*sbTC[x4,x11,x7,x7] + 2*sbTC[x4,x11,x7,x8] -
  4*sbTC[x4,x11,x7,x9] + 4*sbTC[x4,x11,x7,x11] - 12*sbTC[x4,x11,x7,x12] + 4*sbTC[x4,x11,x7,x15] +
  4*sbTC[x4,x11,x7,x16] + 4*sbTC[x4,x11,x7,x17] - 4*sbTC[x4,x11,x7,x19] - 4*sbTC[x4,x11,x8,x3] -
  4*sbTC[x4,x11,x8,x4] - 6*sbTC[x4,x11,x8,x6] - 2*sbTC[x4,x11,x8,x7] + 4*sbTC[x4,x11,x8,x11] +
  4*sbTC[x4,x11,x8,x12] + 8*sbTC[x4,x11,x11,x1] + 4*sbTC[x4,x11,x11,x2] + 2*sbTC[x4,x11,x11,x3] +
  6*sbTC[x4,x11,x11,x4] + 2*sbTC[x4,x11,x11,x6] + 2*sbTC[x4,x11,x11,x7] - 2*sbTC[x4,x11,x11,x8] -
  2*sbTC[x4,x11,x11,x17] + 10*sbTC[x4,x11,x12,x1] + 2*sbTC[x4,x11,x12,x2] + 6*sbTC[x4,x11,x12,x3] +
  6*sbTC[x4,x11,x12,x4] + 4*sbTC[x4,x11,x12,x6] + 4*sbTC[x4,x11,x12,x7] - 4*sbTC[x4,x11,x12,x8] -
  4*sbTC[x4,x11,x12,x13] + 4*sbTC[x4,x11,x12,x14] + 4*sbTC[x4,x11,x12,x15] -
  4*sbTC[x4,x11,x12,x16] - 4*sbTC[x4,x11,x12,x17] - 2*sbTC[x4,x11,x13,x1] - 4*sbTC[x4,x11,x13,x3] +
  2*sbTC[x4,x11,x13,x4] - 2*sbTC[x4,x11,x13,x6] + 4*sbTC[x4,x11,x13,x11] - 4*sbTC[x4,x11,x13,x12] +
  2*sbTC[x4,x11,x13,x18] + 4*sbTC[x4,x11,x15,x1] + 4*sbTC[x4,x11,x15,x3] + 4*sbTC[x4,x11,x15,x9] -
  4*sbTC[x4,x11,x15,x11] + 4*sbTC[x4,x11,x15,x12] - 4*sbTC[x4,x11,x15,x19] + 4*sbTC[x4,x11,x17,x1] -
  4*sbTC[x4,x11,x17,x3] - 4*sbTC[x4,x11,x17,x7] + 4*sbTC[x4,x11,x17,x12] - 2*sbTC[x4,x11,x20,x1] -
  6*sbTC[x4,x11,x20,x2] - 4*sbTC[x4,x11,x20,x3] - 8*sbTC[x4,x11,x20,x4] + 2*sbTC[x4,x11,x20,x5] -
  2*sbTC[x4,x11,x20,x6] - 2*sbTC[x4,x11,x20,x7] + 4*sbTC[x4,x11,x20,x11] + 4*sbTC[x4,x11,x20,x13] -
  8*sbTC[x4,x11,x20,x15] - 2*sbTC[x4,x11,x20,x18] + 4*sbTC[x4,x11,x20,x19] + 2*sbTC[x4,x12,x1,x1] -
  4*sbTC[x4,x12,x1,x3] + 2*sbTC[x4,x12,x1,x4] - 4*sbTC[x4,x12,x1,x5] - 6*sbTC[x4,x12,x1,x7] +
  6*sbTC[x4,x12,x1,x11] + 8*sbTC[x4,x12,x1,x12] + 4*sbTC[x4,x12,x1,x16] - 4*sbTC[x4,x12,x1,x20] -
  2*sbTC[x4,x12,x2,x3] - 2*sbTC[x4,x12,x2,x4] + 2*sbTC[x4,x12,x2,x5] + 2*sbTC[x4,x12,x2,x6] -
  2*sbTC[x4,x12,x2,x7] + 2*sbTC[x4,x12,x2,x11] + 8*sbTC[x4,x12,x2,x12] - 4*sbTC[x4,x12,x2,x13] -
  4*sbTC[x4,x12,x2,x16] - 2*sbTC[x4,x12,x2,x17] + 2*sbTC[x4,x12,x2,x18] + 4*sbTC[x4,x12,x2,x19] -
  4*sbTC[x4,x12,x2,x20] - 14*sbTC[x4,x12,x3,x1] + 2*sbTC[x4,x12,x3,x2] - 4*sbTC[x4,x12,x3,x3] +
  4*sbTC[x4,x12,x3,x4] - 2*sbTC[x4,x12,x3,x5] + 4*sbTC[x4,x12,x3,x6] + 4*sbTC[x4,x12,x3,x7] +
  4*sbTC[x4,x12,x3,x8] - 2*sbTC[x4,x12,x3,x11] - 4*sbTC[x4,x12,x3,x12] - 4*sbTC[x4,x12,x3,x14] +
  4*sbTC[x4,x12,x3,x15] + 4*sbTC[x4,x12,x3,x16] + 2*sbTC[x4,x12,x3,x17] + 2*sbTC[x4,x12,x3,x18] -
  4*sbTC[x4,x12,x3,x19] - 4*sbTC[x4,x12,x3,x20] + 2*sbTC[x4,x12,x4,x1] + 2*sbTC[x4,x12,x4,x2] +
  4*sbTC[x4,x12,x4,x3] + 8*sbTC[x4,x12,x4,x4] + 2*sbTC[x4,x12,x4,x6] + 2*sbTC[x4,x12,x4,x7] +
  2*sbTC[x4,x12,x4,x8] - 2*sbTC[x4,x12,x4,x11] + 4*sbTC[x4,x12,x4,x17] - 4*sbTC[x4,x12,x4,x20] -
  4*sbTC[x4,x12,x5,x1] + 2*sbTC[x4,x12,x5,x2] + 2*sbTC[x4,x12,x5,x4] + 2*sbTC[x4,x12,x5,x7] -
  2*sbTC[x4,x12,x5,x8] - 4*sbTC[x4,x12,x5,x13] + 4*sbTC[x4,x12,x5,x14] + 4*sbTC[x4,x12,x5,x15] -
  4*sbTC[x4,x12,x5,x16] + 2*sbTC[x4,x12,x6,x2] + 4*sbTC[x4,x12,x6,x3] + 2*sbTC[x4,x12,x6,x4] -
  2*sbTC[x4,x12,x6,x5] + 8*sbTC[x4,x12,x6,x6] - 6*sbTC[x4,x12,x6,x7] + 4*sbTC[x4,x12,x6,x8] +
  4*sbTC[x4,x12,x6,x9] - 12*sbTC[x4,x12,x6,x11] + 4*sbTC[x4,x12,x6,x12] - 4*sbTC[x4,x12,x6,x14] +
  2*sbTC[x4,x12,x6,x17] + 2*sbTC[x4,x12,x6,x18] - 16*sbTC[x4,x12,x7,x1] + 2*sbTC[x4,x12,x7,x2] +
  4*sbTC[x4,x12,x7,x3] + 2*sbTC[x4,x12,x7,x4] - 6*sbTC[x4,x12,x7,x6] + 8*sbTC[x4,x12,x7,x7] +
  2*sbTC[x4,x12,x7,x8] - 4*sbTC[x4,x12,x7,x9] + 4*sbTC[x4,x12,x7,x11] - 12*sbTC[x4,x12,x7,x12] +
  4*sbTC[x4,x12,x7,x15] + 4*sbTC[x4,x12,x7,x16] + 4*sbTC[x4,x12,x7,x17] - 4*sbTC[x4,x12,x7,x19] -
  4*sbTC[x4,x12,x8,x3] - 4*sbTC[x4,x12,x8,x4] - 6*sbTC[x4,x12,x8,x6] - 2*sbTC[x4,x12,x8,x7] +
  4*sbTC[x4,x12,x8,x11] + 4*sbTC[x4,x12,x8,x12] + 10*sbTC[x4,x12,x11,x1] + 2*sbTC[x4,x12,x11,x2] +
  6*sbTC[x4,x12,x11,x3] + 6*sbTC[x4,x12,x11,x4] + 4*sbTC[x4,x12,x11,x6] + 4*sbTC[x4,x12,x11,x7] -
  4*sbTC[x4,x12,x11,x8] - 4*sbTC[x4,x12,x11,x13] + 4*sbTC[x4,x12,x11,x14] + 4*sbTC[x4,x12,x11,x15] -
  4*sbTC[x4,x12,x11,x16] - 4*sbTC[x4,x12,x11,x17] + 8*sbTC[x4,x12,x12,x1] + 4*sbTC[x4,x12,x12,x2] +
  2*sbTC[x4,x12,x12,x3] + 6*sbTC[x4,x12,x12,x4] + 2*sbTC[x4,x12,x12,x6] + 2*sbTC[x4,x12,x12,x7] -
  2*sbTC[x4,x12,x12,x8] - 2*sbTC[x4,x12,x12,x17] - 2*sbTC[x4,x12,x14,x1] - 4*sbTC[x4,x12,x14,x3] +
  2*sbTC[x4,x12,x14,x4] - 2*sbTC[x4,x12,x14,x6] + 4*sbTC[x4,x12,x14,x11] - 4*sbTC[x4,x12,x14,x12] +
  2*sbTC[x4,x12,x14,x18] + 4*sbTC[x4,x12,x16,x1] + 4*sbTC[x4,x12,x16,x3] + 4*sbTC[x4,x12,x16,x9] -
  4*sbTC[x4,x12,x16,x11] + 4*sbTC[x4,x12,x16,x12] - 4*sbTC[x4,x12,x16,x19] + 4*sbTC[x4,x12,x17,x1] -
  4*sbTC[x4,x12,x17,x3] - 4*sbTC[x4,x12,x17,x7] + 4*sbTC[x4,x12,x17,x12] - 2*sbTC[x4,x12,x20,x1] -
  6*sbTC[x4,x12,x20,x2] - 4*sbTC[x4,x12,x20,x3] - 8*sbTC[x4,x12,x20,x4] + 2*sbTC[x4,x12,x20,x5] -
  2*sbTC[x4,x12,x20,x6] - 2*sbTC[x4,x12,x20,x7] + 4*sbTC[x4,x12,x20,x11] + 4*sbTC[x4,x12,x20,x13] -
  8*sbTC[x4,x12,x20,x15] - 2*sbTC[x4,x12,x20,x18] + 4*sbTC[x4,x12,x20,x19] - 16*sbTC[x4,x17,x1,x1] -
  8*sbTC[x4,x17,x1,x3] - 4*sbTC[x4,x17,x1,x4] + 4*sbTC[x4,x17,x1,x6] + 12*sbTC[x4,x17,x1,x7] -
  16*sbTC[x4,x17,x1,x12] + 12*sbTC[x4,x17,x2,x7] - 12*sbTC[x4,x17,x2,x12] + 12*sbTC[x4,x17,x3,x1] +
  12*sbTC[x4,x17,x3,x3] + 4*sbTC[x4,x17,x3,x4] - 4*sbTC[x4,x17,x3,x6] + 4*sbTC[x4,x17,x3,x7] -
  4*sbTC[x4,x17,x4,x1] + 4*sbTC[x4,x17,x4,x3] + 4*sbTC[x4,x17,x4,x7] - 4*sbTC[x4,x17,x4,x12] +
  4*sbTC[x4,x17,x6,x1] - 4*sbTC[x4,x17,x6,x3] + 8*sbTC[x4,x17,x6,x7] - 8*sbTC[x4,x17,x6,x12] +
  20*sbTC[x4,x17,x7,x1] + 4*sbTC[x4,x17,x7,x3] + 4*sbTC[x4,x17,x7,x4] - 4*sbTC[x4,x17,x7,x6] -
  16*sbTC[x4,x17,x7,x7] + 20*sbTC[x4,x17,x7,x12] - 16*sbTC[x4,x17,x12,x1] - 8*sbTC[x4,x17,x12,x3] -
  4*sbTC[x4,x17,x12,x4] + 4*sbTC[x4,x17,x12,x6] - 4*sbTC[x4,x17,x12,x12] - 8*sbTC[x4,x17,x17,x1] +
  8*sbTC[x4,x17,x17,x3] + 8*sbTC[x4,x17,x17,x7] - 8*sbTC[x4,x17,x17,x12] - 10*sbTC[x4,x20,x1,x1] -
  14*sbTC[x4,x20,x1,x2] + 7*sbTC[x4,x20,x1,x3] + 15*sbTC[x4,x20,x1,x4] - 18*sbTC[x4,x20,x1,x5] -
  2*sbTC[x4,x20,x1,x6] + 15*sbTC[x4,x20,x1,x7] - 8*sbTC[x4,x20,x1,x11] + 6*sbTC[x4,x20,x1,x13] +
  4*sbTC[x4,x20,x1,x14] - 4*sbTC[x4,x20,x1,x16] - sbTC[x4,x20,x1,x17] + 2*sbTC[x4,x20,x1,x18] -
  2*sbTC[x4,x20,x1,x19] + 4*sbTC[x4,x20,x1,x20] - 14*sbTC[x4,x20,x2,x1] - 10*sbTC[x4,x20,x2,x2] +
  11*sbTC[x4,x20,x2,x3] + 13*sbTC[x4,x20,x2,x4] - 20*sbTC[x4,x20,x2,x5] - 4*sbTC[x4,x20,x2,x6] +
  9*sbTC[x4,x20,x2,x7] - 6*sbTC[x4,x20,x2,x11] + 8*sbTC[x4,x20,x2,x13] + 6*sbTC[x4,x20,x2,x14] -
  sbTC[x4,x20,x2,x17] + 2*sbTC[x4,x20,x2,x18] - 2*sbTC[x4,x20,x2,x19] + 4*sbTC[x4,x20,x2,x20] -
  3*sbTC[x4,x20,x3,x1] + 5*sbTC[x4,x20,x3,x2] + 16*sbTC[x4,x20,x3,x3] + 16*sbTC[x4,x20,x3,x4] -
  sbTC[x4,x20,x3,x5] + 18*sbTC[x4,x20,x3,x6] + 26*sbTC[x4,x20,x3,x7] - 2*sbTC[x4,x20,x3,x8] -
  4*sbTC[x4,x20,x3,x11] - 14*sbTC[x4,x20,x3,x12] + 2*sbTC[x4,x20,x3,x13] + 6*sbTC[x4,x20,x3,x14] -
  4*sbTC[x4,x20,x3,x15] - 4*sbTC[x4,x20,x3,x16] + sbTC[x4,x20,x3,x17] - 2*sbTC[x4,x20,x3,x18] +
  2*sbTC[x4,x20,x3,x19] - 12*sbTC[x4,x20,x3,x20] - 7*sbTC[x4,x20,x4,x1] + 3*sbTC[x4,x20,x4,x2] +
  16*sbTC[x4,x20,x4,x3] + 16*sbTC[x4,x20,x4,x4] - 3*sbTC[x4,x20,x4,x5] + 16*sbTC[x4,x20,x4,x6] +
  28*sbTC[x4,x20,x4,x7] - 2*sbTC[x4,x20,x4,x8] - 6*sbTC[x4,x20,x4,x11] - 12*sbTC[x4,x20,x4,x12] +
  6*sbTC[x4,x20,x4,x14] - 4*sbTC[x4,x20,x4,x16] + sbTC[x4,x20,x4,x17] - 2*sbTC[x4,x20,x4,x18] +
  2*sbTC[x4,x20,x4,x19] - 12*sbTC[x4,x20,x4,x20] - 18*sbTC[x4,x20,x5,x1] - 20*sbTC[x4,x20,x5,x2] +
  22*sbTC[x4,x20,x5,x3] + 14*sbTC[x4,x20,x5,x4] - 12*sbTC[x4,x20,x5,x5] - 12*sbTC[x4,x20,x5,x6] +
  2*sbTC[x4,x20,x5,x8] + 4*sbTC[x4,x20,x5,x9] + 2*sbTC[x4,x20,x5,x11] + 6*sbTC[x4,x20,x5,x13] -
  2*sbTC[x4,x20,x5,x14] - 8*sbTC[x4,x20,x5,x15] + 8*sbTC[x4,x20,x5,x16] + 4*sbTC[x4,x20,x5,x18] -
  8*sbTC[x4,x20,x5,x19] + 8*sbTC[x4,x20,x5,x20] - 2*sbTC[x4,x20,x6,x1] - 4*sbTC[x4,x20,x6,x2] +
  18*sbTC[x4,x20,x6,x3] + 16*sbTC[x4,x20,x6,x4] - 16*sbTC[x4,x20,x6,x5] + 14*sbTC[x4,x20,x6,x7] -
  2*sbTC[x4,x20,x6,x8] - 4*sbTC[x4,x20,x6,x9] - 4*sbTC[x4,x20,x6,x11] - 8*sbTC[x4,x20,x6,x12] +
  8*sbTC[x4,x20,x6,x13] + 8*sbTC[x4,x20,x6,x14] + 4*sbTC[x4,x20,x6,x16] - 4*sbTC[x4,x20,x7,x1] +
  26*sbTC[x4,x20,x7,x3] + 28*sbTC[x4,x20,x7,x4] - sbTC[x4,x20,x7,x5] + 15*sbTC[x4,x20,x7,x6] +
  20*sbTC[x4,x20,x7,x7] - 2*sbTC[x4,x20,x7,x8] + 4*sbTC[x4,x20,x7,x9] - 2*sbTC[x4,x20,x7,x11] -
  14*sbTC[x4,x20,x7,x12] + 2*sbTC[x4,x20,x7,x13] - 4*sbTC[x4,x20,x7,x14] - 4*sbTC[x4,x20,x7,x15] +
  4*sbTC[x4,x20,x7,x16] + 2*sbTC[x4,x20,x7,x17] - 4*sbTC[x4,x20,x7,x19] - 8*sbTC[x4,x20,x7,x20] -
  4*sbTC[x4,x20,x8,x3] - 4*sbTC[x4,x20,x8,x4] - 8*sbTC[x4,x20,x8,x6] + 4*sbTC[x4,x20,x8,x11] +
  4*sbTC[x4,x20,x8,x12] - 8*sbTC[x4,x20,x9,x5] + 8*sbTC[x4,x20,x9,x7] + 4*sbTC[x4,x20,x10,x1] +
  4*sbTC[x4,x20,x10,x2] + sbTC[x4,x20,x10,x5] + 7*sbTC[x4,x20,x10,x6] - 4*sbTC[x4,x20,x10,x13] -
  4*sbTC[x4,x20,x10,x14] + 4*sbTC[x4,x20,x11,x1] - 6*sbTC[x4,x20,x11,x2] - 2*sbTC[x4,x20,x11,x3] -
  10*sbTC[x4,x20,x11,x4] + 2*sbTC[x4,x20,x11,x5] - 2*sbTC[x4,x20,x11,x6] - 6*sbTC[x4,x20,x11,x7] +
  2*sbTC[x4,x20,x11,x8] - 2*sbTC[x4,x20,x11,x12] + 6*sbTC[x4,x20,x11,x13] - 4*sbTC[x4,x20,x11,x14] -
  8*sbTC[x4,x20,x11,x15] + 4*sbTC[x4,x20,x11,x16] + 4*sbTC[x4,x20,x11,x20] - 8*sbTC[x4,x20,x12,x2] -
  2*sbTC[x4,x20,x12,x3] - 10*sbTC[x4,x20,x12,x4] - 4*sbTC[x4,x20,x12,x6] - 4*sbTC[x4,x20,x12,x7] +
  2*sbTC[x4,x20,x12,x8] - 2*sbTC[x4,x20,x12,x11] + 4*sbTC[x4,x20,x12,x13] - 4*sbTC[x4,x20,x12,x14] -
  4*sbTC[x4,x20,x12,x15] + 4*sbTC[x4,x20,x12,x16] + 4*sbTC[x4,x20,x12,x20] + 2*sbTC[x4,x20,x13,x1] -
  2*sbTC[x4,x20,x13,x2] + 2*sbTC[x4,x20,x13,x3] - 4*sbTC[x4,x20,x13,x5] + 4*sbTC[x4,x20,x13,x6] +
  2*sbTC[x4,x20,x13,x7] - 6*sbTC[x4,x20,x13,x11] + 4*sbTC[x4,x20,x13,x12] + 4*sbTC[x4,x20,x13,x13] +
  6*sbTC[x4,x20,x13,x14] - 2*sbTC[x4,x20,x13,x18] - 4*sbTC[x4,x20,x13,x20] - 2*sbTC[x4,x20,x14,x1] +
  2*sbTC[x4,x20,x14,x2] + 6*sbTC[x4,x20,x14,x3] - 2*sbTC[x4,x20,x14,x4] - 6*sbTC[x4,x20,x14,x5] +
  2*sbTC[x4,x20,x14,x6] - 4*sbTC[x4,x20,x14,x7] - 4*sbTC[x4,x20,x14,x11] + 4*sbTC[x4,x20,x14,x12] +
  6*sbTC[x4,x20,x14,x13] + 8*sbTC[x4,x20,x14,x14] + 4*sbTC[x4,x20,x14,x16] -
  2*sbTC[x4,x20,x14,x18] - 4*sbTC[x4,x20,x14,x20] - 12*sbTC[x4,x20,x15,x1] - 4*sbTC[x4,x20,x15,x5] +
  4*sbTC[x4,x20,x15,x7] - 4*sbTC[x4,x20,x15,x9] + 4*sbTC[x4,x20,x15,x11] - 4*sbTC[x4,x20,x15,x12] -
  4*sbTC[x4,x20,x15,x16] + 8*sbTC[x4,x20,x15,x19] - 4*sbTC[x4,x20,x16,x1] - 2*sbTC[x4,x20,x16,x2] -
  4*sbTC[x4,x20,x16,x3] + 2*sbTC[x4,x20,x16,x4] + 4*sbTC[x4,x20,x16,x6] + 8*sbTC[x4,x20,x16,x7] -
  4*sbTC[x4,x20,x16,x9] + 4*sbTC[x4,x20,x16,x11] - 6*sbTC[x4,x20,x16,x12] - 2*sbTC[x4,x20,x16,x14] -
  4*sbTC[x4,x20,x16,x15] - 8*sbTC[x4,x20,x16,x16] + 8*sbTC[x4,x20,x16,x19] + 4*sbTC[x4,x20,x17,x1] -
  4*sbTC[x4,x20,x17,x3] - 4*sbTC[x4,x20,x17,x7] + 4*sbTC[x4,x20,x17,x12] + 16*sbTC[x4,x20,x18,x1] -
  16*sbTC[x4,x20,x18,x3] + 16*sbTC[x4,x20,x18,x5] - 16*sbTC[x4,x20,x18,x14] +
  20*sbTC[x4,x20,x19,x1] + 4*sbTC[x4,x20,x19,x2] - 4*sbTC[x4,x20,x19,x3] - 20*sbTC[x4,x20,x19,x4] +
  4*sbTC[x4,x20,x19,x5] - 20*sbTC[x4,x20,x19,x7] + 16*sbTC[x4,x20,x19,x16] - 4*sbTC[x4,x20,x20,x1] +
  16*sbTC[x4,x20,x20,x2] - 19*sbTC[x4,x20,x20,x3] - 7*sbTC[x4,x20,x20,x4] + 13*sbTC[x4,x20,x20,x5] -
  sbTC[x4,x20,x20,x6] - 9*sbTC[x4,x20,x20,x7] + 12*sbTC[x4,x20,x20,x12] - 16*sbTC[x4,x20,x20,x13] +
  4*sbTC[x4,x20,x20,x14] + 16*sbTC[x4,x20,x20,x15] - 16*sbTC[x4,x20,x20,x16] -
  sbTC[x4,x20,x20,x17] - 2*sbTC[x4,x20,x20,x19] + sbTC[x4,x27,x27,x1] + sbTC[x4,x27,x27,x2] +
  sbTC[x4,x27,x27,x6] + sbTC[x4,x27,x27,x17] - 2*sbTC[x4,x27,x27,x19] - sbTC[x4,x27,x28,x1] -
  sbTC[x4,x27,x28,x2] - sbTC[x4,x27,x28,x5] - sbTC[x4,x27,x28,x17] + 2*sbTC[x4,x27,x28,x19] +
  sbTC[x4,x27,x29,x3] + sbTC[x4,x27,x29,x4] + sbTC[x4,x27,x29,x5] - sbTC[x4,x27,x29,x6] +
  3*sbTC[x4,x27,x29,x7] - sbTC[x4,x27,x29,x17] - 2*sbTC[x4,x27,x29,x19] - sbTC[x4,x29,x27,x1] -
  sbTC[x4,x29,x27,x2] - sbTC[x4,x29,x27,x6] - sbTC[x4,x29,x27,x17] + 2*sbTC[x4,x29,x27,x19] +
  sbTC[x4,x29,x28,x1] + sbTC[x4,x29,x28,x2] + sbTC[x4,x29,x28,x5] + sbTC[x4,x29,x28,x17] -
  2*sbTC[x4,x29,x28,x19] - sbTC[x4,x29,x29,x3] - sbTC[x4,x29,x29,x4] - sbTC[x4,x29,x29,x5] +
  sbTC[x4,x29,x29,x6] - 3*sbTC[x4,x29,x29,x7] + sbTC[x4,x29,x29,x17] + 2*sbTC[x4,x29,x29,x19] +
  24*sbTC[x5,x1,x1,x1] + 24*sbTC[x5,x1,x1,x2] - 5*sbTC[x5,x1,x1,x3] + 7*sbTC[x5,x1,x1,x4] +
  32*sbTC[x5,x1,x1,x5] + 20*sbTC[x5,x1,x1,x6] + sbTC[x5,x1,x1,x7] - 6*sbTC[x5,x1,x1,x13] -
  18*sbTC[x5,x1,x1,x14] + 5*sbTC[x5,x1,x1,x18] - 2*sbTC[x5,x1,x1,x19] - 16*sbTC[x5,x1,x1,x20] +
  24*sbTC[x5,x1,x2,x1] + 24*sbTC[x5,x1,x2,x2] - 5*sbTC[x5,x1,x2,x3] + 7*sbTC[x5,x1,x2,x4] +
  32*sbTC[x5,x1,x2,x5] + 20*sbTC[x5,x1,x2,x6] + sbTC[x5,x1,x2,x7] - 6*sbTC[x5,x1,x2,x13] -
  18*sbTC[x5,x1,x2,x14] + 5*sbTC[x5,x1,x2,x18] - 2*sbTC[x5,x1,x2,x19] - 16*sbTC[x5,x1,x2,x20] -
  11*sbTC[x5,x1,x3,x1] + 13*sbTC[x5,x1,x3,x2] - 16*sbTC[x5,x1,x3,x3] - 12*sbTC[x5,x1,x3,x4] +
  15*sbTC[x5,x1,x3,x5] + 6*sbTC[x5,x1,x3,x6] - 18*sbTC[x5,x1,x3,x7] + 2*sbTC[x5,x1,x3,x13] +
  4*sbTC[x5,x1,x3,x17] - 3*sbTC[x5,x1,x3,x18] + 2*sbTC[x5,x1,x3,x19] - 4*sbTC[x5,x1,x3,x20] +
  9*sbTC[x5,x1,x4,x1] + 7*sbTC[x5,x1,x4,x2] - 12*sbTC[x5,x1,x4,x3] - 4*sbTC[x5,x1,x4,x4] +
  13*sbTC[x5,x1,x4,x5] + 4*sbTC[x5,x1,x4,x6] - 8*sbTC[x5,x1,x4,x7] - 2*sbTC[x5,x1,x4,x11] +
  2*sbTC[x5,x1,x4,x12] - 4*sbTC[x5,x1,x4,x16] + 4*sbTC[x5,x1,x4,x17] - 3*sbTC[x5,x1,x4,x18] +
  2*sbTC[x5,x1,x4,x19] - 4*sbTC[x5,x1,x4,x20] + 32*sbTC[x5,x1,x5,x1] + 32*sbTC[x5,x1,x5,x2] +
  10*sbTC[x5,x1,x5,x4] + 9*sbTC[x5,x1,x5,x6] + sbTC[x5,x1,x5,x7] - 14*sbTC[x5,x1,x5,x14] +
  4*sbTC[x5,x1,x5,x16] + 8*sbTC[x5,x1,x5,x18] - 8*sbTC[x5,x1,x5,x19] + 20*sbTC[x5,x1,x6,x1] +
  20*sbTC[x5,x1,x6,x2] + 6*sbTC[x5,x1,x6,x3] + 4*sbTC[x5,x1,x6,x4] + 12*sbTC[x5,x1,x6,x5] +
  20*sbTC[x5,x1,x6,x6] - 8*sbTC[x5,x1,x6,x7] - 8*sbTC[x5,x1,x6,x13] - 10*sbTC[x5,x1,x6,x14] +
  4*sbTC[x5,x1,x6,x16] + 4*sbTC[x5,x1,x6,x17] + 2*sbTC[x5,x1,x6,x18] - 8*sbTC[x5,x1,x6,x20] +
  14*sbTC[x5,x1,x7,x1] + 10*sbTC[x5,x1,x7,x2] - 18*sbTC[x5,x1,x7,x3] - 8*sbTC[x5,x1,x7,x4] -
  2*sbTC[x5,x1,x7,x6] - 2*sbTC[x5,x1,x7,x11] + 2*sbTC[x5,x1,x7,x12] + 6*sbTC[x5,x1,x7,x13] -
  8*sbTC[x5,x1,x7,x14] + 4*sbTC[x5,x1,x7,x16] + 4*sbTC[x5,x1,x7,x17] - 4*sbTC[x5,x1,x7,x19] +
  2*sbTC[x5,x1,x8,x4] + 3*sbTC[x5,x1,x8,x6] - sbTC[x5,x1,x8,x7] - 2*sbTC[x5,x1,x8,x12] +
  8*sbTC[x5,x1,x9,x5] - 12*sbTC[x5,x1,x9,x7] + 4*sbTC[x5,x1,x9,x16] - 12*sbTC[x5,x1,x10,x1] -
  14*sbTC[x5,x1,x10,x2] - 26*sbTC[x5,x1,x10,x6] + 12*sbTC[x5,x1,x10,x13] + 14*sbTC[x5,x1,x10,x14] +
  6*sbTC[x5,x1,x13,x1] - 8*sbTC[x5,x1,x13,x2] + 12*sbTC[x5,x1,x13,x3] - 8*sbTC[x5,x1,x13,x5] +
  10*sbTC[x5,x1,x13,x6] + 6*sbTC[x5,x1,x13,x7] - 2*sbTC[x5,x1,x13,x11] - 4*sbTC[x5,x1,x13,x13] -
  2*sbTC[x5,x1,x13,x14] - 4*sbTC[x5,x1,x13,x15] - 4*sbTC[x5,x1,x13,x18] + 4*sbTC[x5,x1,x13,x20] -
  10*sbTC[x5,x1,x14,x1] - 4*sbTC[x5,x1,x14,x2] - 6*sbTC[x5,x1,x14,x4] - 10*sbTC[x5,x1,x14,x5] +
  8*sbTC[x5,x1,x14,x6] - 8*sbTC[x5,x1,x14,x7] - 2*sbTC[x5,x1,x14,x13] + 8*sbTC[x5,x1,x14,x16] -
  4*sbTC[x5,x1,x14,x18] + 4*sbTC[x5,x1,x14,x20] + 4*sbTC[x5,x1,x15,x1] - 8*sbTC[x5,x1,x15,x3] +
  4*sbTC[x5,x1,x15,x5] - 4*sbTC[x5,x1,x15,x7] - 4*sbTC[x5,x1,x15,x16] + 4*sbTC[x5,x1,x15,x19] +
  2*sbTC[x5,x1,x16,x2] - 2*sbTC[x5,x1,x16,x4] + 8*sbTC[x5,x1,x16,x5] + 4*sbTC[x5,x1,x16,x6] -
  2*sbTC[x5,x1,x16,x12] - 2*sbTC[x5,x1,x16,x14] - 4*sbTC[x5,x1,x16,x15] - 8*sbTC[x5,x1,x16,x16] +
  4*sbTC[x5,x1,x16,x19] + 12*sbTC[x5,x1,x18,x1] - 12*sbTC[x5,x1,x18,x3] + 12*sbTC[x5,x1,x18,x5] -
  12*sbTC[x5,x1,x18,x14] - 4*sbTC[x5,x1,x19,x1] - 20*sbTC[x5,x1,x19,x2] + 20*sbTC[x5,x1,x19,x3] +
  4*sbTC[x5,x1,x19,x4] - 20*sbTC[x5,x1,x19,x5] + 4*sbTC[x5,x1,x19,x7] + 16*sbTC[x5,x1,x19,x16] -
  31*sbTC[x5,x1,x20,x1] - 9*sbTC[x5,x1,x20,x2] - 2*sbTC[x5,x1,x20,x4] - 3*sbTC[x5,x1,x20,x5] -
  13*sbTC[x5,x1,x20,x6] + 11*sbTC[x5,x1,x20,x7] + 2*sbTC[x5,x1,x20,x11] - 2*sbTC[x5,x1,x20,x13] +
  20*sbTC[x5,x1,x20,x14] + 4*sbTC[x5,x1,x20,x15] - 16*sbTC[x5,x1,x20,x16] - 4*sbTC[x5,x1,x20,x17] -
  sbTC[x5,x1,x20,x18] + 2*sbTC[x5,x1,x20,x19] + 24*sbTC[x5,x2,x1,x1] + 24*sbTC[x5,x2,x1,x2] -
  5*sbTC[x5,x2,x1,x3] + 7*sbTC[x5,x2,x1,x4] + 32*sbTC[x5,x2,x1,x5] + 20*sbTC[x5,x2,x1,x6] +
  sbTC[x5,x2,x1,x7] - 6*sbTC[x5,x2,x1,x13] - 18*sbTC[x5,x2,x1,x14] + 5*sbTC[x5,x2,x1,x18] -
  2*sbTC[x5,x2,x1,x19] - 16*sbTC[x5,x2,x1,x20] + 24*sbTC[x5,x2,x2,x1] + 24*sbTC[x5,x2,x2,x2] -
  5*sbTC[x5,x2,x2,x3] + 7*sbTC[x5,x2,x2,x4] + 32*sbTC[x5,x2,x2,x5] + 20*sbTC[x5,x2,x2,x6] +
  sbTC[x5,x2,x2,x7] - 6*sbTC[x5,x2,x2,x13] - 18*sbTC[x5,x2,x2,x14] + 5*sbTC[x5,x2,x2,x18] -
  2*sbTC[x5,x2,x2,x19] - 16*sbTC[x5,x2,x2,x20] - 11*sbTC[x5,x2,x3,x1] + 13*sbTC[x5,x2,x3,x2] -
  16*sbTC[x5,x2,x3,x3] - 12*sbTC[x5,x2,x3,x4] + 15*sbTC[x5,x2,x3,x5] + 6*sbTC[x5,x2,x3,x6] -
  18*sbTC[x5,x2,x3,x7] + 2*sbTC[x5,x2,x3,x13] + 4*sbTC[x5,x2,x3,x17] - 3*sbTC[x5,x2,x3,x18] +
  2*sbTC[x5,x2,x3,x19] - 4*sbTC[x5,x2,x3,x20] + 9*sbTC[x5,x2,x4,x1] + 7*sbTC[x5,x2,x4,x2] -
  12*sbTC[x5,x2,x4,x3] - 4*sbTC[x5,x2,x4,x4] + 13*sbTC[x5,x2,x4,x5] + 4*sbTC[x5,x2,x4,x6] -
  8*sbTC[x5,x2,x4,x7] - 2*sbTC[x5,x2,x4,x11] + 2*sbTC[x5,x2,x4,x12] - 4*sbTC[x5,x2,x4,x16] +
  4*sbTC[x5,x2,x4,x17] - 3*sbTC[x5,x2,x4,x18] + 2*sbTC[x5,x2,x4,x19] - 4*sbTC[x5,x2,x4,x20] +
  32*sbTC[x5,x2,x5,x1] + 32*sbTC[x5,x2,x5,x2] + 10*sbTC[x5,x2,x5,x4] + 9*sbTC[x5,x2,x5,x6] +
  sbTC[x5,x2,x5,x7] - 14*sbTC[x5,x2,x5,x14] + 4*sbTC[x5,x2,x5,x16] + 8*sbTC[x5,x2,x5,x18] -
  8*sbTC[x5,x2,x5,x19] + 20*sbTC[x5,x2,x6,x1] + 20*sbTC[x5,x2,x6,x2] + 6*sbTC[x5,x2,x6,x3] +
  4*sbTC[x5,x2,x6,x4] + 12*sbTC[x5,x2,x6,x5] + 20*sbTC[x5,x2,x6,x6] - 8*sbTC[x5,x2,x6,x7] -
  8*sbTC[x5,x2,x6,x13] - 10*sbTC[x5,x2,x6,x14] + 4*sbTC[x5,x2,x6,x16] + 4*sbTC[x5,x2,x6,x17] +
  2*sbTC[x5,x2,x6,x18] - 8*sbTC[x5,x2,x6,x20] + 14*sbTC[x5,x2,x7,x1] + 10*sbTC[x5,x2,x7,x2] -
  18*sbTC[x5,x2,x7,x3] - 8*sbTC[x5,x2,x7,x4] - 2*sbTC[x5,x2,x7,x6] - 2*sbTC[x5,x2,x7,x11] +
  2*sbTC[x5,x2,x7,x12] + 6*sbTC[x5,x2,x7,x13] - 8*sbTC[x5,x2,x7,x14] + 4*sbTC[x5,x2,x7,x16] +
  4*sbTC[x5,x2,x7,x17] - 4*sbTC[x5,x2,x7,x19] + 2*sbTC[x5,x2,x8,x4] + 3*sbTC[x5,x2,x8,x6] -
  sbTC[x5,x2,x8,x7] - 2*sbTC[x5,x2,x8,x12] + 8*sbTC[x5,x2,x9,x5] - 12*sbTC[x5,x2,x9,x7] +
  4*sbTC[x5,x2,x9,x16] - 12*sbTC[x5,x2,x10,x1] - 14*sbTC[x5,x2,x10,x2] - 26*sbTC[x5,x2,x10,x6] +
  12*sbTC[x5,x2,x10,x13] + 14*sbTC[x5,x2,x10,x14] + 6*sbTC[x5,x2,x13,x1] - 8*sbTC[x5,x2,x13,x2] +
  12*sbTC[x5,x2,x13,x3] - 8*sbTC[x5,x2,x13,x5] + 10*sbTC[x5,x2,x13,x6] + 6*sbTC[x5,x2,x13,x7] -
  2*sbTC[x5,x2,x13,x11] - 4*sbTC[x5,x2,x13,x13] - 2*sbTC[x5,x2,x13,x14] - 4*sbTC[x5,x2,x13,x15] -
  4*sbTC[x5,x2,x13,x18] + 4*sbTC[x5,x2,x13,x20] - 10*sbTC[x5,x2,x14,x1] - 4*sbTC[x5,x2,x14,x2] -
  6*sbTC[x5,x2,x14,x4] - 10*sbTC[x5,x2,x14,x5] + 8*sbTC[x5,x2,x14,x6] - 8*sbTC[x5,x2,x14,x7] -
  2*sbTC[x5,x2,x14,x13] + 8*sbTC[x5,x2,x14,x16] - 4*sbTC[x5,x2,x14,x18] + 4*sbTC[x5,x2,x14,x20] +
  4*sbTC[x5,x2,x15,x1] - 8*sbTC[x5,x2,x15,x3] + 4*sbTC[x5,x2,x15,x5] - 4*sbTC[x5,x2,x15,x7] -
  4*sbTC[x5,x2,x15,x16] + 4*sbTC[x5,x2,x15,x19] + 2*sbTC[x5,x2,x16,x2] - 2*sbTC[x5,x2,x16,x4] +
  8*sbTC[x5,x2,x16,x5] + 4*sbTC[x5,x2,x16,x6] - 2*sbTC[x5,x2,x16,x12] - 2*sbTC[x5,x2,x16,x14] -
  4*sbTC[x5,x2,x16,x15] - 8*sbTC[x5,x2,x16,x16] + 4*sbTC[x5,x2,x16,x19] + 12*sbTC[x5,x2,x18,x1] -
  12*sbTC[x5,x2,x18,x3] + 12*sbTC[x5,x2,x18,x5] - 12*sbTC[x5,x2,x18,x14] - 4*sbTC[x5,x2,x19,x1] -
  20*sbTC[x5,x2,x19,x2] + 20*sbTC[x5,x2,x19,x3] + 4*sbTC[x5,x2,x19,x4] - 20*sbTC[x5,x2,x19,x5] +
  4*sbTC[x5,x2,x19,x7] + 16*sbTC[x5,x2,x19,x16] - 31*sbTC[x5,x2,x20,x1] - 9*sbTC[x5,x2,x20,x2] -
  2*sbTC[x5,x2,x20,x4] - 3*sbTC[x5,x2,x20,x5] - 13*sbTC[x5,x2,x20,x6] + 11*sbTC[x5,x2,x20,x7] +
  2*sbTC[x5,x2,x20,x11] - 2*sbTC[x5,x2,x20,x13] + 20*sbTC[x5,x2,x20,x14] + 4*sbTC[x5,x2,x20,x15] -
  16*sbTC[x5,x2,x20,x16] - 4*sbTC[x5,x2,x20,x17] - sbTC[x5,x2,x20,x18] + 2*sbTC[x5,x2,x20,x19] +
  24*sbTC[x5,x3,x1,x1] + 10*sbTC[x5,x3,x1,x2] + 8*sbTC[x5,x3,x1,x3] - 6*sbTC[x5,x3,x1,x4] +
  16*sbTC[x5,x3,x1,x5] + 4*sbTC[x5,x3,x1,x6] - 8*sbTC[x5,x3,x1,x7] - 4*sbTC[x5,x3,x1,x11] +
  4*sbTC[x5,x3,x1,x12] - 2*sbTC[x5,x3,x1,x13] - 2*sbTC[x5,x3,x1,x18] - 4*sbTC[x5,x3,x1,x20] +
  10*sbTC[x5,x3,x2,x1] + 10*sbTC[x5,x3,x2,x2] - 2*sbTC[x5,x3,x2,x3] - 6*sbTC[x5,x3,x2,x4] +
  10*sbTC[x5,x3,x2,x5] + 6*sbTC[x5,x3,x2,x6] - 12*sbTC[x5,x3,x2,x7] + 2*sbTC[x5,x3,x2,x13] +
  8*sbTC[x5,x3,x2,x16] + 2*sbTC[x5,x3,x2,x17] - 4*sbTC[x5,x3,x2,x18] - 4*sbTC[x5,x3,x2,x19] -
  4*sbTC[x5,x3,x2,x20] + 10*sbTC[x5,x3,x3,x1] - 2*sbTC[x5,x3,x3,x2] - 12*sbTC[x5,x3,x3,x3] -
  12*sbTC[x5,x3,x3,x4] - 2*sbTC[x5,x3,x3,x5] + 2*sbTC[x5,x3,x3,x6] - 14*sbTC[x5,x3,x3,x7] -
  2*sbTC[x5,x3,x3,x8] - 4*sbTC[x5,x3,x3,x11] + 8*sbTC[x5,x3,x3,x12] - 2*sbTC[x5,x3,x3,x13] -
  2*sbTC[x5,x3,x3,x14] - 4*sbTC[x5,x3,x3,x17] + 4*sbTC[x5,x3,x3,x19] + 8*sbTC[x5,x3,x3,x20] +
  14*sbTC[x5,x3,x4,x1] - 12*sbTC[x5,x3,x4,x3] - 12*sbTC[x5,x3,x4,x4] - 2*sbTC[x5,x3,x4,x5] +
  2*sbTC[x5,x3,x4,x6] - 14*sbTC[x5,x3,x4,x7] - 2*sbTC[x5,x3,x4,x11] + 6*sbTC[x5,x3,x4,x12] -
  6*sbTC[x5,x3,x4,x14] + 4*sbTC[x5,x3,x4,x16] - 6*sbTC[x5,x3,x4,x17] + 2*sbTC[x5,x3,x4,x18] +
  8*sbTC[x5,x3,x4,x20] + 16*sbTC[x5,x3,x5,x1] + 10*sbTC[x5,x3,x5,x2] - 20*sbTC[x5,x3,x5,x3] -
  16*sbTC[x5,x3,x5,x4] - 2*sbTC[x5,x3,x5,x6] - 2*sbTC[x5,x3,x5,x7] + 2*sbTC[x5,x3,x5,x8] -
  4*sbTC[x5,x3,x5,x9] + 4*sbTC[x5,x3,x5,x13] + 2*sbTC[x5,x3,x5,x14] - 4*sbTC[x5,x3,x5,x16] -
  4*sbTC[x5,x3,x5,x18] + 8*sbTC[x5,x3,x5,x19] + 4*sbTC[x5,x3,x6,x1] + 6*sbTC[x5,x3,x6,x2] +
  2*sbTC[x5,x3,x6,x3] + 2*sbTC[x5,x3,x6,x4] + 4*sbTC[x5,x3,x6,x5] + 12*sbTC[x5,x3,x6,x6] +
  4*sbTC[x5,x3,x6,x11] + 8*sbTC[x5,x3,x6,x12] - 4*sbTC[x5,x3,x6,x13] + 2*sbTC[x5,x3,x6,x14] -
  4*sbTC[x5,x3,x6,x16] - 4*sbTC[x5,x3,x6,x17] - 2*sbTC[x5,x3,x6,x18] - 8*sbTC[x5,x3,x6,x20] -
  4*sbTC[x5,x3,x7,x1] + 2*sbTC[x5,x3,x7,x2] - 14*sbTC[x5,x3,x7,x3] - 14*sbTC[x5,x3,x7,x4] +
  10*sbTC[x5,x3,x7,x6] + 8*sbTC[x5,x3,x7,x7] - 2*sbTC[x5,x3,x7,x8] - 6*sbTC[x5,x3,x7,x11] -
  6*sbTC[x5,x3,x7,x12] - 2*sbTC[x5,x3,x7,x13] + 4*sbTC[x5,x3,x7,x14] - 12*sbTC[x5,x3,x7,x16] -
  6*sbTC[x5,x3,x7,x17] + 12*sbTC[x5,x3,x7,x19] + 6*sbTC[x5,x3,x8,x4] + 4*sbTC[x5,x3,x8,x6] +
  2*sbTC[x5,x3,x8,x7] - 6*sbTC[x5,x3,x8,x12] - 4*sbTC[x5,x3,x9,x5] + 4*sbTC[x5,x3,x9,x16] +
  2*sbTC[x5,x3,x10,x2] + 2*sbTC[x5,x3,x10,x6] - 2*sbTC[x5,x3,x10,x14] - 14*sbTC[x5,x3,x11,x1] -
  6*sbTC[x5,x3,x11,x3] - 4*sbTC[x5,x3,x11,x4] - 4*sbTC[x5,x3,x11,x6] - 2*sbTC[x5,x3,x11,x7] +
  2*sbTC[x5,x3,x11,x8] + 4*sbTC[x5,x3,x11,x17] + 4*sbTC[x5,x3,x12,x1] - 2*sbTC[x5,x3,x12,x2] +
  6*sbTC[x5,x3,x12,x3] - 6*sbTC[x5,x3,x12,x6] + 4*sbTC[x5,x3,x12,x12] - 4*sbTC[x5,x3,x12,x13] +
  4*sbTC[x5,x3,x12,x14] + 4*sbTC[x5,x3,x12,x15] - 4*sbTC[x5,x3,x12,x16] + 2*sbTC[x5,x3,x12,x17] -
  2*sbTC[x5,x3,x13,x1] + 2*sbTC[x5,x3,x13,x2] - 2*sbTC[x5,x3,x13,x3] + 4*sbTC[x5,x3,x13,x5] -
  4*sbTC[x5,x3,x13,x6] - 2*sbTC[x5,x3,x13,x7] + 6*sbTC[x5,x3,x13,x11] - 4*sbTC[x5,x3,x13,x12] -
  4*sbTC[x5,x3,x13,x13] - 6*sbTC[x5,x3,x13,x14] + 2*sbTC[x5,x3,x13,x18] + 4*sbTC[x5,x3,x13,x20] +
  4*sbTC[x5,x3,x14,x1] - 2*sbTC[x5,x3,x14,x2] - 2*sbTC[x5,x3,x14,x3] + 6*sbTC[x5,x3,x14,x5] +
  4*sbTC[x5,x3,x14,x7] - 6*sbTC[x5,x3,x14,x13] - 8*sbTC[x5,x3,x14,x14] - 4*sbTC[x5,x3,x14,x16] +
  4*sbTC[x5,x3,x14,x20] + 12*sbTC[x5,x3,x15,x1] + 4*sbTC[x5,x3,x15,x5] - 4*sbTC[x5,x3,x15,x7] +
  4*sbTC[x5,x3,x15,x9] - 4*sbTC[x5,x3,x15,x11] + 4*sbTC[x5,x3,x15,x12] + 4*sbTC[x5,x3,x15,x16] -
  8*sbTC[x5,x3,x15,x19] + 2*sbTC[x5,x3,x16,x2] - 2*sbTC[x5,x3,x16,x4] - 4*sbTC[x5,x3,x16,x6] -
  8*sbTC[x5,x3,x16,x7] + 2*sbTC[x5,x3,x16,x12] + 2*sbTC[x5,x3,x16,x14] + 4*sbTC[x5,x3,x16,x15] +
  8*sbTC[x5,x3,x16,x16] - 4*sbTC[x5,x3,x16,x19] + 4*sbTC[x5,x3,x17,x1] - 4*sbTC[x5,x3,x17,x3] -
  4*sbTC[x5,x3,x17,x7] + 4*sbTC[x5,x3,x17,x12] - 16*sbTC[x5,x3,x18,x1] + 16*sbTC[x5,x3,x18,x3] -
  16*sbTC[x5,x3,x18,x5] + 16*sbTC[x5,x3,x18,x14] - 20*sbTC[x5,x3,x19,x1] - 4*sbTC[x5,x3,x19,x2] +
  4*sbTC[x5,x3,x19,x3] + 20*sbTC[x5,x3,x19,x4] - 4*sbTC[x5,x3,x19,x5] + 20*sbTC[x5,x3,x19,x7] -
  16*sbTC[x5,x3,x19,x16] + 6*sbTC[x5,x3,x20,x1] - 8*sbTC[x5,x3,x20,x2] + 10*sbTC[x5,x3,x20,x3] +
  4*sbTC[x5,x3,x20,x4] + 2*sbTC[x5,x3,x20,x5] - 4*sbTC[x5,x3,x20,x6] - 6*sbTC[x5,x3,x20,x7] +
  2*sbTC[x5,x3,x20,x11] - 4*sbTC[x5,x3,x20,x12] + 6*sbTC[x5,x3,x20,x13] - 8*sbTC[x5,x3,x20,x14] -
  4*sbTC[x5,x3,x20,x15] + 16*sbTC[x5,x3,x20,x16] + 2*sbTC[x5,x3,x20,x17] + 2*sbTC[x5,x3,x20,x18] -
  4*sbTC[x5,x3,x20,x19] + 22*sbTC[x5,x4,x1,x1] + 12*sbTC[x5,x4,x1,x2] + 10*sbTC[x5,x4,x1,x3] -
  6*sbTC[x5,x4,x1,x4] + 16*sbTC[x5,x4,x1,x5] + 4*sbTC[x5,x4,x1,x6] - 10*sbTC[x5,x4,x1,x7] -
  2*sbTC[x5,x4,x1,x11] + 2*sbTC[x5,x4,x1,x12] + 4*sbTC[x5,x4,x1,x16] + 2*sbTC[x5,x4,x1,x17] -
  4*sbTC[x5,x4,x1,x18] - 4*sbTC[x5,x4,x1,x19] - 4*sbTC[x5,x4,x1,x20] + 12*sbTC[x5,x4,x2,x1] +
  8*sbTC[x5,x4,x2,x2] - 4*sbTC[x5,x4,x2,x3] - 6*sbTC[x5,x4,x2,x4] + 10*sbTC[x5,x4,x2,x5] +
  6*sbTC[x5,x4,x2,x6] - 10*sbTC[x5,x4,x2,x7] - 2*sbTC[x5,x4,x2,x11] + 2*sbTC[x5,x4,x2,x12] +
  4*sbTC[x5,x4,x2,x16] - 2*sbTC[x5,x4,x2,x18] - 4*sbTC[x5,x4,x2,x20] + 14*sbTC[x5,x4,x3,x1] -
  12*sbTC[x5,x4,x3,x3] - 12*sbTC[x5,x4,x3,x4] - 2*sbTC[x5,x4,x3,x5] + 2*sbTC[x5,x4,x3,x6] -
  14*sbTC[x5,x4,x3,x7] - 2*sbTC[x5,x4,x3,x11] + 6*sbTC[x5,x4,x3,x12] - 6*sbTC[x5,x4,x3,x14] +
  4*sbTC[x5,x4,x3,x16] - 6*sbTC[x5,x4,x3,x17] + 2*sbTC[x5,x4,x3,x18] + 8*sbTC[x5,x4,x3,x20] +
  10*sbTC[x5,x4,x4,x1] - 2*sbTC[x5,x4,x4,x2] - 12*sbTC[x5,x4,x4,x3] - 12*sbTC[x5,x4,x4,x4] -
  2*sbTC[x5,x4,x4,x5] + 2*sbTC[x5,x4,x4,x6] - 14*sbTC[x5,x4,x4,x7] - 2*sbTC[x5,x4,x4,x8] -
  4*sbTC[x5,x4,x4,x11] + 8*sbTC[x5,x4,x4,x12] - 2*sbTC[x5,x4,x4,x13] - 2*sbTC[x5,x4,x4,x14] -
  4*sbTC[x5,x4,x4,x17] + 4*sbTC[x5,x4,x4,x19] + 8*sbTC[x5,x4,x4,x20] + 16*sbTC[x5,x4,x5,x1] +
  10*sbTC[x5,x4,x5,x2] - 20*sbTC[x5,x4,x5,x3] - 16*sbTC[x5,x4,x5,x4] - 2*sbTC[x5,x4,x5,x6] -
  2*sbTC[x5,x4,x5,x7] + 2*sbTC[x5,x4,x5,x8] - 4*sbTC[x5,x4,x5,x9] + 4*sbTC[x5,x4,x5,x13] +
  2*sbTC[x5,x4,x5,x14] - 4*sbTC[x5,x4,x5,x16] - 4*sbTC[x5,x4,x5,x18] + 8*sbTC[x5,x4,x5,x19] +
  4*sbTC[x5,x4,x6,x1] + 6*sbTC[x5,x4,x6,x2] + 2*sbTC[x5,x4,x6,x3] + 2*sbTC[x5,x4,x6,x4] +
  4*sbTC[x5,x4,x6,x5] + 12*sbTC[x5,x4,x6,x6] + 4*sbTC[x5,x4,x6,x11] + 8*sbTC[x5,x4,x6,x12] -
  4*sbTC[x5,x4,x6,x13] + 2*sbTC[x5,x4,x6,x14] - 4*sbTC[x5,x4,x6,x16] - 4*sbTC[x5,x4,x6,x17] -
  2*sbTC[x5,x4,x6,x18] - 8*sbTC[x5,x4,x6,x20] - 4*sbTC[x5,x4,x7,x1] + 2*sbTC[x5,x4,x7,x2] -
  14*sbTC[x5,x4,x7,x3] - 14*sbTC[x5,x4,x7,x4] + 10*sbTC[x5,x4,x7,x6] + 8*sbTC[x5,x4,x7,x7] -
  2*sbTC[x5,x4,x7,x8] - 6*sbTC[x5,x4,x7,x11] - 6*sbTC[x5,x4,x7,x12] - 2*sbTC[x5,x4,x7,x13] +
  4*sbTC[x5,x4,x7,x14] - 12*sbTC[x5,x4,x7,x16] - 6*sbTC[x5,x4,x7,x17] + 12*sbTC[x5,x4,x7,x19] +
  6*sbTC[x5,x4,x8,x4] + 4*sbTC[x5,x4,x8,x6] + 2*sbTC[x5,x4,x8,x7] - 6*sbTC[x5,x4,x8,x12] -
  4*sbTC[x5,x4,x9,x5] + 4*sbTC[x5,x4,x9,x16] + 2*sbTC[x5,x4,x10,x2] + 2*sbTC[x5,x4,x10,x6] -
  2*sbTC[x5,x4,x10,x14] - 12*sbTC[x5,x4,x11,x1] - 2*sbTC[x5,x4,x11,x2] - 2*sbTC[x5,x4,x11,x3] -
  4*sbTC[x5,x4,x11,x4] - 2*sbTC[x5,x4,x11,x6] - 4*sbTC[x5,x4,x11,x13] + 4*sbTC[x5,x4,x11,x14] +
  4*sbTC[x5,x4,x11,x15] - 4*sbTC[x5,x4,x11,x16] + 2*sbTC[x5,x4,x11,x17] + 2*sbTC[x5,x4,x12,x1] +
  2*sbTC[x5,x4,x12,x3] - 8*sbTC[x5,x4,x12,x6] - 2*sbTC[x5,x4,x12,x7] + 2*sbTC[x5,x4,x12,x8] +
  4*sbTC[x5,x4,x12,x12] + 4*sbTC[x5,x4,x12,x17] + 2*sbTC[x5,x4,x13,x2] + 2*sbTC[x5,x4,x13,x3] -
  2*sbTC[x5,x4,x13,x4] + 4*sbTC[x5,x4,x13,x5] - 2*sbTC[x5,x4,x13,x6] - 2*sbTC[x5,x4,x13,x7] +
  2*sbTC[x5,x4,x13,x11] - 4*sbTC[x5,x4,x13,x13] - 6*sbTC[x5,x4,x13,x14] + 4*sbTC[x5,x4,x13,x20] +
  2*sbTC[x5,x4,x14,x1] - 2*sbTC[x5,x4,x14,x2] - 6*sbTC[x5,x4,x14,x3] + 2*sbTC[x5,x4,x14,x4] +
  6*sbTC[x5,x4,x14,x5] - 2*sbTC[x5,x4,x14,x6] + 4*sbTC[x5,x4,x14,x7] + 4*sbTC[x5,x4,x14,x11] -
  4*sbTC[x5,x4,x14,x12] - 6*sbTC[x5,x4,x14,x13] - 8*sbTC[x5,x4,x14,x14] - 4*sbTC[x5,x4,x14,x16] +
  2*sbTC[x5,x4,x14,x18] + 4*sbTC[x5,x4,x14,x20] + 8*sbTC[x5,x4,x15,x1] - 4*sbTC[x5,x4,x15,x3] +
  4*sbTC[x5,x4,x15,x5] - 4*sbTC[x5,x4,x15,x7] + 4*sbTC[x5,x4,x15,x16] - 4*sbTC[x5,x4,x15,x19] +
  4*sbTC[x5,x4,x16,x1] + 2*sbTC[x5,x4,x16,x2] + 4*sbTC[x5,x4,x16,x3] - 2*sbTC[x5,x4,x16,x4] -
  4*sbTC[x5,x4,x16,x6] - 8*sbTC[x5,x4,x16,x7] + 4*sbTC[x5,x4,x16,x9] - 4*sbTC[x5,x4,x16,x11] +
  6*sbTC[x5,x4,x16,x12] + 2*sbTC[x5,x4,x16,x14] + 4*sbTC[x5,x4,x16,x15] + 8*sbTC[x5,x4,x16,x16] -
  8*sbTC[x5,x4,x16,x19] + 4*sbTC[x5,x4,x17,x1] - 4*sbTC[x5,x4,x17,x3] - 4*sbTC[x5,x4,x17,x7] +
  4*sbTC[x5,x4,x17,x12] - 16*sbTC[x5,x4,x18,x1] + 16*sbTC[x5,x4,x18,x3] - 16*sbTC[x5,x4,x18,x5] +
  16*sbTC[x5,x4,x18,x14] - 20*sbTC[x5,x4,x19,x1] - 4*sbTC[x5,x4,x19,x2] + 4*sbTC[x5,x4,x19,x3] +
  20*sbTC[x5,x4,x19,x4] - 4*sbTC[x5,x4,x19,x5] + 20*sbTC[x5,x4,x19,x7] - 16*sbTC[x5,x4,x19,x16] +
  6*sbTC[x5,x4,x20,x1] - 8*sbTC[x5,x4,x20,x2] + 10*sbTC[x5,x4,x20,x3] + 4*sbTC[x5,x4,x20,x4] +
  2*sbTC[x5,x4,x20,x5] - 4*sbTC[x5,x4,x20,x6] - 6*sbTC[x5,x4,x20,x7] + 2*sbTC[x5,x4,x20,x11] -
  4*sbTC[x5,x4,x20,x12] + 6*sbTC[x5,x4,x20,x13] - 8*sbTC[x5,x4,x20,x14] - 4*sbTC[x5,x4,x20,x15] +
  16*sbTC[x5,x4,x20,x16] + 2*sbTC[x5,x4,x20,x17] + 2*sbTC[x5,x4,x20,x18] - 4*sbTC[x5,x4,x20,x19] +
  32*sbTC[x5,x5,x1,x1] + 32*sbTC[x5,x5,x1,x2] + 10*sbTC[x5,x5,x1,x4] + 8*sbTC[x5,x5,x1,x6] +
  2*sbTC[x5,x5,x1,x7] - 14*sbTC[x5,x5,x1,x14] + 4*sbTC[x5,x5,x1,x16] + 8*sbTC[x5,x5,x1,x18] -
  8*sbTC[x5,x5,x1,x19] + 32*sbTC[x5,x5,x2,x1] + 32*sbTC[x5,x5,x2,x2] + 10*sbTC[x5,x5,x2,x4] +
  8*sbTC[x5,x5,x2,x6] + 2*sbTC[x5,x5,x2,x7] - 14*sbTC[x5,x5,x2,x14] + 4*sbTC[x5,x5,x2,x16] +
  8*sbTC[x5,x5,x2,x18] - 8*sbTC[x5,x5,x2,x19] - 30*sbTC[x5,x5,x3,x1] + 16*sbTC[x5,x5,x3,x2] -
  38*sbTC[x5,x5,x3,x3] - 22*sbTC[x5,x5,x3,x4] + 6*sbTC[x5,x5,x3,x5] + 12*sbTC[x5,x5,x3,x6] -
  12*sbTC[x5,x5,x3,x7] - 8*sbTC[x5,x5,x3,x12] + 8*sbTC[x5,x5,x3,x13] + 2*sbTC[x5,x5,x3,x14] -
  8*sbTC[x5,x5,x3,x15] - 12*sbTC[x5,x5,x3,x16] + 8*sbTC[x5,x5,x3,x17] - 4*sbTC[x5,x5,x3,x18] +
  8*sbTC[x5,x5,x3,x19] - 6*sbTC[x5,x5,x4,x1] + 8*sbTC[x5,x5,x4,x2] - 22*sbTC[x5,x5,x4,x3] -
  10*sbTC[x5,x5,x4,x4] - 6*sbTC[x5,x5,x4,x5] - 4*sbTC[x5,x5,x4,x11] + 4*sbTC[x5,x5,x4,x13] +
  6*sbTC[x5,x5,x4,x14] - 12*sbTC[x5,x5,x4,x16] + 8*sbTC[x5,x5,x4,x17] - 4*sbTC[x5,x5,x4,x18] +
  8*sbTC[x5,x5,x4,x19] + 16*sbTC[x5,x5,x5,x3] + 4*sbTC[x5,x5,x5,x4] - 10*sbTC[x5,x5,x5,x6] +
  2*sbTC[x5,x5,x5,x7] + 16*sbTC[x5,x5,x5,x9] + 12*sbTC[x5,x5,x5,x13] - 8*sbTC[x5,x5,x5,x14] -
  16*sbTC[x5,x5,x5,x15] + 16*sbTC[x5,x5,x5,x16] + 12*sbTC[x5,x5,x5,x18] - 24*sbTC[x5,x5,x5,x19] +
  8*sbTC[x5,x5,x6,x1] + 8*sbTC[x5,x5,x6,x2] + 12*sbTC[x5,x5,x6,x3] - 4*sbTC[x5,x5,x6,x5] +
  8*sbTC[x5,x5,x6,x6] - 8*sbTC[x5,x5,x6,x7] - 8*sbTC[x5,x5,x6,x9] - 8*sbTC[x5,x5,x6,x12] -
  8*sbTC[x5,x5,x6,x13] + 16*sbTC[x5,x5,x6,x16] + 8*sbTC[x5,x5,x6,x17] + 4*sbTC[x5,x5,x6,x18] +
  12*sbTC[x5,x5,x7,x1] + 8*sbTC[x5,x5,x7,x2] - 12*sbTC[x5,x5,x7,x3] + 8*sbTC[x5,x5,x7,x9] -
  4*sbTC[x5,x5,x7,x11] + 12*sbTC[x5,x5,x7,x13] - 16*sbTC[x5,x5,x7,x14] - 8*sbTC[x5,x5,x7,x15] +
  8*sbTC[x5,x5,x7,x16] + 8*sbTC[x5,x5,x7,x17] - 8*sbTC[x5,x5,x7,x19] + 2*sbTC[x5,x5,x8,x6] -
  2*sbTC[x5,x5,x8,x7] + 16*sbTC[x5,x5,x9,x5] - 8*sbTC[x5,x5,x9,x7] - 8*sbTC[x5,x5,x9,x16] -
  12*sbTC[x5,x5,x10,x1] - 16*sbTC[x5,x5,x10,x2] - 28*sbTC[x5,x5,x10,x6] + 12*sbTC[x5,x5,x10,x13] +
  16*sbTC[x5,x5,x10,x14] + 12*sbTC[x5,x5,x13,x1] - 6*sbTC[x5,x5,x13,x2] + 26*sbTC[x5,x5,x13,x3] +
  4*sbTC[x5,x5,x13,x4] - 12*sbTC[x5,x5,x13,x5] + 22*sbTC[x5,x5,x13,x6] + 12*sbTC[x5,x5,x13,x7] -
  4*sbTC[x5,x5,x13,x11] - 4*sbTC[x5,x5,x13,x13] - 4*sbTC[x5,x5,x13,x15] - 4*sbTC[x5,x5,x13,x16] -
  6*sbTC[x5,x5,x13,x18] - 20*sbTC[x5,x5,x14,x1] + 2*sbTC[x5,x5,x14,x2] + 2*sbTC[x5,x5,x14,x3] -
  8*sbTC[x5,x5,x14,x4] - 16*sbTC[x5,x5,x14,x5] + 18*sbTC[x5,x5,x14,x6] - 16*sbTC[x5,x5,x14,x7] +
  4*sbTC[x5,x5,x14,x14] + 4*sbTC[x5,x5,x14,x15] + 12*sbTC[x5,x5,x14,x16] - 6*sbTC[x5,x5,x14,x18] -
  4*sbTC[x5,x5,x15,x1] - 20*sbTC[x5,x5,x15,x3] - 8*sbTC[x5,x5,x15,x5] - 8*sbTC[x5,x5,x15,x7] -
  12*sbTC[x5,x5,x15,x9] - 4*sbTC[x5,x5,x15,x13] + 4*sbTC[x5,x5,x15,x14] + 16*sbTC[x5,x5,x15,x15] +
  12*sbTC[x5,x5,x15,x19] + 4*sbTC[x5,x5,x16,x1] - 12*sbTC[x5,x5,x16,x3] + 8*sbTC[x5,x5,x16,x5] +
  16*sbTC[x5,x5,x16,x6] + 8*sbTC[x5,x5,x16,x7] - 12*sbTC[x5,x5,x16,x9] - 8*sbTC[x5,x5,x16,x12] -
  4*sbTC[x5,x5,x16,x13] - 4*sbTC[x5,x5,x16,x14] - 16*sbTC[x5,x5,x16,x16] + 12*sbTC[x5,x5,x16,x19] +
  36*sbTC[x5,x5,x18,x1] - 36*sbTC[x5,x5,x18,x3] + 36*sbTC[x5,x5,x18,x5] - 36*sbTC[x5,x5,x18,x14] +
  8*sbTC[x5,x5,x19,x1] - 24*sbTC[x5,x5,x19,x2] + 24*sbTC[x5,x5,x19,x3] - 8*sbTC[x5,x5,x19,x4] -
  24*sbTC[x5,x5,x19,x5] - 8*sbTC[x5,x5,x19,x7] + 32*sbTC[x5,x5,x19,x16] - 22*sbTC[x5,x5,x20,x1] +
  14*sbTC[x5,x5,x20,x2] + 4*sbTC[x5,x5,x20,x4] + 2*sbTC[x5,x5,x20,x5] - 10*sbTC[x5,x5,x20,x6] +
  14*sbTC[x5,x5,x20,x7] + 4*sbTC[x5,x5,x20,x11] + 8*sbTC[x5,x5,x20,x12] - 12*sbTC[x5,x5,x20,x13] +
  24*sbTC[x5,x5,x20,x14] + 8*sbTC[x5,x5,x20,x15] - 32*sbTC[x5,x5,x20,x16] - 8*sbTC[x5,x5,x20,x17] -
  2*sbTC[x5,x5,x20,x18] + 4*sbTC[x5,x5,x20,x19] + 20*sbTC[x5,x6,x1,x1] + 20*sbTC[x5,x6,x1,x2] +
  6*sbTC[x5,x6,x1,x3] + 4*sbTC[x5,x6,x1,x4] + 12*sbTC[x5,x6,x1,x5] + 20*sbTC[x5,x6,x1,x6] -
  8*sbTC[x5,x6,x1,x7] - 8*sbTC[x5,x6,x1,x13] - 10*sbTC[x5,x6,x1,x14] + 4*sbTC[x5,x6,x1,x16] +
  4*sbTC[x5,x6,x1,x17] + 2*sbTC[x5,x6,x1,x18] - 8*sbTC[x5,x6,x1,x20] + 20*sbTC[x5,x6,x2,x1] +
  20*sbTC[x5,x6,x2,x2] + 6*sbTC[x5,x6,x2,x3] + 4*sbTC[x5,x6,x2,x4] + 12*sbTC[x5,x6,x2,x5] +
  20*sbTC[x5,x6,x2,x6] - 8*sbTC[x5,x6,x2,x7] - 8*sbTC[x5,x6,x2,x13] - 10*sbTC[x5,x6,x2,x14] +
  4*sbTC[x5,x6,x2,x16] + 4*sbTC[x5,x6,x2,x17] + 2*sbTC[x5,x6,x2,x18] - 8*sbTC[x5,x6,x2,x20] +
  4*sbTC[x5,x6,x3,x1] + 6*sbTC[x5,x6,x3,x2] + 2*sbTC[x5,x6,x3,x3] + 2*sbTC[x5,x6,x3,x4] +
  4*sbTC[x5,x6,x3,x5] + 12*sbTC[x5,x6,x3,x6] + 4*sbTC[x5,x6,x3,x11] + 8*sbTC[x5,x6,x3,x12] -
  4*sbTC[x5,x6,x3,x13] + 2*sbTC[x5,x6,x3,x14] - 4*sbTC[x5,x6,x3,x16] - 4*sbTC[x5,x6,x3,x17] -
  2*sbTC[x5,x6,x3,x18] - 8*sbTC[x5,x6,x3,x20] + 4*sbTC[x5,x6,x4,x1] + 6*sbTC[x5,x6,x4,x2] +
  2*sbTC[x5,x6,x4,x3] + 2*sbTC[x5,x6,x4,x4] + 4*sbTC[x5,x6,x4,x5] + 12*sbTC[x5,x6,x4,x6] +
  4*sbTC[x5,x6,x4,x11] + 8*sbTC[x5,x6,x4,x12] - 4*sbTC[x5,x6,x4,x13] + 2*sbTC[x5,x6,x4,x14] -
  4*sbTC[x5,x6,x4,x16] - 4*sbTC[x5,x6,x4,x17] - 2*sbTC[x5,x6,x4,x18] - 8*sbTC[x5,x6,x4,x20] +
  12*sbTC[x5,x6,x5,x1] + 12*sbTC[x5,x6,x5,x2] + 4*sbTC[x5,x6,x5,x6] - 8*sbTC[x5,x6,x5,x9] -
  8*sbTC[x5,x6,x5,x13] + 8*sbTC[x5,x6,x5,x15] + 4*sbTC[x5,x6,x5,x18] + 20*sbTC[x5,x6,x6,x1] +
  20*sbTC[x5,x6,x6,x2] + 12*sbTC[x5,x6,x6,x3] + 12*sbTC[x5,x6,x6,x4] + 4*sbTC[x5,x6,x6,x5] -
  20*sbTC[x5,x6,x6,x7] + 12*sbTC[x5,x6,x6,x11] + 8*sbTC[x5,x6,x6,x12] + 4*sbTC[x5,x6,x6,x13] -
  8*sbTC[x5,x6,x6,x14] + 8*sbTC[x5,x6,x7,x1] + 4*sbTC[x5,x6,x7,x2] - 4*sbTC[x5,x6,x7,x6] +
  16*sbTC[x5,x6,x7,x7] + 8*sbTC[x5,x6,x7,x9] - 4*sbTC[x5,x6,x7,x12] - 8*sbTC[x5,x6,x7,x15] -
  8*sbTC[x5,x6,x7,x17] + 8*sbTC[x5,x6,x8,x3] + 8*sbTC[x5,x6,x8,x4] + 16*sbTC[x5,x6,x8,x6] -
  8*sbTC[x5,x6,x8,x11] - 8*sbTC[x5,x6,x8,x12] - 8*sbTC[x5,x6,x10,x2] - 8*sbTC[x5,x6,x10,x6] +
  8*sbTC[x5,x6,x10,x14] - 16*sbTC[x5,x6,x11,x1] - 4*sbTC[x5,x6,x11,x3] - 4*sbTC[x5,x6,x11,x4] -
  4*sbTC[x5,x6,x11,x6] + 4*sbTC[x5,x6,x11,x15] - 4*sbTC[x5,x6,x11,x16] + 4*sbTC[x5,x6,x11,x17] +
  4*sbTC[x5,x6,x12,x3] - 8*sbTC[x5,x6,x12,x6] + 4*sbTC[x5,x6,x12,x12] + 4*sbTC[x5,x6,x12,x15] -
  4*sbTC[x5,x6,x12,x16] + 4*sbTC[x5,x6,x12,x17] - 8*sbTC[x5,x6,x13,x1] - 2*sbTC[x5,x6,x13,x2] +
  2*sbTC[x5,x6,x13,x3] - 4*sbTC[x5,x6,x13,x4] + 2*sbTC[x5,x6,x13,x6] - 4*sbTC[x5,x6,x13,x15] +
  4*sbTC[x5,x6,x13,x16] - 2*sbTC[x5,x6,x13,x18] - 8*sbTC[x5,x6,x14,x1] - 2*sbTC[x5,x6,x14,x2] +
  2*sbTC[x5,x6,x14,x3] - 4*sbTC[x5,x6,x14,x4] + 2*sbTC[x5,x6,x14,x6] - 4*sbTC[x5,x6,x14,x15] +
  4*sbTC[x5,x6,x14,x16] - 2*sbTC[x5,x6,x14,x18] + 4*sbTC[x5,x6,x15,x1] - 4*sbTC[x5,x6,x15,x3] +
  4*sbTC[x5,x6,x15,x5] - 4*sbTC[x5,x6,x15,x7] - 4*sbTC[x5,x6,x15,x11] + 4*sbTC[x5,x6,x15,x12] +
  4*sbTC[x5,x6,x15,x13] - 4*sbTC[x5,x6,x15,x14] + 4*sbTC[x5,x6,x16,x1] - 4*sbTC[x5,x6,x16,x3] +
  4*sbTC[x5,x6,x16,x5] - 4*sbTC[x5,x6,x16,x7] - 4*sbTC[x5,x6,x16,x11] + 4*sbTC[x5,x6,x16,x12] +
  4*sbTC[x5,x6,x16,x13] - 4*sbTC[x5,x6,x16,x14] + 4*sbTC[x5,x6,x17,x1] - 4*sbTC[x5,x6,x17,x3] -
  4*sbTC[x5,x6,x17,x7] + 4*sbTC[x5,x6,x17,x12] + 4*sbTC[x5,x6,x18,x1] - 4*sbTC[x5,x6,x18,x3] +
  4*sbTC[x5,x6,x18,x5] - 4*sbTC[x5,x6,x18,x14] - 12*sbTC[x5,x6,x20,x1] - 12*sbTC[x5,x6,x20,x2] -
  4*sbTC[x5,x6,x20,x3] - 4*sbTC[x5,x6,x20,x4] - 8*sbTC[x5,x6,x20,x5] + 8*sbTC[x5,x6,x20,x7] -
  4*sbTC[x5,x6,x20,x11] - 4*sbTC[x5,x6,x20,x12] + 4*sbTC[x5,x6,x20,x13] + 4*sbTC[x5,x6,x20,x14] +
  24*sbTC[x5,x7,x1,x1] + 8*sbTC[x5,x7,x1,x2] + 12*sbTC[x5,x7,x1,x3] - 2*sbTC[x5,x7,x1,x4] -
  8*sbTC[x5,x7,x1,x5] - 16*sbTC[x5,x7,x1,x6] + 8*sbTC[x5,x7,x1,x7] - 2*sbTC[x5,x7,x1,x10] -
  2*sbTC[x5,x7,x1,x11] + 6*sbTC[x5,x7,x1,x12] + 10*sbTC[x5,x7,x1,x13] + 8*sbTC[x5,x7,x1,x14] +
  4*sbTC[x5,x7,x1,x16] - 8*sbTC[x5,x7,x1,x19] + 8*sbTC[x5,x7,x2,x1] + 8*sbTC[x5,x7,x2,x2] +
  4*sbTC[x5,x7,x2,x3] - 6*sbTC[x5,x7,x2,x4] - 8*sbTC[x5,x7,x2,x5] - 12*sbTC[x5,x7,x2,x6] +
  8*sbTC[x5,x7,x2,x7] - 2*sbTC[x5,x7,x2,x10] - 2*sbTC[x5,x7,x2,x11] + 2*sbTC[x5,x7,x2,x12] +
  10*sbTC[x5,x7,x2,x13] + 8*sbTC[x5,x7,x2,x14] + 4*sbTC[x5,x7,x2,x16] - 8*sbTC[x5,x7,x2,x19] -
  2*sbTC[x5,x7,x3,x1] + 4*sbTC[x5,x7,x3,x2] - 14*sbTC[x5,x7,x3,x3] - 14*sbTC[x5,x7,x3,x4] +
  12*sbTC[x5,x7,x3,x6] + 8*sbTC[x5,x7,x3,x7] - 2*sbTC[x5,x7,x3,x8] - 6*sbTC[x5,x7,x3,x11] -
  6*sbTC[x5,x7,x3,x12] - 2*sbTC[x5,x7,x3,x13] + 4*sbTC[x5,x7,x3,x14] - 12*sbTC[x5,x7,x3,x16] -
  4*sbTC[x5,x7,x3,x17] + 8*sbTC[x5,x7,x3,x19] - 2*sbTC[x5,x7,x4,x1] + 4*sbTC[x5,x7,x4,x2] -
  14*sbTC[x5,x7,x4,x3] - 14*sbTC[x5,x7,x4,x4] + 12*sbTC[x5,x7,x4,x6] + 8*sbTC[x5,x7,x4,x7] -
  2*sbTC[x5,x7,x4,x8] - 6*sbTC[x5,x7,x4,x11] - 6*sbTC[x5,x7,x4,x12] - 2*sbTC[x5,x7,x4,x13] +
  4*sbTC[x5,x7,x4,x14] - 12*sbTC[x5,x7,x4,x16] - 4*sbTC[x5,x7,x4,x17] + 8*sbTC[x5,x7,x4,x19] -
  8*sbTC[x5,x7,x5,x1] - 8*sbTC[x5,x7,x5,x2] + 16*sbTC[x5,x7,x5,x3] - 16*sbTC[x5,x7,x5,x6] +
  8*sbTC[x5,x7,x5,x9] + 8*sbTC[x5,x7,x5,x13] + 8*sbTC[x5,x7,x5,x14] - 8*sbTC[x5,x7,x5,x15] +
  8*sbTC[x5,x7,x5,x16] - 8*sbTC[x5,x7,x5,x19] - 16*sbTC[x5,x7,x6,x1] - 12*sbTC[x5,x7,x6,x2] +
  12*sbTC[x5,x7,x6,x3] + 12*sbTC[x5,x7,x6,x4] - 16*sbTC[x5,x7,x6,x5] - 8*sbTC[x5,x7,x6,x6] +
  20*sbTC[x5,x7,x6,x7] - 4*sbTC[x5,x7,x6,x8] - 4*sbTC[x5,x7,x6,x10] + 4*sbTC[x5,x7,x6,x11] -
  8*sbTC[x5,x7,x6,x12] + 12*sbTC[x5,x7,x6,x13] + 8*sbTC[x5,x7,x6,x14] - 4*sbTC[x5,x7,x6,x17] +
  4*sbTC[x5,x7,x7,x2] + 8*sbTC[x5,x7,x7,x3] + 8*sbTC[x5,x7,x7,x4] - 2*sbTC[x5,x7,x7,x5] +
  26*sbTC[x5,x7,x7,x6] - 12*sbTC[x5,x7,x7,x11] - 16*sbTC[x5,x7,x7,x12] - 4*sbTC[x5,x7,x7,x17] +
  8*sbTC[x5,x7,x7,x19] - 4*sbTC[x5,x7,x8,x3] - 8*sbTC[x5,x7,x8,x4] - 12*sbTC[x5,x7,x8,x6] +
  4*sbTC[x5,x7,x8,x11] + 8*sbTC[x5,x7,x8,x12] - 8*sbTC[x5,x7,x9,x5] + 16*sbTC[x5,x7,x9,x7] -
  8*sbTC[x5,x7,x9,x16] + 8*sbTC[x5,x7,x10,x1] + 8*sbTC[x5,x7,x10,x2] + 2*sbTC[x5,x7,x10,x5] +
  14*sbTC[x5,x7,x10,x6] - 8*sbTC[x5,x7,x10,x13] - 8*sbTC[x5,x7,x10,x14] - 10*sbTC[x5,x7,x11,x1] -
  2*sbTC[x5,x7,x11,x2] - 4*sbTC[x5,x7,x11,x3] - 4*sbTC[x5,x7,x11,x4] - 2*sbTC[x5,x7,x11,x6] -
  2*sbTC[x5,x7,x11,x7] + 2*sbTC[x5,x7,x11,x8] - 4*sbTC[x5,x7,x11,x13] + 4*sbTC[x5,x7,x11,x14] +
  2*sbTC[x5,x7,x11,x17] + 6*sbTC[x5,x7,x12,x1] - 2*sbTC[x5,x7,x12,x2] + 4*sbTC[x5,x7,x12,x3] -
  6*sbTC[x5,x7,x12,x6] - 2*sbTC[x5,x7,x12,x7] + 2*sbTC[x5,x7,x12,x8] + 4*sbTC[x5,x7,x12,x12] -
  4*sbTC[x5,x7,x12,x13] + 4*sbTC[x5,x7,x12,x14] + 2*sbTC[x5,x7,x12,x17] - 2*sbTC[x5,x7,x13,x2] +
  4*sbTC[x5,x7,x13,x3] - 2*sbTC[x5,x7,x13,x4] - 2*sbTC[x5,x7,x13,x5] + 2*sbTC[x5,x7,x13,x10] +
  4*sbTC[x5,x7,x13,x11] - 4*sbTC[x5,x7,x13,x12] - 4*sbTC[x5,x7,x13,x15] + 4*sbTC[x5,x7,x13,x16] -
  2*sbTC[x5,x7,x14,x2] + 4*sbTC[x5,x7,x14,x3] - 2*sbTC[x5,x7,x14,x4] - 2*sbTC[x5,x7,x14,x5] +
  2*sbTC[x5,x7,x14,x10] + 4*sbTC[x5,x7,x14,x11] - 4*sbTC[x5,x7,x14,x12] - 4*sbTC[x5,x7,x14,x15] +
  4*sbTC[x5,x7,x14,x16] + 4*sbTC[x5,x7,x15,x1] - 12*sbTC[x5,x7,x15,x3] - 4*sbTC[x5,x7,x15,x9] +
  4*sbTC[x5,x7,x15,x13] - 4*sbTC[x5,x7,x15,x14] + 4*sbTC[x5,x7,x15,x19] + 4*sbTC[x5,x7,x16,x1] -
  12*sbTC[x5,x7,x16,x3] - 4*sbTC[x5,x7,x16,x9] + 4*sbTC[x5,x7,x16,x13] - 4*sbTC[x5,x7,x16,x14] +
  4*sbTC[x5,x7,x16,x19] + 4*sbTC[x5,x7,x17,x1] - 4*sbTC[x5,x7,x17,x3] - 4*sbTC[x5,x7,x17,x7] +
  4*sbTC[x5,x7,x17,x12] - 8*sbTC[x5,x7,x19,x1] - 8*sbTC[x5,x7,x19,x2] + 8*sbTC[x5,x7,x19,x3] +
  8*sbTC[x5,x7,x19,x4] - 8*sbTC[x5,x7,x19,x5] + 8*sbTC[x5,x7,x19,x7] + 8*sbTC[x5,x7,x20,x1] +
  12*sbTC[x5,x7,x20,x2] - 10*sbTC[x5,x7,x20,x3] - 6*sbTC[x5,x7,x20,x4] + 18*sbTC[x5,x7,x20,x5] +
  2*sbTC[x5,x7,x20,x6] - 18*sbTC[x5,x7,x20,x7] + 4*sbTC[x5,x7,x20,x11] + 8*sbTC[x5,x7,x20,x12] -
  12*sbTC[x5,x7,x20,x13] - 8*sbTC[x5,x7,x20,x14] + 8*sbTC[x5,x7,x20,x15] + 2*sbTC[x5,x7,x20,x17] -
  4*sbTC[x5,x7,x20,x19] + 2*sbTC[x5,x8,x1,x4] + 4*sbTC[x5,x8,x1,x6] - 2*sbTC[x5,x8,x1,x7] -
  2*sbTC[x5,x8,x1,x12] + 2*sbTC[x5,x8,x2,x4] + 4*sbTC[x5,x8,x2,x6] - 2*sbTC[x5,x8,x2,x7] -
  2*sbTC[x5,x8,x2,x12] - 14*sbTC[x5,x8,x3,x1] - 6*sbTC[x5,x8,x3,x3] + 2*sbTC[x5,x8,x3,x4] +
  2*sbTC[x5,x8,x3,x8] - 6*sbTC[x5,x8,x3,x12] + 4*sbTC[x5,x8,x3,x17] + 2*sbTC[x5,x8,x4,x1] +
  2*sbTC[x5,x8,x4,x3] + 6*sbTC[x5,x8,x4,x4] - 4*sbTC[x5,x8,x4,x6] + 2*sbTC[x5,x8,x4,x8] -
  2*sbTC[x5,x8,x4,x12] + 4*sbTC[x5,x8,x4,x17] + 4*sbTC[x5,x8,x6,x1] + 4*sbTC[x5,x8,x6,x2] -
  4*sbTC[x5,x8,x6,x4] + 8*sbTC[x5,x8,x6,x6] - 4*sbTC[x5,x8,x6,x7] + 4*sbTC[x5,x8,x6,x8] -
  16*sbTC[x5,x8,x6,x11] + 4*sbTC[x5,x8,x6,x12] + 4*sbTC[x5,x8,x6,x17] - 16*sbTC[x5,x8,x7,x1] -
  4*sbTC[x5,x8,x7,x2] - 16*sbTC[x5,x8,x7,x6] + 12*sbTC[x5,x8,x7,x11] + 4*sbTC[x5,x8,x7,x17] -
  4*sbTC[x5,x8,x8,x3] - 4*sbTC[x5,x8,x8,x6] + 4*sbTC[x5,x8,x8,x11] + 14*sbTC[x5,x8,x11,x1] +
  6*sbTC[x5,x8,x11,x3] + 4*sbTC[x5,x8,x11,x4] + 4*sbTC[x5,x8,x11,x6] + 2*sbTC[x5,x8,x11,x7] -
  2*sbTC[x5,x8,x11,x8] - 4*sbTC[x5,x8,x11,x17] - 2*sbTC[x5,x8,x12,x1] - 2*sbTC[x5,x8,x12,x3] +
  8*sbTC[x5,x8,x12,x6] + 2*sbTC[x5,x8,x12,x7] - 2*sbTC[x5,x8,x12,x8] - 4*sbTC[x5,x8,x12,x12] -
  4*sbTC[x5,x8,x12,x17] + 8*sbTC[x5,x9,x1,x5] - 12*sbTC[x5,x9,x1,x7] + 4*sbTC[x5,x9,x1,x16] +
  8*sbTC[x5,x9,x2,x5] - 12*sbTC[x5,x9,x2,x7] + 4*sbTC[x5,x9,x2,x16] - 4*sbTC[x5,x9,x3,x5] +
  4*sbTC[x5,x9,x3,x16] - 4*sbTC[x5,x9,x4,x5] + 4*sbTC[x5,x9,x4,x16] + 8*sbTC[x5,x9,x5,x1] +
  8*sbTC[x5,x9,x5,x2] + 4*sbTC[x5,x9,x5,x4] + 8*sbTC[x5,x9,x5,x5] + 4*sbTC[x5,x9,x5,x8] -
  8*sbTC[x5,x9,x5,x9] - 4*sbTC[x5,x9,x5,x14] - 8*sbTC[x5,x9,x5,x16] + 8*sbTC[x5,x9,x5,x19] -
  4*sbTC[x5,x9,x6,x5] + 4*sbTC[x5,x9,x6,x8] + 4*sbTC[x5,x9,x6,x12] + 4*sbTC[x5,x9,x6,x14] -
  8*sbTC[x5,x9,x6,x16] - 32*sbTC[x5,x9,x7,x1] - 12*sbTC[x5,x9,x7,x2] + 8*sbTC[x5,x9,x7,x6] +
  8*sbTC[x5,x9,x7,x7] - 4*sbTC[x5,x9,x7,x8] - 8*sbTC[x5,x9,x7,x9] - 4*sbTC[x5,x9,x7,x12] +
  8*sbTC[x5,x9,x7,x15] - 16*sbTC[x5,x9,x7,x16] + 8*sbTC[x5,x9,x7,x19] - 24*sbTC[x5,x9,x9,x5] +
  8*sbTC[x5,x9,x9,x7] + 16*sbTC[x5,x9,x9,x16] + 20*sbTC[x5,x9,x15,x1] - 4*sbTC[x5,x9,x15,x3] +
  12*sbTC[x5,x9,x15,x5] - 4*sbTC[x5,x9,x15,x7] + 8*sbTC[x5,x9,x15,x9] - 8*sbTC[x5,x9,x15,x15] -
  8*sbTC[x5,x9,x15,x19] + 4*sbTC[x5,x9,x16,x1] + 4*sbTC[x5,x9,x16,x2] + 4*sbTC[x5,x9,x16,x3] -
  4*sbTC[x5,x9,x16,x4] + 4*sbTC[x5,x9,x16,x5] - 8*sbTC[x5,x9,x16,x6] - 12*sbTC[x5,x9,x16,x7] +
  8*sbTC[x5,x9,x16,x9] + 4*sbTC[x5,x9,x16,x12] + 4*sbTC[x5,x9,x16,x14] + 8*sbTC[x5,x9,x16,x16] -
  8*sbTC[x5,x9,x16,x19] - 10*sbTC[x5,x10,x1,x1] - 18*sbTC[x5,x10,x1,x2] - 4*sbTC[x5,x10,x1,x3] +
  2*sbTC[x5,x10,x1,x4] - 4*sbTC[x5,x10,x1,x5] - 12*sbTC[x5,x10,x1,x6] + 10*sbTC[x5,x10,x1,x7] +
  2*sbTC[x5,x10,x1,x10] - 4*sbTC[x5,x10,x1,x11] + 4*sbTC[x5,x10,x1,x13] + 10*sbTC[x5,x10,x1,x14] -
  2*sbTC[x5,x10,x1,x17] - 4*sbTC[x5,x10,x1,x19] - 18*sbTC[x5,x10,x2,x1] - 10*sbTC[x5,x10,x2,x2] +
  4*sbTC[x5,x10,x2,x3] - 2*sbTC[x5,x10,x2,x4] - 8*sbTC[x5,x10,x2,x5] - 16*sbTC[x5,x10,x2,x6] -
  2*sbTC[x5,x10,x2,x7] + 2*sbTC[x5,x10,x2,x10] + 8*sbTC[x5,x10,x2,x13] + 14*sbTC[x5,x10,x2,x14] +
  8*sbTC[x5,x10,x2,x16] - 2*sbTC[x5,x10,x2,x17] - 4*sbTC[x5,x10,x2,x19] - 2*sbTC[x5,x10,x3,x1] -
  2*sbTC[x5,x10,x3,x14] - 2*sbTC[x5,x10,x3,x17] + 4*sbTC[x5,x10,x3,x19] - 2*sbTC[x5,x10,x4,x1] -
  2*sbTC[x5,x10,x4,x14] - 2*sbTC[x5,x10,x4,x17] + 4*sbTC[x5,x10,x4,x19] - 4*sbTC[x5,x10,x5,x1] -
  8*sbTC[x5,x10,x5,x2] - 20*sbTC[x5,x10,x5,x6] + 12*sbTC[x5,x10,x5,x13] + 8*sbTC[x5,x10,x5,x14] +
  8*sbTC[x5,x10,x5,x16] - 8*sbTC[x5,x10,x5,x19] - 12*sbTC[x5,x10,x6,x1] - 16*sbTC[x5,x10,x6,x2] -
  12*sbTC[x5,x10,x6,x5] + 8*sbTC[x5,x10,x6,x6] + 8*sbTC[x5,x10,x6,x7] + 4*sbTC[x5,x10,x6,x10] -
  4*sbTC[x5,x10,x6,x11] - 12*sbTC[x5,x10,x6,x13] + 12*sbTC[x5,x10,x6,x14] - 4*sbTC[x5,x10,x6,x17] +
  2*sbTC[x5,x10,x7,x5] - 2*sbTC[x5,x10,x7,x6] + 4*sbTC[x5,x10,x7,x11] - 4*sbTC[x5,x10,x7,x13] +
  8*sbTC[x5,x10,x7,x14] - 8*sbTC[x5,x10,x7,x16] + 4*sbTC[x5,x10,x10,x1] + 16*sbTC[x5,x10,x10,x2] -
  2*sbTC[x5,x10,x10,x5] + 22*sbTC[x5,x10,x10,x6] - 4*sbTC[x5,x10,x10,x13] -
  16*sbTC[x5,x10,x10,x14] + 2*sbTC[x5,x10,x13,x1] + 8*sbTC[x5,x10,x13,x2] + 6*sbTC[x5,x10,x13,x3] +
  6*sbTC[x5,x10,x13,x5] - 8*sbTC[x5,x10,x13,x6] - 4*sbTC[x5,x10,x13,x7] - 2*sbTC[x5,x10,x13,x10] +
  4*sbTC[x5,x10,x13,x11] + 4*sbTC[x5,x10,x13,x13] + 10*sbTC[x5,x10,x14,x1] - 2*sbTC[x5,x10,x14,x3] +
  4*sbTC[x5,x10,x14,x4] + 10*sbTC[x5,x10,x14,x5] - 4*sbTC[x5,x10,x14,x6] + 8*sbTC[x5,x10,x14,x7] -
  2*sbTC[x5,x10,x14,x10] - 4*sbTC[x5,x10,x14,x14] - 8*sbTC[x5,x10,x14,x16] - 2*sbTC[x5,x10,x20,x3] -
  2*sbTC[x5,x10,x20,x4] - 2*sbTC[x5,x10,x20,x5] + 2*sbTC[x5,x10,x20,x6] - 6*sbTC[x5,x10,x20,x7] +
  2*sbTC[x5,x10,x20,x17] + 4*sbTC[x5,x10,x20,x19] + 4*sbTC[x5,x13,x1,x1] - 4*sbTC[x5,x13,x1,x2] +
  18*sbTC[x5,x13,x1,x3] - 4*sbTC[x5,x13,x1,x5] - 4*sbTC[x5,x13,x1,x6] + 2*sbTC[x5,x13,x1,x7] -
  2*sbTC[x5,x13,x1,x10] + 2*sbTC[x5,x13,x1,x11] + 4*sbTC[x5,x13,x1,x13] + 2*sbTC[x5,x13,x1,x14] -
  4*sbTC[x5,x13,x1,x15] - 4*sbTC[x5,x13,x1,x18] + 4*sbTC[x5,x13,x1,x20] - 4*sbTC[x5,x13,x2,x1] -
  8*sbTC[x5,x13,x2,x2] - 6*sbTC[x5,x13,x2,x3] - 4*sbTC[x5,x13,x2,x4] - 2*sbTC[x5,x13,x2,x5] -
  2*sbTC[x5,x13,x2,x6] - 4*sbTC[x5,x13,x2,x10] - 2*sbTC[x5,x13,x2,x11] + 4*sbTC[x5,x13,x2,x12] +
  2*sbTC[x5,x13,x2,x14] - 4*sbTC[x5,x13,x2,x16] - 2*sbTC[x5,x13,x2,x17] - 2*sbTC[x5,x13,x2,x18] +
  4*sbTC[x5,x13,x2,x19] + 4*sbTC[x5,x13,x2,x20] + 6*sbTC[x5,x13,x3,x1] - 2*sbTC[x5,x13,x3,x2] -
  4*sbTC[x5,x13,x3,x3] + 2*sbTC[x5,x13,x3,x4] + 4*sbTC[x5,x13,x3,x5] + 4*sbTC[x5,x13,x3,x7] +
  2*sbTC[x5,x13,x3,x11] - 4*sbTC[x5,x13,x3,x13] - 10*sbTC[x5,x13,x3,x14] - 2*sbTC[x5,x13,x3,x17] +
  2*sbTC[x5,x13,x3,x18] - 4*sbTC[x5,x13,x3,x19] + 4*sbTC[x5,x13,x3,x20] + 2*sbTC[x5,x13,x4,x2] +
  2*sbTC[x5,x13,x4,x3] - 2*sbTC[x5,x13,x4,x4] + 4*sbTC[x5,x13,x4,x5] - 2*sbTC[x5,x13,x4,x6] -
  2*sbTC[x5,x13,x4,x7] + 2*sbTC[x5,x13,x4,x11] - 4*sbTC[x5,x13,x4,x13] - 6*sbTC[x5,x13,x4,x14] +
  4*sbTC[x5,x13,x4,x20] - 4*sbTC[x5,x13,x5,x1] - 2*sbTC[x5,x13,x5,x2] + 16*sbTC[x5,x13,x5,x3] -
  2*sbTC[x5,x13,x5,x4] - 8*sbTC[x5,x13,x5,x5] + 6*sbTC[x5,x13,x5,x6] + 4*sbTC[x5,x13,x5,x9] -
  2*sbTC[x5,x13,x5,x10] - 4*sbTC[x5,x13,x5,x13] + 12*sbTC[x5,x13,x5,x14] - 4*sbTC[x5,x13,x5,x15] -
  4*sbTC[x5,x13,x5,x16] - 4*sbTC[x5,x13,x5,x18] + 4*sbTC[x5,x13,x5,x19] - 4*sbTC[x5,x13,x6,x1] -
  2*sbTC[x5,x13,x6,x2] - 2*sbTC[x5,x13,x6,x4] + 6*sbTC[x5,x13,x6,x5] - 8*sbTC[x5,x13,x6,x6] +
  2*sbTC[x5,x13,x6,x7] - 4*sbTC[x5,x13,x6,x9] - 4*sbTC[x5,x13,x6,x10] + 4*sbTC[x5,x13,x6,x12] +
  12*sbTC[x5,x13,x6,x13] - 4*sbTC[x5,x13,x6,x14] - 2*sbTC[x5,x13,x6,x17] - 2*sbTC[x5,x13,x6,x18] -
  2*sbTC[x5,x13,x7,x2] + 4*sbTC[x5,x13,x7,x3] - 2*sbTC[x5,x13,x7,x4] - 2*sbTC[x5,x13,x7,x5] +
  2*sbTC[x5,x13,x7,x10] + 4*sbTC[x5,x13,x7,x11] - 4*sbTC[x5,x13,x7,x12] - 4*sbTC[x5,x13,x7,x15] +
  4*sbTC[x5,x13,x7,x16] + 4*sbTC[x5,x13,x10,x1] + 4*sbTC[x5,x13,x10,x2] + 2*sbTC[x5,x13,x10,x5] +
  6*sbTC[x5,x13,x10,x6] - 4*sbTC[x5,x13,x10,x13] - 4*sbTC[x5,x13,x10,x14] + 4*sbTC[x5,x13,x11,x1] -
  2*sbTC[x5,x13,x11,x2] + 2*sbTC[x5,x13,x11,x3] + 2*sbTC[x5,x13,x11,x6] - 4*sbTC[x5,x13,x11,x13] +
  4*sbTC[x5,x13,x11,x14] - 2*sbTC[x5,x13,x11,x17] - 2*sbTC[x5,x13,x13,x1] - 6*sbTC[x5,x13,x13,x2] -
  8*sbTC[x5,x13,x13,x3] - 4*sbTC[x5,x13,x13,x4] - 2*sbTC[x5,x13,x13,x5] - 2*sbTC[x5,x13,x13,x6] +
  2*sbTC[x5,x13,x13,x10] + 2*sbTC[x5,x13,x13,x18] - 6*sbTC[x5,x13,x14,x1] - 6*sbTC[x5,x13,x14,x2] -
  10*sbTC[x5,x13,x14,x3] - 2*sbTC[x5,x13,x14,x4] - 4*sbTC[x5,x13,x14,x5] - 4*sbTC[x5,x13,x14,x6] +
  4*sbTC[x5,x13,x14,x10] + 4*sbTC[x5,x13,x14,x11] - 4*sbTC[x5,x13,x14,x12] -
  4*sbTC[x5,x13,x14,x15] + 4*sbTC[x5,x13,x14,x16] + 4*sbTC[x5,x13,x14,x18] - 4*sbTC[x5,x13,x15,x1] -
  4*sbTC[x5,x13,x15,x3] - 4*sbTC[x5,x13,x15,x9] + 4*sbTC[x5,x13,x15,x13] - 4*sbTC[x5,x13,x15,x14] +
  4*sbTC[x5,x13,x15,x19] + 4*sbTC[x5,x13,x18,x1] - 4*sbTC[x5,x13,x18,x3] + 4*sbTC[x5,x13,x18,x5] -
  4*sbTC[x5,x13,x18,x14] + 4*sbTC[x5,x13,x20,x1] + 8*sbTC[x5,x13,x20,x2] + 2*sbTC[x5,x13,x20,x3] +
  6*sbTC[x5,x13,x20,x4] + 2*sbTC[x5,x13,x20,x5] + 2*sbTC[x5,x13,x20,x6] - 2*sbTC[x5,x13,x20,x7] -
  4*sbTC[x5,x13,x20,x11] - 4*sbTC[x5,x13,x20,x13] + 8*sbTC[x5,x13,x20,x15] +
  2*sbTC[x5,x13,x20,x17] - 4*sbTC[x5,x13,x20,x19] + 4*sbTC[x5,x14,x1,x1] - 4*sbTC[x5,x14,x1,x2] +
  14*sbTC[x5,x14,x1,x3] - 2*sbTC[x5,x14,x1,x4] - 4*sbTC[x5,x14,x1,x5] - 4*sbTC[x5,x14,x1,x6] +
  2*sbTC[x5,x14,x1,x7] - 4*sbTC[x5,x14,x1,x10] + 4*sbTC[x5,x14,x1,x12] + 2*sbTC[x5,x14,x1,x13] +
  4*sbTC[x5,x14,x1,x14] - 4*sbTC[x5,x14,x1,x15] - 4*sbTC[x5,x14,x1,x16] - 2*sbTC[x5,x14,x1,x17] -
  2*sbTC[x5,x14,x1,x18] + 4*sbTC[x5,x14,x1,x19] + 4*sbTC[x5,x14,x1,x20] - 4*sbTC[x5,x14,x2,x1] -
  8*sbTC[x5,x14,x2,x2] - 2*sbTC[x5,x14,x2,x3] - 2*sbTC[x5,x14,x2,x4] - 2*sbTC[x5,x14,x2,x5] -
  2*sbTC[x5,x14,x2,x6] - 2*sbTC[x5,x14,x2,x10] + 2*sbTC[x5,x14,x2,x13] - 4*sbTC[x5,x14,x2,x18] +
  4*sbTC[x5,x14,x2,x20] + 4*sbTC[x5,x14,x3,x1] - 2*sbTC[x5,x14,x3,x2] - 2*sbTC[x5,x14,x3,x3] +
  6*sbTC[x5,x14,x3,x5] + 4*sbTC[x5,x14,x3,x7] - 6*sbTC[x5,x14,x3,x13] - 8*sbTC[x5,x14,x3,x14] -
  4*sbTC[x5,x14,x3,x16] + 4*sbTC[x5,x14,x3,x20] + 2*sbTC[x5,x14,x4,x1] + 2*sbTC[x5,x14,x4,x2] +
  2*sbTC[x5,x14,x4,x5] - 2*sbTC[x5,x14,x4,x6] - 2*sbTC[x5,x14,x4,x7] + 4*sbTC[x5,x14,x4,x11] -
  2*sbTC[x5,x14,x4,x13] - 8*sbTC[x5,x14,x4,x14] + 4*sbTC[x5,x14,x4,x16] - 2*sbTC[x5,x14,x4,x17] +
  2*sbTC[x5,x14,x4,x18] - 4*sbTC[x5,x14,x4,x19] + 4*sbTC[x5,x14,x4,x20] - 4*sbTC[x5,x14,x5,x1] -
  2*sbTC[x5,x14,x5,x2] + 16*sbTC[x5,x14,x5,x3] - 2*sbTC[x5,x14,x5,x4] - 8*sbTC[x5,x14,x5,x5] +
  6*sbTC[x5,x14,x5,x6] + 4*sbTC[x5,x14,x5,x9] - 2*sbTC[x5,x14,x5,x10] - 4*sbTC[x5,x14,x5,x13] +
  12*sbTC[x5,x14,x5,x14] - 4*sbTC[x5,x14,x5,x15] - 4*sbTC[x5,x14,x5,x16] - 4*sbTC[x5,x14,x5,x18] +
  4*sbTC[x5,x14,x5,x19] - 4*sbTC[x5,x14,x6,x1] - 2*sbTC[x5,x14,x6,x2] - 2*sbTC[x5,x14,x6,x4] +
  6*sbTC[x5,x14,x6,x5] - 8*sbTC[x5,x14,x6,x6] + 2*sbTC[x5,x14,x6,x7] - 4*sbTC[x5,x14,x6,x9] -
  4*sbTC[x5,x14,x6,x10] + 4*sbTC[x5,x14,x6,x12] + 12*sbTC[x5,x14,x6,x13] - 4*sbTC[x5,x14,x6,x14] -
  2*sbTC[x5,x14,x6,x17] - 2*sbTC[x5,x14,x6,x18] - 2*sbTC[x5,x14,x7,x2] + 4*sbTC[x5,x14,x7,x3] -
  2*sbTC[x5,x14,x7,x4] - 2*sbTC[x5,x14,x7,x5] + 2*sbTC[x5,x14,x7,x10] + 4*sbTC[x5,x14,x7,x11] -
  4*sbTC[x5,x14,x7,x12] - 4*sbTC[x5,x14,x7,x15] + 4*sbTC[x5,x14,x7,x16] + 4*sbTC[x5,x14,x10,x1] +
  4*sbTC[x5,x14,x10,x2] + 2*sbTC[x5,x14,x10,x5] + 6*sbTC[x5,x14,x10,x6] - 4*sbTC[x5,x14,x10,x13] -
  4*sbTC[x5,x14,x10,x14] + 4*sbTC[x5,x14,x12,x1] - 2*sbTC[x5,x14,x12,x2] + 2*sbTC[x5,x14,x12,x3] +
  2*sbTC[x5,x14,x12,x6] - 4*sbTC[x5,x14,x12,x13] + 4*sbTC[x5,x14,x12,x14] - 2*sbTC[x5,x14,x12,x17] -
  6*sbTC[x5,x14,x13,x1] - 6*sbTC[x5,x14,x13,x2] - 10*sbTC[x5,x14,x13,x3] - 2*sbTC[x5,x14,x13,x4] -
  4*sbTC[x5,x14,x13,x5] - 4*sbTC[x5,x14,x13,x6] + 4*sbTC[x5,x14,x13,x10] + 4*sbTC[x5,x14,x13,x11] -
  4*sbTC[x5,x14,x13,x12] - 4*sbTC[x5,x14,x13,x15] + 4*sbTC[x5,x14,x13,x16] +
  4*sbTC[x5,x14,x13,x18] - 2*sbTC[x5,x14,x14,x1] - 6*sbTC[x5,x14,x14,x2] - 8*sbTC[x5,x14,x14,x3] -
  4*sbTC[x5,x14,x14,x4] - 2*sbTC[x5,x14,x14,x5] - 2*sbTC[x5,x14,x14,x6] + 2*sbTC[x5,x14,x14,x10] +
  2*sbTC[x5,x14,x14,x18] - 4*sbTC[x5,x14,x16,x1] - 4*sbTC[x5,x14,x16,x3] - 4*sbTC[x5,x14,x16,x9] +
  4*sbTC[x5,x14,x16,x13] - 4*sbTC[x5,x14,x16,x14] + 4*sbTC[x5,x14,x16,x19] + 4*sbTC[x5,x14,x18,x1] -
  4*sbTC[x5,x14,x18,x3] + 4*sbTC[x5,x14,x18,x5] - 4*sbTC[x5,x14,x18,x14] + 4*sbTC[x5,x14,x20,x1] +
  8*sbTC[x5,x14,x20,x2] + 2*sbTC[x5,x14,x20,x3] + 6*sbTC[x5,x14,x20,x4] + 2*sbTC[x5,x14,x20,x5] +
  2*sbTC[x5,x14,x20,x6] - 2*sbTC[x5,x14,x20,x7] - 4*sbTC[x5,x14,x20,x11] - 4*sbTC[x5,x14,x20,x13] +
  8*sbTC[x5,x14,x20,x15] + 2*sbTC[x5,x14,x20,x17] - 4*sbTC[x5,x14,x20,x19] - 2*sbTC[x5,x15,x1,x1] +
  4*sbTC[x5,x15,x1,x2] - 2*sbTC[x5,x15,x1,x3] - 4*sbTC[x5,x15,x1,x4] + 8*sbTC[x5,x15,x1,x5] +
  4*sbTC[x5,x15,x1,x6] - 2*sbTC[x5,x15,x1,x7] - 2*sbTC[x5,x15,x1,x10] - 4*sbTC[x5,x15,x1,x15] -
  8*sbTC[x5,x15,x1,x16] + 4*sbTC[x5,x15,x1,x19] + 4*sbTC[x5,x15,x2,x1] - 8*sbTC[x5,x15,x2,x3] +
  4*sbTC[x5,x15,x2,x5] - 4*sbTC[x5,x15,x2,x7] - 4*sbTC[x5,x15,x2,x16] + 4*sbTC[x5,x15,x2,x19] +
  2*sbTC[x5,x15,x3,x1] + 4*sbTC[x5,x15,x3,x2] + 2*sbTC[x5,x15,x3,x3] - 4*sbTC[x5,x15,x3,x4] +
  2*sbTC[x5,x15,x3,x5] - 4*sbTC[x5,x15,x3,x6] - 8*sbTC[x5,x15,x3,x7] + 2*sbTC[x5,x15,x3,x8] +
  4*sbTC[x5,x15,x3,x15] + 8*sbTC[x5,x15,x3,x16] - 4*sbTC[x5,x15,x3,x19] + 8*sbTC[x5,x15,x4,x1] -
  4*sbTC[x5,x15,x4,x3] + 4*sbTC[x5,x15,x4,x5] - 4*sbTC[x5,x15,x4,x7] + 4*sbTC[x5,x15,x4,x16] -
  4*sbTC[x5,x15,x4,x19] + 8*sbTC[x5,x15,x5,x1] + 4*sbTC[x5,x15,x5,x2] - 16*sbTC[x5,x15,x5,x3] -
  4*sbTC[x5,x15,x5,x4] + 4*sbTC[x5,x15,x5,x6] - 2*sbTC[x5,x15,x5,x8] - 4*sbTC[x5,x15,x5,x9] -
  2*sbTC[x5,x15,x5,x10] - 4*sbTC[x5,x15,x5,x13] + 4*sbTC[x5,x15,x5,x14] + 8*sbTC[x5,x15,x5,x15] -
  8*sbTC[x5,x15,x5,x16] + 4*sbTC[x5,x15,x5,x19] + 4*sbTC[x5,x15,x6,x1] - 4*sbTC[x5,x15,x6,x3] +
  4*sbTC[x5,x15,x6,x5] - 4*sbTC[x5,x15,x6,x7] - 4*sbTC[x5,x15,x6,x11] + 4*sbTC[x5,x15,x6,x12] +
  4*sbTC[x5,x15,x6,x13] - 4*sbTC[x5,x15,x6,x14] + 16*sbTC[x5,x15,x7,x1] + 4*sbTC[x5,x15,x7,x2] -
  8*sbTC[x5,x15,x7,x3] - 4*sbTC[x5,x15,x7,x4] - 4*sbTC[x5,x15,x7,x6] + 2*sbTC[x5,x15,x7,x8] +
  4*sbTC[x5,x15,x7,x9] + 2*sbTC[x5,x15,x7,x10] + 4*sbTC[x5,x15,x7,x11] - 4*sbTC[x5,x15,x7,x12] -
  8*sbTC[x5,x15,x7,x15] + 8*sbTC[x5,x15,x7,x16] - 4*sbTC[x5,x15,x7,x19] + 8*sbTC[x5,x15,x9,x5] -
  8*sbTC[x5,x15,x9,x7] - 2*sbTC[x5,x15,x11,x1] + 2*sbTC[x5,x15,x11,x3] + 2*sbTC[x5,x15,x11,x7] -
  2*sbTC[x5,x15,x11,x8] + 4*sbTC[x5,x15,x11,x15] - 4*sbTC[x5,x15,x11,x16] - 2*sbTC[x5,x15,x13,x1] +
  2*sbTC[x5,x15,x13,x3] - 2*sbTC[x5,x15,x13,x5] + 2*sbTC[x5,x15,x13,x10] - 4*sbTC[x5,x15,x13,x15] +
  4*sbTC[x5,x15,x13,x16] - 8*sbTC[x5,x15,x15,x1] + 8*sbTC[x5,x15,x15,x3] - 8*sbTC[x5,x15,x16,x1] +
  8*sbTC[x5,x15,x16,x3] - 4*sbTC[x5,x15,x16,x11] + 4*sbTC[x5,x15,x16,x12] + 4*sbTC[x5,x15,x16,x13] -
  4*sbTC[x5,x15,x16,x14] - 8*sbTC[x5,x15,x19,x1] - 8*sbTC[x5,x15,x19,x2] + 8*sbTC[x5,x15,x19,x3] +
  8*sbTC[x5,x15,x19,x4] - 8*sbTC[x5,x15,x19,x5] + 8*sbTC[x5,x15,x19,x7] + 2*sbTC[x5,x16,x1,x2] -
  2*sbTC[x5,x16,x1,x4] + 8*sbTC[x5,x16,x1,x5] + 4*sbTC[x5,x16,x1,x6] - 2*sbTC[x5,x16,x1,x12] -
  2*sbTC[x5,x16,x1,x14] - 4*sbTC[x5,x16,x1,x15] - 8*sbTC[x5,x16,x1,x16] + 4*sbTC[x5,x16,x1,x19] +
  2*sbTC[x5,x16,x2,x1] + 2*sbTC[x5,x16,x2,x2] - 10*sbTC[x5,x16,x2,x3] - 2*sbTC[x5,x16,x2,x4] +
  4*sbTC[x5,x16,x2,x5] - 6*sbTC[x5,x16,x2,x7] - 2*sbTC[x5,x16,x2,x10] + 2*sbTC[x5,x16,x2,x12] +
  2*sbTC[x5,x16,x2,x14] - 4*sbTC[x5,x16,x2,x16] + 4*sbTC[x5,x16,x2,x19] + 2*sbTC[x5,x16,x3,x2] -
  2*sbTC[x5,x16,x3,x4] - 4*sbTC[x5,x16,x3,x6] - 8*sbTC[x5,x16,x3,x7] + 2*sbTC[x5,x16,x3,x12] +
  2*sbTC[x5,x16,x3,x14] + 4*sbTC[x5,x16,x3,x15] + 8*sbTC[x5,x16,x3,x16] - 4*sbTC[x5,x16,x3,x19] +
  10*sbTC[x5,x16,x4,x1] + 2*sbTC[x5,x16,x4,x2] - 2*sbTC[x5,x16,x4,x3] - 2*sbTC[x5,x16,x4,x4] +
  6*sbTC[x5,x16,x4,x5] - 4*sbTC[x5,x16,x4,x7] + 2*sbTC[x5,x16,x4,x8] - 2*sbTC[x5,x16,x4,x12] -
  2*sbTC[x5,x16,x4,x14] + 4*sbTC[x5,x16,x4,x16] - 4*sbTC[x5,x16,x4,x19] + 8*sbTC[x5,x16,x5,x1] +
  4*sbTC[x5,x16,x5,x2] - 16*sbTC[x5,x16,x5,x3] - 4*sbTC[x5,x16,x5,x4] + 4*sbTC[x5,x16,x5,x6] -
  2*sbTC[x5,x16,x5,x8] - 4*sbTC[x5,x16,x5,x9] - 2*sbTC[x5,x16,x5,x10] - 4*sbTC[x5,x16,x5,x13] +
  4*sbTC[x5,x16,x5,x14] + 8*sbTC[x5,x16,x5,x15] - 8*sbTC[x5,x16,x5,x16] + 4*sbTC[x5,x16,x5,x19] +
  4*sbTC[x5,x16,x6,x1] - 4*sbTC[x5,x16,x6,x3] + 4*sbTC[x5,x16,x6,x5] - 4*sbTC[x5,x16,x6,x7] -
  4*sbTC[x5,x16,x6,x11] + 4*sbTC[x5,x16,x6,x12] + 4*sbTC[x5,x16,x6,x13] - 4*sbTC[x5,x16,x6,x14] +
  16*sbTC[x5,x16,x7,x1] + 4*sbTC[x5,x16,x7,x2] - 8*sbTC[x5,x16,x7,x3] - 4*sbTC[x5,x16,x7,x4] -
  4*sbTC[x5,x16,x7,x6] + 2*sbTC[x5,x16,x7,x8] + 4*sbTC[x5,x16,x7,x9] + 2*sbTC[x5,x16,x7,x10] +
  4*sbTC[x5,x16,x7,x11] - 4*sbTC[x5,x16,x7,x12] - 8*sbTC[x5,x16,x7,x15] + 8*sbTC[x5,x16,x7,x16] -
  4*sbTC[x5,x16,x7,x19] + 8*sbTC[x5,x16,x9,x5] - 8*sbTC[x5,x16,x9,x7] - 2*sbTC[x5,x16,x12,x1] +
  2*sbTC[x5,x16,x12,x3] + 2*sbTC[x5,x16,x12,x7] - 2*sbTC[x5,x16,x12,x8] + 4*sbTC[x5,x16,x12,x15] -
  4*sbTC[x5,x16,x12,x16] - 2*sbTC[x5,x16,x14,x1] + 2*sbTC[x5,x16,x14,x3] - 2*sbTC[x5,x16,x14,x5] +
  2*sbTC[x5,x16,x14,x10] - 4*sbTC[x5,x16,x14,x15] + 4*sbTC[x5,x16,x14,x16] - 8*sbTC[x5,x16,x15,x1] +
  8*sbTC[x5,x16,x15,x3] - 4*sbTC[x5,x16,x15,x11] + 4*sbTC[x5,x16,x15,x12] + 4*sbTC[x5,x16,x15,x13] -
  4*sbTC[x5,x16,x15,x14] - 8*sbTC[x5,x16,x16,x1] + 8*sbTC[x5,x16,x16,x3] - 8*sbTC[x5,x16,x19,x1] -
  8*sbTC[x5,x16,x19,x2] + 8*sbTC[x5,x16,x19,x3] + 8*sbTC[x5,x16,x19,x4] - 8*sbTC[x5,x16,x19,x5] +
  8*sbTC[x5,x16,x19,x7] - 12*sbTC[x5,x18,x1,x1] - 4*sbTC[x5,x18,x1,x2] - 12*sbTC[x5,x18,x1,x3] -
  4*sbTC[x5,x18,x1,x5] + 4*sbTC[x5,x18,x1,x6] - 4*sbTC[x5,x18,x2,x1] + 4*sbTC[x5,x18,x2,x3] -
  4*sbTC[x5,x18,x2,x5] + 4*sbTC[x5,x18,x2,x14] + 8*sbTC[x5,x18,x3,x1] + 4*sbTC[x5,x18,x3,x2] +
  16*sbTC[x5,x18,x3,x3] - 12*sbTC[x5,x18,x3,x5] - 4*sbTC[x5,x18,x3,x6] + 16*sbTC[x5,x18,x3,x14] -
  12*sbTC[x5,x18,x4,x5] + 12*sbTC[x5,x18,x4,x14] - 4*sbTC[x5,x18,x5,x1] - 4*sbTC[x5,x18,x5,x2] -
  20*sbTC[x5,x18,x5,x3] + 16*sbTC[x5,x18,x5,x5] + 4*sbTC[x5,x18,x5,x6] - 20*sbTC[x5,x18,x5,x14] +
  4*sbTC[x5,x18,x6,x1] - 4*sbTC[x5,x18,x6,x3] - 8*sbTC[x5,x18,x6,x5] + 8*sbTC[x5,x18,x6,x14] +
  8*sbTC[x5,x18,x14,x1] + 4*sbTC[x5,x18,x14,x2] + 16*sbTC[x5,x18,x14,x3] - 4*sbTC[x5,x18,x14,x6] +
  4*sbTC[x5,x18,x14,x14] - 8*sbTC[x5,x18,x18,x1] + 8*sbTC[x5,x18,x18,x3] - 8*sbTC[x5,x18,x18,x5] +
  8*sbTC[x5,x18,x18,x14] - 16*sbTC[x5,x19,x1,x1] - 24*sbTC[x5,x19,x1,x2] + 8*sbTC[x5,x19,x1,x4] -
  20*sbTC[x5,x19,x1,x5] + 12*sbTC[x5,x19,x1,x7] + 8*sbTC[x5,x19,x1,x16] - 24*sbTC[x5,x19,x2,x1] -
  16*sbTC[x5,x19,x2,x2] + 8*sbTC[x5,x19,x2,x3] - 12*sbTC[x5,x19,x2,x5] + 4*sbTC[x5,x19,x2,x7] +
  8*sbTC[x5,x19,x2,x16] - 8*sbTC[x5,x19,x3,x2] + 16*sbTC[x5,x19,x3,x3] + 24*sbTC[x5,x19,x3,x4] -
  12*sbTC[x5,x19,x3,x5] + 20*sbTC[x5,x19,x3,x7] - 8*sbTC[x5,x19,x3,x16] - 8*sbTC[x5,x19,x4,x1] +
  24*sbTC[x5,x19,x4,x3] + 16*sbTC[x5,x19,x4,x4] - 4*sbTC[x5,x19,x4,x5] + 12*sbTC[x5,x19,x4,x7] -
  8*sbTC[x5,x19,x4,x16] - 20*sbTC[x5,x19,x5,x1] - 12*sbTC[x5,x19,x5,x2] + 4*sbTC[x5,x19,x5,x3] -
  4*sbTC[x5,x19,x5,x4] - 8*sbTC[x5,x19,x5,x5] + 8*sbTC[x5,x19,x5,x16] - 4*sbTC[x5,x19,x7,x1] +
  4*sbTC[x5,x19,x7,x2] + 20*sbTC[x5,x19,x7,x3] + 12*sbTC[x5,x19,x7,x4] + 8*sbTC[x5,x19,x7,x7] -
  8*sbTC[x5,x19,x7,x16] + 8*sbTC[x5,x19,x16,x1] - 8*sbTC[x5,x19,x16,x2] - 8*sbTC[x5,x19,x16,x3] +
  8*sbTC[x5,x19,x16,x4] - 8*sbTC[x5,x19,x16,x5] + 8*sbTC[x5,x19,x16,x7] + 16*sbTC[x5,x19,x19,x1] +
  16*sbTC[x5,x19,x19,x2] - 16*sbTC[x5,x19,x19,x3] - 16*sbTC[x5,x19,x19,x4] +
  16*sbTC[x5,x19,x19,x5] - 16*sbTC[x5,x19,x19,x7] - 22*sbTC[x5,x20,x1,x1] - 6*sbTC[x5,x20,x1,x2] -
  16*sbTC[x5,x20,x1,x3] - 8*sbTC[x5,x20,x1,x4] + 4*sbTC[x5,x20,x1,x5] - 4*sbTC[x5,x20,x1,x6] -
  6*sbTC[x5,x20,x1,x7] + 4*sbTC[x5,x20,x1,x10] + 2*sbTC[x5,x20,x1,x11] - 4*sbTC[x5,x20,x1,x12] -
  6*sbTC[x5,x20,x1,x13] + 4*sbTC[x5,x20,x1,x14] + 8*sbTC[x5,x20,x1,x15] - 4*sbTC[x5,x20,x1,x16] -
  2*sbTC[x5,x20,x1,x18] + 4*sbTC[x5,x20,x1,x19] - 6*sbTC[x5,x20,x2,x1] - 10*sbTC[x5,x20,x2,x2] +
  4*sbTC[x5,x20,x2,x5] + 10*sbTC[x5,x20,x2,x7] + 4*sbTC[x5,x20,x2,x10] + 2*sbTC[x5,x20,x2,x11] -
  4*sbTC[x5,x20,x2,x12] - 6*sbTC[x5,x20,x2,x13] - 12*sbTC[x5,x20,x2,x16] - 2*sbTC[x5,x20,x2,x18] +
  4*sbTC[x5,x20,x2,x19] + 12*sbTC[x5,x20,x3,x1] - 12*sbTC[x5,x20,x3,x2] + 14*sbTC[x5,x20,x3,x3] +
  6*sbTC[x5,x20,x3,x4] + 2*sbTC[x5,x20,x3,x5] - 12*sbTC[x5,x20,x3,x6] - 4*sbTC[x5,x20,x3,x7] +
  2*sbTC[x5,x20,x3,x11] + 4*sbTC[x5,x20,x3,x12] + 2*sbTC[x5,x20,x3,x13] - 4*sbTC[x5,x20,x3,x14] +
  12*sbTC[x5,x20,x3,x16] + 2*sbTC[x5,x20,x3,x18] - 4*sbTC[x5,x20,x3,x19] - 4*sbTC[x5,x20,x4,x1] -
  12*sbTC[x5,x20,x4,x2] + 6*sbTC[x5,x20,x4,x3] + 2*sbTC[x5,x20,x4,x4] + 2*sbTC[x5,x20,x4,x5] -
  8*sbTC[x5,x20,x4,x6] - 4*sbTC[x5,x20,x4,x7] + 2*sbTC[x5,x20,x4,x11] + 2*sbTC[x5,x20,x4,x13] -
  4*sbTC[x5,x20,x4,x14] + 12*sbTC[x5,x20,x4,x16] + 2*sbTC[x5,x20,x4,x18] - 4*sbTC[x5,x20,x4,x19] +
  4*sbTC[x5,x20,x5,x1] + 4*sbTC[x5,x20,x5,x2] - 8*sbTC[x5,x20,x5,x3] + 4*sbTC[x5,x20,x5,x4] +
  12*sbTC[x5,x20,x5,x6] - 8*sbTC[x5,x20,x5,x9] + 4*sbTC[x5,x20,x5,x10] - 8*sbTC[x5,x20,x5,x13] -
  4*sbTC[x5,x20,x5,x14] + 8*sbTC[x5,x20,x5,x15] - 8*sbTC[x5,x20,x5,x16] - 4*sbTC[x5,x20,x5,x18] +
  8*sbTC[x5,x20,x5,x19] - 4*sbTC[x5,x20,x6,x1] - 12*sbTC[x5,x20,x6,x3] - 8*sbTC[x5,x20,x6,x4] +
  8*sbTC[x5,x20,x6,x5] + 4*sbTC[x5,x20,x6,x7] + 8*sbTC[x5,x20,x6,x9] + 4*sbTC[x5,x20,x6,x10] -
  4*sbTC[x5,x20,x6,x12] - 8*sbTC[x5,x20,x6,x13] - 4*sbTC[x5,x20,x6,x14] - 8*sbTC[x5,x20,x6,x16] -
  4*sbTC[x5,x20,x7,x1] - 8*sbTC[x5,x20,x7,x2] - 4*sbTC[x5,x20,x7,x3] - 4*sbTC[x5,x20,x7,x4] +
  2*sbTC[x5,x20,x7,x5] - 10*sbTC[x5,x20,x7,x6] - 16*sbTC[x5,x20,x7,x7] - 8*sbTC[x5,x20,x7,x9] -
  4*sbTC[x5,x20,x7,x10] + 20*sbTC[x5,x20,x7,x12] - 8*sbTC[x5,x20,x7,x13] + 8*sbTC[x5,x20,x7,x14] +
  16*sbTC[x5,x20,x7,x15] - 2*sbTC[x5,x20,x10,x5] + 2*sbTC[x5,x20,x10,x6] + 12*sbTC[x5,x20,x11,x1] +
  2*sbTC[x5,x20,x11,x2] + 2*sbTC[x5,x20,x11,x3] + 4*sbTC[x5,x20,x11,x4] + 2*sbTC[x5,x20,x11,x6] +
  4*sbTC[x5,x20,x11,x13] - 4*sbTC[x5,x20,x11,x14] - 4*sbTC[x5,x20,x11,x15] +
  4*sbTC[x5,x20,x11,x16] - 2*sbTC[x5,x20,x11,x17] - 4*sbTC[x5,x20,x12,x1] + 2*sbTC[x5,x20,x12,x2] -
  6*sbTC[x5,x20,x12,x3] + 6*sbTC[x5,x20,x12,x6] - 4*sbTC[x5,x20,x12,x12] + 4*sbTC[x5,x20,x12,x13] -
  4*sbTC[x5,x20,x12,x14] - 4*sbTC[x5,x20,x12,x15] + 4*sbTC[x5,x20,x12,x16] -
  2*sbTC[x5,x20,x12,x17] - 2*sbTC[x5,x20,x13,x1] + 8*sbTC[x5,x20,x13,x2] - 20*sbTC[x5,x20,x13,x3] +
  2*sbTC[x5,x20,x13,x4] + 12*sbTC[x5,x20,x13,x5] - 10*sbTC[x5,x20,x13,x6] - 8*sbTC[x5,x20,x13,x7] -
  4*sbTC[x5,x20,x13,x10] - 4*sbTC[x5,x20,x13,x11] + 4*sbTC[x5,x20,x13,x12] +
  12*sbTC[x5,x20,x13,x15] - 4*sbTC[x5,x20,x13,x16] + 2*sbTC[x5,x20,x13,x18] +
  14*sbTC[x5,x20,x14,x1] + 4*sbTC[x5,x20,x14,x2] - 4*sbTC[x5,x20,x14,x3] + 10*sbTC[x5,x20,x14,x4] +
  12*sbTC[x5,x20,x14,x5] - 6*sbTC[x5,x20,x14,x6] + 8*sbTC[x5,x20,x14,x7] - 4*sbTC[x5,x20,x14,x10] -
  4*sbTC[x5,x20,x14,x11] + 4*sbTC[x5,x20,x14,x12] - 4*sbTC[x5,x20,x14,x14] +
  4*sbTC[x5,x20,x14,x15] - 12*sbTC[x5,x20,x14,x16] + 2*sbTC[x5,x20,x14,x18] -
  4*sbTC[x5,x20,x15,x1] + 20*sbTC[x5,x20,x15,x3] - 4*sbTC[x5,x20,x15,x5] + 12*sbTC[x5,x20,x15,x7] +
  8*sbTC[x5,x20,x15,x9] + 4*sbTC[x5,x20,x15,x11] - 4*sbTC[x5,x20,x15,x12] - 4*sbTC[x5,x20,x15,x13] +
  4*sbTC[x5,x20,x15,x14] - 8*sbTC[x5,x20,x15,x15] - 8*sbTC[x5,x20,x15,x19] - 4*sbTC[x5,x20,x16,x1] +
  4*sbTC[x5,x20,x16,x2] + 12*sbTC[x5,x20,x16,x3] - 4*sbTC[x5,x20,x16,x4] - 4*sbTC[x5,x20,x16,x5] -
  8*sbTC[x5,x20,x16,x6] - 4*sbTC[x5,x20,x16,x7] + 8*sbTC[x5,x20,x16,x9] + 4*sbTC[x5,x20,x16,x11] -
  4*sbTC[x5,x20,x16,x13] + 8*sbTC[x5,x20,x16,x14] + 8*sbTC[x5,x20,x16,x16] -
  8*sbTC[x5,x20,x16,x19] - 4*sbTC[x5,x20,x17,x1] + 4*sbTC[x5,x20,x17,x3] + 4*sbTC[x5,x20,x17,x7] -
  4*sbTC[x5,x20,x17,x12] - 20*sbTC[x5,x20,x18,x1] + 20*sbTC[x5,x20,x18,x3] -
  20*sbTC[x5,x20,x18,x5] + 20*sbTC[x5,x20,x18,x14] + 16*sbTC[x5,x20,x19,x2] -
  16*sbTC[x5,x20,x19,x3] + 16*sbTC[x5,x20,x19,x5] - 16*sbTC[x5,x20,x19,x16] +
  8*sbTC[x5,x20,x20,x1] - 16*sbTC[x5,x20,x20,x2] + 6*sbTC[x5,x20,x20,x3] - 2*sbTC[x5,x20,x20,x4] -
  10*sbTC[x5,x20,x20,x5] + 2*sbTC[x5,x20,x20,x6] + 2*sbTC[x5,x20,x20,x7] - 8*sbTC[x5,x20,x20,x12] +
  16*sbTC[x5,x20,x20,x13] - 8*sbTC[x5,x20,x20,x14] - 16*sbTC[x5,x20,x20,x15] +
  16*sbTC[x5,x20,x20,x16] + 2*sbTC[x5,x20,x20,x17] + 4*sbTC[x5,x20,x20,x19] - sbTC[x5,x24,x24,x3] -
  sbTC[x5,x24,x24,x4] - sbTC[x5,x24,x24,x6] - sbTC[x5,x24,x24,x18] + 2*sbTC[x5,x24,x24,x19] -
  sbTC[x5,x24,x25,x3] - sbTC[x5,x24,x25,x4] - sbTC[x5,x24,x25,x7] - sbTC[x5,x24,x25,x18] +
  2*sbTC[x5,x24,x25,x19] + sbTC[x5,x24,x26,x1] + sbTC[x5,x24,x26,x2] + 3*sbTC[x5,x24,x26,x5] -
  sbTC[x5,x24,x26,x6] + sbTC[x5,x24,x26,x7] - sbTC[x5,x24,x26,x18] - 2*sbTC[x5,x24,x26,x19] -
  sbTC[x5,x25,x24,x3] - sbTC[x5,x25,x24,x4] - sbTC[x5,x25,x24,x6] - sbTC[x5,x25,x24,x18] +
  2*sbTC[x5,x25,x24,x19] - sbTC[x5,x25,x25,x3] - sbTC[x5,x25,x25,x4] - sbTC[x5,x25,x25,x7] -
  sbTC[x5,x25,x25,x18] + 2*sbTC[x5,x25,x25,x19] + sbTC[x5,x25,x26,x1] + sbTC[x5,x25,x26,x2] +
  3*sbTC[x5,x25,x26,x5] - sbTC[x5,x25,x26,x6] + sbTC[x5,x25,x26,x7] - sbTC[x5,x25,x26,x18] -
  2*sbTC[x5,x25,x26,x19] - 2*sbTC[x5,x28,x27,x1] - 2*sbTC[x5,x28,x27,x2] - 2*sbTC[x5,x28,x27,x6] -
  2*sbTC[x5,x28,x27,x17] + 4*sbTC[x5,x28,x27,x19] + 2*sbTC[x5,x28,x28,x1] + 2*sbTC[x5,x28,x28,x2] +
  2*sbTC[x5,x28,x28,x5] + 2*sbTC[x5,x28,x28,x17] - 4*sbTC[x5,x28,x28,x19] - 2*sbTC[x5,x28,x29,x3] -
  2*sbTC[x5,x28,x29,x4] - 2*sbTC[x5,x28,x29,x5] + 2*sbTC[x5,x28,x29,x6] - 6*sbTC[x5,x28,x29,x7] +
  2*sbTC[x5,x28,x29,x17] + 4*sbTC[x5,x28,x29,x19] + 2*sbTC[x5,x29,x27,x1] + 2*sbTC[x5,x29,x27,x2] +
  2*sbTC[x5,x29,x27,x6] + 2*sbTC[x5,x29,x27,x17] - 4*sbTC[x5,x29,x27,x19] - 2*sbTC[x5,x29,x28,x1] -
  2*sbTC[x5,x29,x28,x2] - 2*sbTC[x5,x29,x28,x5] - 2*sbTC[x5,x29,x28,x17] + 4*sbTC[x5,x29,x28,x19] +
  2*sbTC[x5,x29,x29,x3] + 2*sbTC[x5,x29,x29,x4] + 2*sbTC[x5,x29,x29,x5] - 2*sbTC[x5,x29,x29,x6] +
  6*sbTC[x5,x29,x29,x7] - 2*sbTC[x5,x29,x29,x17] - 4*sbTC[x5,x29,x29,x19] + 24*sbTC[x6,x1,x1,x1] +
  24*sbTC[x6,x1,x1,x2] + 8*sbTC[x6,x1,x1,x3] + 8*sbTC[x6,x1,x1,x4] + 20*sbTC[x6,x1,x1,x5] +
  32*sbTC[x6,x1,x1,x6] - 4*sbTC[x6,x1,x1,x7] + 4*sbTC[x6,x1,x1,x10] + 2*sbTC[x6,x1,x1,x11] +
  2*sbTC[x6,x1,x1,x12] - 18*sbTC[x6,x1,x1,x13] - 6*sbTC[x6,x1,x1,x14] - 16*sbTC[x6,x1,x1,x20] +
  24*sbTC[x6,x1,x2,x1] + 24*sbTC[x6,x1,x2,x2] + 8*sbTC[x6,x1,x2,x3] + 8*sbTC[x6,x1,x2,x4] +
  20*sbTC[x6,x1,x2,x5] + 32*sbTC[x6,x1,x2,x6] - 4*sbTC[x6,x1,x2,x7] + 4*sbTC[x6,x1,x2,x10] +
  2*sbTC[x6,x1,x2,x11] + 2*sbTC[x6,x1,x2,x12] - 18*sbTC[x6,x1,x2,x13] - 6*sbTC[x6,x1,x2,x14] -
  16*sbTC[x6,x1,x2,x20] + 8*sbTC[x6,x1,x3,x1] + 8*sbTC[x6,x1,x3,x2] - 8*sbTC[x6,x1,x3,x3] -
  8*sbTC[x6,x1,x3,x4] + 12*sbTC[x6,x1,x3,x5] - 12*sbTC[x6,x1,x3,x7] + 8*sbTC[x6,x1,x3,x11] +
  4*sbTC[x6,x1,x3,x12] - 8*sbTC[x6,x1,x3,x13] - 4*sbTC[x6,x1,x3,x14] + 8*sbTC[x6,x1,x4,x1] +
  8*sbTC[x6,x1,x4,x2] - 8*sbTC[x6,x1,x4,x3] - 8*sbTC[x6,x1,x4,x4] + 12*sbTC[x6,x1,x4,x5] -
  12*sbTC[x6,x1,x4,x7] + 8*sbTC[x6,x1,x4,x11] + 4*sbTC[x6,x1,x4,x12] - 8*sbTC[x6,x1,x4,x13] -
  4*sbTC[x6,x1,x4,x14] + 20*sbTC[x6,x1,x5,x1] + 20*sbTC[x6,x1,x5,x2] + 8*sbTC[x6,x1,x5,x3] +
  20*sbTC[x6,x1,x5,x5] + 12*sbTC[x6,x1,x5,x6] - 2*sbTC[x6,x1,x5,x7] + 2*sbTC[x6,x1,x5,x10] +
  2*sbTC[x6,x1,x5,x11] - 4*sbTC[x6,x1,x5,x12] - 10*sbTC[x6,x1,x5,x13] - 8*sbTC[x6,x1,x5,x14] +
  8*sbTC[x6,x1,x5,x16] - 4*sbTC[x6,x1,x5,x19] - 8*sbTC[x6,x1,x5,x20] + 32*sbTC[x6,x1,x6,x1] +
  32*sbTC[x6,x1,x6,x2] + 8*sbTC[x6,x1,x6,x5] - 14*sbTC[x6,x1,x6,x7] + 6*sbTC[x6,x1,x6,x10] +
  14*sbTC[x6,x1,x6,x11] - 14*sbTC[x6,x1,x6,x13] + 8*sbTC[x6,x1,x7,x1] + 12*sbTC[x6,x1,x7,x2] -
  12*sbTC[x6,x1,x7,x3] - 12*sbTC[x6,x1,x7,x4] + 4*sbTC[x6,x1,x7,x5] - 10*sbTC[x6,x1,x7,x6] -
  12*sbTC[x6,x1,x7,x7] - 2*sbTC[x6,x1,x7,x10] + 2*sbTC[x6,x1,x7,x11] + 4*sbTC[x6,x1,x7,x12] -
  6*sbTC[x6,x1,x7,x13] + 8*sbTC[x6,x1,x7,x14] + 4*sbTC[x6,x1,x7,x15] - 4*sbTC[x6,x1,x7,x16] -
  4*sbTC[x6,x1,x7,x19] + 8*sbTC[x6,x1,x7,x20] + 8*sbTC[x6,x1,x8,x3] + 2*sbTC[x6,x1,x8,x4] +
  8*sbTC[x6,x1,x8,x6] + 2*sbTC[x6,x1,x8,x7] - 8*sbTC[x6,x1,x8,x11] - 2*sbTC[x6,x1,x8,x12] +
  4*sbTC[x6,x1,x9,x5] - 4*sbTC[x6,x1,x9,x16] - 4*sbTC[x6,x1,x10,x1] + 6*sbTC[x6,x1,x10,x2] -
  4*sbTC[x6,x1,x10,x5] + 6*sbTC[x6,x1,x10,x6] + 4*sbTC[x6,x1,x10,x13] - 6*sbTC[x6,x1,x10,x14] -
  2*sbTC[x6,x1,x11,x1] + 2*sbTC[x6,x1,x11,x2] - 2*sbTC[x6,x1,x11,x4] + 2*sbTC[x6,x1,x11,x5] +
  2*sbTC[x6,x1,x11,x6] - 4*sbTC[x6,x1,x11,x7] + 4*sbTC[x6,x1,x11,x11] + 6*sbTC[x6,x1,x11,x12] -
  2*sbTC[x6,x1,x11,x13] - 4*sbTC[x6,x1,x11,x20] + 2*sbTC[x6,x1,x12,x1] - 4*sbTC[x6,x1,x12,x3] +
  2*sbTC[x6,x1,x12,x4] - 4*sbTC[x6,x1,x12,x5] - 6*sbTC[x6,x1,x12,x7] + 6*sbTC[x6,x1,x12,x11] +
  8*sbTC[x6,x1,x12,x12] + 4*sbTC[x6,x1,x12,x16] - 4*sbTC[x6,x1,x12,x20] - 10*sbTC[x6,x1,x13,x1] -
  4*sbTC[x6,x1,x13,x2] - 16*sbTC[x6,x1,x13,x3] - 8*sbTC[x6,x1,x13,x4] + 8*sbTC[x6,x1,x13,x5] -
  10*sbTC[x6,x1,x13,x6] - 6*sbTC[x6,x1,x13,x7] - 4*sbTC[x6,x1,x13,x10] + 2*sbTC[x6,x1,x13,x11] -
  2*sbTC[x6,x1,x13,x14] + 4*sbTC[x6,x1,x13,x15] + 4*sbTC[x6,x1,x13,x20] + 6*sbTC[x6,x1,x14,x1] -
  8*sbTC[x6,x1,x14,x2] - 4*sbTC[x6,x1,x14,x3] - 2*sbTC[x6,x1,x14,x4] + 10*sbTC[x6,x1,x14,x5] -
  8*sbTC[x6,x1,x14,x6] + 8*sbTC[x6,x1,x14,x7] - 4*sbTC[x6,x1,x14,x10] - 2*sbTC[x6,x1,x14,x13] -
  4*sbTC[x6,x1,x14,x14] - 8*sbTC[x6,x1,x14,x16] + 4*sbTC[x6,x1,x14,x20] - 16*sbTC[x6,x1,x17,x1] +
  16*sbTC[x6,x1,x17,x3] + 16*sbTC[x6,x1,x17,x7] - 16*sbTC[x6,x1,x17,x12] - 20*sbTC[x6,x1,x18,x1] +
  20*sbTC[x6,x1,x18,x3] - 20*sbTC[x6,x1,x18,x5] + 20*sbTC[x6,x1,x18,x14] - 8*sbTC[x6,x1,x20,x1] -
  30*sbTC[x6,x1,x20,x2] - 8*sbTC[x6,x1,x20,x3] + 10*sbTC[x6,x1,x20,x4] - 14*sbTC[x6,x1,x20,x5] +
  10*sbTC[x6,x1,x20,x7] - 14*sbTC[x6,x1,x20,x11] + 4*sbTC[x6,x1,x20,x12] + 18*sbTC[x6,x1,x20,x13] -
  4*sbTC[x6,x1,x20,x14] - 4*sbTC[x6,x1,x20,x15] + 4*sbTC[x6,x1,x20,x19] + 24*sbTC[x6,x2,x1,x1] +
  24*sbTC[x6,x2,x1,x2] + 8*sbTC[x6,x2,x1,x3] + 8*sbTC[x6,x2,x1,x4] + 20*sbTC[x6,x2,x1,x5] +
  32*sbTC[x6,x2,x1,x6] - 4*sbTC[x6,x2,x1,x7] + 4*sbTC[x6,x2,x1,x10] + 2*sbTC[x6,x2,x1,x11] +
  2*sbTC[x6,x2,x1,x12] - 18*sbTC[x6,x2,x1,x13] - 6*sbTC[x6,x2,x1,x14] - 16*sbTC[x6,x2,x1,x20] +
  24*sbTC[x6,x2,x2,x1] + 24*sbTC[x6,x2,x2,x2] + 8*sbTC[x6,x2,x2,x3] + 8*sbTC[x6,x2,x2,x4] +
  20*sbTC[x6,x2,x2,x5] + 32*sbTC[x6,x2,x2,x6] - 4*sbTC[x6,x2,x2,x7] + 4*sbTC[x6,x2,x2,x10] +
  2*sbTC[x6,x2,x2,x11] + 2*sbTC[x6,x2,x2,x12] - 18*sbTC[x6,x2,x2,x13] - 6*sbTC[x6,x2,x2,x14] -
  16*sbTC[x6,x2,x2,x20] + 8*sbTC[x6,x2,x3,x1] + 8*sbTC[x6,x2,x3,x2] - 8*sbTC[x6,x2,x3,x3] -
  8*sbTC[x6,x2,x3,x4] + 12*sbTC[x6,x2,x3,x5] - 12*sbTC[x6,x2,x3,x7] + 8*sbTC[x6,x2,x3,x11] +
  4*sbTC[x6,x2,x3,x12] - 8*sbTC[x6,x2,x3,x13] - 4*sbTC[x6,x2,x3,x14] + 8*sbTC[x6,x2,x4,x1] +
  8*sbTC[x6,x2,x4,x2] - 8*sbTC[x6,x2,x4,x3] - 8*sbTC[x6,x2,x4,x4] + 12*sbTC[x6,x2,x4,x5] -
  12*sbTC[x6,x2,x4,x7] + 8*sbTC[x6,x2,x4,x11] + 4*sbTC[x6,x2,x4,x12] - 8*sbTC[x6,x2,x4,x13] -
  4*sbTC[x6,x2,x4,x14] + 20*sbTC[x6,x2,x5,x1] + 20*sbTC[x6,x2,x5,x2] + 8*sbTC[x6,x2,x5,x3] +
  20*sbTC[x6,x2,x5,x5] + 12*sbTC[x6,x2,x5,x6] - 2*sbTC[x6,x2,x5,x7] + 2*sbTC[x6,x2,x5,x10] +
  2*sbTC[x6,x2,x5,x11] - 4*sbTC[x6,x2,x5,x12] - 10*sbTC[x6,x2,x5,x13] - 8*sbTC[x6,x2,x5,x14] +
  8*sbTC[x6,x2,x5,x16] - 4*sbTC[x6,x2,x5,x19] - 8*sbTC[x6,x2,x5,x20] + 32*sbTC[x6,x2,x6,x1] +
  32*sbTC[x6,x2,x6,x2] + 8*sbTC[x6,x2,x6,x5] - 14*sbTC[x6,x2,x6,x7] + 6*sbTC[x6,x2,x6,x10] +
  14*sbTC[x6,x2,x6,x11] - 14*sbTC[x6,x2,x6,x13] + 8*sbTC[x6,x2,x7,x1] + 12*sbTC[x6,x2,x7,x2] -
  12*sbTC[x6,x2,x7,x3] - 12*sbTC[x6,x2,x7,x4] + 4*sbTC[x6,x2,x7,x5] - 10*sbTC[x6,x2,x7,x6] -
  12*sbTC[x6,x2,x7,x7] - 2*sbTC[x6,x2,x7,x10] + 2*sbTC[x6,x2,x7,x11] + 4*sbTC[x6,x2,x7,x12] -
  6*sbTC[x6,x2,x7,x13] + 8*sbTC[x6,x2,x7,x14] + 4*sbTC[x6,x2,x7,x15] - 4*sbTC[x6,x2,x7,x16] -
  4*sbTC[x6,x2,x7,x19] + 8*sbTC[x6,x2,x7,x20] + 8*sbTC[x6,x2,x8,x3] + 2*sbTC[x6,x2,x8,x4] +
  8*sbTC[x6,x2,x8,x6] + 2*sbTC[x6,x2,x8,x7] - 8*sbTC[x6,x2,x8,x11] - 2*sbTC[x6,x2,x8,x12] +
  4*sbTC[x6,x2,x9,x5] - 4*sbTC[x6,x2,x9,x16] - 4*sbTC[x6,x2,x10,x1] + 6*sbTC[x6,x2,x10,x2] -
  4*sbTC[x6,x2,x10,x5] + 6*sbTC[x6,x2,x10,x6] + 4*sbTC[x6,x2,x10,x13] - 6*sbTC[x6,x2,x10,x14] -
  2*sbTC[x6,x2,x11,x1] + 2*sbTC[x6,x2,x11,x2] - 2*sbTC[x6,x2,x11,x4] + 2*sbTC[x6,x2,x11,x5] +
  2*sbTC[x6,x2,x11,x6] - 4*sbTC[x6,x2,x11,x7] + 4*sbTC[x6,x2,x11,x11] + 6*sbTC[x6,x2,x11,x12] -
  2*sbTC[x6,x2,x11,x13] - 4*sbTC[x6,x2,x11,x20] + 2*sbTC[x6,x2,x12,x1] - 4*sbTC[x6,x2,x12,x3] +
  2*sbTC[x6,x2,x12,x4] - 4*sbTC[x6,x2,x12,x5] - 6*sbTC[x6,x2,x12,x7] + 6*sbTC[x6,x2,x12,x11] +
  8*sbTC[x6,x2,x12,x12] + 4*sbTC[x6,x2,x12,x16] - 4*sbTC[x6,x2,x12,x20] - 10*sbTC[x6,x2,x13,x1] -
  4*sbTC[x6,x2,x13,x2] - 16*sbTC[x6,x2,x13,x3] - 8*sbTC[x6,x2,x13,x4] + 8*sbTC[x6,x2,x13,x5] -
  10*sbTC[x6,x2,x13,x6] - 6*sbTC[x6,x2,x13,x7] - 4*sbTC[x6,x2,x13,x10] + 2*sbTC[x6,x2,x13,x11] -
  2*sbTC[x6,x2,x13,x14] + 4*sbTC[x6,x2,x13,x15] + 4*sbTC[x6,x2,x13,x20] + 6*sbTC[x6,x2,x14,x1] -
  8*sbTC[x6,x2,x14,x2] - 4*sbTC[x6,x2,x14,x3] - 2*sbTC[x6,x2,x14,x4] + 10*sbTC[x6,x2,x14,x5] -
  8*sbTC[x6,x2,x14,x6] + 8*sbTC[x6,x2,x14,x7] - 4*sbTC[x6,x2,x14,x10] - 2*sbTC[x6,x2,x14,x13] -
  4*sbTC[x6,x2,x14,x14] - 8*sbTC[x6,x2,x14,x16] + 4*sbTC[x6,x2,x14,x20] - 16*sbTC[x6,x2,x17,x1] +
  16*sbTC[x6,x2,x17,x3] + 16*sbTC[x6,x2,x17,x7] - 16*sbTC[x6,x2,x17,x12] - 20*sbTC[x6,x2,x18,x1] +
  20*sbTC[x6,x2,x18,x3] - 20*sbTC[x6,x2,x18,x5] + 20*sbTC[x6,x2,x18,x14] - 8*sbTC[x6,x2,x20,x1] -
  30*sbTC[x6,x2,x20,x2] - 8*sbTC[x6,x2,x20,x3] + 10*sbTC[x6,x2,x20,x4] - 14*sbTC[x6,x2,x20,x5] +
  10*sbTC[x6,x2,x20,x7] - 14*sbTC[x6,x2,x20,x11] + 4*sbTC[x6,x2,x20,x12] + 18*sbTC[x6,x2,x20,x13] -
  4*sbTC[x6,x2,x20,x14] - 4*sbTC[x6,x2,x20,x15] + 4*sbTC[x6,x2,x20,x19] + 8*sbTC[x6,x3,x1,x1] +
  8*sbTC[x6,x3,x1,x2] - 8*sbTC[x6,x3,x1,x3] - 8*sbTC[x6,x3,x1,x4] + 12*sbTC[x6,x3,x1,x5] -
  12*sbTC[x6,x3,x1,x7] + 8*sbTC[x6,x3,x1,x11] + 4*sbTC[x6,x3,x1,x12] - 8*sbTC[x6,x3,x1,x13] -
  4*sbTC[x6,x3,x1,x14] + 8*sbTC[x6,x3,x2,x1] + 8*sbTC[x6,x3,x2,x2] - 8*sbTC[x6,x3,x2,x3] -
  8*sbTC[x6,x3,x2,x4] + 12*sbTC[x6,x3,x2,x5] - 12*sbTC[x6,x3,x2,x7] + 8*sbTC[x6,x3,x2,x11] +
  4*sbTC[x6,x3,x2,x12] - 8*sbTC[x6,x3,x2,x13] - 4*sbTC[x6,x3,x2,x14] - 8*sbTC[x6,x3,x3,x1] -
  8*sbTC[x6,x3,x3,x2] - 24*sbTC[x6,x3,x3,x3] - 24*sbTC[x6,x3,x3,x4] + 4*sbTC[x6,x3,x3,x5] -
  32*sbTC[x6,x3,x3,x6] - 20*sbTC[x6,x3,x3,x7] - 4*sbTC[x6,x3,x3,x8] + 18*sbTC[x6,x3,x3,x11] +
  6*sbTC[x6,x3,x3,x12] - 2*sbTC[x6,x3,x3,x13] - 2*sbTC[x6,x3,x3,x14] + 16*sbTC[x6,x3,x3,x20] -
  8*sbTC[x6,x3,x4,x1] - 8*sbTC[x6,x3,x4,x2] - 24*sbTC[x6,x3,x4,x3] - 24*sbTC[x6,x3,x4,x4] +
  4*sbTC[x6,x3,x4,x5] - 32*sbTC[x6,x3,x4,x6] - 20*sbTC[x6,x3,x4,x7] - 4*sbTC[x6,x3,x4,x8] +
  18*sbTC[x6,x3,x4,x11] + 6*sbTC[x6,x3,x4,x12] - 2*sbTC[x6,x3,x4,x13] - 2*sbTC[x6,x3,x4,x14] +
  16*sbTC[x6,x3,x4,x20] + 12*sbTC[x6,x3,x5,x1] + 12*sbTC[x6,x3,x5,x2] - 8*sbTC[x6,x3,x5,x3] -
  12*sbTC[x6,x3,x5,x4] + 12*sbTC[x6,x3,x5,x5] + 10*sbTC[x6,x3,x5,x6] - 4*sbTC[x6,x3,x5,x7] +
  2*sbTC[x6,x3,x5,x8] + 6*sbTC[x6,x3,x5,x11] - 8*sbTC[x6,x3,x5,x12] - 2*sbTC[x6,x3,x5,x13] -
  4*sbTC[x6,x3,x5,x14] - 4*sbTC[x6,x3,x5,x15] + 4*sbTC[x6,x3,x5,x16] + 4*sbTC[x6,x3,x5,x19] -
  8*sbTC[x6,x3,x5,x20] - 32*sbTC[x6,x3,x6,x3] - 32*sbTC[x6,x3,x6,x4] + 14*sbTC[x6,x3,x6,x5] -
  8*sbTC[x6,x3,x6,x7] - 6*sbTC[x6,x3,x6,x8] + 14*sbTC[x6,x3,x6,x11] - 14*sbTC[x6,x3,x6,x13] -
  8*sbTC[x6,x3,x7,x1] - 20*sbTC[x6,x3,x7,x3] - 20*sbTC[x6,x3,x7,x4] + 2*sbTC[x6,x3,x7,x5] -
  12*sbTC[x6,x3,x7,x6] - 20*sbTC[x6,x3,x7,x7] - 2*sbTC[x6,x3,x7,x8] + 10*sbTC[x6,x3,x7,x11] +
  8*sbTC[x6,x3,x7,x12] - 2*sbTC[x6,x3,x7,x13] + 4*sbTC[x6,x3,x7,x14] - 8*sbTC[x6,x3,x7,x16] +
  4*sbTC[x6,x3,x7,x19] + 8*sbTC[x6,x3,x7,x20] + 4*sbTC[x6,x3,x8,x3] - 6*sbTC[x6,x3,x8,x4] -
  6*sbTC[x6,x3,x8,x6] + 4*sbTC[x6,x3,x8,x7] - 4*sbTC[x6,x3,x8,x11] + 6*sbTC[x6,x3,x8,x12] -
  4*sbTC[x6,x3,x9,x7] + 4*sbTC[x6,x3,x9,x16] - 8*sbTC[x6,x3,x10,x1] - 2*sbTC[x6,x3,x10,x2] -
  2*sbTC[x6,x3,x10,x5] - 8*sbTC[x6,x3,x10,x6] + 8*sbTC[x6,x3,x10,x13] + 2*sbTC[x6,x3,x10,x14] +
  16*sbTC[x6,x3,x11,x1] + 8*sbTC[x6,x3,x11,x2] + 10*sbTC[x6,x3,x11,x3] + 4*sbTC[x6,x3,x11,x4] +
  6*sbTC[x6,x3,x11,x5] + 10*sbTC[x6,x3,x11,x6] - 8*sbTC[x6,x3,x11,x7] + 4*sbTC[x6,x3,x11,x8] +
  2*sbTC[x6,x3,x11,x12] - 2*sbTC[x6,x3,x11,x13] - 4*sbTC[x6,x3,x11,x15] - 4*sbTC[x6,x3,x11,x20] +
  4*sbTC[x6,x3,x12,x1] + 2*sbTC[x6,x3,x12,x2] - 6*sbTC[x6,x3,x12,x3] + 8*sbTC[x6,x3,x12,x4] -
  8*sbTC[x6,x3,x12,x5] + 8*sbTC[x6,x3,x12,x6] - 10*sbTC[x6,x3,x12,x7] + 4*sbTC[x6,x3,x12,x8] +
  2*sbTC[x6,x3,x12,x11] + 4*sbTC[x6,x3,x12,x12] + 8*sbTC[x6,x3,x12,x16] - 4*sbTC[x6,x3,x12,x20] +
  2*sbTC[x6,x3,x13,x2] + 2*sbTC[x6,x3,x13,x3] - 2*sbTC[x6,x3,x13,x4] + 4*sbTC[x6,x3,x13,x5] -
  2*sbTC[x6,x3,x13,x6] - 2*sbTC[x6,x3,x13,x7] + 2*sbTC[x6,x3,x13,x11] - 4*sbTC[x6,x3,x13,x13] -
  6*sbTC[x6,x3,x13,x14] + 4*sbTC[x6,x3,x13,x20] + 4*sbTC[x6,x3,x14,x1] - 2*sbTC[x6,x3,x14,x2] -
  2*sbTC[x6,x3,x14,x3] + 6*sbTC[x6,x3,x14,x5] + 4*sbTC[x6,x3,x14,x7] - 6*sbTC[x6,x3,x14,x13] -
  8*sbTC[x6,x3,x14,x14] - 4*sbTC[x6,x3,x14,x16] + 4*sbTC[x6,x3,x14,x20] - 20*sbTC[x6,x3,x17,x1] +
  20*sbTC[x6,x3,x17,x3] + 20*sbTC[x6,x3,x17,x7] - 20*sbTC[x6,x3,x17,x12] - 16*sbTC[x6,x3,x18,x1] +
  16*sbTC[x6,x3,x18,x3] - 16*sbTC[x6,x3,x18,x5] + 16*sbTC[x6,x3,x18,x14] + 8*sbTC[x6,x3,x20,x1] -
  10*sbTC[x6,x3,x20,x2] + 8*sbTC[x6,x3,x20,x3] + 30*sbTC[x6,x3,x20,x4] - 10*sbTC[x6,x3,x20,x5] +
  14*sbTC[x6,x3,x20,x7] - 18*sbTC[x6,x3,x20,x11] + 4*sbTC[x6,x3,x20,x12] + 14*sbTC[x6,x3,x20,x13] -
  4*sbTC[x6,x3,x20,x14] + 4*sbTC[x6,x3,x20,x15] - 4*sbTC[x6,x3,x20,x19] + 8*sbTC[x6,x4,x1,x1] +
  8*sbTC[x6,x4,x1,x2] - 8*sbTC[x6,x4,x1,x3] - 8*sbTC[x6,x4,x1,x4] + 12*sbTC[x6,x4,x1,x5] -
  12*sbTC[x6,x4,x1,x7] + 8*sbTC[x6,x4,x1,x11] + 4*sbTC[x6,x4,x1,x12] - 8*sbTC[x6,x4,x1,x13] -
  4*sbTC[x6,x4,x1,x14] + 8*sbTC[x6,x4,x2,x1] + 8*sbTC[x6,x4,x2,x2] - 8*sbTC[x6,x4,x2,x3] -
  8*sbTC[x6,x4,x2,x4] + 12*sbTC[x6,x4,x2,x5] - 12*sbTC[x6,x4,x2,x7] + 8*sbTC[x6,x4,x2,x11] +
  4*sbTC[x6,x4,x2,x12] - 8*sbTC[x6,x4,x2,x13] - 4*sbTC[x6,x4,x2,x14] - 8*sbTC[x6,x4,x3,x1] -
  8*sbTC[x6,x4,x3,x2] - 24*sbTC[x6,x4,x3,x3] - 24*sbTC[x6,x4,x3,x4] + 4*sbTC[x6,x4,x3,x5] -
  32*sbTC[x6,x4,x3,x6] - 20*sbTC[x6,x4,x3,x7] - 4*sbTC[x6,x4,x3,x8] + 18*sbTC[x6,x4,x3,x11] +
  6*sbTC[x6,x4,x3,x12] - 2*sbTC[x6,x4,x3,x13] - 2*sbTC[x6,x4,x3,x14] + 16*sbTC[x6,x4,x3,x20] -
  8*sbTC[x6,x4,x4,x1] - 8*sbTC[x6,x4,x4,x2] - 24*sbTC[x6,x4,x4,x3] - 24*sbTC[x6,x4,x4,x4] +
  4*sbTC[x6,x4,x4,x5] - 32*sbTC[x6,x4,x4,x6] - 20*sbTC[x6,x4,x4,x7] - 4*sbTC[x6,x4,x4,x8] +
  18*sbTC[x6,x4,x4,x11] + 6*sbTC[x6,x4,x4,x12] - 2*sbTC[x6,x4,x4,x13] - 2*sbTC[x6,x4,x4,x14] +
  16*sbTC[x6,x4,x4,x20] + 12*sbTC[x6,x4,x5,x1] + 12*sbTC[x6,x4,x5,x2] - 8*sbTC[x6,x4,x5,x3] -
  12*sbTC[x6,x4,x5,x4] + 12*sbTC[x6,x4,x5,x5] + 10*sbTC[x6,x4,x5,x6] - 4*sbTC[x6,x4,x5,x7] +
  2*sbTC[x6,x4,x5,x8] + 6*sbTC[x6,x4,x5,x11] - 8*sbTC[x6,x4,x5,x12] - 2*sbTC[x6,x4,x5,x13] -
  4*sbTC[x6,x4,x5,x14] - 4*sbTC[x6,x4,x5,x15] + 4*sbTC[x6,x4,x5,x16] + 4*sbTC[x6,x4,x5,x19] -
  8*sbTC[x6,x4,x5,x20] - 32*sbTC[x6,x4,x6,x3] - 32*sbTC[x6,x4,x6,x4] + 14*sbTC[x6,x4,x6,x5] -
  8*sbTC[x6,x4,x6,x7] - 6*sbTC[x6,x4,x6,x8] + 14*sbTC[x6,x4,x6,x11] - 14*sbTC[x6,x4,x6,x13] -
  8*sbTC[x6,x4,x7,x1] - 20*sbTC[x6,x4,x7,x3] - 20*sbTC[x6,x4,x7,x4] + 2*sbTC[x6,x4,x7,x5] -
  12*sbTC[x6,x4,x7,x6] - 20*sbTC[x6,x4,x7,x7] - 2*sbTC[x6,x4,x7,x8] + 10*sbTC[x6,x4,x7,x11] +
  8*sbTC[x6,x4,x7,x12] - 2*sbTC[x6,x4,x7,x13] + 4*sbTC[x6,x4,x7,x14] - 8*sbTC[x6,x4,x7,x16] +
  4*sbTC[x6,x4,x7,x19] + 8*sbTC[x6,x4,x7,x20] + 4*sbTC[x6,x4,x8,x3] - 6*sbTC[x6,x4,x8,x4] -
  6*sbTC[x6,x4,x8,x6] + 4*sbTC[x6,x4,x8,x7] - 4*sbTC[x6,x4,x8,x11] + 6*sbTC[x6,x4,x8,x12] -
  4*sbTC[x6,x4,x9,x7] + 4*sbTC[x6,x4,x9,x16] - 8*sbTC[x6,x4,x10,x1] - 2*sbTC[x6,x4,x10,x2] -
  2*sbTC[x6,x4,x10,x5] - 8*sbTC[x6,x4,x10,x6] + 8*sbTC[x6,x4,x10,x13] + 2*sbTC[x6,x4,x10,x14] +
  16*sbTC[x6,x4,x11,x1] + 8*sbTC[x6,x4,x11,x2] + 10*sbTC[x6,x4,x11,x3] + 4*sbTC[x6,x4,x11,x4] +
  6*sbTC[x6,x4,x11,x5] + 10*sbTC[x6,x4,x11,x6] - 8*sbTC[x6,x4,x11,x7] + 4*sbTC[x6,x4,x11,x8] +
  2*sbTC[x6,x4,x11,x12] - 2*sbTC[x6,x4,x11,x13] - 4*sbTC[x6,x4,x11,x15] - 4*sbTC[x6,x4,x11,x20] +
  4*sbTC[x6,x4,x12,x1] + 2*sbTC[x6,x4,x12,x2] - 6*sbTC[x6,x4,x12,x3] + 8*sbTC[x6,x4,x12,x4] -
  8*sbTC[x6,x4,x12,x5] + 8*sbTC[x6,x4,x12,x6] - 10*sbTC[x6,x4,x12,x7] + 4*sbTC[x6,x4,x12,x8] +
  2*sbTC[x6,x4,x12,x11] + 4*sbTC[x6,x4,x12,x12] + 8*sbTC[x6,x4,x12,x16] - 4*sbTC[x6,x4,x12,x20] +
  2*sbTC[x6,x4,x13,x2] + 2*sbTC[x6,x4,x13,x3] - 2*sbTC[x6,x4,x13,x4] + 4*sbTC[x6,x4,x13,x5] -
  2*sbTC[x6,x4,x13,x6] - 2*sbTC[x6,x4,x13,x7] + 2*sbTC[x6,x4,x13,x11] - 4*sbTC[x6,x4,x13,x13] -
  6*sbTC[x6,x4,x13,x14] + 4*sbTC[x6,x4,x13,x20] + 4*sbTC[x6,x4,x14,x1] - 2*sbTC[x6,x4,x14,x2] -
  2*sbTC[x6,x4,x14,x3] + 6*sbTC[x6,x4,x14,x5] + 4*sbTC[x6,x4,x14,x7] - 6*sbTC[x6,x4,x14,x13] -
  8*sbTC[x6,x4,x14,x14] - 4*sbTC[x6,x4,x14,x16] + 4*sbTC[x6,x4,x14,x20] - 20*sbTC[x6,x4,x17,x1] +
  20*sbTC[x6,x4,x17,x3] + 20*sbTC[x6,x4,x17,x7] - 20*sbTC[x6,x4,x17,x12] - 16*sbTC[x6,x4,x18,x1] +
  16*sbTC[x6,x4,x18,x3] - 16*sbTC[x6,x4,x18,x5] + 16*sbTC[x6,x4,x18,x14] + 8*sbTC[x6,x4,x20,x1] -
  10*sbTC[x6,x4,x20,x2] + 8*sbTC[x6,x4,x20,x3] + 30*sbTC[x6,x4,x20,x4] - 10*sbTC[x6,x4,x20,x5] +
  14*sbTC[x6,x4,x20,x7] - 18*sbTC[x6,x4,x20,x11] + 4*sbTC[x6,x4,x20,x12] + 14*sbTC[x6,x4,x20,x13] -
  4*sbTC[x6,x4,x20,x14] + 4*sbTC[x6,x4,x20,x15] - 4*sbTC[x6,x4,x20,x19] + 20*sbTC[x6,x5,x1,x1] +
  20*sbTC[x6,x5,x1,x2] + 10*sbTC[x6,x5,x1,x3] + 2*sbTC[x6,x5,x1,x4] + 20*sbTC[x6,x5,x1,x5] +
  12*sbTC[x6,x5,x1,x6] + 2*sbTC[x6,x5,x1,x10] + 2*sbTC[x6,x5,x1,x11] - 4*sbTC[x6,x5,x1,x12] -
  10*sbTC[x6,x5,x1,x13] - 8*sbTC[x6,x5,x1,x14] + 8*sbTC[x6,x5,x1,x16] + 2*sbTC[x6,x5,x1,x18] -
  8*sbTC[x6,x5,x1,x19] - 8*sbTC[x6,x5,x1,x20] + 20*sbTC[x6,x5,x2,x1] + 20*sbTC[x6,x5,x2,x2] +
  10*sbTC[x6,x5,x2,x3] + 2*sbTC[x6,x5,x2,x4] + 20*sbTC[x6,x5,x2,x5] + 12*sbTC[x6,x5,x2,x6] +
  2*sbTC[x6,x5,x2,x10] + 2*sbTC[x6,x5,x2,x11] - 4*sbTC[x6,x5,x2,x12] - 10*sbTC[x6,x5,x2,x13] -
  8*sbTC[x6,x5,x2,x14] + 8*sbTC[x6,x5,x2,x16] + 2*sbTC[x6,x5,x2,x18] - 8*sbTC[x6,x5,x2,x19] -
  8*sbTC[x6,x5,x2,x20] - 6*sbTC[x6,x5,x3,x1] + 10*sbTC[x6,x5,x3,x2] - 8*sbTC[x6,x5,x3,x3] -
  16*sbTC[x6,x5,x3,x4] + 16*sbTC[x6,x5,x3,x5] + 4*sbTC[x6,x5,x3,x6] - 12*sbTC[x6,x5,x3,x7] +
  2*sbTC[x6,x5,x3,x8] + 2*sbTC[x6,x5,x3,x11] + 4*sbTC[x6,x5,x3,x12] - 2*sbTC[x6,x5,x3,x13] -
  4*sbTC[x6,x5,x3,x14] - 2*sbTC[x6,x5,x3,x18] + 8*sbTC[x6,x5,x3,x19] - 8*sbTC[x6,x5,x3,x20] +
  2*sbTC[x6,x5,x4,x1] + 2*sbTC[x6,x5,x4,x2] - 16*sbTC[x6,x5,x4,x3] - 8*sbTC[x6,x5,x4,x4] +
  8*sbTC[x6,x5,x4,x5] + 4*sbTC[x6,x5,x4,x6] - 4*sbTC[x6,x5,x4,x7] + 2*sbTC[x6,x5,x4,x8] +
  2*sbTC[x6,x5,x4,x11] + 4*sbTC[x6,x5,x4,x12] - 2*sbTC[x6,x5,x4,x13] - 4*sbTC[x6,x5,x4,x14] -
  2*sbTC[x6,x5,x4,x18] + 8*sbTC[x6,x5,x4,x19] - 8*sbTC[x6,x5,x4,x20] + 20*sbTC[x6,x5,x5,x1] +
  20*sbTC[x6,x5,x5,x2] + 24*sbTC[x6,x5,x5,x3] + 12*sbTC[x6,x5,x5,x4] + 6*sbTC[x6,x5,x5,x6] +
  2*sbTC[x6,x5,x5,x7] - 8*sbTC[x6,x5,x5,x13] + 4*sbTC[x6,x5,x5,x14] + 4*sbTC[x6,x5,x5,x18] -
  8*sbTC[x6,x5,x5,x19] + 12*sbTC[x6,x5,x6,x1] + 12*sbTC[x6,x5,x6,x2] + 4*sbTC[x6,x5,x6,x3] +
  4*sbTC[x6,x5,x6,x4] + 4*sbTC[x6,x5,x6,x5] - 8*sbTC[x6,x5,x6,x7] + 4*sbTC[x6,x5,x6,x8] +
  4*sbTC[x6,x5,x6,x10] + 4*sbTC[x6,x5,x6,x12] - 8*sbTC[x6,x5,x6,x14] - 8*sbTC[x6,x5,x7,x1] -
  12*sbTC[x6,x5,x7,x3] - 4*sbTC[x6,x5,x7,x4] - 8*sbTC[x6,x5,x7,x6] - 8*sbTC[x6,x5,x7,x9] +
  4*sbTC[x6,x5,x7,x11] + 4*sbTC[x6,x5,x7,x12] + 8*sbTC[x6,x5,x7,x15] - 8*sbTC[x6,x5,x7,x16] +
  8*sbTC[x6,x5,x7,x19] + 4*sbTC[x6,x5,x8,x3] + 4*sbTC[x6,x5,x8,x4] + 10*sbTC[x6,x5,x8,x6] -
  2*sbTC[x6,x5,x8,x7] - 4*sbTC[x6,x5,x8,x11] - 4*sbTC[x6,x5,x8,x12] - 8*sbTC[x6,x5,x9,x5] +
  8*sbTC[x6,x5,x9,x16] - 4*sbTC[x6,x5,x10,x2] - 4*sbTC[x6,x5,x10,x6] + 4*sbTC[x6,x5,x10,x14] -
  4*sbTC[x6,x5,x11,x1] + 2*sbTC[x6,x5,x11,x2] + 2*sbTC[x6,x5,x11,x4] + 2*sbTC[x6,x5,x11,x7] -
  2*sbTC[x6,x5,x11,x8] - 4*sbTC[x6,x5,x11,x13] + 4*sbTC[x6,x5,x11,x14] + 4*sbTC[x6,x5,x11,x15] -
  4*sbTC[x6,x5,x11,x16] - 4*sbTC[x6,x5,x12,x1] + 2*sbTC[x6,x5,x12,x2] + 2*sbTC[x6,x5,x12,x4] +
  2*sbTC[x6,x5,x12,x7] - 2*sbTC[x6,x5,x12,x8] - 4*sbTC[x6,x5,x12,x13] + 4*sbTC[x6,x5,x12,x14] +
  4*sbTC[x6,x5,x12,x15] - 4*sbTC[x6,x5,x12,x16] - 8*sbTC[x6,x5,x13,x1] - 2*sbTC[x6,x5,x13,x2] -
  4*sbTC[x6,x5,x13,x3] - 2*sbTC[x6,x5,x13,x4] + 2*sbTC[x6,x5,x13,x5] - 2*sbTC[x6,x5,x13,x10] +
  4*sbTC[x6,x5,x13,x11] - 4*sbTC[x6,x5,x13,x12] - 8*sbTC[x6,x5,x14,x1] - 2*sbTC[x6,x5,x14,x2] -
  4*sbTC[x6,x5,x14,x3] - 2*sbTC[x6,x5,x14,x4] + 2*sbTC[x6,x5,x14,x5] - 2*sbTC[x6,x5,x14,x10] +
  4*sbTC[x6,x5,x14,x11] - 4*sbTC[x6,x5,x14,x12] + 16*sbTC[x6,x5,x15,x1] - 8*sbTC[x6,x5,x15,x3] +
  4*sbTC[x6,x5,x15,x5] - 4*sbTC[x6,x5,x15,x7] + 4*sbTC[x6,x5,x15,x9] - 4*sbTC[x6,x5,x15,x11] +
  4*sbTC[x6,x5,x15,x12] - 4*sbTC[x6,x5,x15,x19] + 8*sbTC[x6,x5,x16,x1] + 8*sbTC[x6,x5,x16,x2] -
  8*sbTC[x6,x5,x16,x4] + 12*sbTC[x6,x5,x16,x5] - 12*sbTC[x6,x5,x16,x7] + 4*sbTC[x6,x5,x16,x9] -
  4*sbTC[x6,x5,x16,x11] + 4*sbTC[x6,x5,x16,x12] - 4*sbTC[x6,x5,x16,x19] + 4*sbTC[x6,x5,x18,x1] -
  4*sbTC[x6,x5,x18,x3] + 4*sbTC[x6,x5,x18,x5] - 4*sbTC[x6,x5,x18,x14] - 8*sbTC[x6,x5,x19,x1] -
  8*sbTC[x6,x5,x19,x2] + 8*sbTC[x6,x5,x19,x3] + 8*sbTC[x6,x5,x19,x4] - 8*sbTC[x6,x5,x19,x5] +
  8*sbTC[x6,x5,x19,x7] - 10*sbTC[x6,x5,x20,x1] - 14*sbTC[x6,x5,x20,x2] - 4*sbTC[x6,x5,x20,x3] -
  8*sbTC[x6,x5,x20,x4] - 6*sbTC[x6,x5,x20,x5] - 2*sbTC[x6,x5,x20,x6] + 6*sbTC[x6,x5,x20,x7] -
  4*sbTC[x6,x5,x20,x12] + 8*sbTC[x6,x5,x20,x13] + 4*sbTC[x6,x5,x20,x14] - 8*sbTC[x6,x5,x20,x15] -
  2*sbTC[x6,x5,x20,x18] + 4*sbTC[x6,x5,x20,x19] + 32*sbTC[x6,x6,x1,x1] + 32*sbTC[x6,x6,x1,x2] +
  8*sbTC[x6,x6,x1,x5] - 14*sbTC[x6,x6,x1,x7] + 6*sbTC[x6,x6,x1,x10] + 14*sbTC[x6,x6,x1,x11] -
  14*sbTC[x6,x6,x1,x13] + 32*sbTC[x6,x6,x2,x1] + 32*sbTC[x6,x6,x2,x2] + 8*sbTC[x6,x6,x2,x5] -
  14*sbTC[x6,x6,x2,x7] + 6*sbTC[x6,x6,x2,x10] + 14*sbTC[x6,x6,x2,x11] - 14*sbTC[x6,x6,x2,x13] -
  32*sbTC[x6,x6,x3,x3] - 32*sbTC[x6,x6,x3,x4] + 14*sbTC[x6,x6,x3,x5] - 8*sbTC[x6,x6,x3,x7] -
  6*sbTC[x6,x6,x3,x8] + 14*sbTC[x6,x6,x3,x11] - 14*sbTC[x6,x6,x3,x13] - 32*sbTC[x6,x6,x4,x3] -
  32*sbTC[x6,x6,x4,x4] + 14*sbTC[x6,x6,x4,x5] - 8*sbTC[x6,x6,x4,x7] - 6*sbTC[x6,x6,x4,x8] +
  14*sbTC[x6,x6,x4,x11] - 14*sbTC[x6,x6,x4,x13] + 8*sbTC[x6,x6,x5,x1] + 8*sbTC[x6,x6,x5,x2] +
  12*sbTC[x6,x6,x5,x3] + 8*sbTC[x6,x6,x5,x5] - 4*sbTC[x6,x6,x5,x6] - 8*sbTC[x6,x6,x5,x7] +
  4*sbTC[x6,x6,x5,x8] + 4*sbTC[x6,x6,x5,x10] + 12*sbTC[x6,x6,x5,x11] - 16*sbTC[x6,x6,x5,x12] -
  8*sbTC[x6,x6,x5,x14] - 8*sbTC[x6,x6,x5,x15] + 16*sbTC[x6,x6,x5,x16] - 12*sbTC[x6,x6,x6,x5] +
  12*sbTC[x6,x6,x6,x7] - 8*sbTC[x6,x6,x6,x8] + 8*sbTC[x6,x6,x6,x10] + 8*sbTC[x6,x6,x6,x11] -
  12*sbTC[x6,x6,x6,x12] - 8*sbTC[x6,x6,x6,x13] + 12*sbTC[x6,x6,x6,x14] - 12*sbTC[x6,x6,x7,x1] -
  8*sbTC[x6,x6,x7,x3] - 8*sbTC[x6,x6,x7,x4] + 8*sbTC[x6,x6,x7,x5] + 4*sbTC[x6,x6,x7,x6] -
  8*sbTC[x6,x6,x7,x7] - 4*sbTC[x6,x6,x7,x8] - 4*sbTC[x6,x6,x7,x10] + 8*sbTC[x6,x6,x7,x12] -
  12*sbTC[x6,x6,x7,x13] + 16*sbTC[x6,x6,x7,x14] + 8*sbTC[x6,x6,x7,x15] - 16*sbTC[x6,x6,x7,x16] -
  12*sbTC[x6,x6,x8,x3] - 12*sbTC[x6,x6,x8,x4] - 32*sbTC[x6,x6,x8,x6] + 8*sbTC[x6,x6,x8,x7] +
  12*sbTC[x6,x6,x8,x11] + 12*sbTC[x6,x6,x8,x12] - 8*sbTC[x6,x6,x9,x5] + 8*sbTC[x6,x6,x9,x7] +
  12*sbTC[x6,x6,x10,x1] + 12*sbTC[x6,x6,x10,x2] - 8*sbTC[x6,x6,x10,x5] + 32*sbTC[x6,x6,x10,x6] -
  12*sbTC[x6,x6,x10,x13] - 12*sbTC[x6,x6,x10,x14] + 24*sbTC[x6,x6,x11,x1] + 14*sbTC[x6,x6,x11,x2] +
  20*sbTC[x6,x6,x11,x3] - 2*sbTC[x6,x6,x11,x4] + 12*sbTC[x6,x6,x11,x5] + 16*sbTC[x6,x6,x11,x6] -
  18*sbTC[x6,x6,x11,x7] + 6*sbTC[x6,x6,x11,x8] - 4*sbTC[x6,x6,x11,x11] - 4*sbTC[x6,x6,x11,x14] -
  8*sbTC[x6,x6,x11,x15] + 2*sbTC[x6,x6,x12,x2] - 12*sbTC[x6,x6,x12,x3] + 6*sbTC[x6,x6,x12,x4] -
  16*sbTC[x6,x6,x12,x5] + 12*sbTC[x6,x6,x12,x6] - 22*sbTC[x6,x6,x12,x7] + 6*sbTC[x6,x6,x12,x8] +
  4*sbTC[x6,x6,x12,x12] + 4*sbTC[x6,x6,x12,x13] - 4*sbTC[x6,x6,x12,x14] + 16*sbTC[x6,x6,x12,x16] -
  20*sbTC[x6,x6,x13,x1] + 2*sbTC[x6,x6,x13,x2] - 24*sbTC[x6,x6,x13,x3] - 14*sbTC[x6,x6,x13,x4] +
  18*sbTC[x6,x6,x13,x5] - 16*sbTC[x6,x6,x13,x6] - 12*sbTC[x6,x6,x13,x7] - 6*sbTC[x6,x6,x13,x10] +
  4*sbTC[x6,x6,x13,x12] + 4*sbTC[x6,x6,x13,x13] + 8*sbTC[x6,x6,x13,x15] + 12*sbTC[x6,x6,x14,x1] -
  6*sbTC[x6,x6,x14,x2] - 2*sbTC[x6,x6,x14,x4] + 22*sbTC[x6,x6,x14,x5] - 12*sbTC[x6,x6,x14,x6] +
  16*sbTC[x6,x6,x14,x7] - 6*sbTC[x6,x6,x14,x10] - 4*sbTC[x6,x6,x14,x11] + 4*sbTC[x6,x6,x14,x12] -
  4*sbTC[x6,x6,x14,x14] - 16*sbTC[x6,x6,x14,x16] - 28*sbTC[x6,x6,x17,x1] + 28*sbTC[x6,x6,x17,x3] +
  28*sbTC[x6,x6,x17,x7] - 28*sbTC[x6,x6,x17,x12] - 28*sbTC[x6,x6,x18,x1] + 28*sbTC[x6,x6,x18,x3] -
  28*sbTC[x6,x6,x18,x5] + 28*sbTC[x6,x6,x18,x14] + 16*sbTC[x6,x6,x20,x1] - 16*sbTC[x6,x6,x20,x2] -
  16*sbTC[x6,x6,x20,x3] + 16*sbTC[x6,x6,x20,x4] - 16*sbTC[x6,x6,x20,x11] + 16*sbTC[x6,x6,x20,x12] +
  16*sbTC[x6,x6,x20,x13] - 16*sbTC[x6,x6,x20,x14] + 8*sbTC[x6,x7,x1,x1] + 16*sbTC[x6,x7,x1,x2] +
  6*sbTC[x6,x7,x1,x3] - 10*sbTC[x6,x7,x1,x4] + 12*sbTC[x6,x7,x1,x5] - 4*sbTC[x6,x7,x1,x6] -
  16*sbTC[x6,x7,x1,x7] - 2*sbTC[x6,x7,x1,x10] + 2*sbTC[x6,x7,x1,x11] + 4*sbTC[x6,x7,x1,x12] -
  2*sbTC[x6,x7,x1,x13] - 4*sbTC[x6,x7,x1,x14] + 2*sbTC[x6,x7,x1,x17] - 8*sbTC[x6,x7,x1,x19] +
  8*sbTC[x6,x7,x1,x20] + 16*sbTC[x6,x7,x2,x1] + 8*sbTC[x6,x7,x2,x2] - 2*sbTC[x6,x7,x2,x3] -
  2*sbTC[x6,x7,x2,x4] + 4*sbTC[x6,x7,x2,x5] - 4*sbTC[x6,x7,x2,x6] - 8*sbTC[x6,x7,x2,x7] -
  2*sbTC[x6,x7,x2,x10] + 2*sbTC[x6,x7,x2,x11] + 4*sbTC[x6,x7,x2,x12] - 2*sbTC[x6,x7,x2,x13] -
  4*sbTC[x6,x7,x2,x14] + 2*sbTC[x6,x7,x2,x17] - 8*sbTC[x6,x7,x2,x19] + 8*sbTC[x6,x7,x2,x20] -
  10*sbTC[x6,x7,x3,x1] - 2*sbTC[x6,x7,x3,x2] - 20*sbTC[x6,x7,x3,x3] - 20*sbTC[x6,x7,x3,x4] -
  12*sbTC[x6,x7,x3,x6] - 20*sbTC[x6,x7,x3,x7] - 2*sbTC[x6,x7,x3,x8] + 10*sbTC[x6,x7,x3,x11] +
  8*sbTC[x6,x7,x3,x12] - 2*sbTC[x6,x7,x3,x13] + 4*sbTC[x6,x7,x3,x14] - 8*sbTC[x6,x7,x3,x16] -
  2*sbTC[x6,x7,x3,x17] + 8*sbTC[x6,x7,x3,x19] + 8*sbTC[x6,x7,x3,x20] - 10*sbTC[x6,x7,x4,x1] -
  2*sbTC[x6,x7,x4,x2] - 20*sbTC[x6,x7,x4,x3] - 20*sbTC[x6,x7,x4,x4] - 12*sbTC[x6,x7,x4,x6] -
  20*sbTC[x6,x7,x4,x7] - 2*sbTC[x6,x7,x4,x8] + 10*sbTC[x6,x7,x4,x11] + 8*sbTC[x6,x7,x4,x12] -
  2*sbTC[x6,x7,x4,x13] + 4*sbTC[x6,x7,x4,x14] - 8*sbTC[x6,x7,x4,x16] - 2*sbTC[x6,x7,x4,x17] +
  8*sbTC[x6,x7,x4,x19] + 8*sbTC[x6,x7,x4,x20] + 12*sbTC[x6,x7,x5,x1] + 4*sbTC[x6,x7,x5,x2] +
  8*sbTC[x6,x7,x5,x3] + 8*sbTC[x6,x7,x5,x6] + 8*sbTC[x6,x7,x5,x9] - 4*sbTC[x6,x7,x5,x13] -
  4*sbTC[x6,x7,x5,x14] - 8*sbTC[x6,x7,x5,x15] + 8*sbTC[x6,x7,x5,x16] - 8*sbTC[x6,x7,x5,x19] -
  4*sbTC[x6,x7,x6,x1] - 4*sbTC[x6,x7,x6,x2] - 12*sbTC[x6,x7,x6,x3] - 12*sbTC[x6,x7,x6,x4] +
  8*sbTC[x6,x7,x6,x5] - 4*sbTC[x6,x7,x6,x7] - 4*sbTC[x6,x7,x6,x8] - 4*sbTC[x6,x7,x6,x10] +
  8*sbTC[x6,x7,x6,x12] - 4*sbTC[x6,x7,x6,x14] - 24*sbTC[x6,x7,x7,x1] - 12*sbTC[x6,x7,x7,x2] -
  20*sbTC[x6,x7,x7,x3] - 20*sbTC[x6,x7,x7,x4] - 2*sbTC[x6,x7,x7,x5] - 6*sbTC[x6,x7,x7,x6] +
  8*sbTC[x6,x7,x7,x11] - 4*sbTC[x6,x7,x7,x12] - 4*sbTC[x6,x7,x7,x17] + 8*sbTC[x6,x7,x7,x19] +
  4*sbTC[x6,x7,x8,x4] + 4*sbTC[x6,x7,x8,x6] - 4*sbTC[x6,x7,x8,x12] + 8*sbTC[x6,x7,x9,x7] -
  8*sbTC[x6,x7,x9,x16] - 4*sbTC[x6,x7,x10,x1] - 4*sbTC[x6,x7,x10,x2] + 2*sbTC[x6,x7,x10,x5] -
  10*sbTC[x6,x7,x10,x6] + 4*sbTC[x6,x7,x10,x13] + 4*sbTC[x6,x7,x10,x14] + 4*sbTC[x6,x7,x11,x1] +
  2*sbTC[x6,x7,x11,x2] + 8*sbTC[x6,x7,x11,x3] + 2*sbTC[x6,x7,x11,x4] - 2*sbTC[x6,x7,x11,x7] +
  2*sbTC[x6,x7,x11,x8] - 4*sbTC[x6,x7,x11,x13] + 4*sbTC[x6,x7,x11,x14] + 4*sbTC[x6,x7,x12,x1] +
  2*sbTC[x6,x7,x12,x2] + 8*sbTC[x6,x7,x12,x3] + 2*sbTC[x6,x7,x12,x4] - 2*sbTC[x6,x7,x12,x7] +
  2*sbTC[x6,x7,x12,x8] - 4*sbTC[x6,x7,x12,x13] + 4*sbTC[x6,x7,x12,x14] - 2*sbTC[x6,x7,x13,x2] +
  4*sbTC[x6,x7,x13,x3] - 2*sbTC[x6,x7,x13,x4] - 2*sbTC[x6,x7,x13,x5] + 2*sbTC[x6,x7,x13,x10] +
  4*sbTC[x6,x7,x13,x11] - 4*sbTC[x6,x7,x13,x12] - 4*sbTC[x6,x7,x13,x15] + 4*sbTC[x6,x7,x13,x16] -
  2*sbTC[x6,x7,x14,x2] + 4*sbTC[x6,x7,x14,x3] - 2*sbTC[x6,x7,x14,x4] - 2*sbTC[x6,x7,x14,x5] +
  2*sbTC[x6,x7,x14,x10] + 4*sbTC[x6,x7,x14,x11] - 4*sbTC[x6,x7,x14,x12] - 4*sbTC[x6,x7,x14,x15] +
  4*sbTC[x6,x7,x14,x16] + 8*sbTC[x6,x7,x15,x1] - 16*sbTC[x6,x7,x15,x3] + 4*sbTC[x6,x7,x15,x5] -
  4*sbTC[x6,x7,x15,x7] - 4*sbTC[x6,x7,x15,x9] + 4*sbTC[x6,x7,x15,x13] - 4*sbTC[x6,x7,x15,x14] +
  4*sbTC[x6,x7,x15,x19] + 8*sbTC[x6,x7,x16,x2] - 8*sbTC[x6,x7,x16,x3] - 8*sbTC[x6,x7,x16,x4] +
  12*sbTC[x6,x7,x16,x5] - 12*sbTC[x6,x7,x16,x7] - 4*sbTC[x6,x7,x16,x9] + 4*sbTC[x6,x7,x16,x13] -
  4*sbTC[x6,x7,x16,x14] + 4*sbTC[x6,x7,x16,x19] + 4*sbTC[x6,x7,x17,x1] - 4*sbTC[x6,x7,x17,x3] -
  4*sbTC[x6,x7,x17,x7] + 4*sbTC[x6,x7,x17,x12] - 8*sbTC[x6,x7,x19,x1] - 8*sbTC[x6,x7,x19,x2] +
  8*sbTC[x6,x7,x19,x3] + 8*sbTC[x6,x7,x19,x4] - 8*sbTC[x6,x7,x19,x5] + 8*sbTC[x6,x7,x19,x7] +
  4*sbTC[x6,x7,x20,x1] + 8*sbTC[x6,x7,x20,x2] + 10*sbTC[x6,x7,x20,x3] + 14*sbTC[x6,x7,x20,x4] -
  6*sbTC[x6,x7,x20,x5] + 2*sbTC[x6,x7,x20,x6] + 6*sbTC[x6,x7,x20,x7] - 8*sbTC[x6,x7,x20,x11] -
  4*sbTC[x6,x7,x20,x12] + 4*sbTC[x6,x7,x20,x14] + 8*sbTC[x6,x7,x20,x15] + 2*sbTC[x6,x7,x20,x17] -
  4*sbTC[x6,x7,x20,x19] + 6*sbTC[x6,x8,x1,x3] + 8*sbTC[x6,x8,x1,x6] - 8*sbTC[x6,x8,x1,x11] -
  2*sbTC[x6,x8,x1,x12] - 2*sbTC[x6,x8,x1,x18] + 4*sbTC[x6,x8,x1,x19] + 6*sbTC[x6,x8,x2,x3] +
  8*sbTC[x6,x8,x2,x6] - 8*sbTC[x6,x8,x2,x11] - 2*sbTC[x6,x8,x2,x12] - 2*sbTC[x6,x8,x2,x18] +
  4*sbTC[x6,x8,x2,x19] + 36*sbTC[x6,x8,x3,x1] + 10*sbTC[x6,x8,x3,x2] + 18*sbTC[x6,x8,x3,x3] -
  6*sbTC[x6,x8,x3,x4] + 14*sbTC[x6,x8,x3,x5] - 8*sbTC[x6,x8,x3,x7] + 2*sbTC[x6,x8,x3,x8] +
  10*sbTC[x6,x8,x3,x12] - 8*sbTC[x6,x8,x3,x15] - 4*sbTC[x6,x8,x3,x17] - 2*sbTC[x6,x8,x3,x18] -
  4*sbTC[x6,x8,x3,x19] + 4*sbTC[x6,x8,x4,x1] + 2*sbTC[x6,x8,x4,x2] - 6*sbTC[x6,x8,x4,x3] -
  6*sbTC[x6,x8,x4,x4] - 2*sbTC[x6,x8,x4,x5] - 8*sbTC[x6,x8,x4,x7] + 2*sbTC[x6,x8,x4,x8] +
  10*sbTC[x6,x8,x4,x12] + 8*sbTC[x6,x8,x4,x16] - 4*sbTC[x6,x8,x4,x17] - 2*sbTC[x6,x8,x4,x18] -
  4*sbTC[x6,x8,x4,x19] + 6*sbTC[x6,x8,x5,x6] + 2*sbTC[x6,x8,x5,x7] - 8*sbTC[x6,x8,x5,x9] -
  8*sbTC[x6,x8,x5,x11] + 8*sbTC[x6,x8,x5,x12] + 8*sbTC[x6,x8,x5,x15] - 8*sbTC[x6,x8,x5,x16] +
  8*sbTC[x6,x8,x6,x1] + 8*sbTC[x6,x8,x6,x2] + 12*sbTC[x6,x8,x6,x5] - 16*sbTC[x6,x8,x6,x6] -
  16*sbTC[x6,x8,x6,x7] + 4*sbTC[x6,x8,x6,x8] - 8*sbTC[x6,x8,x6,x9] + 24*sbTC[x6,x8,x6,x11] +
  8*sbTC[x6,x8,x6,x12] - 4*sbTC[x6,x8,x6,x17] - 4*sbTC[x6,x8,x6,x18] + 32*sbTC[x6,x8,x7,x1] +
  4*sbTC[x6,x8,x7,x2] - 8*sbTC[x6,x8,x7,x3] - 8*sbTC[x6,x8,x7,x4] + 8*sbTC[x6,x8,x7,x9] -
  4*sbTC[x6,x8,x7,x11] + 8*sbTC[x6,x8,x7,x12] - 8*sbTC[x6,x8,x7,x15] + 8*sbTC[x6,x8,x7,x16] -
  4*sbTC[x6,x8,x7,x17] - 8*sbTC[x6,x8,x7,x19] + 20*sbTC[x6,x8,x8,x3] + 16*sbTC[x6,x8,x8,x4] +
  38*sbTC[x6,x8,x8,x6] - 2*sbTC[x6,x8,x8,x7] - 20*sbTC[x6,x8,x8,x11] - 16*sbTC[x6,x8,x8,x12] -
  34*sbTC[x6,x8,x11,x1] - 8*sbTC[x6,x8,x11,x2] - 18*sbTC[x6,x8,x11,x3] - 4*sbTC[x6,x8,x11,x4] -
  8*sbTC[x6,x8,x11,x5] - 12*sbTC[x6,x8,x11,x6] + 10*sbTC[x6,x8,x11,x7] - 2*sbTC[x6,x8,x11,x8] +
  8*sbTC[x6,x8,x11,x15] + 4*sbTC[x6,x8,x11,x17] - 2*sbTC[x6,x8,x12,x1] + 6*sbTC[x6,x8,x12,x3] -
  4*sbTC[x6,x8,x12,x4] + 8*sbTC[x6,x8,x12,x5] - 12*sbTC[x6,x8,x12,x6] + 10*sbTC[x6,x8,x12,x7] -
  2*sbTC[x6,x8,x12,x8] - 8*sbTC[x6,x8,x12,x16] + 4*sbTC[x6,x8,x12,x17] - 2*sbTC[x6,x8,x20,x1] -
  2*sbTC[x6,x8,x20,x2] - 6*sbTC[x6,x8,x20,x5] + 2*sbTC[x6,x8,x20,x6] - 2*sbTC[x6,x8,x20,x7] +
  2*sbTC[x6,x8,x20,x18] + 4*sbTC[x6,x8,x20,x19] + 4*sbTC[x6,x9,x1,x5] - 4*sbTC[x6,x9,x1,x16] +
  4*sbTC[x6,x9,x2,x5] - 4*sbTC[x6,x9,x2,x16] - 4*sbTC[x6,x9,x3,x7] + 4*sbTC[x6,x9,x3,x16] -
  4*sbTC[x6,x9,x4,x7] + 4*sbTC[x6,x9,x4,x16] + 4*sbTC[x6,x9,x5,x1] + 4*sbTC[x6,x9,x5,x2] -
  12*sbTC[x6,x9,x5,x3] - 4*sbTC[x6,x9,x5,x4] + 8*sbTC[x6,x9,x5,x5] - 8*sbTC[x6,x9,x5,x9] +
  8*sbTC[x6,x9,x5,x15] - 8*sbTC[x6,x9,x5,x16] + 12*sbTC[x6,x9,x7,x1] + 4*sbTC[x6,x9,x7,x2] -
  4*sbTC[x6,x9,x7,x3] - 4*sbTC[x6,x9,x7,x4] - 8*sbTC[x6,x9,x7,x7] + 8*sbTC[x6,x9,x7,x9] -
  8*sbTC[x6,x9,x7,x15] + 8*sbTC[x6,x9,x7,x16] + 8*sbTC[x6,x9,x9,x5] - 8*sbTC[x6,x9,x9,x7] -
  12*sbTC[x6,x9,x15,x1] + 12*sbTC[x6,x9,x15,x3] - 4*sbTC[x6,x9,x15,x5] + 4*sbTC[x6,x9,x15,x7] -
  4*sbTC[x6,x9,x16,x1] - 8*sbTC[x6,x9,x16,x2] + 4*sbTC[x6,x9,x16,x3] + 8*sbTC[x6,x9,x16,x4] -
  12*sbTC[x6,x9,x16,x5] + 12*sbTC[x6,x9,x16,x7] - 18*sbTC[x6,x10,x1,x1] + 6*sbTC[x6,x10,x1,x2] -
  36*sbTC[x6,x10,x1,x3] - 10*sbTC[x6,x10,x1,x4] + 8*sbTC[x6,x10,x1,x5] - 14*sbTC[x6,x10,x1,x7] -
  2*sbTC[x6,x10,x1,x10] - 10*sbTC[x6,x10,x1,x14] + 8*sbTC[x6,x10,x1,x15] + 2*sbTC[x6,x10,x1,x17] +
  4*sbTC[x6,x10,x1,x18] + 4*sbTC[x6,x10,x1,x19] + 6*sbTC[x6,x10,x2,x1] + 6*sbTC[x6,x10,x2,x2] -
  4*sbTC[x6,x10,x2,x3] - 2*sbTC[x6,x10,x2,x4] + 8*sbTC[x6,x10,x2,x5] + 2*sbTC[x6,x10,x2,x7] -
  2*sbTC[x6,x10,x2,x10] - 10*sbTC[x6,x10,x2,x14] - 8*sbTC[x6,x10,x2,x16] + 2*sbTC[x6,x10,x2,x17] +
  4*sbTC[x6,x10,x2,x18] + 4*sbTC[x6,x10,x2,x19] - 6*sbTC[x6,x10,x3,x1] - 8*sbTC[x6,x10,x3,x6] +
  8*sbTC[x6,x10,x3,x13] + 2*sbTC[x6,x10,x3,x14] + 2*sbTC[x6,x10,x3,x17] - 4*sbTC[x6,x10,x3,x19] -
  6*sbTC[x6,x10,x4,x1] - 8*sbTC[x6,x10,x4,x6] + 8*sbTC[x6,x10,x4,x13] + 2*sbTC[x6,x10,x4,x14] +
  2*sbTC[x6,x10,x4,x17] - 4*sbTC[x6,x10,x4,x19] + 8*sbTC[x6,x10,x5,x1] + 8*sbTC[x6,x10,x5,x2] -
  32*sbTC[x6,x10,x5,x3] - 4*sbTC[x6,x10,x5,x4] - 8*sbTC[x6,x10,x5,x9] + 4*sbTC[x6,x10,x5,x13] -
  8*sbTC[x6,x10,x5,x14] + 8*sbTC[x6,x10,x5,x15] - 8*sbTC[x6,x10,x5,x16] + 4*sbTC[x6,x10,x5,x18] +
  8*sbTC[x6,x10,x5,x19] - 8*sbTC[x6,x10,x6,x3] - 8*sbTC[x6,x10,x6,x4] + 16*sbTC[x6,x10,x6,x5] +
  16*sbTC[x6,x10,x6,x6] - 12*sbTC[x6,x10,x6,x7] + 8*sbTC[x6,x10,x6,x9] - 4*sbTC[x6,x10,x6,x10] -
  24*sbTC[x6,x10,x6,x13] - 8*sbTC[x6,x10,x6,x14] + 4*sbTC[x6,x10,x6,x17] + 4*sbTC[x6,x10,x6,x18] -
  2*sbTC[x6,x10,x7,x5] - 6*sbTC[x6,x10,x7,x6] + 8*sbTC[x6,x10,x7,x9] + 8*sbTC[x6,x10,x7,x13] -
  8*sbTC[x6,x10,x7,x14] - 8*sbTC[x6,x10,x7,x15] + 8*sbTC[x6,x10,x7,x16] - 20*sbTC[x6,x10,x10,x1] -
  16*sbTC[x6,x10,x10,x2] + 2*sbTC[x6,x10,x10,x5] - 38*sbTC[x6,x10,x10,x6] +
  20*sbTC[x6,x10,x10,x13] + 16*sbTC[x6,x10,x10,x14] + 18*sbTC[x6,x10,x13,x1] +
  4*sbTC[x6,x10,x13,x2] + 34*sbTC[x6,x10,x13,x3] + 8*sbTC[x6,x10,x13,x4] - 10*sbTC[x6,x10,x13,x5] +
  12*sbTC[x6,x10,x13,x6] + 8*sbTC[x6,x10,x13,x7] + 2*sbTC[x6,x10,x13,x10] - 8*sbTC[x6,x10,x13,x15] -
  4*sbTC[x6,x10,x13,x18] - 6*sbTC[x6,x10,x14,x1] + 4*sbTC[x6,x10,x14,x2] + 2*sbTC[x6,x10,x14,x3] -
  10*sbTC[x6,x10,x14,x5] + 12*sbTC[x6,x10,x14,x6] - 8*sbTC[x6,x10,x14,x7] + 2*sbTC[x6,x10,x14,x10] +
  8*sbTC[x6,x10,x14,x16] - 4*sbTC[x6,x10,x14,x18] + 2*sbTC[x6,x10,x20,x3] + 2*sbTC[x6,x10,x20,x4] +
  2*sbTC[x6,x10,x20,x5] - 2*sbTC[x6,x10,x20,x6] + 6*sbTC[x6,x10,x20,x7] - 2*sbTC[x6,x10,x20,x17] -
  4*sbTC[x6,x10,x20,x19] + 4*sbTC[x6,x11,x1,x1] - 2*sbTC[x6,x11,x1,x2] - 6*sbTC[x6,x11,x1,x3] +
  2*sbTC[x6,x11,x1,x4] - 4*sbTC[x6,x11,x1,x5] - 4*sbTC[x6,x11,x1,x7] + 4*sbTC[x6,x11,x1,x11] +
  10*sbTC[x6,x11,x1,x12] - 2*sbTC[x6,x11,x1,x13] - 2*sbTC[x6,x11,x1,x17] + 2*sbTC[x6,x11,x1,x18] +
  4*sbTC[x6,x11,x1,x19] - 4*sbTC[x6,x11,x1,x20] - 2*sbTC[x6,x11,x2,x1] + 2*sbTC[x6,x11,x2,x2] -
  2*sbTC[x6,x11,x2,x4] + 2*sbTC[x6,x11,x2,x5] + 2*sbTC[x6,x11,x2,x6] - 4*sbTC[x6,x11,x2,x7] +
  4*sbTC[x6,x11,x2,x11] + 6*sbTC[x6,x11,x2,x12] - 2*sbTC[x6,x11,x2,x13] - 4*sbTC[x6,x11,x2,x20] -
  18*sbTC[x6,x11,x3,x1] - 4*sbTC[x6,x11,x3,x3] + 4*sbTC[x6,x11,x3,x4] - 2*sbTC[x6,x11,x3,x5] +
  4*sbTC[x6,x11,x3,x6] + 4*sbTC[x6,x11,x3,x7] + 2*sbTC[x6,x11,x3,x8] - 4*sbTC[x6,x11,x3,x11] -
  2*sbTC[x6,x11,x3,x12] - 2*sbTC[x6,x11,x3,x13] + 4*sbTC[x6,x11,x3,x15] + 4*sbTC[x6,x11,x3,x17] -
  4*sbTC[x6,x11,x3,x20] + 6*sbTC[x6,x11,x4,x1] + 4*sbTC[x6,x11,x4,x2] + 4*sbTC[x6,x11,x4,x3] +
  8*sbTC[x6,x11,x4,x4] + 2*sbTC[x6,x11,x4,x6] + 2*sbTC[x6,x11,x4,x7] + 4*sbTC[x6,x11,x4,x8] -
  2*sbTC[x6,x11,x4,x12] + 2*sbTC[x6,x11,x4,x13] - 4*sbTC[x6,x11,x4,x14] + 4*sbTC[x6,x11,x4,x16] +
  2*sbTC[x6,x11,x4,x17] + 2*sbTC[x6,x11,x4,x18] - 4*sbTC[x6,x11,x4,x19] - 4*sbTC[x6,x11,x4,x20] -
  4*sbTC[x6,x11,x5,x1] + 2*sbTC[x6,x11,x5,x2] + 2*sbTC[x6,x11,x5,x4] + 2*sbTC[x6,x11,x5,x7] -
  2*sbTC[x6,x11,x5,x8] - 4*sbTC[x6,x11,x5,x13] + 4*sbTC[x6,x11,x5,x14] + 4*sbTC[x6,x11,x5,x15] -
  4*sbTC[x6,x11,x5,x16] + 2*sbTC[x6,x11,x6,x2] + 4*sbTC[x6,x11,x6,x3] + 2*sbTC[x6,x11,x6,x4] -
  2*sbTC[x6,x11,x6,x5] + 8*sbTC[x6,x11,x6,x6] - 6*sbTC[x6,x11,x6,x7] + 4*sbTC[x6,x11,x6,x8] +
  4*sbTC[x6,x11,x6,x9] - 12*sbTC[x6,x11,x6,x11] + 4*sbTC[x6,x11,x6,x12] - 4*sbTC[x6,x11,x6,x14] +
  2*sbTC[x6,x11,x6,x17] + 2*sbTC[x6,x11,x6,x18] - 16*sbTC[x6,x11,x7,x1] + 2*sbTC[x6,x11,x7,x2] +
  4*sbTC[x6,x11,x7,x3] + 2*sbTC[x6,x11,x7,x4] - 6*sbTC[x6,x11,x7,x6] + 8*sbTC[x6,x11,x7,x7] +
  2*sbTC[x6,x11,x7,x8] - 4*sbTC[x6,x11,x7,x9] + 4*sbTC[x6,x11,x7,x11] - 12*sbTC[x6,x11,x7,x12] +
  4*sbTC[x6,x11,x7,x15] + 4*sbTC[x6,x11,x7,x16] + 4*sbTC[x6,x11,x7,x17] - 4*sbTC[x6,x11,x7,x19] -
  4*sbTC[x6,x11,x8,x3] - 4*sbTC[x6,x11,x8,x4] - 6*sbTC[x6,x11,x8,x6] - 2*sbTC[x6,x11,x8,x7] +
  4*sbTC[x6,x11,x8,x11] + 4*sbTC[x6,x11,x8,x12] + 8*sbTC[x6,x11,x11,x1] + 4*sbTC[x6,x11,x11,x2] +
  2*sbTC[x6,x11,x11,x3] + 6*sbTC[x6,x11,x11,x4] + 2*sbTC[x6,x11,x11,x6] + 2*sbTC[x6,x11,x11,x7] -
  2*sbTC[x6,x11,x11,x8] - 2*sbTC[x6,x11,x11,x17] + 10*sbTC[x6,x11,x12,x1] + 2*sbTC[x6,x11,x12,x2] +
  6*sbTC[x6,x11,x12,x3] + 6*sbTC[x6,x11,x12,x4] + 4*sbTC[x6,x11,x12,x6] + 4*sbTC[x6,x11,x12,x7] -
  4*sbTC[x6,x11,x12,x8] - 4*sbTC[x6,x11,x12,x13] + 4*sbTC[x6,x11,x12,x14] + 4*sbTC[x6,x11,x12,x15] -
  4*sbTC[x6,x11,x12,x16] - 4*sbTC[x6,x11,x12,x17] - 2*sbTC[x6,x11,x13,x1] - 4*sbTC[x6,x11,x13,x3] +
  2*sbTC[x6,x11,x13,x4] - 2*sbTC[x6,x11,x13,x6] + 4*sbTC[x6,x11,x13,x11] - 4*sbTC[x6,x11,x13,x12] +
  2*sbTC[x6,x11,x13,x18] + 4*sbTC[x6,x11,x15,x1] + 4*sbTC[x6,x11,x15,x3] + 4*sbTC[x6,x11,x15,x9] -
  4*sbTC[x6,x11,x15,x11] + 4*sbTC[x6,x11,x15,x12] - 4*sbTC[x6,x11,x15,x19] + 4*sbTC[x6,x11,x17,x1] -
  4*sbTC[x6,x11,x17,x3] - 4*sbTC[x6,x11,x17,x7] + 4*sbTC[x6,x11,x17,x12] - 2*sbTC[x6,x11,x20,x1] -
  6*sbTC[x6,x11,x20,x2] - 4*sbTC[x6,x11,x20,x3] - 8*sbTC[x6,x11,x20,x4] + 2*sbTC[x6,x11,x20,x5] -
  2*sbTC[x6,x11,x20,x6] - 2*sbTC[x6,x11,x20,x7] + 4*sbTC[x6,x11,x20,x11] + 4*sbTC[x6,x11,x20,x13] -
  8*sbTC[x6,x11,x20,x15] - 2*sbTC[x6,x11,x20,x18] + 4*sbTC[x6,x11,x20,x19] + 2*sbTC[x6,x12,x1,x1] -
  4*sbTC[x6,x12,x1,x3] + 2*sbTC[x6,x12,x1,x4] - 4*sbTC[x6,x12,x1,x5] - 6*sbTC[x6,x12,x1,x7] +
  6*sbTC[x6,x12,x1,x11] + 8*sbTC[x6,x12,x1,x12] + 4*sbTC[x6,x12,x1,x16] - 4*sbTC[x6,x12,x1,x20] -
  2*sbTC[x6,x12,x2,x3] - 2*sbTC[x6,x12,x2,x4] + 2*sbTC[x6,x12,x2,x5] + 2*sbTC[x6,x12,x2,x6] -
  2*sbTC[x6,x12,x2,x7] + 2*sbTC[x6,x12,x2,x11] + 8*sbTC[x6,x12,x2,x12] - 4*sbTC[x6,x12,x2,x13] -
  4*sbTC[x6,x12,x2,x16] - 2*sbTC[x6,x12,x2,x17] + 2*sbTC[x6,x12,x2,x18] + 4*sbTC[x6,x12,x2,x19] -
  4*sbTC[x6,x12,x2,x20] - 14*sbTC[x6,x12,x3,x1] + 2*sbTC[x6,x12,x3,x2] - 4*sbTC[x6,x12,x3,x3] +
  4*sbTC[x6,x12,x3,x4] - 2*sbTC[x6,x12,x3,x5] + 4*sbTC[x6,x12,x3,x6] + 4*sbTC[x6,x12,x3,x7] +
  4*sbTC[x6,x12,x3,x8] - 2*sbTC[x6,x12,x3,x11] - 4*sbTC[x6,x12,x3,x12] - 4*sbTC[x6,x12,x3,x14] +
  4*sbTC[x6,x12,x3,x15] + 4*sbTC[x6,x12,x3,x16] + 2*sbTC[x6,x12,x3,x17] + 2*sbTC[x6,x12,x3,x18] -
  4*sbTC[x6,x12,x3,x19] - 4*sbTC[x6,x12,x3,x20] + 2*sbTC[x6,x12,x4,x1] + 2*sbTC[x6,x12,x4,x2] +
  4*sbTC[x6,x12,x4,x3] + 8*sbTC[x6,x12,x4,x4] + 2*sbTC[x6,x12,x4,x6] + 2*sbTC[x6,x12,x4,x7] +
  2*sbTC[x6,x12,x4,x8] - 2*sbTC[x6,x12,x4,x11] + 4*sbTC[x6,x12,x4,x17] - 4*sbTC[x6,x12,x4,x20] -
  4*sbTC[x6,x12,x5,x1] + 2*sbTC[x6,x12,x5,x2] + 2*sbTC[x6,x12,x5,x4] + 2*sbTC[x6,x12,x5,x7] -
  2*sbTC[x6,x12,x5,x8] - 4*sbTC[x6,x12,x5,x13] + 4*sbTC[x6,x12,x5,x14] + 4*sbTC[x6,x12,x5,x15] -
  4*sbTC[x6,x12,x5,x16] + 2*sbTC[x6,x12,x6,x2] + 4*sbTC[x6,x12,x6,x3] + 2*sbTC[x6,x12,x6,x4] -
  2*sbTC[x6,x12,x6,x5] + 8*sbTC[x6,x12,x6,x6] - 6*sbTC[x6,x12,x6,x7] + 4*sbTC[x6,x12,x6,x8] +
  4*sbTC[x6,x12,x6,x9] - 12*sbTC[x6,x12,x6,x11] + 4*sbTC[x6,x12,x6,x12] - 4*sbTC[x6,x12,x6,x14] +
  2*sbTC[x6,x12,x6,x17] + 2*sbTC[x6,x12,x6,x18] - 16*sbTC[x6,x12,x7,x1] + 2*sbTC[x6,x12,x7,x2] +
  4*sbTC[x6,x12,x7,x3] + 2*sbTC[x6,x12,x7,x4] - 6*sbTC[x6,x12,x7,x6] + 8*sbTC[x6,x12,x7,x7] +
  2*sbTC[x6,x12,x7,x8] - 4*sbTC[x6,x12,x7,x9] + 4*sbTC[x6,x12,x7,x11] - 12*sbTC[x6,x12,x7,x12] +
  4*sbTC[x6,x12,x7,x15] + 4*sbTC[x6,x12,x7,x16] + 4*sbTC[x6,x12,x7,x17] - 4*sbTC[x6,x12,x7,x19] -
  4*sbTC[x6,x12,x8,x3] - 4*sbTC[x6,x12,x8,x4] - 6*sbTC[x6,x12,x8,x6] - 2*sbTC[x6,x12,x8,x7] +
  4*sbTC[x6,x12,x8,x11] + 4*sbTC[x6,x12,x8,x12] + 10*sbTC[x6,x12,x11,x1] + 2*sbTC[x6,x12,x11,x2] +
  6*sbTC[x6,x12,x11,x3] + 6*sbTC[x6,x12,x11,x4] + 4*sbTC[x6,x12,x11,x6] + 4*sbTC[x6,x12,x11,x7] -
  4*sbTC[x6,x12,x11,x8] - 4*sbTC[x6,x12,x11,x13] + 4*sbTC[x6,x12,x11,x14] + 4*sbTC[x6,x12,x11,x15] -
  4*sbTC[x6,x12,x11,x16] - 4*sbTC[x6,x12,x11,x17] + 8*sbTC[x6,x12,x12,x1] + 4*sbTC[x6,x12,x12,x2] +
  2*sbTC[x6,x12,x12,x3] + 6*sbTC[x6,x12,x12,x4] + 2*sbTC[x6,x12,x12,x6] + 2*sbTC[x6,x12,x12,x7] -
  2*sbTC[x6,x12,x12,x8] - 2*sbTC[x6,x12,x12,x17] - 2*sbTC[x6,x12,x14,x1] - 4*sbTC[x6,x12,x14,x3] +
  2*sbTC[x6,x12,x14,x4] - 2*sbTC[x6,x12,x14,x6] + 4*sbTC[x6,x12,x14,x11] - 4*sbTC[x6,x12,x14,x12] +
  2*sbTC[x6,x12,x14,x18] + 4*sbTC[x6,x12,x16,x1] + 4*sbTC[x6,x12,x16,x3] + 4*sbTC[x6,x12,x16,x9] -
  4*sbTC[x6,x12,x16,x11] + 4*sbTC[x6,x12,x16,x12] - 4*sbTC[x6,x12,x16,x19] + 4*sbTC[x6,x12,x17,x1] -
  4*sbTC[x6,x12,x17,x3] - 4*sbTC[x6,x12,x17,x7] + 4*sbTC[x6,x12,x17,x12] - 2*sbTC[x6,x12,x20,x1] -
  6*sbTC[x6,x12,x20,x2] - 4*sbTC[x6,x12,x20,x3] - 8*sbTC[x6,x12,x20,x4] + 2*sbTC[x6,x12,x20,x5] -
  2*sbTC[x6,x12,x20,x6] - 2*sbTC[x6,x12,x20,x7] + 4*sbTC[x6,x12,x20,x11] + 4*sbTC[x6,x12,x20,x13] -
  8*sbTC[x6,x12,x20,x15] - 2*sbTC[x6,x12,x20,x18] + 4*sbTC[x6,x12,x20,x19] + 4*sbTC[x6,x13,x1,x1] -
  4*sbTC[x6,x13,x1,x2] + 18*sbTC[x6,x13,x1,x3] - 4*sbTC[x6,x13,x1,x5] - 4*sbTC[x6,x13,x1,x6] +
  2*sbTC[x6,x13,x1,x7] - 2*sbTC[x6,x13,x1,x10] + 2*sbTC[x6,x13,x1,x11] + 4*sbTC[x6,x13,x1,x13] +
  2*sbTC[x6,x13,x1,x14] - 4*sbTC[x6,x13,x1,x15] - 4*sbTC[x6,x13,x1,x18] + 4*sbTC[x6,x13,x1,x20] -
  4*sbTC[x6,x13,x2,x1] - 8*sbTC[x6,x13,x2,x2] - 6*sbTC[x6,x13,x2,x3] - 4*sbTC[x6,x13,x2,x4] -
  2*sbTC[x6,x13,x2,x5] - 2*sbTC[x6,x13,x2,x6] - 4*sbTC[x6,x13,x2,x10] - 2*sbTC[x6,x13,x2,x11] +
  4*sbTC[x6,x13,x2,x12] + 2*sbTC[x6,x13,x2,x14] - 4*sbTC[x6,x13,x2,x16] - 2*sbTC[x6,x13,x2,x17] -
  2*sbTC[x6,x13,x2,x18] + 4*sbTC[x6,x13,x2,x19] + 4*sbTC[x6,x13,x2,x20] + 6*sbTC[x6,x13,x3,x1] -
  2*sbTC[x6,x13,x3,x2] - 4*sbTC[x6,x13,x3,x3] + 2*sbTC[x6,x13,x3,x4] + 4*sbTC[x6,x13,x3,x5] +
  4*sbTC[x6,x13,x3,x7] + 2*sbTC[x6,x13,x3,x11] - 4*sbTC[x6,x13,x3,x13] - 10*sbTC[x6,x13,x3,x14] -
  2*sbTC[x6,x13,x3,x17] + 2*sbTC[x6,x13,x3,x18] - 4*sbTC[x6,x13,x3,x19] + 4*sbTC[x6,x13,x3,x20] +
  2*sbTC[x6,x13,x4,x2] + 2*sbTC[x6,x13,x4,x3] - 2*sbTC[x6,x13,x4,x4] + 4*sbTC[x6,x13,x4,x5] -
  2*sbTC[x6,x13,x4,x6] - 2*sbTC[x6,x13,x4,x7] + 2*sbTC[x6,x13,x4,x11] - 4*sbTC[x6,x13,x4,x13] -
  6*sbTC[x6,x13,x4,x14] + 4*sbTC[x6,x13,x4,x20] - 4*sbTC[x6,x13,x5,x1] - 2*sbTC[x6,x13,x5,x2] +
  16*sbTC[x6,x13,x5,x3] - 2*sbTC[x6,x13,x5,x4] - 8*sbTC[x6,x13,x5,x5] + 6*sbTC[x6,x13,x5,x6] +
  4*sbTC[x6,x13,x5,x9] - 2*sbTC[x6,x13,x5,x10] - 4*sbTC[x6,x13,x5,x13] + 12*sbTC[x6,x13,x5,x14] -
  4*sbTC[x6,x13,x5,x15] - 4*sbTC[x6,x13,x5,x16] - 4*sbTC[x6,x13,x5,x18] + 4*sbTC[x6,x13,x5,x19] -
  4*sbTC[x6,x13,x6,x1] - 2*sbTC[x6,x13,x6,x2] - 2*sbTC[x6,x13,x6,x4] + 6*sbTC[x6,x13,x6,x5] -
  8*sbTC[x6,x13,x6,x6] + 2*sbTC[x6,x13,x6,x7] - 4*sbTC[x6,x13,x6,x9] - 4*sbTC[x6,x13,x6,x10] +
  4*sbTC[x6,x13,x6,x12] + 12*sbTC[x6,x13,x6,x13] - 4*sbTC[x6,x13,x6,x14] - 2*sbTC[x6,x13,x6,x17] -
  2*sbTC[x6,x13,x6,x18] - 2*sbTC[x6,x13,x7,x2] + 4*sbTC[x6,x13,x7,x3] - 2*sbTC[x6,x13,x7,x4] -
  2*sbTC[x6,x13,x7,x5] + 2*sbTC[x6,x13,x7,x10] + 4*sbTC[x6,x13,x7,x11] - 4*sbTC[x6,x13,x7,x12] -
  4*sbTC[x6,x13,x7,x15] + 4*sbTC[x6,x13,x7,x16] + 4*sbTC[x6,x13,x10,x1] + 4*sbTC[x6,x13,x10,x2] +
  2*sbTC[x6,x13,x10,x5] + 6*sbTC[x6,x13,x10,x6] - 4*sbTC[x6,x13,x10,x13] - 4*sbTC[x6,x13,x10,x14] +
  4*sbTC[x6,x13,x11,x1] - 2*sbTC[x6,x13,x11,x2] + 2*sbTC[x6,x13,x11,x3] + 2*sbTC[x6,x13,x11,x6] -
  4*sbTC[x6,x13,x11,x13] + 4*sbTC[x6,x13,x11,x14] - 2*sbTC[x6,x13,x11,x17] - 2*sbTC[x6,x13,x13,x1] -
  6*sbTC[x6,x13,x13,x2] - 8*sbTC[x6,x13,x13,x3] - 4*sbTC[x6,x13,x13,x4] - 2*sbTC[x6,x13,x13,x5] -
  2*sbTC[x6,x13,x13,x6] + 2*sbTC[x6,x13,x13,x10] + 2*sbTC[x6,x13,x13,x18] - 6*sbTC[x6,x13,x14,x1] -
  6*sbTC[x6,x13,x14,x2] - 10*sbTC[x6,x13,x14,x3] - 2*sbTC[x6,x13,x14,x4] - 4*sbTC[x6,x13,x14,x5] -
  4*sbTC[x6,x13,x14,x6] + 4*sbTC[x6,x13,x14,x10] + 4*sbTC[x6,x13,x14,x11] - 4*sbTC[x6,x13,x14,x12] -
  4*sbTC[x6,x13,x14,x15] + 4*sbTC[x6,x13,x14,x16] + 4*sbTC[x6,x13,x14,x18] - 4*sbTC[x6,x13,x15,x1] -
  4*sbTC[x6,x13,x15,x3] - 4*sbTC[x6,x13,x15,x9] + 4*sbTC[x6,x13,x15,x13] - 4*sbTC[x6,x13,x15,x14] +
  4*sbTC[x6,x13,x15,x19] + 4*sbTC[x6,x13,x18,x1] - 4*sbTC[x6,x13,x18,x3] + 4*sbTC[x6,x13,x18,x5] -
  4*sbTC[x6,x13,x18,x14] + 4*sbTC[x6,x13,x20,x1] + 8*sbTC[x6,x13,x20,x2] + 2*sbTC[x6,x13,x20,x3] +
  6*sbTC[x6,x13,x20,x4] + 2*sbTC[x6,x13,x20,x5] + 2*sbTC[x6,x13,x20,x6] - 2*sbTC[x6,x13,x20,x7] -
  4*sbTC[x6,x13,x20,x11] - 4*sbTC[x6,x13,x20,x13] + 8*sbTC[x6,x13,x20,x15] +
  2*sbTC[x6,x13,x20,x17] - 4*sbTC[x6,x13,x20,x19] + 4*sbTC[x6,x14,x1,x1] - 4*sbTC[x6,x14,x1,x2] +
  14*sbTC[x6,x14,x1,x3] - 2*sbTC[x6,x14,x1,x4] - 4*sbTC[x6,x14,x1,x5] - 4*sbTC[x6,x14,x1,x6] +
  2*sbTC[x6,x14,x1,x7] - 4*sbTC[x6,x14,x1,x10] + 4*sbTC[x6,x14,x1,x12] + 2*sbTC[x6,x14,x1,x13] +
  4*sbTC[x6,x14,x1,x14] - 4*sbTC[x6,x14,x1,x15] - 4*sbTC[x6,x14,x1,x16] - 2*sbTC[x6,x14,x1,x17] -
  2*sbTC[x6,x14,x1,x18] + 4*sbTC[x6,x14,x1,x19] + 4*sbTC[x6,x14,x1,x20] - 4*sbTC[x6,x14,x2,x1] -
  8*sbTC[x6,x14,x2,x2] - 2*sbTC[x6,x14,x2,x3] - 2*sbTC[x6,x14,x2,x4] - 2*sbTC[x6,x14,x2,x5] -
  2*sbTC[x6,x14,x2,x6] - 2*sbTC[x6,x14,x2,x10] + 2*sbTC[x6,x14,x2,x13] - 4*sbTC[x6,x14,x2,x18] +
  4*sbTC[x6,x14,x2,x20] + 4*sbTC[x6,x14,x3,x1] - 2*sbTC[x6,x14,x3,x2] - 2*sbTC[x6,x14,x3,x3] +
  6*sbTC[x6,x14,x3,x5] + 4*sbTC[x6,x14,x3,x7] - 6*sbTC[x6,x14,x3,x13] - 8*sbTC[x6,x14,x3,x14] -
  4*sbTC[x6,x14,x3,x16] + 4*sbTC[x6,x14,x3,x20] + 2*sbTC[x6,x14,x4,x1] + 2*sbTC[x6,x14,x4,x2] +
  2*sbTC[x6,x14,x4,x5] - 2*sbTC[x6,x14,x4,x6] - 2*sbTC[x6,x14,x4,x7] + 4*sbTC[x6,x14,x4,x11] -
  2*sbTC[x6,x14,x4,x13] - 8*sbTC[x6,x14,x4,x14] + 4*sbTC[x6,x14,x4,x16] - 2*sbTC[x6,x14,x4,x17] +
  2*sbTC[x6,x14,x4,x18] - 4*sbTC[x6,x14,x4,x19] + 4*sbTC[x6,x14,x4,x20] - 4*sbTC[x6,x14,x5,x1] -
  2*sbTC[x6,x14,x5,x2] + 16*sbTC[x6,x14,x5,x3] - 2*sbTC[x6,x14,x5,x4] - 8*sbTC[x6,x14,x5,x5] +
  6*sbTC[x6,x14,x5,x6] + 4*sbTC[x6,x14,x5,x9] - 2*sbTC[x6,x14,x5,x10] - 4*sbTC[x6,x14,x5,x13] +
  12*sbTC[x6,x14,x5,x14] - 4*sbTC[x6,x14,x5,x15] - 4*sbTC[x6,x14,x5,x16] - 4*sbTC[x6,x14,x5,x18] +
  4*sbTC[x6,x14,x5,x19] - 4*sbTC[x6,x14,x6,x1] - 2*sbTC[x6,x14,x6,x2] - 2*sbTC[x6,x14,x6,x4] +
  6*sbTC[x6,x14,x6,x5] - 8*sbTC[x6,x14,x6,x6] + 2*sbTC[x6,x14,x6,x7] - 4*sbTC[x6,x14,x6,x9] -
  4*sbTC[x6,x14,x6,x10] + 4*sbTC[x6,x14,x6,x12] + 12*sbTC[x6,x14,x6,x13] - 4*sbTC[x6,x14,x6,x14] -
  2*sbTC[x6,x14,x6,x17] - 2*sbTC[x6,x14,x6,x18] - 2*sbTC[x6,x14,x7,x2] + 4*sbTC[x6,x14,x7,x3] -
  2*sbTC[x6,x14,x7,x4] - 2*sbTC[x6,x14,x7,x5] + 2*sbTC[x6,x14,x7,x10] + 4*sbTC[x6,x14,x7,x11] -
  4*sbTC[x6,x14,x7,x12] - 4*sbTC[x6,x14,x7,x15] + 4*sbTC[x6,x14,x7,x16] + 4*sbTC[x6,x14,x10,x1] +
  4*sbTC[x6,x14,x10,x2] + 2*sbTC[x6,x14,x10,x5] + 6*sbTC[x6,x14,x10,x6] - 4*sbTC[x6,x14,x10,x13] -
  4*sbTC[x6,x14,x10,x14] + 4*sbTC[x6,x14,x12,x1] - 2*sbTC[x6,x14,x12,x2] + 2*sbTC[x6,x14,x12,x3] +
  2*sbTC[x6,x14,x12,x6] - 4*sbTC[x6,x14,x12,x13] + 4*sbTC[x6,x14,x12,x14] - 2*sbTC[x6,x14,x12,x17] -
  6*sbTC[x6,x14,x13,x1] - 6*sbTC[x6,x14,x13,x2] - 10*sbTC[x6,x14,x13,x3] - 2*sbTC[x6,x14,x13,x4] -
  4*sbTC[x6,x14,x13,x5] - 4*sbTC[x6,x14,x13,x6] + 4*sbTC[x6,x14,x13,x10] + 4*sbTC[x6,x14,x13,x11] -
  4*sbTC[x6,x14,x13,x12] - 4*sbTC[x6,x14,x13,x15] + 4*sbTC[x6,x14,x13,x16] +
  4*sbTC[x6,x14,x13,x18] - 2*sbTC[x6,x14,x14,x1] - 6*sbTC[x6,x14,x14,x2] - 8*sbTC[x6,x14,x14,x3] -
  4*sbTC[x6,x14,x14,x4] - 2*sbTC[x6,x14,x14,x5] - 2*sbTC[x6,x14,x14,x6] + 2*sbTC[x6,x14,x14,x10] +
  2*sbTC[x6,x14,x14,x18] - 4*sbTC[x6,x14,x16,x1] - 4*sbTC[x6,x14,x16,x3] - 4*sbTC[x6,x14,x16,x9] +
  4*sbTC[x6,x14,x16,x13] - 4*sbTC[x6,x14,x16,x14] + 4*sbTC[x6,x14,x16,x19] + 4*sbTC[x6,x14,x18,x1] -
  4*sbTC[x6,x14,x18,x3] + 4*sbTC[x6,x14,x18,x5] - 4*sbTC[x6,x14,x18,x14] + 4*sbTC[x6,x14,x20,x1] +
  8*sbTC[x6,x14,x20,x2] + 2*sbTC[x6,x14,x20,x3] + 6*sbTC[x6,x14,x20,x4] + 2*sbTC[x6,x14,x20,x5] +
  2*sbTC[x6,x14,x20,x6] - 2*sbTC[x6,x14,x20,x7] - 4*sbTC[x6,x14,x20,x11] - 4*sbTC[x6,x14,x20,x13] +
  8*sbTC[x6,x14,x20,x15] + 2*sbTC[x6,x14,x20,x17] - 4*sbTC[x6,x14,x20,x19] - 16*sbTC[x6,x17,x1,x1] -
  8*sbTC[x6,x17,x1,x3] - 4*sbTC[x6,x17,x1,x4] + 4*sbTC[x6,x17,x1,x6] + 12*sbTC[x6,x17,x1,x7] -
  16*sbTC[x6,x17,x1,x12] + 12*sbTC[x6,x17,x2,x7] - 12*sbTC[x6,x17,x2,x12] + 12*sbTC[x6,x17,x3,x1] +
  12*sbTC[x6,x17,x3,x3] + 4*sbTC[x6,x17,x3,x4] - 4*sbTC[x6,x17,x3,x6] + 4*sbTC[x6,x17,x3,x7] -
  4*sbTC[x6,x17,x4,x1] + 4*sbTC[x6,x17,x4,x3] + 4*sbTC[x6,x17,x4,x7] - 4*sbTC[x6,x17,x4,x12] +
  4*sbTC[x6,x17,x6,x1] - 4*sbTC[x6,x17,x6,x3] + 8*sbTC[x6,x17,x6,x7] - 8*sbTC[x6,x17,x6,x12] +
  20*sbTC[x6,x17,x7,x1] + 4*sbTC[x6,x17,x7,x3] + 4*sbTC[x6,x17,x7,x4] - 4*sbTC[x6,x17,x7,x6] -
  16*sbTC[x6,x17,x7,x7] + 20*sbTC[x6,x17,x7,x12] - 16*sbTC[x6,x17,x12,x1] - 8*sbTC[x6,x17,x12,x3] -
  4*sbTC[x6,x17,x12,x4] + 4*sbTC[x6,x17,x12,x6] - 4*sbTC[x6,x17,x12,x12] - 8*sbTC[x6,x17,x17,x1] +
  8*sbTC[x6,x17,x17,x3] + 8*sbTC[x6,x17,x17,x7] - 8*sbTC[x6,x17,x17,x12] - 12*sbTC[x6,x18,x1,x1] -
  4*sbTC[x6,x18,x1,x2] - 12*sbTC[x6,x18,x1,x3] - 4*sbTC[x6,x18,x1,x5] + 4*sbTC[x6,x18,x1,x6] -
  4*sbTC[x6,x18,x2,x1] + 4*sbTC[x6,x18,x2,x3] - 4*sbTC[x6,x18,x2,x5] + 4*sbTC[x6,x18,x2,x14] +
  8*sbTC[x6,x18,x3,x1] + 4*sbTC[x6,x18,x3,x2] + 16*sbTC[x6,x18,x3,x3] - 12*sbTC[x6,x18,x3,x5] -
  4*sbTC[x6,x18,x3,x6] + 16*sbTC[x6,x18,x3,x14] - 12*sbTC[x6,x18,x4,x5] + 12*sbTC[x6,x18,x4,x14] -
  4*sbTC[x6,x18,x5,x1] - 4*sbTC[x6,x18,x5,x2] - 20*sbTC[x6,x18,x5,x3] + 16*sbTC[x6,x18,x5,x5] +
  4*sbTC[x6,x18,x5,x6] - 20*sbTC[x6,x18,x5,x14] + 4*sbTC[x6,x18,x6,x1] - 4*sbTC[x6,x18,x6,x3] -
  8*sbTC[x6,x18,x6,x5] + 8*sbTC[x6,x18,x6,x14] + 8*sbTC[x6,x18,x14,x1] + 4*sbTC[x6,x18,x14,x2] +
  16*sbTC[x6,x18,x14,x3] - 4*sbTC[x6,x18,x14,x6] + 4*sbTC[x6,x18,x14,x14] - 8*sbTC[x6,x18,x18,x1] +
  8*sbTC[x6,x18,x18,x3] - 8*sbTC[x6,x18,x18,x5] + 8*sbTC[x6,x18,x18,x14] - 14*sbTC[x6,x20,x1,x1] -
  30*sbTC[x6,x20,x1,x2] + 6*sbTC[x6,x20,x1,x3] + 10*sbTC[x6,x20,x1,x4] - 16*sbTC[x6,x20,x1,x5] -
  8*sbTC[x6,x20,x1,x6] + 20*sbTC[x6,x20,x1,x7] - 14*sbTC[x6,x20,x1,x11] + 14*sbTC[x6,x20,x1,x13] +
  8*sbTC[x6,x20,x1,x14] - 4*sbTC[x6,x20,x1,x16] - 30*sbTC[x6,x20,x2,x1] - 26*sbTC[x6,x20,x2,x2] -
  2*sbTC[x6,x20,x2,x3] + 6*sbTC[x6,x20,x2,x4] - 20*sbTC[x6,x20,x2,x5] - 8*sbTC[x6,x20,x2,x6] +
  8*sbTC[x6,x20,x2,x7] - 10*sbTC[x6,x20,x2,x11] + 18*sbTC[x6,x20,x2,x13] + 8*sbTC[x6,x20,x2,x14] +
  4*sbTC[x6,x20,x2,x16] - 6*sbTC[x6,x20,x3,x1] - 10*sbTC[x6,x20,x3,x2] + 14*sbTC[x6,x20,x3,x3] +
  30*sbTC[x6,x20,x3,x4] - 20*sbTC[x6,x20,x3,x5] + 8*sbTC[x6,x20,x3,x6] + 16*sbTC[x6,x20,x3,x7] -
  14*sbTC[x6,x20,x3,x11] - 8*sbTC[x6,x20,x3,x12] + 14*sbTC[x6,x20,x3,x13] + 4*sbTC[x6,x20,x3,x16] +
  2*sbTC[x6,x20,x4,x1] - 6*sbTC[x6,x20,x4,x2] + 30*sbTC[x6,x20,x4,x3] + 26*sbTC[x6,x20,x4,x4] -
  8*sbTC[x6,x20,x4,x5] + 8*sbTC[x6,x20,x4,x6] + 20*sbTC[x6,x20,x4,x7] - 18*sbTC[x6,x20,x4,x11] -
  8*sbTC[x6,x20,x4,x12] + 10*sbTC[x6,x20,x4,x13] - 4*sbTC[x6,x20,x4,x16] - 16*sbTC[x6,x20,x5,x1] -
  20*sbTC[x6,x20,x5,x2] - 8*sbTC[x6,x20,x5,x3] - 4*sbTC[x6,x20,x5,x4] - 8*sbTC[x6,x20,x5,x5] -
  18*sbTC[x6,x20,x5,x6] + 2*sbTC[x6,x20,x5,x7] - 4*sbTC[x6,x20,x5,x11] + 8*sbTC[x6,x20,x5,x12] +
  12*sbTC[x6,x20,x5,x13] + 8*sbTC[x6,x20,x5,x14] - 8*sbTC[x6,x20,x6,x1] - 8*sbTC[x6,x20,x6,x2] +
  8*sbTC[x6,x20,x6,x3] + 8*sbTC[x6,x20,x6,x4] - 12*sbTC[x6,x20,x6,x5] + 12*sbTC[x6,x20,x6,x7] -
  8*sbTC[x6,x20,x6,x11] - 4*sbTC[x6,x20,x6,x12] + 8*sbTC[x6,x20,x6,x13] + 4*sbTC[x6,x20,x6,x14] +
  8*sbTC[x6,x20,x7,x1] + 4*sbTC[x6,x20,x7,x2] + 16*sbTC[x6,x20,x7,x3] + 20*sbTC[x6,x20,x7,x4] -
  2*sbTC[x6,x20,x7,x5] + 18*sbTC[x6,x20,x7,x6] + 8*sbTC[x6,x20,x7,x7] - 12*sbTC[x6,x20,x7,x11] -
  8*sbTC[x6,x20,x7,x12] + 4*sbTC[x6,x20,x7,x13] - 8*sbTC[x6,x20,x7,x14] + 2*sbTC[x6,x20,x8,x6] -
  2*sbTC[x6,x20,x8,x7] + 2*sbTC[x6,x20,x10,x5] - 2*sbTC[x6,x20,x10,x6] - 8*sbTC[x6,x20,x11,x1] -
  10*sbTC[x6,x20,x11,x2] - 14*sbTC[x6,x20,x11,x3] - 4*sbTC[x6,x20,x11,x4] - 4*sbTC[x6,x20,x11,x5] -
  10*sbTC[x6,x20,x11,x6] + 4*sbTC[x6,x20,x11,x7] + 4*sbTC[x6,x20,x11,x11] + 8*sbTC[x6,x20,x11,x13] -
  4*sbTC[x6,x20,x11,x14] - 4*sbTC[x6,x20,x11,x15] + 4*sbTC[x6,x20,x11,x16] +
  2*sbTC[x6,x20,x11,x17] - 6*sbTC[x6,x20,x12,x2] + 2*sbTC[x6,x20,x12,x3] - 8*sbTC[x6,x20,x12,x4] +
  8*sbTC[x6,x20,x12,x5] - 10*sbTC[x6,x20,x12,x6] + 8*sbTC[x6,x20,x12,x7] + 4*sbTC[x6,x20,x12,x13] -
  4*sbTC[x6,x20,x12,x14] - 4*sbTC[x6,x20,x12,x15] - 4*sbTC[x6,x20,x12,x16] +
  2*sbTC[x6,x20,x12,x17] + 14*sbTC[x6,x20,x13,x1] + 4*sbTC[x6,x20,x13,x2] + 8*sbTC[x6,x20,x13,x3] +
  10*sbTC[x6,x20,x13,x4] - 4*sbTC[x6,x20,x13,x5] + 10*sbTC[x6,x20,x13,x6] + 4*sbTC[x6,x20,x13,x7] -
  8*sbTC[x6,x20,x13,x11] + 4*sbTC[x6,x20,x13,x12] - 4*sbTC[x6,x20,x13,x13] +
  4*sbTC[x6,x20,x13,x15] - 4*sbTC[x6,x20,x13,x16] - 2*sbTC[x6,x20,x13,x18] - 2*sbTC[x6,x20,x14,x1] +
  8*sbTC[x6,x20,x14,x2] + 6*sbTC[x6,x20,x14,x4] - 8*sbTC[x6,x20,x14,x5] + 10*sbTC[x6,x20,x14,x6] -
  8*sbTC[x6,x20,x14,x7] - 4*sbTC[x6,x20,x14,x11] + 4*sbTC[x6,x20,x14,x12] + 4*sbTC[x6,x20,x14,x15] +
  4*sbTC[x6,x20,x14,x16] - 2*sbTC[x6,x20,x14,x18] - 12*sbTC[x6,x20,x15,x1] +
  12*sbTC[x6,x20,x15,x3] - 4*sbTC[x6,x20,x15,x5] + 4*sbTC[x6,x20,x15,x7] + 4*sbTC[x6,x20,x15,x11] -
  4*sbTC[x6,x20,x15,x12] - 4*sbTC[x6,x20,x15,x13] + 4*sbTC[x6,x20,x15,x14] - 4*sbTC[x6,x20,x16,x1] -
  8*sbTC[x6,x20,x16,x2] + 4*sbTC[x6,x20,x16,x3] + 8*sbTC[x6,x20,x16,x4] - 12*sbTC[x6,x20,x16,x5] +
  12*sbTC[x6,x20,x16,x7] + 4*sbTC[x6,x20,x16,x11] - 4*sbTC[x6,x20,x16,x12] -
  4*sbTC[x6,x20,x16,x13] + 4*sbTC[x6,x20,x16,x14] + 12*sbTC[x6,x20,x17,x1] -
  12*sbTC[x6,x20,x17,x3] - 12*sbTC[x6,x20,x17,x7] + 12*sbTC[x6,x20,x17,x12] +
  12*sbTC[x6,x20,x18,x1] - 12*sbTC[x6,x20,x18,x3] + 12*sbTC[x6,x20,x18,x5] -
  12*sbTC[x6,x20,x18,x14] + 8*sbTC[x6,x20,x19,x1] + 8*sbTC[x6,x20,x19,x2] - 8*sbTC[x6,x20,x19,x3] -
  8*sbTC[x6,x20,x19,x4] + 8*sbTC[x6,x20,x19,x5] - 8*sbTC[x6,x20,x19,x7] - 2*sbTC[x6,x20,x20,x1] +
  14*sbTC[x6,x20,x20,x2] + 2*sbTC[x6,x20,x20,x3] - 14*sbTC[x6,x20,x20,x4] + 12*sbTC[x6,x20,x20,x5] -
  12*sbTC[x6,x20,x20,x7] + 16*sbTC[x6,x20,x20,x11] - 16*sbTC[x6,x20,x20,x13] -
  2*sbTC[x6,x20,x20,x17] + 2*sbTC[x6,x20,x20,x18] - 2*sbTC[x6,x24,x24,x3] - 2*sbTC[x6,x24,x24,x4] -
  2*sbTC[x6,x24,x24,x6] - 2*sbTC[x6,x24,x24,x18] + 4*sbTC[x6,x24,x24,x19] - 2*sbTC[x6,x24,x25,x3] -
  2*sbTC[x6,x24,x25,x4] - 2*sbTC[x6,x24,x25,x7] - 2*sbTC[x6,x24,x25,x18] + 4*sbTC[x6,x24,x25,x19] +
  2*sbTC[x6,x24,x26,x1] + 2*sbTC[x6,x24,x26,x2] + 6*sbTC[x6,x24,x26,x5] - 2*sbTC[x6,x24,x26,x6] +
  2*sbTC[x6,x24,x26,x7] - 2*sbTC[x6,x24,x26,x18] - 4*sbTC[x6,x24,x26,x19] - 2*sbTC[x6,x26,x24,x3] -
  2*sbTC[x6,x26,x24,x4] - 2*sbTC[x6,x26,x24,x6] - 2*sbTC[x6,x26,x24,x18] + 4*sbTC[x6,x26,x24,x19] -
  2*sbTC[x6,x26,x25,x3] - 2*sbTC[x6,x26,x25,x4] - 2*sbTC[x6,x26,x25,x7] - 2*sbTC[x6,x26,x25,x18] +
  4*sbTC[x6,x26,x25,x19] + 2*sbTC[x6,x26,x26,x1] + 2*sbTC[x6,x26,x26,x2] + 6*sbTC[x6,x26,x26,x5] -
  2*sbTC[x6,x26,x26,x6] + 2*sbTC[x6,x26,x26,x7] - 2*sbTC[x6,x26,x26,x18] - 4*sbTC[x6,x26,x26,x19] +
  2*sbTC[x6,x27,x27,x1] + 2*sbTC[x6,x27,x27,x2] + 2*sbTC[x6,x27,x27,x6] + 2*sbTC[x6,x27,x27,x17] -
  4*sbTC[x6,x27,x27,x19] - 2*sbTC[x6,x27,x28,x1] - 2*sbTC[x6,x27,x28,x2] - 2*sbTC[x6,x27,x28,x5] -
  2*sbTC[x6,x27,x28,x17] + 4*sbTC[x6,x27,x28,x19] + 2*sbTC[x6,x27,x29,x3] + 2*sbTC[x6,x27,x29,x4] +
  2*sbTC[x6,x27,x29,x5] - 2*sbTC[x6,x27,x29,x6] + 6*sbTC[x6,x27,x29,x7] - 2*sbTC[x6,x27,x29,x17] -
  4*sbTC[x6,x27,x29,x19] - 2*sbTC[x6,x29,x27,x1] - 2*sbTC[x6,x29,x27,x2] - 2*sbTC[x6,x29,x27,x6] -
  2*sbTC[x6,x29,x27,x17] + 4*sbTC[x6,x29,x27,x19] + 2*sbTC[x6,x29,x28,x1] + 2*sbTC[x6,x29,x28,x2] +
  2*sbTC[x6,x29,x28,x5] + 2*sbTC[x6,x29,x28,x17] - 4*sbTC[x6,x29,x28,x19] - 2*sbTC[x6,x29,x29,x3] -
  2*sbTC[x6,x29,x29,x4] - 2*sbTC[x6,x29,x29,x5] + 2*sbTC[x6,x29,x29,x6] - 6*sbTC[x6,x29,x29,x7] +
  2*sbTC[x6,x29,x29,x17] + 4*sbTC[x6,x29,x29,x19] + 12*sbTC[x7,x1,x1,x1] + 12*sbTC[x7,x1,x1,x2] -
  10*sbTC[x7,x1,x1,x3] + 2*sbTC[x7,x1,x1,x4] + 14*sbTC[x7,x1,x1,x5] - 2*sbTC[x7,x1,x1,x6] +
  2*sbTC[x7,x1,x1,x7] + 2*sbTC[x7,x1,x1,x10] + 2*sbTC[x7,x1,x1,x11] + 2*sbTC[x7,x1,x1,x12] +
  4*sbTC[x7,x1,x1,x13] - 8*sbTC[x7,x1,x1,x14] + 4*sbTC[x7,x1,x1,x18] - 4*sbTC[x7,x1,x1,x19] -
  8*sbTC[x7,x1,x1,x20] + 12*sbTC[x7,x1,x2,x1] + 12*sbTC[x7,x1,x2,x2] - 14*sbTC[x7,x1,x2,x3] +
  14*sbTC[x7,x1,x2,x5] - 2*sbTC[x7,x1,x2,x6] + 2*sbTC[x7,x1,x2,x7] + 6*sbTC[x7,x1,x2,x12] +
  2*sbTC[x7,x1,x2,x13] - 6*sbTC[x7,x1,x2,x14] - 4*sbTC[x7,x1,x2,x16] - 2*sbTC[x7,x1,x2,x17] +
  6*sbTC[x7,x1,x2,x18] - 8*sbTC[x7,x1,x2,x20] - 8*sbTC[x7,x1,x3,x1] + 6*sbTC[x7,x1,x3,x2] -
  24*sbTC[x7,x1,x3,x3] - 10*sbTC[x7,x1,x3,x4] + 8*sbTC[x7,x1,x3,x5] - 4*sbTC[x7,x1,x3,x6] -
  16*sbTC[x7,x1,x3,x7] + 2*sbTC[x7,x1,x3,x11] + 4*sbTC[x7,x1,x3,x13] - 4*sbTC[x7,x1,x3,x14] +
  2*sbTC[x7,x1,x3,x17] + 4*sbTC[x7,x1,x3,x20] + 2*sbTC[x7,x1,x4,x1] + 6*sbTC[x7,x1,x4,x2] -
  10*sbTC[x7,x1,x4,x3] - 10*sbTC[x7,x1,x4,x4] + 12*sbTC[x7,x1,x4,x5] - 6*sbTC[x7,x1,x4,x6] -
  10*sbTC[x7,x1,x4,x7] - 2*sbTC[x7,x1,x4,x11] - 8*sbTC[x7,x1,x4,x16] + 4*sbTC[x7,x1,x4,x17] -
  2*sbTC[x7,x1,x4,x18] + 4*sbTC[x7,x1,x4,x19] + 4*sbTC[x7,x1,x4,x20] + 14*sbTC[x7,x1,x5,x1] +
  14*sbTC[x7,x1,x5,x2] + 4*sbTC[x7,x1,x5,x3] - 2*sbTC[x7,x1,x5,x4] - 8*sbTC[x7,x1,x5,x5] -
  10*sbTC[x7,x1,x5,x6] + 2*sbTC[x7,x1,x5,x10] + 2*sbTC[x7,x1,x5,x11] - 4*sbTC[x7,x1,x5,x12] +
  6*sbTC[x7,x1,x5,x13] + 6*sbTC[x7,x1,x5,x14] + 12*sbTC[x7,x1,x5,x16] + 6*sbTC[x7,x1,x5,x18] -
  12*sbTC[x7,x1,x5,x19] - 2*sbTC[x7,x1,x6,x1] - 2*sbTC[x7,x1,x6,x2] - 4*sbTC[x7,x1,x6,x3] -
  6*sbTC[x7,x1,x6,x4] - 12*sbTC[x7,x1,x6,x6] - 4*sbTC[x7,x1,x6,x7] + 4*sbTC[x7,x1,x6,x11] -
  2*sbTC[x7,x1,x6,x12] - 4*sbTC[x7,x1,x6,x13] - 8*sbTC[x7,x1,x6,x14] + 4*sbTC[x7,x1,x6,x16] +
  2*sbTC[x7,x1,x6,x17] + 4*sbTC[x7,x1,x6,x18] + 8*sbTC[x7,x1,x6,x20] + 20*sbTC[x7,x1,x7,x1] +
  16*sbTC[x7,x1,x7,x2] - 16*sbTC[x7,x1,x7,x3] - 10*sbTC[x7,x1,x7,x4] + 2*sbTC[x7,x1,x7,x5] +
  2*sbTC[x7,x1,x7,x6] + 4*sbTC[x7,x1,x7,x9] - 2*sbTC[x7,x1,x7,x10] - 4*sbTC[x7,x1,x7,x11] -
  2*sbTC[x7,x1,x7,x12] + 4*sbTC[x7,x1,x7,x16] + 4*sbTC[x7,x1,x7,x17] - 8*sbTC[x7,x1,x7,x19] -
  2*sbTC[x7,x1,x8,x4] - 2*sbTC[x7,x1,x8,x6] + 2*sbTC[x7,x1,x8,x12] + 4*sbTC[x7,x1,x9,x7] -
  4*sbTC[x7,x1,x9,x16] - 6*sbTC[x7,x1,x10,x2] - 2*sbTC[x7,x1,x10,x5] - 4*sbTC[x7,x1,x10,x6] +
  6*sbTC[x7,x1,x10,x14] + 2*sbTC[x7,x1,x11,x1] + 2*sbTC[x7,x1,x11,x3] - 2*sbTC[x7,x1,x11,x4] +
  2*sbTC[x7,x1,x11,x5] + 4*sbTC[x7,x1,x11,x6] - 4*sbTC[x7,x1,x11,x7] + 4*sbTC[x7,x1,x11,x11] +
  6*sbTC[x7,x1,x11,x12] - 6*sbTC[x7,x1,x11,x13] + 4*sbTC[x7,x1,x11,x14] - 2*sbTC[x7,x1,x11,x17] -
  4*sbTC[x7,x1,x11,x20] + 2*sbTC[x7,x1,x12,x1] - 4*sbTC[x7,x1,x12,x3] + 2*sbTC[x7,x1,x12,x4] -
  4*sbTC[x7,x1,x12,x5] - 6*sbTC[x7,x1,x12,x7] + 6*sbTC[x7,x1,x12,x11] + 8*sbTC[x7,x1,x12,x12] +
  4*sbTC[x7,x1,x12,x16] - 4*sbTC[x7,x1,x12,x20] + 6*sbTC[x7,x1,x13,x1] + 4*sbTC[x7,x1,x13,x2] +
  14*sbTC[x7,x1,x13,x3] + 2*sbTC[x7,x1,x13,x5] + 4*sbTC[x7,x1,x13,x6] - 2*sbTC[x7,x1,x13,x10] -
  4*sbTC[x7,x1,x13,x18] - 6*sbTC[x7,x1,x14,x1] - 4*sbTC[x7,x1,x14,x3] + 2*sbTC[x7,x1,x14,x4] +
  6*sbTC[x7,x1,x14,x6] + 4*sbTC[x7,x1,x14,x11] - 4*sbTC[x7,x1,x14,x12] - 4*sbTC[x7,x1,x14,x14] -
  4*sbTC[x7,x1,x14,x15] + 4*sbTC[x7,x1,x14,x16] - 2*sbTC[x7,x1,x14,x18] - 12*sbTC[x7,x1,x15,x3] +
  4*sbTC[x7,x1,x15,x5] - 4*sbTC[x7,x1,x15,x7] - 4*sbTC[x7,x1,x15,x9] + 4*sbTC[x7,x1,x15,x13] -
  4*sbTC[x7,x1,x15,x14] - 4*sbTC[x7,x1,x15,x16] + 8*sbTC[x7,x1,x15,x19] + 2*sbTC[x7,x1,x16,x2] -
  2*sbTC[x7,x1,x16,x4] + 8*sbTC[x7,x1,x16,x5] + 4*sbTC[x7,x1,x16,x6] - 2*sbTC[x7,x1,x16,x12] -
  2*sbTC[x7,x1,x16,x14] - 4*sbTC[x7,x1,x16,x15] - 8*sbTC[x7,x1,x16,x16] + 4*sbTC[x7,x1,x16,x19] -
  16*sbTC[x7,x1,x17,x1] + 16*sbTC[x7,x1,x17,x3] + 16*sbTC[x7,x1,x17,x7] - 16*sbTC[x7,x1,x17,x12] +
  4*sbTC[x7,x1,x18,x1] - 4*sbTC[x7,x1,x18,x3] + 4*sbTC[x7,x1,x18,x5] - 4*sbTC[x7,x1,x18,x14] -
  4*sbTC[x7,x1,x19,x1] - 20*sbTC[x7,x1,x19,x2] + 20*sbTC[x7,x1,x19,x3] + 4*sbTC[x7,x1,x19,x4] -
  20*sbTC[x7,x1,x19,x5] + 4*sbTC[x7,x1,x19,x7] + 16*sbTC[x7,x1,x19,x16] - 10*sbTC[x7,x1,x20,x1] -
  4*sbTC[x7,x1,x20,x2] - 6*sbTC[x7,x1,x20,x3] + 8*sbTC[x7,x1,x20,x4] + 6*sbTC[x7,x1,x20,x5] +
  4*sbTC[x7,x1,x20,x6] - 2*sbTC[x7,x1,x20,x7] - 6*sbTC[x7,x1,x20,x11] + 8*sbTC[x7,x1,x20,x12] -
  2*sbTC[x7,x1,x20,x13] + 4*sbTC[x7,x1,x20,x14] + 4*sbTC[x7,x1,x20,x15] - 16*sbTC[x7,x1,x20,x16] -
  2*sbTC[x7,x1,x20,x17] - 2*sbTC[x7,x1,x20,x18] + 4*sbTC[x7,x1,x20,x19] + 12*sbTC[x7,x2,x1,x1] +
  12*sbTC[x7,x2,x1,x2] - 14*sbTC[x7,x2,x1,x3] + 14*sbTC[x7,x2,x1,x5] - 2*sbTC[x7,x2,x1,x6] +
  2*sbTC[x7,x2,x1,x7] + 6*sbTC[x7,x2,x1,x12] + 2*sbTC[x7,x2,x1,x13] - 6*sbTC[x7,x2,x1,x14] -
  4*sbTC[x7,x2,x1,x16] - 2*sbTC[x7,x2,x1,x17] + 6*sbTC[x7,x2,x1,x18] - 8*sbTC[x7,x2,x1,x20] +
  12*sbTC[x7,x2,x2,x1] + 12*sbTC[x7,x2,x2,x2] - 10*sbTC[x7,x2,x2,x3] + 2*sbTC[x7,x2,x2,x4] +
  14*sbTC[x7,x2,x2,x5] - 2*sbTC[x7,x2,x2,x6] + 2*sbTC[x7,x2,x2,x7] + 2*sbTC[x7,x2,x2,x10] +
  2*sbTC[x7,x2,x2,x11] + 2*sbTC[x7,x2,x2,x12] + 4*sbTC[x7,x2,x2,x13] - 8*sbTC[x7,x2,x2,x14] +
  4*sbTC[x7,x2,x2,x18] - 4*sbTC[x7,x2,x2,x19] - 8*sbTC[x7,x2,x2,x20] - 10*sbTC[x7,x2,x3,x1] +
  6*sbTC[x7,x2,x3,x2] - 22*sbTC[x7,x2,x3,x3] - 12*sbTC[x7,x2,x3,x4] + 10*sbTC[x7,x2,x3,x5] -
  4*sbTC[x7,x2,x3,x6] - 16*sbTC[x7,x2,x3,x7] + 2*sbTC[x7,x2,x3,x13] - 2*sbTC[x7,x2,x3,x14] -
  4*sbTC[x7,x2,x3,x16] + 4*sbTC[x7,x2,x3,x17] - 2*sbTC[x7,x2,x3,x18] + 4*sbTC[x7,x2,x3,x19] +
  4*sbTC[x7,x2,x3,x20] + 4*sbTC[x7,x2,x4,x1] + 6*sbTC[x7,x2,x4,x2] - 12*sbTC[x7,x2,x4,x3] -
  8*sbTC[x7,x2,x4,x4] + 10*sbTC[x7,x2,x4,x5] - 6*sbTC[x7,x2,x4,x6] - 10*sbTC[x7,x2,x4,x7] +
  2*sbTC[x7,x2,x4,x13] - 2*sbTC[x7,x2,x4,x14] - 4*sbTC[x7,x2,x4,x16] + 2*sbTC[x7,x2,x4,x17] +
  4*sbTC[x7,x2,x4,x20] + 14*sbTC[x7,x2,x5,x1] + 14*sbTC[x7,x2,x5,x2] + 4*sbTC[x7,x2,x5,x3] -
  2*sbTC[x7,x2,x5,x4] - 8*sbTC[x7,x2,x5,x5] - 10*sbTC[x7,x2,x5,x6] + 2*sbTC[x7,x2,x5,x10] +
  2*sbTC[x7,x2,x5,x11] - 4*sbTC[x7,x2,x5,x12] + 6*sbTC[x7,x2,x5,x13] + 6*sbTC[x7,x2,x5,x14] +
  12*sbTC[x7,x2,x5,x16] + 6*sbTC[x7,x2,x5,x18] - 12*sbTC[x7,x2,x5,x19] - 2*sbTC[x7,x2,x6,x1] -
  2*sbTC[x7,x2,x6,x2] - 4*sbTC[x7,x2,x6,x3] - 6*sbTC[x7,x2,x6,x4] - 12*sbTC[x7,x2,x6,x6] -
  4*sbTC[x7,x2,x6,x7] + 4*sbTC[x7,x2,x6,x11] - 2*sbTC[x7,x2,x6,x12] - 4*sbTC[x7,x2,x6,x13] -
  8*sbTC[x7,x2,x6,x14] + 4*sbTC[x7,x2,x6,x16] + 2*sbTC[x7,x2,x6,x17] + 4*sbTC[x7,x2,x6,x18] +
  8*sbTC[x7,x2,x6,x20] + 20*sbTC[x7,x2,x7,x1] + 16*sbTC[x7,x2,x7,x2] - 16*sbTC[x7,x2,x7,x3] -
  10*sbTC[x7,x2,x7,x4] + 2*sbTC[x7,x2,x7,x5] + 2*sbTC[x7,x2,x7,x6] + 4*sbTC[x7,x2,x7,x9] -
  2*sbTC[x7,x2,x7,x10] - 4*sbTC[x7,x2,x7,x11] - 2*sbTC[x7,x2,x7,x12] + 4*sbTC[x7,x2,x7,x16] +
  4*sbTC[x7,x2,x7,x17] - 8*sbTC[x7,x2,x7,x19] - 2*sbTC[x7,x2,x8,x4] - 2*sbTC[x7,x2,x8,x6] +
  2*sbTC[x7,x2,x8,x12] + 4*sbTC[x7,x2,x9,x7] - 4*sbTC[x7,x2,x9,x16] - 6*sbTC[x7,x2,x10,x2] -
  2*sbTC[x7,x2,x10,x5] - 4*sbTC[x7,x2,x10,x6] + 6*sbTC[x7,x2,x10,x14] - 2*sbTC[x7,x2,x11,x1] +
  2*sbTC[x7,x2,x11,x2] - 2*sbTC[x7,x2,x11,x4] + 2*sbTC[x7,x2,x11,x5] + 2*sbTC[x7,x2,x11,x6] -
  4*sbTC[x7,x2,x11,x7] + 4*sbTC[x7,x2,x11,x11] + 6*sbTC[x7,x2,x11,x12] - 2*sbTC[x7,x2,x11,x13] -
  4*sbTC[x7,x2,x11,x20] + 6*sbTC[x7,x2,x12,x1] - 2*sbTC[x7,x2,x12,x2] - 2*sbTC[x7,x2,x12,x3] +
  2*sbTC[x7,x2,x12,x4] - 4*sbTC[x7,x2,x12,x5] + 2*sbTC[x7,x2,x12,x6] - 6*sbTC[x7,x2,x12,x7] +
  6*sbTC[x7,x2,x12,x11] + 8*sbTC[x7,x2,x12,x12] - 4*sbTC[x7,x2,x12,x13] + 4*sbTC[x7,x2,x12,x14] +
  4*sbTC[x7,x2,x12,x16] - 2*sbTC[x7,x2,x12,x17] - 4*sbTC[x7,x2,x12,x20] + 2*sbTC[x7,x2,x13,x1] +
  4*sbTC[x7,x2,x13,x2] + 12*sbTC[x7,x2,x13,x3] + 2*sbTC[x7,x2,x13,x4] + 2*sbTC[x7,x2,x13,x6] +
  4*sbTC[x7,x2,x13,x11] - 4*sbTC[x7,x2,x13,x12] - 4*sbTC[x7,x2,x13,x15] + 4*sbTC[x7,x2,x13,x16] -
  2*sbTC[x7,x2,x13,x18] - 2*sbTC[x7,x2,x14,x1] - 2*sbTC[x7,x2,x14,x3] + 2*sbTC[x7,x2,x14,x5] +
  8*sbTC[x7,x2,x14,x6] - 2*sbTC[x7,x2,x14,x10] - 4*sbTC[x7,x2,x14,x14] - 4*sbTC[x7,x2,x14,x18] +
  4*sbTC[x7,x2,x15,x1] - 8*sbTC[x7,x2,x15,x3] + 4*sbTC[x7,x2,x15,x5] - 4*sbTC[x7,x2,x15,x7] -
  4*sbTC[x7,x2,x15,x16] + 4*sbTC[x7,x2,x15,x19] - 4*sbTC[x7,x2,x16,x1] + 2*sbTC[x7,x2,x16,x2] -
  4*sbTC[x7,x2,x16,x3] - 2*sbTC[x7,x2,x16,x4] + 8*sbTC[x7,x2,x16,x5] + 4*sbTC[x7,x2,x16,x6] -
  4*sbTC[x7,x2,x16,x9] - 2*sbTC[x7,x2,x16,x12] + 4*sbTC[x7,x2,x16,x13] - 6*sbTC[x7,x2,x16,x14] -
  4*sbTC[x7,x2,x16,x15] - 8*sbTC[x7,x2,x16,x16] + 8*sbTC[x7,x2,x16,x19] - 16*sbTC[x7,x2,x17,x1] +
  16*sbTC[x7,x2,x17,x3] + 16*sbTC[x7,x2,x17,x7] - 16*sbTC[x7,x2,x17,x12] + 4*sbTC[x7,x2,x18,x1] -
  4*sbTC[x7,x2,x18,x3] + 4*sbTC[x7,x2,x18,x5] - 4*sbTC[x7,x2,x18,x14] - 4*sbTC[x7,x2,x19,x1] -
  20*sbTC[x7,x2,x19,x2] + 20*sbTC[x7,x2,x19,x3] + 4*sbTC[x7,x2,x19,x4] - 20*sbTC[x7,x2,x19,x5] +
  4*sbTC[x7,x2,x19,x7] + 16*sbTC[x7,x2,x19,x16] - 10*sbTC[x7,x2,x20,x1] - 4*sbTC[x7,x2,x20,x2] -
  6*sbTC[x7,x2,x20,x3] + 8*sbTC[x7,x2,x20,x4] + 6*sbTC[x7,x2,x20,x5] + 4*sbTC[x7,x2,x20,x6] -
  2*sbTC[x7,x2,x20,x7] - 6*sbTC[x7,x2,x20,x11] + 8*sbTC[x7,x2,x20,x12] - 2*sbTC[x7,x2,x20,x13] +
  4*sbTC[x7,x2,x20,x14] + 4*sbTC[x7,x2,x20,x15] - 16*sbTC[x7,x2,x20,x16] - 2*sbTC[x7,x2,x20,x17] -
  2*sbTC[x7,x2,x20,x18] + 4*sbTC[x7,x2,x20,x19] + 16*sbTC[x7,x3,x1,x1] + 12*sbTC[x7,x3,x1,x2] +
  11*sbTC[x7,x3,x1,x3] - 13*sbTC[x7,x3,x1,x4] + 18*sbTC[x7,x3,x1,x5] - 6*sbTC[x7,x3,x1,x6] -
  15*sbTC[x7,x3,x1,x7] - 2*sbTC[x7,x3,x1,x11] + 3*sbTC[x7,x3,x1,x17] - 4*sbTC[x7,x3,x1,x18] -
  2*sbTC[x7,x3,x1,x19] + 4*sbTC[x7,x3,x1,x20] + 12*sbTC[x7,x3,x2,x1] + 4*sbTC[x7,x3,x2,x2] -
  9*sbTC[x7,x3,x2,x3] - 7*sbTC[x7,x3,x2,x4] + 8*sbTC[x7,x3,x2,x5] - 4*sbTC[x7,x3,x2,x6] -
  13*sbTC[x7,x3,x2,x7] + 2*sbTC[x7,x3,x2,x13] - 2*sbTC[x7,x3,x2,x14] + 4*sbTC[x7,x3,x2,x16] +
  3*sbTC[x7,x3,x2,x17] - 4*sbTC[x7,x3,x2,x18] - 2*sbTC[x7,x3,x2,x19] + 4*sbTC[x7,x3,x2,x20] +
  5*sbTC[x7,x3,x3,x1] - 7*sbTC[x7,x3,x3,x2] - 24*sbTC[x7,x3,x3,x3] - 24*sbTC[x7,x3,x3,x4] -
  sbTC[x7,x3,x3,x5] - 20*sbTC[x7,x3,x3,x6] - 32*sbTC[x7,x3,x3,x7] + 6*sbTC[x7,x3,x3,x11] +
  18*sbTC[x7,x3,x3,x12] - 5*sbTC[x7,x3,x3,x17] + 2*sbTC[x7,x3,x3,x19] + 16*sbTC[x7,x3,x3,x20] +
  5*sbTC[x7,x3,x4,x1] - 7*sbTC[x7,x3,x4,x2] - 24*sbTC[x7,x3,x4,x3] - 24*sbTC[x7,x3,x4,x4] -
  sbTC[x7,x3,x4,x5] - 20*sbTC[x7,x3,x4,x6] - 32*sbTC[x7,x3,x4,x7] + 6*sbTC[x7,x3,x4,x11] +
  18*sbTC[x7,x3,x4,x12] - 5*sbTC[x7,x3,x4,x17] + 2*sbTC[x7,x3,x4,x19] + 16*sbTC[x7,x3,x4,x20] +
  18*sbTC[x7,x3,x5,x1] + 8*sbTC[x7,x3,x5,x2] - 14*sbTC[x7,x3,x5,x3] - 10*sbTC[x7,x3,x5,x4] +
  2*sbTC[x7,x3,x5,x6] - 6*sbTC[x7,x3,x5,x11] + 8*sbTC[x7,x3,x5,x12] + 2*sbTC[x7,x3,x5,x13] -
  2*sbTC[x7,x3,x5,x14] - 4*sbTC[x7,x3,x5,x16] - 4*sbTC[x7,x3,x5,x18] + 4*sbTC[x7,x3,x5,x19] -
  6*sbTC[x7,x3,x6,x1] - 4*sbTC[x7,x3,x6,x2] - 20*sbTC[x7,x3,x6,x3] - 20*sbTC[x7,x3,x6,x4] +
  8*sbTC[x7,x3,x6,x5] - 20*sbTC[x7,x3,x6,x6] - 12*sbTC[x7,x3,x6,x7] + 8*sbTC[x7,x3,x6,x11] +
  10*sbTC[x7,x3,x6,x12] - 4*sbTC[x7,x3,x6,x16] - 2*sbTC[x7,x3,x6,x17] - 4*sbTC[x7,x3,x6,x18] +
  8*sbTC[x7,x3,x6,x20] - 10*sbTC[x7,x3,x7,x2] - 32*sbTC[x7,x3,x7,x3] - 32*sbTC[x7,x3,x7,x4] -
  sbTC[x7,x3,x7,x5] - 9*sbTC[x7,x3,x7,x6] + 14*sbTC[x7,x3,x7,x12] - 4*sbTC[x7,x3,x7,x16] -
  8*sbTC[x7,x3,x7,x17] + 8*sbTC[x7,x3,x7,x19] + 12*sbTC[x7,x3,x8,x3] + 14*sbTC[x7,x3,x8,x4] +
  26*sbTC[x7,x3,x8,x6] - 12*sbTC[x7,x3,x8,x11] - 14*sbTC[x7,x3,x8,x12] + 12*sbTC[x7,x3,x9,x5] -
  8*sbTC[x7,x3,x9,x7] - 4*sbTC[x7,x3,x9,x16] - 2*sbTC[x7,x3,x10,x2] + sbTC[x7,x3,x10,x5] -
  3*sbTC[x7,x3,x10,x6] + 2*sbTC[x7,x3,x10,x14] - 12*sbTC[x7,x3,x11,x1] - 6*sbTC[x7,x3,x11,x3] +
  8*sbTC[x7,x3,x11,x4] - 6*sbTC[x7,x3,x11,x5] - 10*sbTC[x7,x3,x11,x6] + 8*sbTC[x7,x3,x11,x7] +
  4*sbTC[x7,x3,x11,x11] + 2*sbTC[x7,x3,x11,x12] + 2*sbTC[x7,x3,x11,x13] + 4*sbTC[x7,x3,x11,x15] +
  4*sbTC[x7,x3,x11,x17] - 4*sbTC[x7,x3,x11,x20] + 6*sbTC[x7,x3,x12,x2] + 10*sbTC[x7,x3,x12,x3] +
  4*sbTC[x7,x3,x12,x4] + 8*sbTC[x7,x3,x12,x5] - 8*sbTC[x7,x3,x12,x6] + 10*sbTC[x7,x3,x12,x7] +
  2*sbTC[x7,x3,x12,x11] - 8*sbTC[x7,x3,x12,x16] + 4*sbTC[x7,x3,x12,x17] - 4*sbTC[x7,x3,x12,x20] +
  8*sbTC[x7,x3,x15,x1] - 4*sbTC[x7,x3,x15,x3] + 4*sbTC[x7,x3,x15,x5] - 4*sbTC[x7,x3,x15,x7] +
  4*sbTC[x7,x3,x15,x16] - 4*sbTC[x7,x3,x15,x19] + 2*sbTC[x7,x3,x16,x2] - 2*sbTC[x7,x3,x16,x4] -
  4*sbTC[x7,x3,x16,x6] - 8*sbTC[x7,x3,x16,x7] + 2*sbTC[x7,x3,x16,x12] + 2*sbTC[x7,x3,x16,x14] +
  4*sbTC[x7,x3,x16,x15] + 8*sbTC[x7,x3,x16,x16] - 4*sbTC[x7,x3,x16,x19] + 12*sbTC[x7,x3,x17,x1] -
  12*sbTC[x7,x3,x17,x3] - 12*sbTC[x7,x3,x17,x7] + 12*sbTC[x7,x3,x17,x12] - 20*sbTC[x7,x3,x19,x1] -
  4*sbTC[x7,x3,x19,x2] + 4*sbTC[x7,x3,x19,x3] + 20*sbTC[x7,x3,x19,x4] - 4*sbTC[x7,x3,x19,x5] +
  20*sbTC[x7,x3,x19,x7] - 16*sbTC[x7,x3,x19,x16] + 2*sbTC[x7,x3,x20,x2] + 31*sbTC[x7,x3,x20,x3] +
  9*sbTC[x7,x3,x20,x4] - 11*sbTC[x7,x3,x20,x5] + 13*sbTC[x7,x3,x20,x6] + 3*sbTC[x7,x3,x20,x7] +
  2*sbTC[x7,x3,x20,x11] - 20*sbTC[x7,x3,x20,x12] - 2*sbTC[x7,x3,x20,x13] - 4*sbTC[x7,x3,x20,x15] +
  16*sbTC[x7,x3,x20,x16] + sbTC[x7,x3,x20,x17] + 4*sbTC[x7,x3,x20,x18] - 2*sbTC[x7,x3,x20,x19] +
  16*sbTC[x7,x4,x1,x1] + 12*sbTC[x7,x4,x1,x2] + 11*sbTC[x7,x4,x1,x3] - 13*sbTC[x7,x4,x1,x4] +
  18*sbTC[x7,x4,x1,x5] - 6*sbTC[x7,x4,x1,x6] - 15*sbTC[x7,x4,x1,x7] - 2*sbTC[x7,x4,x1,x11] +
  3*sbTC[x7,x4,x1,x17] - 4*sbTC[x7,x4,x1,x18] - 2*sbTC[x7,x4,x1,x19] + 4*sbTC[x7,x4,x1,x20] +
  12*sbTC[x7,x4,x2,x1] + 4*sbTC[x7,x4,x2,x2] - 9*sbTC[x7,x4,x2,x3] - 7*sbTC[x7,x4,x2,x4] +
  8*sbTC[x7,x4,x2,x5] - 4*sbTC[x7,x4,x2,x6] - 13*sbTC[x7,x4,x2,x7] + 2*sbTC[x7,x4,x2,x13] -
  2*sbTC[x7,x4,x2,x14] + 4*sbTC[x7,x4,x2,x16] + 3*sbTC[x7,x4,x2,x17] - 4*sbTC[x7,x4,x2,x18] -
  2*sbTC[x7,x4,x2,x19] + 4*sbTC[x7,x4,x2,x20] + 5*sbTC[x7,x4,x3,x1] - 7*sbTC[x7,x4,x3,x2] -
  24*sbTC[x7,x4,x3,x3] - 24*sbTC[x7,x4,x3,x4] - sbTC[x7,x4,x3,x5] - 20*sbTC[x7,x4,x3,x6] -
  32*sbTC[x7,x4,x3,x7] + 6*sbTC[x7,x4,x3,x11] + 18*sbTC[x7,x4,x3,x12] - 5*sbTC[x7,x4,x3,x17] +
  2*sbTC[x7,x4,x3,x19] + 16*sbTC[x7,x4,x3,x20] + 5*sbTC[x7,x4,x4,x1] - 7*sbTC[x7,x4,x4,x2] -
  24*sbTC[x7,x4,x4,x3] - 24*sbTC[x7,x4,x4,x4] - sbTC[x7,x4,x4,x5] - 20*sbTC[x7,x4,x4,x6] -
  32*sbTC[x7,x4,x4,x7] + 6*sbTC[x7,x4,x4,x11] + 18*sbTC[x7,x4,x4,x12] - 5*sbTC[x7,x4,x4,x17] +
  2*sbTC[x7,x4,x4,x19] + 16*sbTC[x7,x4,x4,x20] + 18*sbTC[x7,x4,x5,x1] + 8*sbTC[x7,x4,x5,x2] -
  14*sbTC[x7,x4,x5,x3] - 10*sbTC[x7,x4,x5,x4] + 2*sbTC[x7,x4,x5,x6] - 6*sbTC[x7,x4,x5,x11] +
  8*sbTC[x7,x4,x5,x12] + 2*sbTC[x7,x4,x5,x13] - 2*sbTC[x7,x4,x5,x14] - 4*sbTC[x7,x4,x5,x16] -
  4*sbTC[x7,x4,x5,x18] + 4*sbTC[x7,x4,x5,x19] - 6*sbTC[x7,x4,x6,x1] - 4*sbTC[x7,x4,x6,x2] -
  20*sbTC[x7,x4,x6,x3] - 20*sbTC[x7,x4,x6,x4] + 8*sbTC[x7,x4,x6,x5] - 20*sbTC[x7,x4,x6,x6] -
  12*sbTC[x7,x4,x6,x7] + 8*sbTC[x7,x4,x6,x11] + 10*sbTC[x7,x4,x6,x12] - 4*sbTC[x7,x4,x6,x16] -
  2*sbTC[x7,x4,x6,x17] - 4*sbTC[x7,x4,x6,x18] + 8*sbTC[x7,x4,x6,x20] - 10*sbTC[x7,x4,x7,x2] -
  32*sbTC[x7,x4,x7,x3] - 32*sbTC[x7,x4,x7,x4] - sbTC[x7,x4,x7,x5] - 9*sbTC[x7,x4,x7,x6] +
  14*sbTC[x7,x4,x7,x12] - 4*sbTC[x7,x4,x7,x16] - 8*sbTC[x7,x4,x7,x17] + 8*sbTC[x7,x4,x7,x19] +
  12*sbTC[x7,x4,x8,x3] + 14*sbTC[x7,x4,x8,x4] + 26*sbTC[x7,x4,x8,x6] - 12*sbTC[x7,x4,x8,x11] -
  14*sbTC[x7,x4,x8,x12] + 12*sbTC[x7,x4,x9,x5] - 8*sbTC[x7,x4,x9,x7] - 4*sbTC[x7,x4,x9,x16] -
  2*sbTC[x7,x4,x10,x2] + sbTC[x7,x4,x10,x5] - 3*sbTC[x7,x4,x10,x6] + 2*sbTC[x7,x4,x10,x14] -
  12*sbTC[x7,x4,x11,x1] - 6*sbTC[x7,x4,x11,x3] + 8*sbTC[x7,x4,x11,x4] - 6*sbTC[x7,x4,x11,x5] -
  10*sbTC[x7,x4,x11,x6] + 8*sbTC[x7,x4,x11,x7] + 4*sbTC[x7,x4,x11,x11] + 2*sbTC[x7,x4,x11,x12] +
  2*sbTC[x7,x4,x11,x13] + 4*sbTC[x7,x4,x11,x15] + 4*sbTC[x7,x4,x11,x17] - 4*sbTC[x7,x4,x11,x20] +
  6*sbTC[x7,x4,x12,x2] + 10*sbTC[x7,x4,x12,x3] + 4*sbTC[x7,x4,x12,x4] + 8*sbTC[x7,x4,x12,x5] -
  8*sbTC[x7,x4,x12,x6] + 10*sbTC[x7,x4,x12,x7] + 2*sbTC[x7,x4,x12,x11] - 8*sbTC[x7,x4,x12,x16] +
  4*sbTC[x7,x4,x12,x17] - 4*sbTC[x7,x4,x12,x20] + 8*sbTC[x7,x4,x15,x1] - 4*sbTC[x7,x4,x15,x3] +
  4*sbTC[x7,x4,x15,x5] - 4*sbTC[x7,x4,x15,x7] + 4*sbTC[x7,x4,x15,x16] - 4*sbTC[x7,x4,x15,x19] +
  2*sbTC[x7,x4,x16,x2] - 2*sbTC[x7,x4,x16,x4] - 4*sbTC[x7,x4,x16,x6] - 8*sbTC[x7,x4,x16,x7] +
  2*sbTC[x7,x4,x16,x12] + 2*sbTC[x7,x4,x16,x14] + 4*sbTC[x7,x4,x16,x15] + 8*sbTC[x7,x4,x16,x16] -
  4*sbTC[x7,x4,x16,x19] + 12*sbTC[x7,x4,x17,x1] - 12*sbTC[x7,x4,x17,x3] - 12*sbTC[x7,x4,x17,x7] +
  12*sbTC[x7,x4,x17,x12] - 20*sbTC[x7,x4,x19,x1] - 4*sbTC[x7,x4,x19,x2] + 4*sbTC[x7,x4,x19,x3] +
  20*sbTC[x7,x4,x19,x4] - 4*sbTC[x7,x4,x19,x5] + 20*sbTC[x7,x4,x19,x7] - 16*sbTC[x7,x4,x19,x16] +
  2*sbTC[x7,x4,x20,x2] + 31*sbTC[x7,x4,x20,x3] + 9*sbTC[x7,x4,x20,x4] - 11*sbTC[x7,x4,x20,x5] +
  13*sbTC[x7,x4,x20,x6] + 3*sbTC[x7,x4,x20,x7] + 2*sbTC[x7,x4,x20,x11] - 20*sbTC[x7,x4,x20,x12] -
  2*sbTC[x7,x4,x20,x13] - 4*sbTC[x7,x4,x20,x15] + 16*sbTC[x7,x4,x20,x16] + sbTC[x7,x4,x20,x17] +
  4*sbTC[x7,x4,x20,x18] - 2*sbTC[x7,x4,x20,x19] + 14*sbTC[x7,x5,x1,x1] + 14*sbTC[x7,x5,x1,x2] +
  2*sbTC[x7,x5,x1,x3] - 4*sbTC[x7,x5,x1,x4] - 8*sbTC[x7,x5,x1,x5] - 12*sbTC[x7,x5,x1,x6] +
  2*sbTC[x7,x5,x1,x10] + 2*sbTC[x7,x5,x1,x11] - 4*sbTC[x7,x5,x1,x12] + 6*sbTC[x7,x5,x1,x13] +
  6*sbTC[x7,x5,x1,x14] + 12*sbTC[x7,x5,x1,x16] + 4*sbTC[x7,x5,x1,x18] - 8*sbTC[x7,x5,x1,x19] +
  14*sbTC[x7,x5,x2,x1] + 14*sbTC[x7,x5,x2,x2] + 2*sbTC[x7,x5,x2,x3] - 4*sbTC[x7,x5,x2,x4] -
  8*sbTC[x7,x5,x2,x5] - 12*sbTC[x7,x5,x2,x6] + 2*sbTC[x7,x5,x2,x10] + 2*sbTC[x7,x5,x2,x11] -
  4*sbTC[x7,x5,x2,x12] + 6*sbTC[x7,x5,x2,x13] + 6*sbTC[x7,x5,x2,x14] + 12*sbTC[x7,x5,x2,x16] +
  4*sbTC[x7,x5,x2,x18] - 8*sbTC[x7,x5,x2,x19] - 12*sbTC[x7,x5,x3,x1] + 2*sbTC[x7,x5,x3,x2] -
  24*sbTC[x7,x5,x3,x3] - 8*sbTC[x7,x5,x3,x4] - 8*sbTC[x7,x5,x3,x5] + 16*sbTC[x7,x5,x3,x6] +
  8*sbTC[x7,x5,x3,x7] + 2*sbTC[x7,x5,x3,x8] - 10*sbTC[x7,x5,x3,x11] - 8*sbTC[x7,x5,x3,x12] +
  2*sbTC[x7,x5,x3,x13] - 6*sbTC[x7,x5,x3,x14] - 4*sbTC[x7,x5,x3,x16] + 8*sbTC[x7,x5,x3,x19] -
  4*sbTC[x7,x5,x4,x1] + 6*sbTC[x7,x5,x4,x2] - 8*sbTC[x7,x5,x4,x3] - 8*sbTC[x7,x5,x4,x4] -
  8*sbTC[x7,x5,x4,x5] + 12*sbTC[x7,x5,x4,x6] + 8*sbTC[x7,x5,x4,x7] + 2*sbTC[x7,x5,x4,x8] -
  10*sbTC[x7,x5,x4,x11] - 8*sbTC[x7,x5,x4,x12] + 2*sbTC[x7,x5,x4,x13] - 2*sbTC[x7,x5,x4,x14] -
  4*sbTC[x7,x5,x4,x16] + 8*sbTC[x7,x5,x4,x19] - 8*sbTC[x7,x5,x5,x1] - 8*sbTC[x7,x5,x5,x2] -
  4*sbTC[x7,x5,x5,x4] - 26*sbTC[x7,x5,x5,x6] + 2*sbTC[x7,x5,x5,x7] + 12*sbTC[x7,x5,x5,x13] +
  16*sbTC[x7,x5,x5,x14] + 4*sbTC[x7,x5,x5,x18] - 8*sbTC[x7,x5,x5,x19] - 12*sbTC[x7,x5,x6,x1] -
  12*sbTC[x7,x5,x6,x2] + 16*sbTC[x7,x5,x6,x3] + 12*sbTC[x7,x5,x6,x4] - 20*sbTC[x7,x5,x6,x5] +
  8*sbTC[x7,x5,x6,x6] + 16*sbTC[x7,x5,x6,x7] + 4*sbTC[x7,x5,x6,x8] + 4*sbTC[x7,x5,x6,x10] -
  12*sbTC[x7,x5,x6,x11] - 8*sbTC[x7,x5,x6,x12] - 4*sbTC[x7,x5,x6,x13] + 8*sbTC[x7,x5,x6,x14] +
  4*sbTC[x7,x5,x6,x18] - 16*sbTC[x7,x5,x7,x1] + 8*sbTC[x7,x5,x7,x3] + 8*sbTC[x7,x5,x7,x4] +
  16*sbTC[x7,x5,x7,x6] - 8*sbTC[x7,x5,x7,x9] - 8*sbTC[x7,x5,x7,x11] - 8*sbTC[x7,x5,x7,x12] +
  8*sbTC[x7,x5,x7,x15] - 8*sbTC[x7,x5,x7,x16] + 8*sbTC[x7,x5,x7,x19] - 8*sbTC[x7,x5,x8,x3] -
  8*sbTC[x7,x5,x8,x4] - 14*sbTC[x7,x5,x8,x6] - 2*sbTC[x7,x5,x8,x7] + 8*sbTC[x7,x5,x8,x11] +
  8*sbTC[x7,x5,x8,x12] - 16*sbTC[x7,x5,x9,x5] + 8*sbTC[x7,x5,x9,x7] + 8*sbTC[x7,x5,x9,x16] +
  4*sbTC[x7,x5,x10,x1] + 8*sbTC[x7,x5,x10,x2] + 12*sbTC[x7,x5,x10,x6] - 4*sbTC[x7,x5,x10,x13] -
  8*sbTC[x7,x5,x10,x14] - 4*sbTC[x7,x5,x11,x1] + 2*sbTC[x7,x5,x11,x2] + 2*sbTC[x7,x5,x11,x4] +
  2*sbTC[x7,x5,x11,x7] - 2*sbTC[x7,x5,x11,x8] - 4*sbTC[x7,x5,x11,x13] + 4*sbTC[x7,x5,x11,x14] +
  4*sbTC[x7,x5,x11,x15] - 4*sbTC[x7,x5,x11,x16] - 4*sbTC[x7,x5,x12,x1] + 2*sbTC[x7,x5,x12,x2] +
  2*sbTC[x7,x5,x12,x4] + 2*sbTC[x7,x5,x12,x7] - 2*sbTC[x7,x5,x12,x8] - 4*sbTC[x7,x5,x12,x13] +
  4*sbTC[x7,x5,x12,x14] + 4*sbTC[x7,x5,x12,x15] - 4*sbTC[x7,x5,x12,x16] + 4*sbTC[x7,x5,x13,x1] +
  4*sbTC[x7,x5,x13,x2] + 10*sbTC[x7,x5,x13,x3] + 2*sbTC[x7,x5,x13,x4] + 2*sbTC[x7,x5,x13,x5] +
  2*sbTC[x7,x5,x13,x6] - 2*sbTC[x7,x5,x13,x10] + 4*sbTC[x7,x5,x13,x11] - 4*sbTC[x7,x5,x13,x12] -
  2*sbTC[x7,x5,x13,x18] - 4*sbTC[x7,x5,x14,x1] - 6*sbTC[x7,x5,x14,x3] + 2*sbTC[x7,x5,x14,x4] +
  2*sbTC[x7,x5,x14,x5] + 6*sbTC[x7,x5,x14,x6] - 2*sbTC[x7,x5,x14,x10] + 4*sbTC[x7,x5,x14,x11] -
  4*sbTC[x7,x5,x14,x12] - 4*sbTC[x7,x5,x14,x14] - 2*sbTC[x7,x5,x14,x18] + 12*sbTC[x7,x5,x15,x1] -
  4*sbTC[x7,x5,x15,x3] + 4*sbTC[x7,x5,x15,x9] - 4*sbTC[x7,x5,x15,x11] + 4*sbTC[x7,x5,x15,x12] -
  4*sbTC[x7,x5,x15,x19] + 12*sbTC[x7,x5,x16,x1] - 4*sbTC[x7,x5,x16,x3] + 4*sbTC[x7,x5,x16,x9] -
  4*sbTC[x7,x5,x16,x11] + 4*sbTC[x7,x5,x16,x12] - 4*sbTC[x7,x5,x16,x19] + 4*sbTC[x7,x5,x18,x1] -
  4*sbTC[x7,x5,x18,x3] + 4*sbTC[x7,x5,x18,x5] - 4*sbTC[x7,x5,x18,x14] - 8*sbTC[x7,x5,x19,x1] -
  8*sbTC[x7,x5,x19,x2] + 8*sbTC[x7,x5,x19,x3] + 8*sbTC[x7,x5,x19,x4] - 8*sbTC[x7,x5,x19,x5] +
  8*sbTC[x7,x5,x19,x7] + 10*sbTC[x7,x5,x20,x1] + 6*sbTC[x7,x5,x20,x2] - 8*sbTC[x7,x5,x20,x3] -
  12*sbTC[x7,x5,x20,x4] + 18*sbTC[x7,x5,x20,x5] - 2*sbTC[x7,x5,x20,x6] - 18*sbTC[x7,x5,x20,x7] +
  12*sbTC[x7,x5,x20,x11] + 8*sbTC[x7,x5,x20,x12] - 4*sbTC[x7,x5,x20,x13] - 8*sbTC[x7,x5,x20,x14] -
  8*sbTC[x7,x5,x20,x15] - 2*sbTC[x7,x5,x20,x18] + 4*sbTC[x7,x5,x20,x19] - 2*sbTC[x7,x6,x1,x1] -
  2*sbTC[x7,x6,x1,x2] - 4*sbTC[x7,x6,x1,x3] - 6*sbTC[x7,x6,x1,x4] - 12*sbTC[x7,x6,x1,x6] -
  4*sbTC[x7,x6,x1,x7] + 4*sbTC[x7,x6,x1,x11] - 2*sbTC[x7,x6,x1,x12] - 4*sbTC[x7,x6,x1,x13] -
  8*sbTC[x7,x6,x1,x14] + 4*sbTC[x7,x6,x1,x16] + 2*sbTC[x7,x6,x1,x17] + 4*sbTC[x7,x6,x1,x18] +
  8*sbTC[x7,x6,x1,x20] - 2*sbTC[x7,x6,x2,x1] - 2*sbTC[x7,x6,x2,x2] - 4*sbTC[x7,x6,x2,x3] -
  6*sbTC[x7,x6,x2,x4] - 12*sbTC[x7,x6,x2,x6] - 4*sbTC[x7,x6,x2,x7] + 4*sbTC[x7,x6,x2,x11] -
  2*sbTC[x7,x6,x2,x12] - 4*sbTC[x7,x6,x2,x13] - 8*sbTC[x7,x6,x2,x14] + 4*sbTC[x7,x6,x2,x16] +
  2*sbTC[x7,x6,x2,x17] + 4*sbTC[x7,x6,x2,x18] + 8*sbTC[x7,x6,x2,x20] - 6*sbTC[x7,x6,x3,x1] -
  4*sbTC[x7,x6,x3,x2] - 20*sbTC[x7,x6,x3,x3] - 20*sbTC[x7,x6,x3,x4] + 8*sbTC[x7,x6,x3,x5] -
  20*sbTC[x7,x6,x3,x6] - 12*sbTC[x7,x6,x3,x7] + 8*sbTC[x7,x6,x3,x11] + 10*sbTC[x7,x6,x3,x12] -
  4*sbTC[x7,x6,x3,x16] - 2*sbTC[x7,x6,x3,x17] - 4*sbTC[x7,x6,x3,x18] + 8*sbTC[x7,x6,x3,x20] -
  6*sbTC[x7,x6,x4,x1] - 4*sbTC[x7,x6,x4,x2] - 20*sbTC[x7,x6,x4,x3] - 20*sbTC[x7,x6,x4,x4] +
  8*sbTC[x7,x6,x4,x5] - 20*sbTC[x7,x6,x4,x6] - 12*sbTC[x7,x6,x4,x7] + 8*sbTC[x7,x6,x4,x11] +
  10*sbTC[x7,x6,x4,x12] - 4*sbTC[x7,x6,x4,x16] - 2*sbTC[x7,x6,x4,x17] - 4*sbTC[x7,x6,x4,x18] +
  8*sbTC[x7,x6,x4,x20] - 8*sbTC[x7,x6,x5,x3] - 4*sbTC[x7,x6,x5,x4] - 16*sbTC[x7,x6,x5,x5] +
  4*sbTC[x7,x6,x5,x6] - 8*sbTC[x7,x6,x5,x9] + 4*sbTC[x7,x6,x5,x14] + 8*sbTC[x7,x6,x5,x15] +
  8*sbTC[x7,x6,x5,x18] - 12*sbTC[x7,x6,x6,x1] - 12*sbTC[x7,x6,x6,x2] - 20*sbTC[x7,x6,x6,x3] -
  20*sbTC[x7,x6,x6,x4] + 20*sbTC[x7,x6,x6,x5] - 4*sbTC[x7,x6,x6,x7] - 4*sbTC[x7,x6,x6,x11] +
  8*sbTC[x7,x6,x6,x12] - 12*sbTC[x7,x6,x6,x13] - 8*sbTC[x7,x6,x6,x14] - 12*sbTC[x7,x6,x7,x3] -
  12*sbTC[x7,x6,x7,x4] - 4*sbTC[x7,x6,x7,x6] + 8*sbTC[x7,x6,x7,x9] + 8*sbTC[x7,x6,x7,x11] -
  8*sbTC[x7,x6,x7,x15] - 4*sbTC[x7,x6,x7,x17] + 8*sbTC[x7,x6,x8,x4] + 8*sbTC[x7,x6,x8,x6] -
  8*sbTC[x7,x6,x8,x12] - 8*sbTC[x7,x6,x10,x1] - 8*sbTC[x7,x6,x10,x2] - 16*sbTC[x7,x6,x10,x6] +
  8*sbTC[x7,x6,x10,x13] + 8*sbTC[x7,x6,x10,x14] - 2*sbTC[x7,x6,x11,x1] + 4*sbTC[x7,x6,x11,x2] +
  8*sbTC[x7,x6,x11,x3] + 2*sbTC[x7,x6,x11,x4] - 2*sbTC[x7,x6,x11,x6] + 4*sbTC[x7,x6,x11,x15] -
  4*sbTC[x7,x6,x11,x16] + 2*sbTC[x7,x6,x11,x17] - 2*sbTC[x7,x6,x12,x1] + 4*sbTC[x7,x6,x12,x2] +
  8*sbTC[x7,x6,x12,x3] + 2*sbTC[x7,x6,x12,x4] - 2*sbTC[x7,x6,x12,x6] + 4*sbTC[x7,x6,x12,x15] -
  4*sbTC[x7,x6,x12,x16] + 2*sbTC[x7,x6,x12,x17] + 4*sbTC[x7,x6,x13,x1] + 4*sbTC[x7,x6,x13,x2] +
  16*sbTC[x7,x6,x13,x3] + 4*sbTC[x7,x6,x13,x6] - 4*sbTC[x7,x6,x13,x15] + 4*sbTC[x7,x6,x13,x16] -
  4*sbTC[x7,x6,x13,x18] - 4*sbTC[x7,x6,x14,x1] + 8*sbTC[x7,x6,x14,x6] - 4*sbTC[x7,x6,x14,x14] -
  4*sbTC[x7,x6,x14,x15] + 4*sbTC[x7,x6,x14,x16] - 4*sbTC[x7,x6,x14,x18] + 4*sbTC[x7,x6,x15,x1] -
  4*sbTC[x7,x6,x15,x3] + 4*sbTC[x7,x6,x15,x5] - 4*sbTC[x7,x6,x15,x7] - 4*sbTC[x7,x6,x15,x11] +
  4*sbTC[x7,x6,x15,x12] + 4*sbTC[x7,x6,x15,x13] - 4*sbTC[x7,x6,x15,x14] + 4*sbTC[x7,x6,x16,x1] -
  4*sbTC[x7,x6,x16,x3] + 4*sbTC[x7,x6,x16,x5] - 4*sbTC[x7,x6,x16,x7] - 4*sbTC[x7,x6,x16,x11] +
  4*sbTC[x7,x6,x16,x12] + 4*sbTC[x7,x6,x16,x13] - 4*sbTC[x7,x6,x16,x14] + 4*sbTC[x7,x6,x17,x1] -
  4*sbTC[x7,x6,x17,x3] - 4*sbTC[x7,x6,x17,x7] + 4*sbTC[x7,x6,x17,x12] + 4*sbTC[x7,x6,x18,x1] -
  4*sbTC[x7,x6,x18,x3] + 4*sbTC[x7,x6,x18,x5] - 4*sbTC[x7,x6,x18,x14] + 4*sbTC[x7,x6,x20,x1] +
  4*sbTC[x7,x6,x20,x2] + 12*sbTC[x7,x6,x20,x3] + 12*sbTC[x7,x6,x20,x4] - 8*sbTC[x7,x6,x20,x5] +
  8*sbTC[x7,x6,x20,x7] - 4*sbTC[x7,x6,x20,x11] - 4*sbTC[x7,x6,x20,x12] + 4*sbTC[x7,x6,x20,x13] +
  4*sbTC[x7,x6,x20,x14] + 38*sbTC[x7,x7,x1,x1] + 22*sbTC[x7,x7,x1,x2] + 30*sbTC[x7,x7,x1,x3] -
  16*sbTC[x7,x7,x1,x4] + 12*sbTC[x7,x7,x1,x5] - 12*sbTC[x7,x7,x1,x6] - 6*sbTC[x7,x7,x1,x7] -
  8*sbTC[x7,x7,x1,x11] - 2*sbTC[x7,x7,x1,x12] + 8*sbTC[x7,x7,x1,x14] + 8*sbTC[x7,x7,x1,x15] +
  12*sbTC[x7,x7,x1,x16] + 4*sbTC[x7,x7,x1,x17] - 8*sbTC[x7,x7,x1,x18] - 8*sbTC[x7,x7,x1,x19] +
  22*sbTC[x7,x7,x2,x1] + 10*sbTC[x7,x7,x2,x2] + 6*sbTC[x7,x7,x2,x3] - 8*sbTC[x7,x7,x2,x4] +
  6*sbTC[x7,x7,x2,x7] - 4*sbTC[x7,x7,x2,x11] - 6*sbTC[x7,x7,x2,x12] + 4*sbTC[x7,x7,x2,x13] +
  12*sbTC[x7,x7,x2,x16] + 4*sbTC[x7,x7,x2,x17] - 8*sbTC[x7,x7,x2,x18] - 8*sbTC[x7,x7,x2,x19] -
  10*sbTC[x7,x7,x3,x2] - 32*sbTC[x7,x7,x3,x3] - 32*sbTC[x7,x7,x3,x4] - 2*sbTC[x7,x7,x3,x5] -
  8*sbTC[x7,x7,x3,x6] + 14*sbTC[x7,x7,x3,x12] - 4*sbTC[x7,x7,x3,x16] - 8*sbTC[x7,x7,x3,x17] +
  8*sbTC[x7,x7,x3,x19] - 10*sbTC[x7,x7,x4,x2] - 32*sbTC[x7,x7,x4,x3] - 32*sbTC[x7,x7,x4,x4] -
  2*sbTC[x7,x7,x4,x5] - 8*sbTC[x7,x7,x4,x6] + 14*sbTC[x7,x7,x4,x12] - 4*sbTC[x7,x7,x4,x16] -
  8*sbTC[x7,x7,x4,x17] + 8*sbTC[x7,x7,x4,x19] + 12*sbTC[x7,x7,x5,x1] - 12*sbTC[x7,x7,x5,x3] -
  8*sbTC[x7,x7,x5,x4] - 8*sbTC[x7,x7,x5,x9] - 12*sbTC[x7,x7,x5,x11] + 16*sbTC[x7,x7,x5,x12] +
  4*sbTC[x7,x7,x5,x13] + 8*sbTC[x7,x7,x5,x15] - 8*sbTC[x7,x7,x5,x16] - 8*sbTC[x7,x7,x5,x18] +
  8*sbTC[x7,x7,x5,x19] - 12*sbTC[x7,x7,x6,x1] - 8*sbTC[x7,x7,x6,x3] - 8*sbTC[x7,x7,x6,x4] +
  8*sbTC[x7,x7,x6,x5] - 8*sbTC[x7,x7,x6,x6] + 4*sbTC[x7,x7,x6,x7] + 8*sbTC[x7,x7,x6,x9] +
  8*sbTC[x7,x7,x6,x11] + 8*sbTC[x7,x7,x6,x14] - 16*sbTC[x7,x7,x6,x16] - 4*sbTC[x7,x7,x6,x17] -
  8*sbTC[x7,x7,x6,x18] - 16*sbTC[x7,x7,x7,x1] - 4*sbTC[x7,x7,x7,x2] - 2*sbTC[x7,x7,x7,x5] +
  10*sbTC[x7,x7,x7,x6] - 16*sbTC[x7,x7,x7,x9] - 12*sbTC[x7,x7,x7,x11] + 8*sbTC[x7,x7,x7,x12] +
  16*sbTC[x7,x7,x7,x15] - 16*sbTC[x7,x7,x7,x16] - 12*sbTC[x7,x7,x7,x17] + 24*sbTC[x7,x7,x7,x19] +
  12*sbTC[x7,x7,x8,x3] + 16*sbTC[x7,x7,x8,x4] + 28*sbTC[x7,x7,x8,x6] - 12*sbTC[x7,x7,x8,x11] -
  16*sbTC[x7,x7,x8,x12] + 8*sbTC[x7,x7,x9,x5] - 16*sbTC[x7,x7,x9,x7] + 8*sbTC[x7,x7,x9,x16] +
  2*sbTC[x7,x7,x10,x5] - 2*sbTC[x7,x7,x10,x6] - 26*sbTC[x7,x7,x11,x1] - 4*sbTC[x7,x7,x11,x2] -
  12*sbTC[x7,x7,x11,x3] + 6*sbTC[x7,x7,x11,x4] - 12*sbTC[x7,x7,x11,x5] - 22*sbTC[x7,x7,x11,x6] +
  12*sbTC[x7,x7,x11,x7] + 4*sbTC[x7,x7,x11,x11] + 4*sbTC[x7,x7,x11,x13] + 4*sbTC[x7,x7,x11,x15] +
  4*sbTC[x7,x7,x11,x16] + 6*sbTC[x7,x7,x11,x17] - 2*sbTC[x7,x7,x12,x1] + 8*sbTC[x7,x7,x12,x2] +
  20*sbTC[x7,x7,x12,x3] - 2*sbTC[x7,x7,x12,x4] + 16*sbTC[x7,x7,x12,x5] - 18*sbTC[x7,x7,x12,x6] +
  16*sbTC[x7,x7,x12,x7] - 4*sbTC[x7,x7,x12,x12] - 4*sbTC[x7,x7,x12,x15] - 12*sbTC[x7,x7,x12,x16] +
  6*sbTC[x7,x7,x12,x17] + 20*sbTC[x7,x7,x15,x1] + 4*sbTC[x7,x7,x15,x3] + 8*sbTC[x7,x7,x15,x5] +
  8*sbTC[x7,x7,x15,x7] + 12*sbTC[x7,x7,x15,x9] + 4*sbTC[x7,x7,x15,x11] - 4*sbTC[x7,x7,x15,x12] -
  16*sbTC[x7,x7,x15,x15] - 12*sbTC[x7,x7,x15,x19] + 12*sbTC[x7,x7,x16,x1] - 4*sbTC[x7,x7,x16,x3] -
  8*sbTC[x7,x7,x16,x5] - 16*sbTC[x7,x7,x16,x6] - 8*sbTC[x7,x7,x16,x7] + 12*sbTC[x7,x7,x16,x9] +
  4*sbTC[x7,x7,x16,x11] + 4*sbTC[x7,x7,x16,x12] + 8*sbTC[x7,x7,x16,x14] + 16*sbTC[x7,x7,x16,x16] -
  12*sbTC[x7,x7,x16,x19] + 36*sbTC[x7,x7,x17,x1] - 36*sbTC[x7,x7,x17,x3] - 36*sbTC[x7,x7,x17,x7] +
  36*sbTC[x7,x7,x17,x12] - 24*sbTC[x7,x7,x19,x1] + 8*sbTC[x7,x7,x19,x2] - 8*sbTC[x7,x7,x19,x3] +
  24*sbTC[x7,x7,x19,x4] + 8*sbTC[x7,x7,x19,x5] + 24*sbTC[x7,x7,x19,x7] - 32*sbTC[x7,x7,x19,x16] -
  4*sbTC[x7,x7,x20,x2] + 22*sbTC[x7,x7,x20,x3] - 14*sbTC[x7,x7,x20,x4] - 14*sbTC[x7,x7,x20,x5] +
  10*sbTC[x7,x7,x20,x6] - 2*sbTC[x7,x7,x20,x7] + 12*sbTC[x7,x7,x20,x11] - 24*sbTC[x7,x7,x20,x12] -
  4*sbTC[x7,x7,x20,x13] - 8*sbTC[x7,x7,x20,x14] - 8*sbTC[x7,x7,x20,x15] + 32*sbTC[x7,x7,x20,x16] +
  2*sbTC[x7,x7,x20,x17] + 8*sbTC[x7,x7,x20,x18] - 4*sbTC[x7,x7,x20,x19] + 2*sbTC[x7,x8,x1,x3] +
  2*sbTC[x7,x8,x1,x12] + 2*sbTC[x7,x8,x1,x18] - 4*sbTC[x7,x8,x1,x19] + 2*sbTC[x7,x8,x2,x3] +
  2*sbTC[x7,x8,x2,x12] + 2*sbTC[x7,x8,x2,x18] - 4*sbTC[x7,x8,x2,x19] + 4*sbTC[x7,x8,x3,x1] -
  2*sbTC[x7,x8,x3,x2] + 10*sbTC[x7,x8,x3,x3] + 18*sbTC[x7,x8,x3,x4] - 10*sbTC[x7,x8,x3,x5] +
  12*sbTC[x7,x8,x3,x6] + 4*sbTC[x7,x8,x3,x7] - 2*sbTC[x7,x8,x3,x8] - 4*sbTC[x7,x8,x3,x11] -
  10*sbTC[x7,x8,x3,x12] + 4*sbTC[x7,x8,x3,x13] + 2*sbTC[x7,x8,x3,x18] + 4*sbTC[x7,x8,x3,x19] -
  4*sbTC[x7,x8,x4,x1] + 2*sbTC[x7,x8,x4,x2] + 18*sbTC[x7,x8,x4,x3] + 10*sbTC[x7,x8,x4,x4] +
  2*sbTC[x7,x8,x4,x5] + 16*sbTC[x7,x8,x4,x6] + 8*sbTC[x7,x8,x4,x7] - 2*sbTC[x7,x8,x4,x8] -
  8*sbTC[x7,x8,x4,x11] - 14*sbTC[x7,x8,x4,x12] - 8*sbTC[x7,x8,x4,x16] + 2*sbTC[x7,x8,x4,x18] +
  4*sbTC[x7,x8,x4,x19] + 2*sbTC[x7,x8,x5,x6] - 2*sbTC[x7,x8,x5,x7] + 4*sbTC[x7,x8,x5,x11] -
  8*sbTC[x7,x8,x5,x12] - 4*sbTC[x7,x8,x5,x13] + 8*sbTC[x7,x8,x5,x16] + 12*sbTC[x7,x8,x6,x3] +
  16*sbTC[x7,x8,x6,x4] - 8*sbTC[x7,x8,x6,x5] - 8*sbTC[x7,x8,x6,x6] + 12*sbTC[x7,x8,x6,x7] -
  4*sbTC[x7,x8,x6,x8] + 12*sbTC[x7,x8,x6,x11] - 12*sbTC[x7,x8,x6,x12] + 4*sbTC[x7,x8,x6,x13] +
  4*sbTC[x7,x8,x6,x18] + 4*sbTC[x7,x8,x7,x3] + 8*sbTC[x7,x8,x7,x4] + 20*sbTC[x7,x8,x7,x6] -
  12*sbTC[x7,x8,x7,x11] - 8*sbTC[x7,x8,x7,x12] - 8*sbTC[x7,x8,x7,x16] + 8*sbTC[x7,x8,x7,x19] -
  4*sbTC[x7,x8,x8,x3] - 16*sbTC[x7,x8,x8,x4] - 22*sbTC[x7,x8,x8,x6] + 2*sbTC[x7,x8,x8,x7] +
  4*sbTC[x7,x8,x8,x11] + 16*sbTC[x7,x8,x8,x12] - 6*sbTC[x7,x8,x11,x1] - 2*sbTC[x7,x8,x11,x3] -
  8*sbTC[x7,x8,x11,x4] + 4*sbTC[x7,x8,x11,x5] + 8*sbTC[x7,x8,x11,x6] - 6*sbTC[x7,x8,x11,x7] +
  2*sbTC[x7,x8,x11,x8] - 4*sbTC[x7,x8,x11,x11] - 4*sbTC[x7,x8,x11,x13] + 2*sbTC[x7,x8,x12,x1] -
  4*sbTC[x7,x8,x12,x2] - 10*sbTC[x7,x8,x12,x3] - 8*sbTC[x7,x8,x12,x5] + 4*sbTC[x7,x8,x12,x6] -
  10*sbTC[x7,x8,x12,x7] + 2*sbTC[x7,x8,x12,x8] + 4*sbTC[x7,x8,x12,x12] + 8*sbTC[x7,x8,x12,x16] +
  2*sbTC[x7,x8,x20,x1] + 2*sbTC[x7,x8,x20,x2] + 6*sbTC[x7,x8,x20,x5] - 2*sbTC[x7,x8,x20,x6] +
  2*sbTC[x7,x8,x20,x7] - 2*sbTC[x7,x8,x20,x18] - 4*sbTC[x7,x8,x20,x19] + 4*sbTC[x7,x9,x1,x7] -
  4*sbTC[x7,x9,x1,x16] + 4*sbTC[x7,x9,x2,x7] - 4*sbTC[x7,x9,x2,x16] + 12*sbTC[x7,x9,x3,x5] -
  8*sbTC[x7,x9,x3,x7] - 4*sbTC[x7,x9,x3,x16] + 12*sbTC[x7,x9,x4,x5] - 8*sbTC[x7,x9,x4,x7] -
  4*sbTC[x7,x9,x4,x16] + 32*sbTC[x7,x9,x5,x3] + 12*sbTC[x7,x9,x5,x4] - 8*sbTC[x7,x9,x5,x5] -
  8*sbTC[x7,x9,x5,x6] + 8*sbTC[x7,x9,x5,x9] + 4*sbTC[x7,x9,x5,x10] + 4*sbTC[x7,x9,x5,x14] -
  8*sbTC[x7,x9,x5,x15] + 16*sbTC[x7,x9,x5,x16] - 8*sbTC[x7,x9,x5,x19] + 4*sbTC[x7,x9,x6,x7] -
  4*sbTC[x7,x9,x6,x10] - 4*sbTC[x7,x9,x6,x12] - 4*sbTC[x7,x9,x6,x14] + 8*sbTC[x7,x9,x6,x16] -
  4*sbTC[x7,x9,x7,x2] - 8*sbTC[x7,x9,x7,x3] - 8*sbTC[x7,x9,x7,x4] - 8*sbTC[x7,x9,x7,x7] +
  8*sbTC[x7,x9,x7,x9] - 4*sbTC[x7,x9,x7,x10] + 4*sbTC[x7,x9,x7,x12] + 8*sbTC[x7,x9,x7,x16] -
  8*sbTC[x7,x9,x7,x19] - 8*sbTC[x7,x9,x9,x5] + 24*sbTC[x7,x9,x9,x7] - 16*sbTC[x7,x9,x9,x16] +
  4*sbTC[x7,x9,x15,x1] - 20*sbTC[x7,x9,x15,x3] + 4*sbTC[x7,x9,x15,x5] - 12*sbTC[x7,x9,x15,x7] -
  8*sbTC[x7,x9,x15,x9] + 8*sbTC[x7,x9,x15,x15] + 8*sbTC[x7,x9,x15,x19] - 4*sbTC[x7,x9,x16,x1] +
  4*sbTC[x7,x9,x16,x2] - 4*sbTC[x7,x9,x16,x3] - 4*sbTC[x7,x9,x16,x4] + 12*sbTC[x7,x9,x16,x5] +
  8*sbTC[x7,x9,x16,x6] - 4*sbTC[x7,x9,x16,x7] - 8*sbTC[x7,x9,x16,x9] - 4*sbTC[x7,x9,x16,x12] -
  4*sbTC[x7,x9,x16,x14] - 8*sbTC[x7,x9,x16,x16] + 8*sbTC[x7,x9,x16,x19] + 6*sbTC[x7,x10,x1,x1] -
  2*sbTC[x7,x10,x1,x2] + 14*sbTC[x7,x10,x1,x3] - 2*sbTC[x7,x10,x1,x10] + 6*sbTC[x7,x10,x1,x14] -
  4*sbTC[x7,x10,x1,x18] - 2*sbTC[x7,x10,x2,x1] - 6*sbTC[x7,x10,x2,x2] - 2*sbTC[x7,x10,x2,x3] +
  4*sbTC[x7,x10,x2,x6] - 2*sbTC[x7,x10,x2,x10] + 2*sbTC[x7,x10,x2,x14] - 4*sbTC[x7,x10,x2,x18] -
  2*sbTC[x7,x10,x3,x2] + 2*sbTC[x7,x10,x3,x5] - 4*sbTC[x7,x10,x3,x6] + 2*sbTC[x7,x10,x3,x14] -
  2*sbTC[x7,x10,x4,x2] + 2*sbTC[x7,x10,x4,x5] - 4*sbTC[x7,x10,x4,x6] + 2*sbTC[x7,x10,x4,x14] +
  16*sbTC[x7,x10,x5,x3] + 4*sbTC[x7,x10,x5,x4] + 16*sbTC[x7,x10,x5,x6] - 12*sbTC[x7,x10,x5,x13] -
  4*sbTC[x7,x10,x5,x18] + 4*sbTC[x7,x10,x6,x2] - 4*sbTC[x7,x10,x6,x3] - 4*sbTC[x7,x10,x6,x4] +
  4*sbTC[x7,x10,x6,x5] - 8*sbTC[x7,x10,x6,x6] - 4*sbTC[x7,x10,x6,x10] + 16*sbTC[x7,x10,x6,x13] -
  4*sbTC[x7,x10,x6,x14] - 4*sbTC[x7,x10,x6,x18] + 4*sbTC[x7,x10,x10,x1] + 4*sbTC[x7,x10,x10,x6] -
  4*sbTC[x7,x10,x10,x13] - 6*sbTC[x7,x10,x13,x1] - 4*sbTC[x7,x10,x13,x2] - 14*sbTC[x7,x10,x13,x3] -
  2*sbTC[x7,x10,x13,x5] - 4*sbTC[x7,x10,x13,x6] + 2*sbTC[x7,x10,x13,x10] + 4*sbTC[x7,x10,x13,x18] +
  2*sbTC[x7,x10,x14,x1] + 2*sbTC[x7,x10,x14,x3] - 2*sbTC[x7,x10,x14,x5] - 8*sbTC[x7,x10,x14,x6] +
  2*sbTC[x7,x10,x14,x10] + 4*sbTC[x7,x10,x14,x14] + 4*sbTC[x7,x10,x14,x18] + 4*sbTC[x7,x11,x1,x1] -
  2*sbTC[x7,x11,x1,x2] - 6*sbTC[x7,x11,x1,x3] + 2*sbTC[x7,x11,x1,x4] - 4*sbTC[x7,x11,x1,x5] -
  4*sbTC[x7,x11,x1,x7] + 4*sbTC[x7,x11,x1,x11] + 10*sbTC[x7,x11,x1,x12] - 2*sbTC[x7,x11,x1,x13] -
  2*sbTC[x7,x11,x1,x17] + 2*sbTC[x7,x11,x1,x18] + 4*sbTC[x7,x11,x1,x19] - 4*sbTC[x7,x11,x1,x20] -
  2*sbTC[x7,x11,x2,x1] + 2*sbTC[x7,x11,x2,x2] - 2*sbTC[x7,x11,x2,x4] + 2*sbTC[x7,x11,x2,x5] +
  2*sbTC[x7,x11,x2,x6] - 4*sbTC[x7,x11,x2,x7] + 4*sbTC[x7,x11,x2,x11] + 6*sbTC[x7,x11,x2,x12] -
  2*sbTC[x7,x11,x2,x13] - 4*sbTC[x7,x11,x2,x20] - 18*sbTC[x7,x11,x3,x1] - 4*sbTC[x7,x11,x3,x3] +
  4*sbTC[x7,x11,x3,x4] - 2*sbTC[x7,x11,x3,x5] + 4*sbTC[x7,x11,x3,x6] + 4*sbTC[x7,x11,x3,x7] +
  2*sbTC[x7,x11,x3,x8] - 4*sbTC[x7,x11,x3,x11] - 2*sbTC[x7,x11,x3,x12] - 2*sbTC[x7,x11,x3,x13] +
  4*sbTC[x7,x11,x3,x15] + 4*sbTC[x7,x11,x3,x17] - 4*sbTC[x7,x11,x3,x20] + 6*sbTC[x7,x11,x4,x1] +
  4*sbTC[x7,x11,x4,x2] + 4*sbTC[x7,x11,x4,x3] + 8*sbTC[x7,x11,x4,x4] + 2*sbTC[x7,x11,x4,x6] +
  2*sbTC[x7,x11,x4,x7] + 4*sbTC[x7,x11,x4,x8] - 2*sbTC[x7,x11,x4,x12] + 2*sbTC[x7,x11,x4,x13] -
  4*sbTC[x7,x11,x4,x14] + 4*sbTC[x7,x11,x4,x16] + 2*sbTC[x7,x11,x4,x17] + 2*sbTC[x7,x11,x4,x18] -
  4*sbTC[x7,x11,x4,x19] - 4*sbTC[x7,x11,x4,x20] - 4*sbTC[x7,x11,x5,x1] + 2*sbTC[x7,x11,x5,x2] +
  2*sbTC[x7,x11,x5,x4] + 2*sbTC[x7,x11,x5,x7] - 2*sbTC[x7,x11,x5,x8] - 4*sbTC[x7,x11,x5,x13] +
  4*sbTC[x7,x11,x5,x14] + 4*sbTC[x7,x11,x5,x15] - 4*sbTC[x7,x11,x5,x16] + 2*sbTC[x7,x11,x6,x2] +
  4*sbTC[x7,x11,x6,x3] + 2*sbTC[x7,x11,x6,x4] - 2*sbTC[x7,x11,x6,x5] + 8*sbTC[x7,x11,x6,x6] -
  6*sbTC[x7,x11,x6,x7] + 4*sbTC[x7,x11,x6,x8] + 4*sbTC[x7,x11,x6,x9] - 12*sbTC[x7,x11,x6,x11] +
  4*sbTC[x7,x11,x6,x12] - 4*sbTC[x7,x11,x6,x14] + 2*sbTC[x7,x11,x6,x17] + 2*sbTC[x7,x11,x6,x18] -
  16*sbTC[x7,x11,x7,x1] + 2*sbTC[x7,x11,x7,x2] + 4*sbTC[x7,x11,x7,x3] + 2*sbTC[x7,x11,x7,x4] -
  6*sbTC[x7,x11,x7,x6] + 8*sbTC[x7,x11,x7,x7] + 2*sbTC[x7,x11,x7,x8] - 4*sbTC[x7,x11,x7,x9] +
  4*sbTC[x7,x11,x7,x11] - 12*sbTC[x7,x11,x7,x12] + 4*sbTC[x7,x11,x7,x15] + 4*sbTC[x7,x11,x7,x16] +
  4*sbTC[x7,x11,x7,x17] - 4*sbTC[x7,x11,x7,x19] - 4*sbTC[x7,x11,x8,x3] - 4*sbTC[x7,x11,x8,x4] -
  6*sbTC[x7,x11,x8,x6] - 2*sbTC[x7,x11,x8,x7] + 4*sbTC[x7,x11,x8,x11] + 4*sbTC[x7,x11,x8,x12] +
  8*sbTC[x7,x11,x11,x1] + 4*sbTC[x7,x11,x11,x2] + 2*sbTC[x7,x11,x11,x3] + 6*sbTC[x7,x11,x11,x4] +
  2*sbTC[x7,x11,x11,x6] + 2*sbTC[x7,x11,x11,x7] - 2*sbTC[x7,x11,x11,x8] - 2*sbTC[x7,x11,x11,x17] +
  10*sbTC[x7,x11,x12,x1] + 2*sbTC[x7,x11,x12,x2] + 6*sbTC[x7,x11,x12,x3] + 6*sbTC[x7,x11,x12,x4] +
  4*sbTC[x7,x11,x12,x6] + 4*sbTC[x7,x11,x12,x7] - 4*sbTC[x7,x11,x12,x8] - 4*sbTC[x7,x11,x12,x13] +
  4*sbTC[x7,x11,x12,x14] + 4*sbTC[x7,x11,x12,x15] - 4*sbTC[x7,x11,x12,x16] -
  4*sbTC[x7,x11,x12,x17] - 2*sbTC[x7,x11,x13,x1] - 4*sbTC[x7,x11,x13,x3] + 2*sbTC[x7,x11,x13,x4] -
  2*sbTC[x7,x11,x13,x6] + 4*sbTC[x7,x11,x13,x11] - 4*sbTC[x7,x11,x13,x12] + 2*sbTC[x7,x11,x13,x18] +
  4*sbTC[x7,x11,x15,x1] + 4*sbTC[x7,x11,x15,x3] + 4*sbTC[x7,x11,x15,x9] - 4*sbTC[x7,x11,x15,x11] +
  4*sbTC[x7,x11,x15,x12] - 4*sbTC[x7,x11,x15,x19] + 4*sbTC[x7,x11,x17,x1] - 4*sbTC[x7,x11,x17,x3] -
  4*sbTC[x7,x11,x17,x7] + 4*sbTC[x7,x11,x17,x12] - 2*sbTC[x7,x11,x20,x1] - 6*sbTC[x7,x11,x20,x2] -
  4*sbTC[x7,x11,x20,x3] - 8*sbTC[x7,x11,x20,x4] + 2*sbTC[x7,x11,x20,x5] - 2*sbTC[x7,x11,x20,x6] -
  2*sbTC[x7,x11,x20,x7] + 4*sbTC[x7,x11,x20,x11] + 4*sbTC[x7,x11,x20,x13] - 8*sbTC[x7,x11,x20,x15] -
  2*sbTC[x7,x11,x20,x18] + 4*sbTC[x7,x11,x20,x19] + 2*sbTC[x7,x12,x1,x1] - 4*sbTC[x7,x12,x1,x3] +
  2*sbTC[x7,x12,x1,x4] - 4*sbTC[x7,x12,x1,x5] - 6*sbTC[x7,x12,x1,x7] + 6*sbTC[x7,x12,x1,x11] +
  8*sbTC[x7,x12,x1,x12] + 4*sbTC[x7,x12,x1,x16] - 4*sbTC[x7,x12,x1,x20] - 2*sbTC[x7,x12,x2,x3] -
  2*sbTC[x7,x12,x2,x4] + 2*sbTC[x7,x12,x2,x5] + 2*sbTC[x7,x12,x2,x6] - 2*sbTC[x7,x12,x2,x7] +
  2*sbTC[x7,x12,x2,x11] + 8*sbTC[x7,x12,x2,x12] - 4*sbTC[x7,x12,x2,x13] - 4*sbTC[x7,x12,x2,x16] -
  2*sbTC[x7,x12,x2,x17] + 2*sbTC[x7,x12,x2,x18] + 4*sbTC[x7,x12,x2,x19] - 4*sbTC[x7,x12,x2,x20] -
  14*sbTC[x7,x12,x3,x1] + 2*sbTC[x7,x12,x3,x2] - 4*sbTC[x7,x12,x3,x3] + 4*sbTC[x7,x12,x3,x4] -
  2*sbTC[x7,x12,x3,x5] + 4*sbTC[x7,x12,x3,x6] + 4*sbTC[x7,x12,x3,x7] + 4*sbTC[x7,x12,x3,x8] -
  2*sbTC[x7,x12,x3,x11] - 4*sbTC[x7,x12,x3,x12] - 4*sbTC[x7,x12,x3,x14] + 4*sbTC[x7,x12,x3,x15] +
  4*sbTC[x7,x12,x3,x16] + 2*sbTC[x7,x12,x3,x17] + 2*sbTC[x7,x12,x3,x18] - 4*sbTC[x7,x12,x3,x19] -
  4*sbTC[x7,x12,x3,x20] + 2*sbTC[x7,x12,x4,x1] + 2*sbTC[x7,x12,x4,x2] + 4*sbTC[x7,x12,x4,x3] +
  8*sbTC[x7,x12,x4,x4] + 2*sbTC[x7,x12,x4,x6] + 2*sbTC[x7,x12,x4,x7] + 2*sbTC[x7,x12,x4,x8] -
  2*sbTC[x7,x12,x4,x11] + 4*sbTC[x7,x12,x4,x17] - 4*sbTC[x7,x12,x4,x20] - 4*sbTC[x7,x12,x5,x1] +
  2*sbTC[x7,x12,x5,x2] + 2*sbTC[x7,x12,x5,x4] + 2*sbTC[x7,x12,x5,x7] - 2*sbTC[x7,x12,x5,x8] -
  4*sbTC[x7,x12,x5,x13] + 4*sbTC[x7,x12,x5,x14] + 4*sbTC[x7,x12,x5,x15] - 4*sbTC[x7,x12,x5,x16] +
  2*sbTC[x7,x12,x6,x2] + 4*sbTC[x7,x12,x6,x3] + 2*sbTC[x7,x12,x6,x4] - 2*sbTC[x7,x12,x6,x5] +
  8*sbTC[x7,x12,x6,x6] - 6*sbTC[x7,x12,x6,x7] + 4*sbTC[x7,x12,x6,x8] + 4*sbTC[x7,x12,x6,x9] -
  12*sbTC[x7,x12,x6,x11] + 4*sbTC[x7,x12,x6,x12] - 4*sbTC[x7,x12,x6,x14] + 2*sbTC[x7,x12,x6,x17] +
  2*sbTC[x7,x12,x6,x18] - 16*sbTC[x7,x12,x7,x1] + 2*sbTC[x7,x12,x7,x2] + 4*sbTC[x7,x12,x7,x3] +
  2*sbTC[x7,x12,x7,x4] - 6*sbTC[x7,x12,x7,x6] + 8*sbTC[x7,x12,x7,x7] + 2*sbTC[x7,x12,x7,x8] -
  4*sbTC[x7,x12,x7,x9] + 4*sbTC[x7,x12,x7,x11] - 12*sbTC[x7,x12,x7,x12] + 4*sbTC[x7,x12,x7,x15] +
  4*sbTC[x7,x12,x7,x16] + 4*sbTC[x7,x12,x7,x17] - 4*sbTC[x7,x12,x7,x19] - 4*sbTC[x7,x12,x8,x3] -
  4*sbTC[x7,x12,x8,x4] - 6*sbTC[x7,x12,x8,x6] - 2*sbTC[x7,x12,x8,x7] + 4*sbTC[x7,x12,x8,x11] +
  4*sbTC[x7,x12,x8,x12] + 10*sbTC[x7,x12,x11,x1] + 2*sbTC[x7,x12,x11,x2] + 6*sbTC[x7,x12,x11,x3] +
  6*sbTC[x7,x12,x11,x4] + 4*sbTC[x7,x12,x11,x6] + 4*sbTC[x7,x12,x11,x7] - 4*sbTC[x7,x12,x11,x8] -
  4*sbTC[x7,x12,x11,x13] + 4*sbTC[x7,x12,x11,x14] + 4*sbTC[x7,x12,x11,x15] -
  4*sbTC[x7,x12,x11,x16] - 4*sbTC[x7,x12,x11,x17] + 8*sbTC[x7,x12,x12,x1] + 4*sbTC[x7,x12,x12,x2] +
  2*sbTC[x7,x12,x12,x3] + 6*sbTC[x7,x12,x12,x4] + 2*sbTC[x7,x12,x12,x6] + 2*sbTC[x7,x12,x12,x7] -
  2*sbTC[x7,x12,x12,x8] - 2*sbTC[x7,x12,x12,x17] - 2*sbTC[x7,x12,x14,x1] - 4*sbTC[x7,x12,x14,x3] +
  2*sbTC[x7,x12,x14,x4] - 2*sbTC[x7,x12,x14,x6] + 4*sbTC[x7,x12,x14,x11] - 4*sbTC[x7,x12,x14,x12] +
  2*sbTC[x7,x12,x14,x18] + 4*sbTC[x7,x12,x16,x1] + 4*sbTC[x7,x12,x16,x3] + 4*sbTC[x7,x12,x16,x9] -
  4*sbTC[x7,x12,x16,x11] + 4*sbTC[x7,x12,x16,x12] - 4*sbTC[x7,x12,x16,x19] + 4*sbTC[x7,x12,x17,x1] -
  4*sbTC[x7,x12,x17,x3] - 4*sbTC[x7,x12,x17,x7] + 4*sbTC[x7,x12,x17,x12] - 2*sbTC[x7,x12,x20,x1] -
  6*sbTC[x7,x12,x20,x2] - 4*sbTC[x7,x12,x20,x3] - 8*sbTC[x7,x12,x20,x4] + 2*sbTC[x7,x12,x20,x5] -
  2*sbTC[x7,x12,x20,x6] - 2*sbTC[x7,x12,x20,x7] + 4*sbTC[x7,x12,x20,x11] + 4*sbTC[x7,x12,x20,x13] -
  8*sbTC[x7,x12,x20,x15] - 2*sbTC[x7,x12,x20,x18] + 4*sbTC[x7,x12,x20,x19] - 2*sbTC[x7,x15,x1,x1] +
  4*sbTC[x7,x15,x1,x2] - 2*sbTC[x7,x15,x1,x3] - 4*sbTC[x7,x15,x1,x4] + 8*sbTC[x7,x15,x1,x5] +
  4*sbTC[x7,x15,x1,x6] - 2*sbTC[x7,x15,x1,x7] - 2*sbTC[x7,x15,x1,x10] - 4*sbTC[x7,x15,x1,x15] -
  8*sbTC[x7,x15,x1,x16] + 4*sbTC[x7,x15,x1,x19] + 4*sbTC[x7,x15,x2,x1] - 8*sbTC[x7,x15,x2,x3] +
  4*sbTC[x7,x15,x2,x5] - 4*sbTC[x7,x15,x2,x7] - 4*sbTC[x7,x15,x2,x16] + 4*sbTC[x7,x15,x2,x19] +
  2*sbTC[x7,x15,x3,x1] + 4*sbTC[x7,x15,x3,x2] + 2*sbTC[x7,x15,x3,x3] - 4*sbTC[x7,x15,x3,x4] +
  2*sbTC[x7,x15,x3,x5] - 4*sbTC[x7,x15,x3,x6] - 8*sbTC[x7,x15,x3,x7] + 2*sbTC[x7,x15,x3,x8] +
  4*sbTC[x7,x15,x3,x15] + 8*sbTC[x7,x15,x3,x16] - 4*sbTC[x7,x15,x3,x19] + 8*sbTC[x7,x15,x4,x1] -
  4*sbTC[x7,x15,x4,x3] + 4*sbTC[x7,x15,x4,x5] - 4*sbTC[x7,x15,x4,x7] + 4*sbTC[x7,x15,x4,x16] -
  4*sbTC[x7,x15,x4,x19] + 8*sbTC[x7,x15,x5,x1] + 4*sbTC[x7,x15,x5,x2] - 16*sbTC[x7,x15,x5,x3] -
  4*sbTC[x7,x15,x5,x4] + 4*sbTC[x7,x15,x5,x6] - 2*sbTC[x7,x15,x5,x8] - 4*sbTC[x7,x15,x5,x9] -
  2*sbTC[x7,x15,x5,x10] - 4*sbTC[x7,x15,x5,x13] + 4*sbTC[x7,x15,x5,x14] + 8*sbTC[x7,x15,x5,x15] -
  8*sbTC[x7,x15,x5,x16] + 4*sbTC[x7,x15,x5,x19] + 4*sbTC[x7,x15,x6,x1] - 4*sbTC[x7,x15,x6,x3] +
  4*sbTC[x7,x15,x6,x5] - 4*sbTC[x7,x15,x6,x7] - 4*sbTC[x7,x15,x6,x11] + 4*sbTC[x7,x15,x6,x12] +
  4*sbTC[x7,x15,x6,x13] - 4*sbTC[x7,x15,x6,x14] + 16*sbTC[x7,x15,x7,x1] + 4*sbTC[x7,x15,x7,x2] -
  8*sbTC[x7,x15,x7,x3] - 4*sbTC[x7,x15,x7,x4] - 4*sbTC[x7,x15,x7,x6] + 2*sbTC[x7,x15,x7,x8] +
  4*sbTC[x7,x15,x7,x9] + 2*sbTC[x7,x15,x7,x10] + 4*sbTC[x7,x15,x7,x11] - 4*sbTC[x7,x15,x7,x12] -
  8*sbTC[x7,x15,x7,x15] + 8*sbTC[x7,x15,x7,x16] - 4*sbTC[x7,x15,x7,x19] + 8*sbTC[x7,x15,x9,x5] -
  8*sbTC[x7,x15,x9,x7] - 2*sbTC[x7,x15,x11,x1] + 2*sbTC[x7,x15,x11,x3] + 2*sbTC[x7,x15,x11,x7] -
  2*sbTC[x7,x15,x11,x8] + 4*sbTC[x7,x15,x11,x15] - 4*sbTC[x7,x15,x11,x16] - 2*sbTC[x7,x15,x13,x1] +
  2*sbTC[x7,x15,x13,x3] - 2*sbTC[x7,x15,x13,x5] + 2*sbTC[x7,x15,x13,x10] - 4*sbTC[x7,x15,x13,x15] +
  4*sbTC[x7,x15,x13,x16] - 8*sbTC[x7,x15,x15,x1] + 8*sbTC[x7,x15,x15,x3] - 8*sbTC[x7,x15,x16,x1] +
  8*sbTC[x7,x15,x16,x3] - 4*sbTC[x7,x15,x16,x11] + 4*sbTC[x7,x15,x16,x12] + 4*sbTC[x7,x15,x16,x13] -
  4*sbTC[x7,x15,x16,x14] - 8*sbTC[x7,x15,x19,x1] - 8*sbTC[x7,x15,x19,x2] + 8*sbTC[x7,x15,x19,x3] +
  8*sbTC[x7,x15,x19,x4] - 8*sbTC[x7,x15,x19,x5] + 8*sbTC[x7,x15,x19,x7] + 2*sbTC[x7,x16,x1,x2] -
  2*sbTC[x7,x16,x1,x4] + 8*sbTC[x7,x16,x1,x5] + 4*sbTC[x7,x16,x1,x6] - 2*sbTC[x7,x16,x1,x12] -
  2*sbTC[x7,x16,x1,x14] - 4*sbTC[x7,x16,x1,x15] - 8*sbTC[x7,x16,x1,x16] + 4*sbTC[x7,x16,x1,x19] +
  2*sbTC[x7,x16,x2,x1] + 2*sbTC[x7,x16,x2,x2] - 10*sbTC[x7,x16,x2,x3] - 2*sbTC[x7,x16,x2,x4] +
  4*sbTC[x7,x16,x2,x5] - 6*sbTC[x7,x16,x2,x7] - 2*sbTC[x7,x16,x2,x10] + 2*sbTC[x7,x16,x2,x12] +
  2*sbTC[x7,x16,x2,x14] - 4*sbTC[x7,x16,x2,x16] + 4*sbTC[x7,x16,x2,x19] + 2*sbTC[x7,x16,x3,x2] -
  2*sbTC[x7,x16,x3,x4] - 4*sbTC[x7,x16,x3,x6] - 8*sbTC[x7,x16,x3,x7] + 2*sbTC[x7,x16,x3,x12] +
  2*sbTC[x7,x16,x3,x14] + 4*sbTC[x7,x16,x3,x15] + 8*sbTC[x7,x16,x3,x16] - 4*sbTC[x7,x16,x3,x19] +
  10*sbTC[x7,x16,x4,x1] + 2*sbTC[x7,x16,x4,x2] - 2*sbTC[x7,x16,x4,x3] - 2*sbTC[x7,x16,x4,x4] +
  6*sbTC[x7,x16,x4,x5] - 4*sbTC[x7,x16,x4,x7] + 2*sbTC[x7,x16,x4,x8] - 2*sbTC[x7,x16,x4,x12] -
  2*sbTC[x7,x16,x4,x14] + 4*sbTC[x7,x16,x4,x16] - 4*sbTC[x7,x16,x4,x19] + 8*sbTC[x7,x16,x5,x1] +
  4*sbTC[x7,x16,x5,x2] - 16*sbTC[x7,x16,x5,x3] - 4*sbTC[x7,x16,x5,x4] + 4*sbTC[x7,x16,x5,x6] -
  2*sbTC[x7,x16,x5,x8] - 4*sbTC[x7,x16,x5,x9] - 2*sbTC[x7,x16,x5,x10] - 4*sbTC[x7,x16,x5,x13] +
  4*sbTC[x7,x16,x5,x14] + 8*sbTC[x7,x16,x5,x15] - 8*sbTC[x7,x16,x5,x16] + 4*sbTC[x7,x16,x5,x19] +
  4*sbTC[x7,x16,x6,x1] - 4*sbTC[x7,x16,x6,x3] + 4*sbTC[x7,x16,x6,x5] - 4*sbTC[x7,x16,x6,x7] -
  4*sbTC[x7,x16,x6,x11] + 4*sbTC[x7,x16,x6,x12] + 4*sbTC[x7,x16,x6,x13] - 4*sbTC[x7,x16,x6,x14] +
  16*sbTC[x7,x16,x7,x1] + 4*sbTC[x7,x16,x7,x2] - 8*sbTC[x7,x16,x7,x3] - 4*sbTC[x7,x16,x7,x4] -
  4*sbTC[x7,x16,x7,x6] + 2*sbTC[x7,x16,x7,x8] + 4*sbTC[x7,x16,x7,x9] + 2*sbTC[x7,x16,x7,x10] +
  4*sbTC[x7,x16,x7,x11] - 4*sbTC[x7,x16,x7,x12] - 8*sbTC[x7,x16,x7,x15] + 8*sbTC[x7,x16,x7,x16] -
  4*sbTC[x7,x16,x7,x19] + 8*sbTC[x7,x16,x9,x5] - 8*sbTC[x7,x16,x9,x7] - 2*sbTC[x7,x16,x12,x1] +
  2*sbTC[x7,x16,x12,x3] + 2*sbTC[x7,x16,x12,x7] - 2*sbTC[x7,x16,x12,x8] + 4*sbTC[x7,x16,x12,x15] -
  4*sbTC[x7,x16,x12,x16] - 2*sbTC[x7,x16,x14,x1] + 2*sbTC[x7,x16,x14,x3] - 2*sbTC[x7,x16,x14,x5] +
  2*sbTC[x7,x16,x14,x10] - 4*sbTC[x7,x16,x14,x15] + 4*sbTC[x7,x16,x14,x16] - 8*sbTC[x7,x16,x15,x1] +
  8*sbTC[x7,x16,x15,x3] - 4*sbTC[x7,x16,x15,x11] + 4*sbTC[x7,x16,x15,x12] + 4*sbTC[x7,x16,x15,x13] -
  4*sbTC[x7,x16,x15,x14] - 8*sbTC[x7,x16,x16,x1] + 8*sbTC[x7,x16,x16,x3] - 8*sbTC[x7,x16,x19,x1] -
  8*sbTC[x7,x16,x19,x2] + 8*sbTC[x7,x16,x19,x3] + 8*sbTC[x7,x16,x19,x4] - 8*sbTC[x7,x16,x19,x5] +
  8*sbTC[x7,x16,x19,x7] - 16*sbTC[x7,x17,x1,x1] - 8*sbTC[x7,x17,x1,x3] - 4*sbTC[x7,x17,x1,x4] +
  4*sbTC[x7,x17,x1,x6] + 12*sbTC[x7,x17,x1,x7] - 16*sbTC[x7,x17,x1,x12] + 12*sbTC[x7,x17,x2,x7] -
  12*sbTC[x7,x17,x2,x12] + 12*sbTC[x7,x17,x3,x1] + 12*sbTC[x7,x17,x3,x3] + 4*sbTC[x7,x17,x3,x4] -
  4*sbTC[x7,x17,x3,x6] + 4*sbTC[x7,x17,x3,x7] - 4*sbTC[x7,x17,x4,x1] + 4*sbTC[x7,x17,x4,x3] +
  4*sbTC[x7,x17,x4,x7] - 4*sbTC[x7,x17,x4,x12] + 4*sbTC[x7,x17,x6,x1] - 4*sbTC[x7,x17,x6,x3] +
  8*sbTC[x7,x17,x6,x7] - 8*sbTC[x7,x17,x6,x12] + 20*sbTC[x7,x17,x7,x1] + 4*sbTC[x7,x17,x7,x3] +
  4*sbTC[x7,x17,x7,x4] - 4*sbTC[x7,x17,x7,x6] - 16*sbTC[x7,x17,x7,x7] + 20*sbTC[x7,x17,x7,x12] -
  16*sbTC[x7,x17,x12,x1] - 8*sbTC[x7,x17,x12,x3] - 4*sbTC[x7,x17,x12,x4] + 4*sbTC[x7,x17,x12,x6] -
  4*sbTC[x7,x17,x12,x12] - 8*sbTC[x7,x17,x17,x1] + 8*sbTC[x7,x17,x17,x3] + 8*sbTC[x7,x17,x17,x7] -
  8*sbTC[x7,x17,x17,x12] - 16*sbTC[x7,x19,x1,x1] - 24*sbTC[x7,x19,x1,x2] + 8*sbTC[x7,x19,x1,x4] -
  20*sbTC[x7,x19,x1,x5] + 12*sbTC[x7,x19,x1,x7] + 8*sbTC[x7,x19,x1,x16] - 24*sbTC[x7,x19,x2,x1] -
  16*sbTC[x7,x19,x2,x2] + 8*sbTC[x7,x19,x2,x3] - 12*sbTC[x7,x19,x2,x5] + 4*sbTC[x7,x19,x2,x7] +
  8*sbTC[x7,x19,x2,x16] - 8*sbTC[x7,x19,x3,x2] + 16*sbTC[x7,x19,x3,x3] + 24*sbTC[x7,x19,x3,x4] -
  12*sbTC[x7,x19,x3,x5] + 20*sbTC[x7,x19,x3,x7] - 8*sbTC[x7,x19,x3,x16] - 8*sbTC[x7,x19,x4,x1] +
  24*sbTC[x7,x19,x4,x3] + 16*sbTC[x7,x19,x4,x4] - 4*sbTC[x7,x19,x4,x5] + 12*sbTC[x7,x19,x4,x7] -
  8*sbTC[x7,x19,x4,x16] - 20*sbTC[x7,x19,x5,x1] - 12*sbTC[x7,x19,x5,x2] + 4*sbTC[x7,x19,x5,x3] -
  4*sbTC[x7,x19,x5,x4] - 8*sbTC[x7,x19,x5,x5] + 8*sbTC[x7,x19,x5,x16] - 4*sbTC[x7,x19,x7,x1] +
  4*sbTC[x7,x19,x7,x2] + 20*sbTC[x7,x19,x7,x3] + 12*sbTC[x7,x19,x7,x4] + 8*sbTC[x7,x19,x7,x7] -
  8*sbTC[x7,x19,x7,x16] + 8*sbTC[x7,x19,x16,x1] - 8*sbTC[x7,x19,x16,x2] - 8*sbTC[x7,x19,x16,x3] +
  8*sbTC[x7,x19,x16,x4] - 8*sbTC[x7,x19,x16,x5] + 8*sbTC[x7,x19,x16,x7] + 16*sbTC[x7,x19,x19,x1] +
  16*sbTC[x7,x19,x19,x2] - 16*sbTC[x7,x19,x19,x3] - 16*sbTC[x7,x19,x19,x4] +
  16*sbTC[x7,x19,x19,x5] - 16*sbTC[x7,x19,x19,x7] - 14*sbTC[x7,x20,x1,x1] - 6*sbTC[x7,x20,x1,x2] -
  12*sbTC[x7,x20,x1,x3] + 12*sbTC[x7,x20,x1,x4] + 4*sbTC[x7,x20,x1,x5] + 12*sbTC[x7,x20,x1,x6] -
  2*sbTC[x7,x20,x1,x7] - 2*sbTC[x7,x20,x1,x11] + 4*sbTC[x7,x20,x1,x12] - 2*sbTC[x7,x20,x1,x13] -
  4*sbTC[x7,x20,x1,x14] - 12*sbTC[x7,x20,x1,x16] - 2*sbTC[x7,x20,x1,x17] + 4*sbTC[x7,x20,x1,x19] -
  6*sbTC[x7,x20,x2,x1] - 2*sbTC[x7,x20,x2,x2] + 4*sbTC[x7,x20,x2,x3] + 12*sbTC[x7,x20,x2,x4] +
  4*sbTC[x7,x20,x2,x5] + 8*sbTC[x7,x20,x2,x6] - 2*sbTC[x7,x20,x2,x7] - 2*sbTC[x7,x20,x2,x11] +
  4*sbTC[x7,x20,x2,x12] - 2*sbTC[x7,x20,x2,x13] - 12*sbTC[x7,x20,x2,x16] - 2*sbTC[x7,x20,x2,x17] +
  4*sbTC[x7,x20,x2,x19] + 16*sbTC[x7,x20,x3,x1] + 8*sbTC[x7,x20,x3,x2] + 22*sbTC[x7,x20,x3,x3] +
  6*sbTC[x7,x20,x3,x4] + 6*sbTC[x7,x20,x3,x5] + 4*sbTC[x7,x20,x3,x6] - 4*sbTC[x7,x20,x3,x7] -
  4*sbTC[x7,x20,x3,x8] + 6*sbTC[x7,x20,x3,x11] - 4*sbTC[x7,x20,x3,x12] - 2*sbTC[x7,x20,x3,x13] +
  4*sbTC[x7,x20,x3,x14] - 8*sbTC[x7,x20,x3,x15] + 4*sbTC[x7,x20,x3,x16] + 2*sbTC[x7,x20,x3,x17] -
  4*sbTC[x7,x20,x3,x19] + 6*sbTC[x7,x20,x4,x3] + 10*sbTC[x7,x20,x4,x4] - 10*sbTC[x7,x20,x4,x5] -
  4*sbTC[x7,x20,x4,x7] - 4*sbTC[x7,x20,x4,x8] + 6*sbTC[x7,x20,x4,x11] - 2*sbTC[x7,x20,x4,x13] +
  4*sbTC[x7,x20,x4,x14] + 12*sbTC[x7,x20,x4,x16] + 2*sbTC[x7,x20,x4,x17] - 4*sbTC[x7,x20,x4,x19] +
  4*sbTC[x7,x20,x5,x1] + 4*sbTC[x7,x20,x5,x2] + 4*sbTC[x7,x20,x5,x3] + 8*sbTC[x7,x20,x5,x4] +
  16*sbTC[x7,x20,x5,x5] + 10*sbTC[x7,x20,x5,x6] - 2*sbTC[x7,x20,x5,x7] + 4*sbTC[x7,x20,x5,x8] +
  8*sbTC[x7,x20,x5,x9] + 8*sbTC[x7,x20,x5,x11] - 8*sbTC[x7,x20,x5,x12] - 20*sbTC[x7,x20,x5,x14] -
  16*sbTC[x7,x20,x5,x15] + 12*sbTC[x7,x20,x6,x1] + 8*sbTC[x7,x20,x6,x2] + 4*sbTC[x7,x20,x6,x3] -
  4*sbTC[x7,x20,x6,x5] - 8*sbTC[x7,x20,x6,x7] - 4*sbTC[x7,x20,x6,x8] - 8*sbTC[x7,x20,x6,x9] +
  8*sbTC[x7,x20,x6,x11] + 4*sbTC[x7,x20,x6,x12] + 4*sbTC[x7,x20,x6,x14] + 8*sbTC[x7,x20,x6,x16] +
  8*sbTC[x7,x20,x7,x1] - 4*sbTC[x7,x20,x7,x2] - 4*sbTC[x7,x20,x7,x3] - 4*sbTC[x7,x20,x7,x4] -
  12*sbTC[x7,x20,x7,x6] - 4*sbTC[x7,x20,x7,x8] + 8*sbTC[x7,x20,x7,x9] + 8*sbTC[x7,x20,x7,x11] +
  4*sbTC[x7,x20,x7,x12] - 8*sbTC[x7,x20,x7,x15] + 8*sbTC[x7,x20,x7,x16] + 4*sbTC[x7,x20,x7,x17] -
  8*sbTC[x7,x20,x7,x19] - 2*sbTC[x7,x20,x8,x6] + 2*sbTC[x7,x20,x8,x7] + 20*sbTC[x7,x20,x11,x1] -
  2*sbTC[x7,x20,x11,x2] + 2*sbTC[x7,x20,x11,x3] - 8*sbTC[x7,x20,x11,x4] + 8*sbTC[x7,x20,x11,x5] +
  10*sbTC[x7,x20,x11,x6] - 12*sbTC[x7,x20,x11,x7] + 4*sbTC[x7,x20,x11,x8] + 4*sbTC[x7,x20,x11,x13] -
  4*sbTC[x7,x20,x11,x14] - 12*sbTC[x7,x20,x11,x15] + 4*sbTC[x7,x20,x11,x16] -
  2*sbTC[x7,x20,x11,x17] + 4*sbTC[x7,x20,x12,x1] - 10*sbTC[x7,x20,x12,x2] - 14*sbTC[x7,x20,x12,x3] -
  4*sbTC[x7,x20,x12,x4] - 8*sbTC[x7,x20,x12,x5] + 6*sbTC[x7,x20,x12,x6] - 12*sbTC[x7,x20,x12,x7] +
  4*sbTC[x7,x20,x12,x8] + 4*sbTC[x7,x20,x12,x12] + 4*sbTC[x7,x20,x12,x13] - 4*sbTC[x7,x20,x12,x14] -
  4*sbTC[x7,x20,x12,x15] + 12*sbTC[x7,x20,x12,x16] - 2*sbTC[x7,x20,x12,x17] -
  2*sbTC[x7,x20,x13,x1] - 4*sbTC[x7,x20,x13,x2] - 12*sbTC[x7,x20,x13,x3] - 2*sbTC[x7,x20,x13,x4] -
  2*sbTC[x7,x20,x13,x6] - 4*sbTC[x7,x20,x13,x11] + 4*sbTC[x7,x20,x13,x12] + 4*sbTC[x7,x20,x13,x15] -
  4*sbTC[x7,x20,x13,x16] + 2*sbTC[x7,x20,x13,x18] + 6*sbTC[x7,x20,x14,x1] + 4*sbTC[x7,x20,x14,x3] -
  2*sbTC[x7,x20,x14,x4] - 6*sbTC[x7,x20,x14,x6] - 4*sbTC[x7,x20,x14,x11] + 4*sbTC[x7,x20,x14,x12] +
  4*sbTC[x7,x20,x14,x14] + 4*sbTC[x7,x20,x14,x15] - 4*sbTC[x7,x20,x14,x16] +
  2*sbTC[x7,x20,x14,x18] - 20*sbTC[x7,x20,x15,x1] + 4*sbTC[x7,x20,x15,x3] - 12*sbTC[x7,x20,x15,x5] +
  4*sbTC[x7,x20,x15,x7] - 8*sbTC[x7,x20,x15,x9] + 4*sbTC[x7,x20,x15,x11] - 4*sbTC[x7,x20,x15,x12] -
  4*sbTC[x7,x20,x15,x13] + 4*sbTC[x7,x20,x15,x14] + 8*sbTC[x7,x20,x15,x15] +
  8*sbTC[x7,x20,x15,x19] - 12*sbTC[x7,x20,x16,x1] + 4*sbTC[x7,x20,x16,x2] + 4*sbTC[x7,x20,x16,x3] -
  4*sbTC[x7,x20,x16,x4] + 4*sbTC[x7,x20,x16,x5] + 8*sbTC[x7,x20,x16,x6] + 4*sbTC[x7,x20,x16,x7] -
  8*sbTC[x7,x20,x16,x9] + 4*sbTC[x7,x20,x16,x11] - 8*sbTC[x7,x20,x16,x12] - 4*sbTC[x7,x20,x16,x13] -
  8*sbTC[x7,x20,x16,x16] + 8*sbTC[x7,x20,x16,x19] - 20*sbTC[x7,x20,x17,x1] +
  20*sbTC[x7,x20,x17,x3] + 20*sbTC[x7,x20,x17,x7] - 20*sbTC[x7,x20,x17,x12] -
  4*sbTC[x7,x20,x18,x1] + 4*sbTC[x7,x20,x18,x3] - 4*sbTC[x7,x20,x18,x5] + 4*sbTC[x7,x20,x18,x14] +
  16*sbTC[x7,x20,x19,x1] - 16*sbTC[x7,x20,x19,x4] - 16*sbTC[x7,x20,x19,x7] +
  16*sbTC[x7,x20,x19,x16] - 6*sbTC[x7,x20,x20,x1] + 2*sbTC[x7,x20,x20,x2] - 8*sbTC[x7,x20,x20,x3] +
  16*sbTC[x7,x20,x20,x4] - 2*sbTC[x7,x20,x20,x5] - 2*sbTC[x7,x20,x20,x6] + 10*sbTC[x7,x20,x20,x7] -
  16*sbTC[x7,x20,x20,x11] + 8*sbTC[x7,x20,x20,x12] + 8*sbTC[x7,x20,x20,x14] +
  16*sbTC[x7,x20,x20,x15] - 16*sbTC[x7,x20,x20,x16] - 2*sbTC[x7,x20,x20,x18] -
  4*sbTC[x7,x20,x20,x19] - 2*sbTC[x7,x25,x24,x3] - 2*sbTC[x7,x25,x24,x4] - 2*sbTC[x7,x25,x24,x6] -
  2*sbTC[x7,x25,x24,x18] + 4*sbTC[x7,x25,x24,x19] - 2*sbTC[x7,x25,x25,x3] - 2*sbTC[x7,x25,x25,x4] -
  2*sbTC[x7,x25,x25,x7] - 2*sbTC[x7,x25,x25,x18] + 4*sbTC[x7,x25,x25,x19] + 2*sbTC[x7,x25,x26,x1] +
  2*sbTC[x7,x25,x26,x2] + 6*sbTC[x7,x25,x26,x5] - 2*sbTC[x7,x25,x26,x6] + 2*sbTC[x7,x25,x26,x7] -
  2*sbTC[x7,x25,x26,x18] - 4*sbTC[x7,x25,x26,x19] + 2*sbTC[x7,x26,x24,x3] + 2*sbTC[x7,x26,x24,x4] +
  2*sbTC[x7,x26,x24,x6] + 2*sbTC[x7,x26,x24,x18] - 4*sbTC[x7,x26,x24,x19] + 2*sbTC[x7,x26,x25,x3] +
  2*sbTC[x7,x26,x25,x4] + 2*sbTC[x7,x26,x25,x7] + 2*sbTC[x7,x26,x25,x18] - 4*sbTC[x7,x26,x25,x19] -
  2*sbTC[x7,x26,x26,x1] - 2*sbTC[x7,x26,x26,x2] - 6*sbTC[x7,x26,x26,x5] + 2*sbTC[x7,x26,x26,x6] -
  2*sbTC[x7,x26,x26,x7] + 2*sbTC[x7,x26,x26,x18] + 4*sbTC[x7,x26,x26,x19] + sbTC[x7,x27,x27,x1] +
  sbTC[x7,x27,x27,x2] + sbTC[x7,x27,x27,x6] + sbTC[x7,x27,x27,x17] - 2*sbTC[x7,x27,x27,x19] -
  sbTC[x7,x27,x28,x1] - sbTC[x7,x27,x28,x2] - sbTC[x7,x27,x28,x5] - sbTC[x7,x27,x28,x17] +
  2*sbTC[x7,x27,x28,x19] + sbTC[x7,x27,x29,x3] + sbTC[x7,x27,x29,x4] + sbTC[x7,x27,x29,x5] -
  sbTC[x7,x27,x29,x6] + 3*sbTC[x7,x27,x29,x7] - sbTC[x7,x27,x29,x17] - 2*sbTC[x7,x27,x29,x19] -
  sbTC[x7,x28,x27,x1] - sbTC[x7,x28,x27,x2] - sbTC[x7,x28,x27,x6] - sbTC[x7,x28,x27,x17] +
  2*sbTC[x7,x28,x27,x19] + sbTC[x7,x28,x28,x1] + sbTC[x7,x28,x28,x2] + sbTC[x7,x28,x28,x5] +
  sbTC[x7,x28,x28,x17] - 2*sbTC[x7,x28,x28,x19] - sbTC[x7,x28,x29,x3] - sbTC[x7,x28,x29,x4] -
  sbTC[x7,x28,x29,x5] + sbTC[x7,x28,x29,x6] - 3*sbTC[x7,x28,x29,x7] + sbTC[x7,x28,x29,x17] +
  2*sbTC[x7,x28,x29,x19] + sbTC[x8,x1,x1,x3] + sbTC[x8,x1,x1,x4] + 4*sbTC[x8,x1,x1,x6] -
  sbTC[x8,x1,x1,x7] - 2*sbTC[x8,x1,x1,x11] - 2*sbTC[x8,x1,x1,x12] - sbTC[x8,x1,x1,x18] +
  2*sbTC[x8,x1,x1,x19] + sbTC[x8,x1,x2,x3] + sbTC[x8,x1,x2,x4] + 4*sbTC[x8,x1,x2,x6] -
  sbTC[x8,x1,x2,x7] - 2*sbTC[x8,x1,x2,x11] - 2*sbTC[x8,x1,x2,x12] - sbTC[x8,x1,x2,x18] +
  2*sbTC[x8,x1,x2,x19] - sbTC[x8,x1,x3,x1] + 3*sbTC[x8,x1,x3,x2] + 4*sbTC[x8,x1,x3,x3] +
  5*sbTC[x8,x1,x3,x5] + 6*sbTC[x8,x1,x3,x6] - 2*sbTC[x8,x1,x3,x7] + 4*sbTC[x8,x1,x3,x12] -
  2*sbTC[x8,x1,x3,x13] - sbTC[x8,x1,x3,x18] - 2*sbTC[x8,x1,x3,x19] - 4*sbTC[x8,x1,x3,x20] +
  3*sbTC[x8,x1,x4,x1] + sbTC[x8,x1,x4,x2] + 4*sbTC[x8,x1,x4,x4] - sbTC[x8,x1,x4,x5] +
  4*sbTC[x8,x1,x4,x6] - 4*sbTC[x8,x1,x4,x7] + 2*sbTC[x8,x1,x4,x11] + 6*sbTC[x8,x1,x4,x12] +
  4*sbTC[x8,x1,x4,x16] - sbTC[x8,x1,x4,x18] - 2*sbTC[x8,x1,x4,x19] - 4*sbTC[x8,x1,x4,x20] -
  sbTC[x8,x1,x5,x6] + sbTC[x8,x1,x5,x7] - 2*sbTC[x8,x1,x5,x11] + 4*sbTC[x8,x1,x5,x12] +
  2*sbTC[x8,x1,x5,x13] - 4*sbTC[x8,x1,x5,x16] + 4*sbTC[x8,x1,x6,x1] + 4*sbTC[x8,x1,x6,x2] +
  6*sbTC[x8,x1,x6,x3] + 4*sbTC[x8,x1,x6,x4] + 4*sbTC[x8,x1,x6,x5] + 20*sbTC[x8,x1,x6,x6] -
  8*sbTC[x8,x1,x6,x7] - 6*sbTC[x8,x1,x6,x11] + 10*sbTC[x8,x1,x6,x12] - 2*sbTC[x8,x1,x6,x13] -
  2*sbTC[x8,x1,x6,x18] - 8*sbTC[x8,x1,x6,x20] - 2*sbTC[x8,x1,x7,x1] - 2*sbTC[x8,x1,x7,x3] -
  4*sbTC[x8,x1,x7,x4] - 12*sbTC[x8,x1,x7,x6] + 8*sbTC[x8,x1,x7,x11] + 4*sbTC[x8,x1,x7,x12] +
  4*sbTC[x8,x1,x7,x16] - 4*sbTC[x8,x1,x7,x19] + 8*sbTC[x8,x1,x8,x4] + 9*sbTC[x8,x1,x8,x6] -
  sbTC[x8,x1,x8,x7] - 8*sbTC[x8,x1,x8,x12] + 2*sbTC[x8,x1,x11,x1] - 2*sbTC[x8,x1,x11,x2] +
  2*sbTC[x8,x1,x11,x4] - 2*sbTC[x8,x1,x11,x5] - 2*sbTC[x8,x1,x11,x6] + 4*sbTC[x8,x1,x11,x7] -
  4*sbTC[x8,x1,x11,x11] - 6*sbTC[x8,x1,x11,x12] + 2*sbTC[x8,x1,x11,x13] + 4*sbTC[x8,x1,x11,x20] -
  2*sbTC[x8,x1,x12,x1] + 4*sbTC[x8,x1,x12,x3] - 2*sbTC[x8,x1,x12,x4] + 4*sbTC[x8,x1,x12,x5] +
  6*sbTC[x8,x1,x12,x7] - 6*sbTC[x8,x1,x12,x11] - 8*sbTC[x8,x1,x12,x12] - 4*sbTC[x8,x1,x12,x16] +
  4*sbTC[x8,x1,x12,x20] - sbTC[x8,x1,x20,x1] - sbTC[x8,x1,x20,x2] - 4*sbTC[x8,x1,x20,x3] -
  4*sbTC[x8,x1,x20,x4] - 3*sbTC[x8,x1,x20,x5] - 7*sbTC[x8,x1,x20,x6] - sbTC[x8,x1,x20,x7] +
  4*sbTC[x8,x1,x20,x11] + 4*sbTC[x8,x1,x20,x12] + sbTC[x8,x1,x20,x18] + 2*sbTC[x8,x1,x20,x19] +
  sbTC[x8,x2,x1,x3] + sbTC[x8,x2,x1,x4] + 4*sbTC[x8,x2,x1,x6] - sbTC[x8,x2,x1,x7] -
  2*sbTC[x8,x2,x1,x11] - 2*sbTC[x8,x2,x1,x12] - sbTC[x8,x2,x1,x18] + 2*sbTC[x8,x2,x1,x19] +
  sbTC[x8,x2,x2,x3] + sbTC[x8,x2,x2,x4] + 4*sbTC[x8,x2,x2,x6] - sbTC[x8,x2,x2,x7] -
  2*sbTC[x8,x2,x2,x11] - 2*sbTC[x8,x2,x2,x12] - sbTC[x8,x2,x2,x18] + 2*sbTC[x8,x2,x2,x19] -
  sbTC[x8,x2,x3,x1] + 3*sbTC[x8,x2,x3,x2] + 4*sbTC[x8,x2,x3,x3] + 5*sbTC[x8,x2,x3,x5] +
  6*sbTC[x8,x2,x3,x6] - 2*sbTC[x8,x2,x3,x7] + 4*sbTC[x8,x2,x3,x12] - 2*sbTC[x8,x2,x3,x13] -
  sbTC[x8,x2,x3,x18] - 2*sbTC[x8,x2,x3,x19] - 4*sbTC[x8,x2,x3,x20] + 3*sbTC[x8,x2,x4,x1] +
  sbTC[x8,x2,x4,x2] + 4*sbTC[x8,x2,x4,x4] - sbTC[x8,x2,x4,x5] + 4*sbTC[x8,x2,x4,x6] -
  4*sbTC[x8,x2,x4,x7] + 2*sbTC[x8,x2,x4,x11] + 6*sbTC[x8,x2,x4,x12] + 4*sbTC[x8,x2,x4,x16] -
  sbTC[x8,x2,x4,x18] - 2*sbTC[x8,x2,x4,x19] - 4*sbTC[x8,x2,x4,x20] - sbTC[x8,x2,x5,x6] +
  sbTC[x8,x2,x5,x7] - 2*sbTC[x8,x2,x5,x11] + 4*sbTC[x8,x2,x5,x12] + 2*sbTC[x8,x2,x5,x13] -
  4*sbTC[x8,x2,x5,x16] + 4*sbTC[x8,x2,x6,x1] + 4*sbTC[x8,x2,x6,x2] + 6*sbTC[x8,x2,x6,x3] +
  4*sbTC[x8,x2,x6,x4] + 4*sbTC[x8,x2,x6,x5] + 20*sbTC[x8,x2,x6,x6] - 8*sbTC[x8,x2,x6,x7] -
  6*sbTC[x8,x2,x6,x11] + 10*sbTC[x8,x2,x6,x12] - 2*sbTC[x8,x2,x6,x13] - 2*sbTC[x8,x2,x6,x18] -
  8*sbTC[x8,x2,x6,x20] - 2*sbTC[x8,x2,x7,x1] - 2*sbTC[x8,x2,x7,x3] - 4*sbTC[x8,x2,x7,x4] -
  12*sbTC[x8,x2,x7,x6] + 8*sbTC[x8,x2,x7,x11] + 4*sbTC[x8,x2,x7,x12] + 4*sbTC[x8,x2,x7,x16] -
  4*sbTC[x8,x2,x7,x19] + 8*sbTC[x8,x2,x8,x4] + 9*sbTC[x8,x2,x8,x6] - sbTC[x8,x2,x8,x7] -
  8*sbTC[x8,x2,x8,x12] + 2*sbTC[x8,x2,x11,x1] - 2*sbTC[x8,x2,x11,x2] + 2*sbTC[x8,x2,x11,x4] -
  2*sbTC[x8,x2,x11,x5] - 2*sbTC[x8,x2,x11,x6] + 4*sbTC[x8,x2,x11,x7] - 4*sbTC[x8,x2,x11,x11] -
  6*sbTC[x8,x2,x11,x12] + 2*sbTC[x8,x2,x11,x13] + 4*sbTC[x8,x2,x11,x20] - 2*sbTC[x8,x2,x12,x1] +
  4*sbTC[x8,x2,x12,x3] - 2*sbTC[x8,x2,x12,x4] + 4*sbTC[x8,x2,x12,x5] + 6*sbTC[x8,x2,x12,x7] -
  6*sbTC[x8,x2,x12,x11] - 8*sbTC[x8,x2,x12,x12] - 4*sbTC[x8,x2,x12,x16] + 4*sbTC[x8,x2,x12,x20] -
  sbTC[x8,x2,x20,x1] - sbTC[x8,x2,x20,x2] - 4*sbTC[x8,x2,x20,x3] - 4*sbTC[x8,x2,x20,x4] -
  3*sbTC[x8,x2,x20,x5] - 7*sbTC[x8,x2,x20,x6] - sbTC[x8,x2,x20,x7] + 4*sbTC[x8,x2,x20,x11] +
  4*sbTC[x8,x2,x20,x12] + sbTC[x8,x2,x20,x18] + 2*sbTC[x8,x2,x20,x19] + 4*sbTC[x8,x3,x1,x1] -
  2*sbTC[x8,x3,x1,x2] - 2*sbTC[x8,x3,x1,x3] + 4*sbTC[x8,x3,x1,x4] - 4*sbTC[x8,x3,x1,x5] +
  4*sbTC[x8,x3,x1,x6] - 2*sbTC[x8,x3,x1,x7] + 8*sbTC[x8,x3,x1,x12] - 2*sbTC[x8,x3,x1,x13] -
  2*sbTC[x8,x3,x1,x17] + 2*sbTC[x8,x3,x1,x18] + 4*sbTC[x8,x3,x1,x19] - 4*sbTC[x8,x3,x1,x20] -
  2*sbTC[x8,x3,x2,x1] + 2*sbTC[x8,x3,x2,x2] + 4*sbTC[x8,x3,x2,x3] + 2*sbTC[x8,x3,x2,x5] +
  6*sbTC[x8,x3,x2,x6] - 2*sbTC[x8,x3,x2,x7] + 4*sbTC[x8,x3,x2,x12] - 2*sbTC[x8,x3,x2,x13] -
  4*sbTC[x8,x3,x2,x20] + 4*sbTC[x8,x3,x3,x1] + 4*sbTC[x8,x3,x3,x2] + 12*sbTC[x8,x3,x3,x3] +
  12*sbTC[x8,x3,x3,x4] + 18*sbTC[x8,x3,x3,x6] + 2*sbTC[x8,x3,x3,x7] + 2*sbTC[x8,x3,x3,x8] -
  10*sbTC[x8,x3,x3,x11] + 2*sbTC[x8,x3,x3,x12] + 2*sbTC[x8,x3,x3,x17] - 8*sbTC[x8,x3,x3,x20] +
  8*sbTC[x8,x3,x4,x1] + 6*sbTC[x8,x3,x4,x2] + 12*sbTC[x8,x3,x4,x3] + 12*sbTC[x8,x3,x4,x4] +
  18*sbTC[x8,x3,x4,x6] + 2*sbTC[x8,x3,x4,x7] + 4*sbTC[x8,x3,x4,x8] - 8*sbTC[x8,x3,x4,x11] +
  2*sbTC[x8,x3,x4,x13] - 4*sbTC[x8,x3,x4,x14] + 4*sbTC[x8,x3,x4,x16] + 2*sbTC[x8,x3,x4,x18] -
  4*sbTC[x8,x3,x4,x19] - 8*sbTC[x8,x3,x4,x20] - 4*sbTC[x8,x3,x5,x1] + 2*sbTC[x8,x3,x5,x2] +
  2*sbTC[x8,x3,x5,x4] + 4*sbTC[x8,x3,x5,x6] + 2*sbTC[x8,x3,x5,x7] - 2*sbTC[x8,x3,x5,x8] -
  4*sbTC[x8,x3,x5,x9] - 2*sbTC[x8,x3,x5,x11] - 6*sbTC[x8,x3,x5,x13] + 4*sbTC[x8,x3,x5,x14] +
  8*sbTC[x8,x3,x5,x15] - 4*sbTC[x8,x3,x5,x16] + 4*sbTC[x8,x3,x6,x1] + 6*sbTC[x8,x3,x6,x2] +
  18*sbTC[x8,x3,x6,x3] + 18*sbTC[x8,x3,x6,x4] + 12*sbTC[x8,x3,x6,x6] - 4*sbTC[x8,x3,x6,x7] +
  4*sbTC[x8,x3,x6,x8] - 2*sbTC[x8,x3,x6,x11] + 6*sbTC[x8,x3,x6,x12] + 2*sbTC[x8,x3,x6,x13] -
  4*sbTC[x8,x3,x6,x14] + 2*sbTC[x8,x3,x6,x18] - 8*sbTC[x8,x3,x6,x20] + 4*sbTC[x8,x3,x7,x1] +
  4*sbTC[x8,x3,x7,x2] + 2*sbTC[x8,x3,x7,x3] + 2*sbTC[x8,x3,x7,x4] + 8*sbTC[x8,x3,x7,x6] +
  8*sbTC[x8,x3,x7,x7] + 2*sbTC[x8,x3,x7,x8] - 8*sbTC[x8,x3,x7,x11] - 12*sbTC[x8,x3,x7,x12] +
  4*sbTC[x8,x3,x7,x16] + 2*sbTC[x8,x3,x7,x17] - 4*sbTC[x8,x3,x7,x19] - 4*sbTC[x8,x3,x8,x3] +
  4*sbTC[x8,x3,x8,x4] + 2*sbTC[x8,x3,x8,x6] - 2*sbTC[x8,x3,x8,x7] + 4*sbTC[x8,x3,x8,x11] -
  4*sbTC[x8,x3,x8,x12] - 14*sbTC[x8,x3,x11,x1] - 4*sbTC[x8,x3,x11,x3] - 4*sbTC[x8,x3,x11,x4] -
  2*sbTC[x8,x3,x11,x5] - 2*sbTC[x8,x3,x11,x6] + 2*sbTC[x8,x3,x11,x7] - 2*sbTC[x8,x3,x11,x8] -
  4*sbTC[x8,x3,x11,x11] - 2*sbTC[x8,x3,x11,x12] - 2*sbTC[x8,x3,x11,x13] + 4*sbTC[x8,x3,x11,x15] +
  4*sbTC[x8,x3,x11,x20] + 8*sbTC[x8,x3,x12,x1] + 8*sbTC[x8,x3,x12,x3] - 2*sbTC[x8,x3,x12,x6] +
  2*sbTC[x8,x3,x12,x7] - 4*sbTC[x8,x3,x12,x8] - 2*sbTC[x8,x3,x12,x11] - 4*sbTC[x8,x3,x12,x13] +
  4*sbTC[x8,x3,x12,x14] + 4*sbTC[x8,x3,x12,x15] - 4*sbTC[x8,x3,x12,x16] - 2*sbTC[x8,x3,x12,x17] +
  4*sbTC[x8,x3,x12,x20] - 2*sbTC[x8,x3,x13,x1] - 4*sbTC[x8,x3,x13,x3] + 2*sbTC[x8,x3,x13,x4] -
  2*sbTC[x8,x3,x13,x6] + 4*sbTC[x8,x3,x13,x11] - 4*sbTC[x8,x3,x13,x12] + 2*sbTC[x8,x3,x13,x18] +
  4*sbTC[x8,x3,x15,x1] + 4*sbTC[x8,x3,x15,x3] + 4*sbTC[x8,x3,x15,x9] - 4*sbTC[x8,x3,x15,x11] +
  4*sbTC[x8,x3,x15,x12] - 4*sbTC[x8,x3,x15,x19] + 4*sbTC[x8,x3,x17,x1] - 4*sbTC[x8,x3,x17,x3] -
  4*sbTC[x8,x3,x17,x7] + 4*sbTC[x8,x3,x17,x12] - 2*sbTC[x8,x3,x20,x1] - 6*sbTC[x8,x3,x20,x2] -
  8*sbTC[x8,x3,x20,x3] - 12*sbTC[x8,x3,x20,x4] + 2*sbTC[x8,x3,x20,x5] - 10*sbTC[x8,x3,x20,x6] -
  2*sbTC[x8,x3,x20,x7] + 8*sbTC[x8,x3,x20,x11] + 4*sbTC[x8,x3,x20,x12] + 4*sbTC[x8,x3,x20,x13] -
  8*sbTC[x8,x3,x20,x15] - 2*sbTC[x8,x3,x20,x18] + 4*sbTC[x8,x3,x20,x19] + 2*sbTC[x8,x4,x1,x1] +
  4*sbTC[x8,x4,x1,x4] - 4*sbTC[x8,x4,x1,x5] + 4*sbTC[x8,x4,x1,x6] - 4*sbTC[x8,x4,x1,x7] +
  2*sbTC[x8,x4,x1,x11] + 6*sbTC[x8,x4,x1,x12] + 4*sbTC[x8,x4,x1,x16] - 4*sbTC[x8,x4,x1,x20] +
  2*sbTC[x8,x4,x2,x3] + 2*sbTC[x8,x4,x2,x5] + 6*sbTC[x8,x4,x2,x6] - 2*sbTC[x8,x4,x2,x11] +
  6*sbTC[x8,x4,x2,x12] - 4*sbTC[x8,x4,x2,x13] - 4*sbTC[x8,x4,x2,x16] - 2*sbTC[x8,x4,x2,x17] +
  2*sbTC[x8,x4,x2,x18] + 4*sbTC[x8,x4,x2,x19] - 4*sbTC[x8,x4,x2,x20] + 8*sbTC[x8,x4,x3,x1] +
  6*sbTC[x8,x4,x3,x2] + 12*sbTC[x8,x4,x3,x3] + 12*sbTC[x8,x4,x3,x4] + 18*sbTC[x8,x4,x3,x6] +
  2*sbTC[x8,x4,x3,x7] + 4*sbTC[x8,x4,x3,x8] - 8*sbTC[x8,x4,x3,x11] + 2*sbTC[x8,x4,x3,x13] -
  4*sbTC[x8,x4,x3,x14] + 4*sbTC[x8,x4,x3,x16] + 2*sbTC[x8,x4,x3,x18] - 4*sbTC[x8,x4,x3,x19] -
  8*sbTC[x8,x4,x3,x20] + 4*sbTC[x8,x4,x4,x1] + 4*sbTC[x8,x4,x4,x2] + 12*sbTC[x8,x4,x4,x3] +
  12*sbTC[x8,x4,x4,x4] + 18*sbTC[x8,x4,x4,x6] + 2*sbTC[x8,x4,x4,x7] + 2*sbTC[x8,x4,x4,x8] -
  10*sbTC[x8,x4,x4,x11] + 2*sbTC[x8,x4,x4,x12] + 2*sbTC[x8,x4,x4,x17] - 8*sbTC[x8,x4,x4,x20] -
  4*sbTC[x8,x4,x5,x1] + 2*sbTC[x8,x4,x5,x2] + 2*sbTC[x8,x4,x5,x4] + 4*sbTC[x8,x4,x5,x6] +
  2*sbTC[x8,x4,x5,x7] - 2*sbTC[x8,x4,x5,x8] - 4*sbTC[x8,x4,x5,x9] - 2*sbTC[x8,x4,x5,x11] -
  6*sbTC[x8,x4,x5,x13] + 4*sbTC[x8,x4,x5,x14] + 8*sbTC[x8,x4,x5,x15] - 4*sbTC[x8,x4,x5,x16] +
  4*sbTC[x8,x4,x6,x1] + 6*sbTC[x8,x4,x6,x2] + 18*sbTC[x8,x4,x6,x3] + 18*sbTC[x8,x4,x6,x4] +
  12*sbTC[x8,x4,x6,x6] - 4*sbTC[x8,x4,x6,x7] + 4*sbTC[x8,x4,x6,x8] - 2*sbTC[x8,x4,x6,x11] +
  6*sbTC[x8,x4,x6,x12] + 2*sbTC[x8,x4,x6,x13] - 4*sbTC[x8,x4,x6,x14] + 2*sbTC[x8,x4,x6,x18] -
  8*sbTC[x8,x4,x6,x20] + 4*sbTC[x8,x4,x7,x1] + 4*sbTC[x8,x4,x7,x2] + 2*sbTC[x8,x4,x7,x3] +
  2*sbTC[x8,x4,x7,x4] + 8*sbTC[x8,x4,x7,x6] + 8*sbTC[x8,x4,x7,x7] + 2*sbTC[x8,x4,x7,x8] -
  8*sbTC[x8,x4,x7,x11] - 12*sbTC[x8,x4,x7,x12] + 4*sbTC[x8,x4,x7,x16] + 2*sbTC[x8,x4,x7,x17] -
  4*sbTC[x8,x4,x7,x19] - 4*sbTC[x8,x4,x8,x3] + 4*sbTC[x8,x4,x8,x4] + 2*sbTC[x8,x4,x8,x6] -
  2*sbTC[x8,x4,x8,x7] + 4*sbTC[x8,x4,x8,x11] - 4*sbTC[x8,x4,x8,x12] - 12*sbTC[x8,x4,x11,x1] -
  2*sbTC[x8,x4,x11,x2] - 4*sbTC[x8,x4,x11,x4] - 2*sbTC[x8,x4,x11,x5] + 4*sbTC[x8,x4,x11,x7] -
  4*sbTC[x8,x4,x11,x8] - 4*sbTC[x8,x4,x11,x11] - 2*sbTC[x8,x4,x11,x12] - 6*sbTC[x8,x4,x11,x13] +
  4*sbTC[x8,x4,x11,x14] + 8*sbTC[x8,x4,x11,x15] - 4*sbTC[x8,x4,x11,x16] - 2*sbTC[x8,x4,x11,x17] +
  4*sbTC[x8,x4,x11,x20] + 6*sbTC[x8,x4,x12,x1] + 2*sbTC[x8,x4,x12,x2] + 4*sbTC[x8,x4,x12,x3] -
  4*sbTC[x8,x4,x12,x6] - 2*sbTC[x8,x4,x12,x8] - 2*sbTC[x8,x4,x12,x11] + 4*sbTC[x8,x4,x12,x20] -
  2*sbTC[x8,x4,x14,x1] - 4*sbTC[x8,x4,x14,x3] + 2*sbTC[x8,x4,x14,x4] - 2*sbTC[x8,x4,x14,x6] +
  4*sbTC[x8,x4,x14,x11] - 4*sbTC[x8,x4,x14,x12] + 2*sbTC[x8,x4,x14,x18] + 4*sbTC[x8,x4,x16,x1] +
  4*sbTC[x8,x4,x16,x3] + 4*sbTC[x8,x4,x16,x9] - 4*sbTC[x8,x4,x16,x11] + 4*sbTC[x8,x4,x16,x12] -
  4*sbTC[x8,x4,x16,x19] + 4*sbTC[x8,x4,x17,x1] - 4*sbTC[x8,x4,x17,x3] - 4*sbTC[x8,x4,x17,x7] +
  4*sbTC[x8,x4,x17,x12] - 2*sbTC[x8,x4,x20,x1] - 6*sbTC[x8,x4,x20,x2] - 8*sbTC[x8,x4,x20,x3] -
  12*sbTC[x8,x4,x20,x4] + 2*sbTC[x8,x4,x20,x5] - 10*sbTC[x8,x4,x20,x6] - 2*sbTC[x8,x4,x20,x7] +
  8*sbTC[x8,x4,x20,x11] + 4*sbTC[x8,x4,x20,x12] + 4*sbTC[x8,x4,x20,x13] - 8*sbTC[x8,x4,x20,x15] -
  2*sbTC[x8,x4,x20,x18] + 4*sbTC[x8,x4,x20,x19] - 2*sbTC[x8,x5,x1,x11] + 4*sbTC[x8,x5,x1,x12] +
  2*sbTC[x8,x5,x1,x13] - 4*sbTC[x8,x5,x1,x16] - 2*sbTC[x8,x5,x2,x11] + 4*sbTC[x8,x5,x2,x12] +
  2*sbTC[x8,x5,x2,x13] - 4*sbTC[x8,x5,x2,x16] + 2*sbTC[x8,x5,x3,x5] - 2*sbTC[x8,x5,x3,x8] +
  2*sbTC[x8,x5,x3,x11] - 2*sbTC[x8,x5,x3,x13] + 4*sbTC[x8,x5,x3,x14] - 4*sbTC[x8,x5,x3,x16] +
  2*sbTC[x8,x5,x4,x5] - 2*sbTC[x8,x5,x4,x8] + 2*sbTC[x8,x5,x4,x11] - 2*sbTC[x8,x5,x4,x13] +
  4*sbTC[x8,x5,x4,x14] - 4*sbTC[x8,x5,x4,x16] - 6*sbTC[x8,x5,x5,x6] - 2*sbTC[x8,x5,x5,x7] +
  8*sbTC[x8,x5,x5,x9] + 8*sbTC[x8,x5,x5,x13] - 8*sbTC[x8,x5,x5,x14] - 8*sbTC[x8,x5,x5,x15] +
  8*sbTC[x8,x5,x5,x16] - 4*sbTC[x8,x5,x6,x5] - 4*sbTC[x8,x5,x6,x8] + 4*sbTC[x8,x5,x6,x11] -
  4*sbTC[x8,x5,x6,x13] + 8*sbTC[x8,x5,x6,x14] - 2*sbTC[x8,x5,x8,x6] + 2*sbTC[x8,x5,x8,x7] +
  8*sbTC[x8,x5,x9,x5] - 8*sbTC[x8,x5,x9,x16] + 4*sbTC[x8,x5,x11,x1] - 2*sbTC[x8,x5,x11,x2] -
  2*sbTC[x8,x5,x11,x4] - 2*sbTC[x8,x5,x11,x7] + 2*sbTC[x8,x5,x11,x8] + 4*sbTC[x8,x5,x11,x13] -
  4*sbTC[x8,x5,x11,x14] - 4*sbTC[x8,x5,x11,x15] + 4*sbTC[x8,x5,x11,x16] + 4*sbTC[x8,x5,x12,x1] -
  2*sbTC[x8,x5,x12,x2] - 2*sbTC[x8,x5,x12,x4] - 2*sbTC[x8,x5,x12,x7] + 2*sbTC[x8,x5,x12,x8] +
  4*sbTC[x8,x5,x12,x13] - 4*sbTC[x8,x5,x12,x14] - 4*sbTC[x8,x5,x12,x15] + 4*sbTC[x8,x5,x12,x16] +
  2*sbTC[x8,x5,x13,x1] + 4*sbTC[x8,x5,x13,x3] - 2*sbTC[x8,x5,x13,x4] + 2*sbTC[x8,x5,x13,x6] -
  4*sbTC[x8,x5,x13,x11] + 4*sbTC[x8,x5,x13,x12] - 2*sbTC[x8,x5,x13,x18] + 2*sbTC[x8,x5,x14,x1] +
  4*sbTC[x8,x5,x14,x3] - 2*sbTC[x8,x5,x14,x4] + 2*sbTC[x8,x5,x14,x6] - 4*sbTC[x8,x5,x14,x11] +
  4*sbTC[x8,x5,x14,x12] - 2*sbTC[x8,x5,x14,x18] - 4*sbTC[x8,x5,x15,x1] - 4*sbTC[x8,x5,x15,x3] -
  4*sbTC[x8,x5,x15,x9] + 4*sbTC[x8,x5,x15,x11] - 4*sbTC[x8,x5,x15,x12] + 4*sbTC[x8,x5,x15,x19] -
  4*sbTC[x8,x5,x16,x1] - 4*sbTC[x8,x5,x16,x3] - 4*sbTC[x8,x5,x16,x9] + 4*sbTC[x8,x5,x16,x11] -
  4*sbTC[x8,x5,x16,x12] + 4*sbTC[x8,x5,x16,x19] - 2*sbTC[x8,x5,x20,x1] + 2*sbTC[x8,x5,x20,x2] +
  4*sbTC[x8,x5,x20,x4] - 2*sbTC[x8,x5,x20,x5] + 2*sbTC[x8,x5,x20,x6] + 2*sbTC[x8,x5,x20,x7] -
  4*sbTC[x8,x5,x20,x11] - 4*sbTC[x8,x5,x20,x13] + 8*sbTC[x8,x5,x20,x15] + 2*sbTC[x8,x5,x20,x18] -
  4*sbTC[x8,x5,x20,x19] + 4*sbTC[x8,x6,x1,x1] + 4*sbTC[x8,x6,x1,x2] + 6*sbTC[x8,x6,x1,x3] +
  4*sbTC[x8,x6,x1,x4] + 4*sbTC[x8,x6,x1,x5] + 20*sbTC[x8,x6,x1,x6] - 8*sbTC[x8,x6,x1,x7] -
  6*sbTC[x8,x6,x1,x11] + 10*sbTC[x8,x6,x1,x12] - 2*sbTC[x8,x6,x1,x13] - 2*sbTC[x8,x6,x1,x18] -
  8*sbTC[x8,x6,x1,x20] + 4*sbTC[x8,x6,x2,x1] + 4*sbTC[x8,x6,x2,x2] + 6*sbTC[x8,x6,x2,x3] +
  4*sbTC[x8,x6,x2,x4] + 4*sbTC[x8,x6,x2,x5] + 20*sbTC[x8,x6,x2,x6] - 8*sbTC[x8,x6,x2,x7] -
  6*sbTC[x8,x6,x2,x11] + 10*sbTC[x8,x6,x2,x12] - 2*sbTC[x8,x6,x2,x13] - 2*sbTC[x8,x6,x2,x18] -
  8*sbTC[x8,x6,x2,x20] + 4*sbTC[x8,x6,x3,x1] + 6*sbTC[x8,x6,x3,x2] + 18*sbTC[x8,x6,x3,x3] +
  18*sbTC[x8,x6,x3,x4] + 12*sbTC[x8,x6,x3,x6] - 4*sbTC[x8,x6,x3,x7] + 4*sbTC[x8,x6,x3,x8] -
  2*sbTC[x8,x6,x3,x11] + 6*sbTC[x8,x6,x3,x12] + 2*sbTC[x8,x6,x3,x13] - 4*sbTC[x8,x6,x3,x14] +
  2*sbTC[x8,x6,x3,x18] - 8*sbTC[x8,x6,x3,x20] + 4*sbTC[x8,x6,x4,x1] + 6*sbTC[x8,x6,x4,x2] +
  18*sbTC[x8,x6,x4,x3] + 18*sbTC[x8,x6,x4,x4] + 12*sbTC[x8,x6,x4,x6] - 4*sbTC[x8,x6,x4,x7] +
  4*sbTC[x8,x6,x4,x8] - 2*sbTC[x8,x6,x4,x11] + 6*sbTC[x8,x6,x4,x12] + 2*sbTC[x8,x6,x4,x13] -
  4*sbTC[x8,x6,x4,x14] + 2*sbTC[x8,x6,x4,x18] - 8*sbTC[x8,x6,x4,x20] + 4*sbTC[x8,x6,x5,x1] +
  4*sbTC[x8,x6,x5,x2] + 8*sbTC[x8,x6,x5,x3] + 4*sbTC[x8,x6,x5,x6] + 4*sbTC[x8,x6,x5,x7] -
  4*sbTC[x8,x6,x5,x8] - 8*sbTC[x8,x6,x5,x11] + 8*sbTC[x8,x6,x5,x12] - 8*sbTC[x8,x6,x5,x13] +
  8*sbTC[x8,x6,x5,x14] + 8*sbTC[x8,x6,x5,x15] - 4*sbTC[x8,x6,x5,x18] - 8*sbTC[x8,x6,x5,x19] +
  20*sbTC[x8,x6,x6,x1] + 20*sbTC[x8,x6,x6,x2] + 12*sbTC[x8,x6,x6,x3] + 12*sbTC[x8,x6,x6,x4] +
  4*sbTC[x8,x6,x6,x5] - 28*sbTC[x8,x6,x6,x7] + 4*sbTC[x8,x6,x6,x8] + 12*sbTC[x8,x6,x6,x11] +
  12*sbTC[x8,x6,x6,x12] + 4*sbTC[x8,x6,x6,x13] - 8*sbTC[x8,x6,x6,x14] + 4*sbTC[x8,x6,x7,x1] +
  4*sbTC[x8,x6,x7,x2] - 4*sbTC[x8,x6,x7,x3] - 4*sbTC[x8,x6,x7,x4] - 12*sbTC[x8,x6,x7,x6] +
  16*sbTC[x8,x6,x7,x7] + 4*sbTC[x8,x6,x7,x8] - 8*sbTC[x8,x6,x7,x12] + 8*sbTC[x8,x6,x7,x16] -
  8*sbTC[x8,x6,x7,x19] + 16*sbTC[x8,x6,x8,x3] + 8*sbTC[x8,x6,x8,x4] + 28*sbTC[x8,x6,x8,x6] -
  4*sbTC[x8,x6,x8,x7] - 16*sbTC[x8,x6,x8,x11] - 8*sbTC[x8,x6,x8,x12] + 8*sbTC[x8,x6,x9,x5] -
  8*sbTC[x8,x6,x9,x16] - 22*sbTC[x8,x6,x11,x1] - 6*sbTC[x8,x6,x11,x2] - 14*sbTC[x8,x6,x11,x3] +
  2*sbTC[x8,x6,x11,x4] - 8*sbTC[x8,x6,x11,x5] - 8*sbTC[x8,x6,x11,x6] + 12*sbTC[x8,x6,x11,x7] -
  4*sbTC[x8,x6,x11,x8] - 4*sbTC[x8,x6,x11,x13] + 4*sbTC[x8,x6,x11,x14] + 8*sbTC[x8,x6,x11,x15] +
  10*sbTC[x8,x6,x12,x1] + 2*sbTC[x8,x6,x12,x2] + 10*sbTC[x8,x6,x12,x3] + 2*sbTC[x8,x6,x12,x4] +
  8*sbTC[x8,x6,x12,x5] - 8*sbTC[x8,x6,x12,x6] + 12*sbTC[x8,x6,x12,x7] - 4*sbTC[x8,x6,x12,x8] -
  4*sbTC[x8,x6,x12,x13] + 4*sbTC[x8,x6,x12,x14] - 8*sbTC[x8,x6,x12,x16] - 2*sbTC[x8,x6,x13,x1] -
  4*sbTC[x8,x6,x13,x3] + 2*sbTC[x8,x6,x13,x4] - 2*sbTC[x8,x6,x13,x6] + 4*sbTC[x8,x6,x13,x11] -
  4*sbTC[x8,x6,x13,x12] + 2*sbTC[x8,x6,x13,x18] - 2*sbTC[x8,x6,x14,x1] - 4*sbTC[x8,x6,x14,x3] +
  2*sbTC[x8,x6,x14,x4] - 2*sbTC[x8,x6,x14,x6] + 4*sbTC[x8,x6,x14,x11] - 4*sbTC[x8,x6,x14,x12] +
  2*sbTC[x8,x6,x14,x18] + 4*sbTC[x8,x6,x17,x1] - 4*sbTC[x8,x6,x17,x3] - 4*sbTC[x8,x6,x17,x7] +
  4*sbTC[x8,x6,x17,x12] - 8*sbTC[x8,x6,x20,x1] - 12*sbTC[x8,x6,x20,x2] - 8*sbTC[x8,x6,x20,x3] -
  12*sbTC[x8,x6,x20,x4] - 4*sbTC[x8,x6,x20,x5] - 4*sbTC[x8,x6,x20,x7] + 4*sbTC[x8,x6,x20,x11] +
  4*sbTC[x8,x6,x20,x13] - 8*sbTC[x8,x6,x20,x15] + 8*sbTC[x8,x6,x20,x19] + 2*sbTC[x8,x7,x1,x1] -
  6*sbTC[x8,x7,x1,x2] - 8*sbTC[x8,x7,x1,x3] - 12*sbTC[x8,x7,x1,x5] - 12*sbTC[x8,x7,x1,x6] -
  2*sbTC[x8,x7,x1,x7] + 8*sbTC[x8,x7,x1,x11] + 8*sbTC[x8,x7,x1,x12] + 4*sbTC[x8,x7,x1,x16] -
  2*sbTC[x8,x7,x1,x17] + 4*sbTC[x8,x7,x1,x18] + 4*sbTC[x8,x7,x1,x19] - 6*sbTC[x8,x7,x2,x1] -
  2*sbTC[x8,x7,x2,x2] - 8*sbTC[x8,x7,x2,x4] - 8*sbTC[x8,x7,x2,x6] + 2*sbTC[x8,x7,x2,x7] +
  4*sbTC[x8,x7,x2,x11] + 4*sbTC[x8,x7,x2,x12] - 4*sbTC[x8,x7,x2,x13] - 4*sbTC[x8,x7,x2,x16] -
  2*sbTC[x8,x7,x2,x17] + 4*sbTC[x8,x7,x2,x18] + 4*sbTC[x8,x7,x2,x19] + 4*sbTC[x8,x7,x3,x1] +
  4*sbTC[x8,x7,x3,x2] + 2*sbTC[x8,x7,x3,x3] + 2*sbTC[x8,x7,x3,x4] + 8*sbTC[x8,x7,x3,x6] +
  8*sbTC[x8,x7,x3,x7] + 2*sbTC[x8,x7,x3,x8] - 8*sbTC[x8,x7,x3,x11] - 12*sbTC[x8,x7,x3,x12] +
  4*sbTC[x8,x7,x3,x16] + 2*sbTC[x8,x7,x3,x17] - 4*sbTC[x8,x7,x3,x19] + 4*sbTC[x8,x7,x4,x1] +
  4*sbTC[x8,x7,x4,x2] + 2*sbTC[x8,x7,x4,x3] + 2*sbTC[x8,x7,x4,x4] + 8*sbTC[x8,x7,x4,x6] +
  8*sbTC[x8,x7,x4,x7] + 2*sbTC[x8,x7,x4,x8] - 8*sbTC[x8,x7,x4,x11] - 12*sbTC[x8,x7,x4,x12] +
  4*sbTC[x8,x7,x4,x16] + 2*sbTC[x8,x7,x4,x17] - 4*sbTC[x8,x7,x4,x19] - 12*sbTC[x8,x7,x5,x1] -
  8*sbTC[x8,x7,x5,x3] + 4*sbTC[x8,x7,x5,x4] + 4*sbTC[x8,x7,x5,x6] - 8*sbTC[x8,x7,x5,x9] +
  4*sbTC[x8,x7,x5,x11] - 8*sbTC[x8,x7,x5,x12] - 4*sbTC[x8,x7,x5,x13] + 8*sbTC[x8,x7,x5,x15] -
  8*sbTC[x8,x7,x5,x16] + 4*sbTC[x8,x7,x5,x18] + 8*sbTC[x8,x7,x5,x19] - 12*sbTC[x8,x7,x6,x1] -
  8*sbTC[x8,x7,x6,x2] + 8*sbTC[x8,x7,x6,x3] + 8*sbTC[x8,x7,x6,x4] - 4*sbTC[x8,x7,x6,x5] -
  8*sbTC[x8,x7,x6,x6] + 12*sbTC[x8,x7,x6,x7] + 4*sbTC[x8,x7,x6,x8] - 8*sbTC[x8,x7,x6,x12] +
  4*sbTC[x8,x7,x6,x18] - 4*sbTC[x8,x7,x7,x1] + 4*sbTC[x8,x7,x7,x2] + 8*sbTC[x8,x7,x7,x3] +
  8*sbTC[x8,x7,x7,x4] + 20*sbTC[x8,x7,x7,x6] - 8*sbTC[x8,x7,x7,x11] - 16*sbTC[x8,x7,x7,x12] +
  4*sbTC[x8,x7,x7,x17] - 8*sbTC[x8,x7,x8,x3] - 16*sbTC[x8,x7,x8,x4] - 24*sbTC[x8,x7,x8,x6] +
  8*sbTC[x8,x7,x8,x11] + 16*sbTC[x8,x7,x8,x12] - 8*sbTC[x8,x7,x9,x5] + 8*sbTC[x8,x7,x9,x16] +
  4*sbTC[x8,x7,x11,x2] + 2*sbTC[x8,x7,x11,x3] - 2*sbTC[x8,x7,x11,x4] + 4*sbTC[x8,x7,x11,x5] +
  10*sbTC[x8,x7,x11,x6] - 2*sbTC[x8,x7,x11,x7] - 2*sbTC[x8,x7,x11,x8] - 4*sbTC[x8,x7,x11,x11] -
  4*sbTC[x8,x7,x11,x13] + 4*sbTC[x8,x7,x11,x15] - 4*sbTC[x8,x7,x11,x16] - 2*sbTC[x8,x7,x11,x17] +
  8*sbTC[x8,x7,x12,x1] - 6*sbTC[x8,x7,x12,x3] + 6*sbTC[x8,x7,x12,x4] - 8*sbTC[x8,x7,x12,x5] +
  6*sbTC[x8,x7,x12,x6] - 6*sbTC[x8,x7,x12,x7] - 2*sbTC[x8,x7,x12,x8] + 4*sbTC[x8,x7,x12,x12] +
  4*sbTC[x8,x7,x12,x15] + 4*sbTC[x8,x7,x12,x16] - 2*sbTC[x8,x7,x12,x17] + 4*sbTC[x8,x7,x15,x1] +
  4*sbTC[x8,x7,x15,x3] + 4*sbTC[x8,x7,x15,x9] - 4*sbTC[x8,x7,x15,x11] + 4*sbTC[x8,x7,x15,x12] -
  4*sbTC[x8,x7,x15,x19] + 4*sbTC[x8,x7,x16,x1] + 4*sbTC[x8,x7,x16,x3] + 4*sbTC[x8,x7,x16,x9] -
  4*sbTC[x8,x7,x16,x11] + 4*sbTC[x8,x7,x16,x12] - 4*sbTC[x8,x7,x16,x19] + 4*sbTC[x8,x7,x17,x1] -
  4*sbTC[x8,x7,x17,x3] - 4*sbTC[x8,x7,x17,x7] + 4*sbTC[x8,x7,x17,x12] + 4*sbTC[x8,x7,x20,x1] -
  4*sbTC[x8,x7,x20,x4] + 8*sbTC[x8,x7,x20,x5] - 4*sbTC[x8,x7,x20,x6] + 4*sbTC[x8,x7,x20,x11] +
  4*sbTC[x8,x7,x20,x13] - 8*sbTC[x8,x7,x20,x15] - 4*sbTC[x8,x7,x20,x18] + 8*sbTC[x8,x8,x1,x4] +
  8*sbTC[x8,x8,x1,x6] - 8*sbTC[x8,x8,x1,x12] + 8*sbTC[x8,x8,x2,x4] + 8*sbTC[x8,x8,x2,x6] -
  8*sbTC[x8,x8,x2,x12] - 32*sbTC[x8,x8,x3,x1] - 12*sbTC[x8,x8,x3,x3] + 4*sbTC[x8,x8,x3,x4] -
  4*sbTC[x8,x8,x3,x5] + 4*sbTC[x8,x8,x3,x6] + 4*sbTC[x8,x8,x3,x7] - 4*sbTC[x8,x8,x3,x11] -
  8*sbTC[x8,x8,x3,x12] - 4*sbTC[x8,x8,x3,x13] + 8*sbTC[x8,x8,x3,x15] + 4*sbTC[x8,x8,x3,x17] +
  8*sbTC[x8,x8,x4,x1] + 4*sbTC[x8,x8,x4,x2] + 4*sbTC[x8,x8,x4,x3] + 12*sbTC[x8,x8,x4,x4] -
  4*sbTC[x8,x8,x4,x12] + 4*sbTC[x8,x8,x4,x17] - 8*sbTC[x8,x8,x5,x6] + 8*sbTC[x8,x8,x5,x9] +
  4*sbTC[x8,x8,x5,x11] + 4*sbTC[x8,x8,x5,x13] - 8*sbTC[x8,x8,x5,x15] + 8*sbTC[x8,x8,x6,x1] +
  8*sbTC[x8,x8,x6,x2] + 4*sbTC[x8,x8,x6,x3] - 4*sbTC[x8,x8,x6,x5] + 24*sbTC[x8,x8,x6,x6] +
  4*sbTC[x8,x8,x6,x7] + 8*sbTC[x8,x8,x6,x9] - 36*sbTC[x8,x8,x6,x11] + 4*sbTC[x8,x8,x6,x12] -
  4*sbTC[x8,x8,x6,x13] + 4*sbTC[x8,x8,x6,x17] - 32*sbTC[x8,x8,x7,x1] - 4*sbTC[x8,x8,x7,x2] +
  4*sbTC[x8,x8,x7,x3] - 20*sbTC[x8,x8,x7,x6] - 8*sbTC[x8,x8,x7,x9] + 16*sbTC[x8,x8,x7,x11] +
  8*sbTC[x8,x8,x7,x15] + 4*sbTC[x8,x8,x7,x17] - 16*sbTC[x8,x8,x8,x3] - 16*sbTC[x8,x8,x8,x6] +
  16*sbTC[x8,x8,x8,x11] + 32*sbTC[x8,x8,x11,x1] + 12*sbTC[x8,x8,x11,x3] + 4*sbTC[x8,x8,x11,x4] +
  4*sbTC[x8,x8,x11,x5] + 4*sbTC[x8,x8,x11,x6] - 4*sbTC[x8,x8,x11,x7] + 4*sbTC[x8,x8,x11,x11] +
  4*sbTC[x8,x8,x11,x13] - 8*sbTC[x8,x8,x11,x15] - 4*sbTC[x8,x8,x11,x17] - 8*sbTC[x8,x8,x12,x1] -
  4*sbTC[x8,x8,x12,x2] - 4*sbTC[x8,x8,x12,x3] - 4*sbTC[x8,x8,x12,x4] + 8*sbTC[x8,x8,x12,x6] -
  4*sbTC[x8,x8,x12,x12] - 4*sbTC[x8,x8,x12,x17] - 4*sbTC[x8,x11,x1,x1] + 2*sbTC[x8,x11,x1,x2] +
  6*sbTC[x8,x11,x1,x3] - 2*sbTC[x8,x11,x1,x4] + 4*sbTC[x8,x11,x1,x5] + 4*sbTC[x8,x11,x1,x7] -
  4*sbTC[x8,x11,x1,x11] - 10*sbTC[x8,x11,x1,x12] + 2*sbTC[x8,x11,x1,x13] + 2*sbTC[x8,x11,x1,x17] -
  2*sbTC[x8,x11,x1,x18] - 4*sbTC[x8,x11,x1,x19] + 4*sbTC[x8,x11,x1,x20] + 2*sbTC[x8,x11,x2,x1] -
  2*sbTC[x8,x11,x2,x2] + 2*sbTC[x8,x11,x2,x4] - 2*sbTC[x8,x11,x2,x5] - 2*sbTC[x8,x11,x2,x6] +
  4*sbTC[x8,x11,x2,x7] - 4*sbTC[x8,x11,x2,x11] - 6*sbTC[x8,x11,x2,x12] + 2*sbTC[x8,x11,x2,x13] +
  4*sbTC[x8,x11,x2,x20] + 18*sbTC[x8,x11,x3,x1] + 4*sbTC[x8,x11,x3,x3] - 4*sbTC[x8,x11,x3,x4] +
  2*sbTC[x8,x11,x3,x5] - 4*sbTC[x8,x11,x3,x6] - 4*sbTC[x8,x11,x3,x7] - 2*sbTC[x8,x11,x3,x8] +
  4*sbTC[x8,x11,x3,x11] + 2*sbTC[x8,x11,x3,x12] + 2*sbTC[x8,x11,x3,x13] - 4*sbTC[x8,x11,x3,x15] -
  4*sbTC[x8,x11,x3,x17] + 4*sbTC[x8,x11,x3,x20] - 6*sbTC[x8,x11,x4,x1] - 4*sbTC[x8,x11,x4,x2] -
  4*sbTC[x8,x11,x4,x3] - 8*sbTC[x8,x11,x4,x4] - 2*sbTC[x8,x11,x4,x6] - 2*sbTC[x8,x11,x4,x7] -
  4*sbTC[x8,x11,x4,x8] + 2*sbTC[x8,x11,x4,x12] - 2*sbTC[x8,x11,x4,x13] + 4*sbTC[x8,x11,x4,x14] -
  4*sbTC[x8,x11,x4,x16] - 2*sbTC[x8,x11,x4,x17] - 2*sbTC[x8,x11,x4,x18] + 4*sbTC[x8,x11,x4,x19] +
  4*sbTC[x8,x11,x4,x20] + 4*sbTC[x8,x11,x5,x1] - 2*sbTC[x8,x11,x5,x2] - 2*sbTC[x8,x11,x5,x4] -
  2*sbTC[x8,x11,x5,x7] + 2*sbTC[x8,x11,x5,x8] + 4*sbTC[x8,x11,x5,x13] - 4*sbTC[x8,x11,x5,x14] -
  4*sbTC[x8,x11,x5,x15] + 4*sbTC[x8,x11,x5,x16] - 2*sbTC[x8,x11,x6,x2] - 4*sbTC[x8,x11,x6,x3] -
  2*sbTC[x8,x11,x6,x4] + 2*sbTC[x8,x11,x6,x5] - 8*sbTC[x8,x11,x6,x6] + 6*sbTC[x8,x11,x6,x7] -
  4*sbTC[x8,x11,x6,x8] - 4*sbTC[x8,x11,x6,x9] + 12*sbTC[x8,x11,x6,x11] - 4*sbTC[x8,x11,x6,x12] +
  4*sbTC[x8,x11,x6,x14] - 2*sbTC[x8,x11,x6,x17] - 2*sbTC[x8,x11,x6,x18] + 16*sbTC[x8,x11,x7,x1] -
  2*sbTC[x8,x11,x7,x2] - 4*sbTC[x8,x11,x7,x3] - 2*sbTC[x8,x11,x7,x4] + 6*sbTC[x8,x11,x7,x6] -
  8*sbTC[x8,x11,x7,x7] - 2*sbTC[x8,x11,x7,x8] + 4*sbTC[x8,x11,x7,x9] - 4*sbTC[x8,x11,x7,x11] +
  12*sbTC[x8,x11,x7,x12] - 4*sbTC[x8,x11,x7,x15] - 4*sbTC[x8,x11,x7,x16] - 4*sbTC[x8,x11,x7,x17] +
  4*sbTC[x8,x11,x7,x19] + 4*sbTC[x8,x11,x8,x3] + 4*sbTC[x8,x11,x8,x4] + 6*sbTC[x8,x11,x8,x6] +
  2*sbTC[x8,x11,x8,x7] - 4*sbTC[x8,x11,x8,x11] - 4*sbTC[x8,x11,x8,x12] - 8*sbTC[x8,x11,x11,x1] -
  4*sbTC[x8,x11,x11,x2] - 2*sbTC[x8,x11,x11,x3] - 6*sbTC[x8,x11,x11,x4] - 2*sbTC[x8,x11,x11,x6] -
  2*sbTC[x8,x11,x11,x7] + 2*sbTC[x8,x11,x11,x8] + 2*sbTC[x8,x11,x11,x17] - 10*sbTC[x8,x11,x12,x1] -
  2*sbTC[x8,x11,x12,x2] - 6*sbTC[x8,x11,x12,x3] - 6*sbTC[x8,x11,x12,x4] - 4*sbTC[x8,x11,x12,x6] -
  4*sbTC[x8,x11,x12,x7] + 4*sbTC[x8,x11,x12,x8] + 4*sbTC[x8,x11,x12,x13] - 4*sbTC[x8,x11,x12,x14] -
  4*sbTC[x8,x11,x12,x15] + 4*sbTC[x8,x11,x12,x16] + 4*sbTC[x8,x11,x12,x17] + 2*sbTC[x8,x11,x13,x1] +
  4*sbTC[x8,x11,x13,x3] - 2*sbTC[x8,x11,x13,x4] + 2*sbTC[x8,x11,x13,x6] - 4*sbTC[x8,x11,x13,x11] +
  4*sbTC[x8,x11,x13,x12] - 2*sbTC[x8,x11,x13,x18] - 4*sbTC[x8,x11,x15,x1] - 4*sbTC[x8,x11,x15,x3] -
  4*sbTC[x8,x11,x15,x9] + 4*sbTC[x8,x11,x15,x11] - 4*sbTC[x8,x11,x15,x12] + 4*sbTC[x8,x11,x15,x19] -
  4*sbTC[x8,x11,x17,x1] + 4*sbTC[x8,x11,x17,x3] + 4*sbTC[x8,x11,x17,x7] - 4*sbTC[x8,x11,x17,x12] +
  2*sbTC[x8,x11,x20,x1] + 6*sbTC[x8,x11,x20,x2] + 4*sbTC[x8,x11,x20,x3] + 8*sbTC[x8,x11,x20,x4] -
  2*sbTC[x8,x11,x20,x5] + 2*sbTC[x8,x11,x20,x6] + 2*sbTC[x8,x11,x20,x7] - 4*sbTC[x8,x11,x20,x11] -
  4*sbTC[x8,x11,x20,x13] + 8*sbTC[x8,x11,x20,x15] + 2*sbTC[x8,x11,x20,x18] -
  4*sbTC[x8,x11,x20,x19] - 2*sbTC[x8,x12,x1,x1] + 4*sbTC[x8,x12,x1,x3] - 2*sbTC[x8,x12,x1,x4] +
  4*sbTC[x8,x12,x1,x5] + 6*sbTC[x8,x12,x1,x7] - 6*sbTC[x8,x12,x1,x11] - 8*sbTC[x8,x12,x1,x12] -
  4*sbTC[x8,x12,x1,x16] + 4*sbTC[x8,x12,x1,x20] + 2*sbTC[x8,x12,x2,x3] + 2*sbTC[x8,x12,x2,x4] -
  2*sbTC[x8,x12,x2,x5] - 2*sbTC[x8,x12,x2,x6] + 2*sbTC[x8,x12,x2,x7] - 2*sbTC[x8,x12,x2,x11] -
  8*sbTC[x8,x12,x2,x12] + 4*sbTC[x8,x12,x2,x13] + 4*sbTC[x8,x12,x2,x16] + 2*sbTC[x8,x12,x2,x17] -
  2*sbTC[x8,x12,x2,x18] - 4*sbTC[x8,x12,x2,x19] + 4*sbTC[x8,x12,x2,x20] + 14*sbTC[x8,x12,x3,x1] -
  2*sbTC[x8,x12,x3,x2] + 4*sbTC[x8,x12,x3,x3] - 4*sbTC[x8,x12,x3,x4] + 2*sbTC[x8,x12,x3,x5] -
  4*sbTC[x8,x12,x3,x6] - 4*sbTC[x8,x12,x3,x7] - 4*sbTC[x8,x12,x3,x8] + 2*sbTC[x8,x12,x3,x11] +
  4*sbTC[x8,x12,x3,x12] + 4*sbTC[x8,x12,x3,x14] - 4*sbTC[x8,x12,x3,x15] - 4*sbTC[x8,x12,x3,x16] -
  2*sbTC[x8,x12,x3,x17] - 2*sbTC[x8,x12,x3,x18] + 4*sbTC[x8,x12,x3,x19] + 4*sbTC[x8,x12,x3,x20] -
  2*sbTC[x8,x12,x4,x1] - 2*sbTC[x8,x12,x4,x2] - 4*sbTC[x8,x12,x4,x3] - 8*sbTC[x8,x12,x4,x4] -
  2*sbTC[x8,x12,x4,x6] - 2*sbTC[x8,x12,x4,x7] - 2*sbTC[x8,x12,x4,x8] + 2*sbTC[x8,x12,x4,x11] -
  4*sbTC[x8,x12,x4,x17] + 4*sbTC[x8,x12,x4,x20] + 4*sbTC[x8,x12,x5,x1] - 2*sbTC[x8,x12,x5,x2] -
  2*sbTC[x8,x12,x5,x4] - 2*sbTC[x8,x12,x5,x7] + 2*sbTC[x8,x12,x5,x8] + 4*sbTC[x8,x12,x5,x13] -
  4*sbTC[x8,x12,x5,x14] - 4*sbTC[x8,x12,x5,x15] + 4*sbTC[x8,x12,x5,x16] - 2*sbTC[x8,x12,x6,x2] -
  4*sbTC[x8,x12,x6,x3] - 2*sbTC[x8,x12,x6,x4] + 2*sbTC[x8,x12,x6,x5] - 8*sbTC[x8,x12,x6,x6] +
  6*sbTC[x8,x12,x6,x7] - 4*sbTC[x8,x12,x6,x8] - 4*sbTC[x8,x12,x6,x9] + 12*sbTC[x8,x12,x6,x11] -
  4*sbTC[x8,x12,x6,x12] + 4*sbTC[x8,x12,x6,x14] - 2*sbTC[x8,x12,x6,x17] - 2*sbTC[x8,x12,x6,x18] +
  16*sbTC[x8,x12,x7,x1] - 2*sbTC[x8,x12,x7,x2] - 4*sbTC[x8,x12,x7,x3] - 2*sbTC[x8,x12,x7,x4] +
  6*sbTC[x8,x12,x7,x6] - 8*sbTC[x8,x12,x7,x7] - 2*sbTC[x8,x12,x7,x8] + 4*sbTC[x8,x12,x7,x9] -
  4*sbTC[x8,x12,x7,x11] + 12*sbTC[x8,x12,x7,x12] - 4*sbTC[x8,x12,x7,x15] - 4*sbTC[x8,x12,x7,x16] -
  4*sbTC[x8,x12,x7,x17] + 4*sbTC[x8,x12,x7,x19] + 4*sbTC[x8,x12,x8,x3] + 4*sbTC[x8,x12,x8,x4] +
  6*sbTC[x8,x12,x8,x6] + 2*sbTC[x8,x12,x8,x7] - 4*sbTC[x8,x12,x8,x11] - 4*sbTC[x8,x12,x8,x12] -
  10*sbTC[x8,x12,x11,x1] - 2*sbTC[x8,x12,x11,x2] - 6*sbTC[x8,x12,x11,x3] - 6*sbTC[x8,x12,x11,x4] -
  4*sbTC[x8,x12,x11,x6] - 4*sbTC[x8,x12,x11,x7] + 4*sbTC[x8,x12,x11,x8] + 4*sbTC[x8,x12,x11,x13] -
  4*sbTC[x8,x12,x11,x14] - 4*sbTC[x8,x12,x11,x15] + 4*sbTC[x8,x12,x11,x16] +
  4*sbTC[x8,x12,x11,x17] - 8*sbTC[x8,x12,x12,x1] - 4*sbTC[x8,x12,x12,x2] - 2*sbTC[x8,x12,x12,x3] -
  6*sbTC[x8,x12,x12,x4] - 2*sbTC[x8,x12,x12,x6] - 2*sbTC[x8,x12,x12,x7] + 2*sbTC[x8,x12,x12,x8] +
  2*sbTC[x8,x12,x12,x17] + 2*sbTC[x8,x12,x14,x1] + 4*sbTC[x8,x12,x14,x3] - 2*sbTC[x8,x12,x14,x4] +
  2*sbTC[x8,x12,x14,x6] - 4*sbTC[x8,x12,x14,x11] + 4*sbTC[x8,x12,x14,x12] - 2*sbTC[x8,x12,x14,x18] -
  4*sbTC[x8,x12,x16,x1] - 4*sbTC[x8,x12,x16,x3] - 4*sbTC[x8,x12,x16,x9] + 4*sbTC[x8,x12,x16,x11] -
  4*sbTC[x8,x12,x16,x12] + 4*sbTC[x8,x12,x16,x19] - 4*sbTC[x8,x12,x17,x1] + 4*sbTC[x8,x12,x17,x3] +
  4*sbTC[x8,x12,x17,x7] - 4*sbTC[x8,x12,x17,x12] + 2*sbTC[x8,x12,x20,x1] + 6*sbTC[x8,x12,x20,x2] +
  4*sbTC[x8,x12,x20,x3] + 8*sbTC[x8,x12,x20,x4] - 2*sbTC[x8,x12,x20,x5] + 2*sbTC[x8,x12,x20,x6] +
  2*sbTC[x8,x12,x20,x7] - 4*sbTC[x8,x12,x20,x11] - 4*sbTC[x8,x12,x20,x13] + 8*sbTC[x8,x12,x20,x15] +
  2*sbTC[x8,x12,x20,x18] - 4*sbTC[x8,x12,x20,x19] - 4*sbTC[x8,x20,x1,x3] - 4*sbTC[x8,x20,x1,x4] -
  8*sbTC[x8,x20,x1,x6] + 4*sbTC[x8,x20,x1,x11] + 4*sbTC[x8,x20,x1,x12] - 4*sbTC[x8,x20,x2,x3] -
  4*sbTC[x8,x20,x2,x4] - 8*sbTC[x8,x20,x2,x6] + 4*sbTC[x8,x20,x2,x11] + 4*sbTC[x8,x20,x2,x12] -
  4*sbTC[x8,x20,x3,x1] - 4*sbTC[x8,x20,x3,x2] - 8*sbTC[x8,x20,x3,x3] - 8*sbTC[x8,x20,x3,x4] -
  8*sbTC[x8,x20,x3,x6] + 4*sbTC[x8,x20,x3,x11] + 4*sbTC[x8,x20,x3,x12] - 4*sbTC[x8,x20,x4,x1] -
  4*sbTC[x8,x20,x4,x2] - 8*sbTC[x8,x20,x4,x3] - 8*sbTC[x8,x20,x4,x4] - 8*sbTC[x8,x20,x4,x6] +
  4*sbTC[x8,x20,x4,x11] + 4*sbTC[x8,x20,x4,x12] - 8*sbTC[x8,x20,x6,x1] - 8*sbTC[x8,x20,x6,x2] -
  8*sbTC[x8,x20,x6,x3] - 8*sbTC[x8,x20,x6,x4] + 4*sbTC[x8,x20,x11,x1] + 4*sbTC[x8,x20,x11,x2] +
  4*sbTC[x8,x20,x11,x3] + 4*sbTC[x8,x20,x11,x4] + 4*sbTC[x8,x20,x12,x1] + 4*sbTC[x8,x20,x12,x2] +
  4*sbTC[x8,x20,x12,x3] + 4*sbTC[x8,x20,x12,x4] + sbTC[x8,x24,x24,x3] + sbTC[x8,x24,x24,x4] +
  sbTC[x8,x24,x24,x6] + sbTC[x8,x24,x24,x18] - 2*sbTC[x8,x24,x24,x19] + sbTC[x8,x24,x25,x3] +
  sbTC[x8,x24,x25,x4] + sbTC[x8,x24,x25,x7] + sbTC[x8,x24,x25,x18] - 2*sbTC[x8,x24,x25,x19] -
  sbTC[x8,x24,x26,x1] - sbTC[x8,x24,x26,x2] - 3*sbTC[x8,x24,x26,x5] + sbTC[x8,x24,x26,x6] -
  sbTC[x8,x24,x26,x7] + sbTC[x8,x24,x26,x18] + 2*sbTC[x8,x24,x26,x19] + sbTC[x8,x25,x24,x3] +
  sbTC[x8,x25,x24,x4] + sbTC[x8,x25,x24,x6] + sbTC[x8,x25,x24,x18] - 2*sbTC[x8,x25,x24,x19] +
  sbTC[x8,x25,x25,x3] + sbTC[x8,x25,x25,x4] + sbTC[x8,x25,x25,x7] + sbTC[x8,x25,x25,x18] -
  2*sbTC[x8,x25,x25,x19] - sbTC[x8,x25,x26,x1] - sbTC[x8,x25,x26,x2] - 3*sbTC[x8,x25,x26,x5] +
  sbTC[x8,x25,x26,x6] - sbTC[x8,x25,x26,x7] + sbTC[x8,x25,x26,x18] + 2*sbTC[x8,x25,x26,x19] +
  4*sbTC[x9,x1,x1,x5] - 4*sbTC[x9,x1,x1,x7] + 4*sbTC[x9,x1,x2,x5] - 4*sbTC[x9,x1,x2,x7] +
  4*sbTC[x9,x1,x5,x1] + 4*sbTC[x9,x1,x5,x2] - 8*sbTC[x9,x1,x5,x3] - 2*sbTC[x9,x1,x5,x4] +
  20*sbTC[x9,x1,x5,x5] + 4*sbTC[x9,x1,x5,x6] - 2*sbTC[x9,x1,x5,x10] - 2*sbTC[x9,x1,x5,x14] -
  8*sbTC[x9,x1,x5,x16] + 4*sbTC[x9,x1,x5,x19] - 8*sbTC[x9,x1,x5,x20] - 2*sbTC[x9,x1,x6,x7] +
  2*sbTC[x9,x1,x6,x10] + 2*sbTC[x9,x1,x6,x12] + 2*sbTC[x9,x1,x6,x14] - 4*sbTC[x9,x1,x6,x16] -
  2*sbTC[x9,x1,x7,x2] - 12*sbTC[x9,x1,x7,x7] + 2*sbTC[x9,x1,x7,x10] - 2*sbTC[x9,x1,x7,x12] -
  4*sbTC[x9,x1,x7,x15] - 4*sbTC[x9,x1,x7,x16] + 4*sbTC[x9,x1,x7,x19] + 8*sbTC[x9,x1,x7,x20] +
  8*sbTC[x9,x1,x9,x5] - 8*sbTC[x9,x1,x9,x7] - 4*sbTC[x9,x1,x15,x1] + 8*sbTC[x9,x1,x15,x3] -
  4*sbTC[x9,x1,x15,x5] + 4*sbTC[x9,x1,x15,x7] + 4*sbTC[x9,x1,x15,x16] - 4*sbTC[x9,x1,x15,x19] -
  2*sbTC[x9,x1,x16,x2] + 2*sbTC[x9,x1,x16,x4] - 8*sbTC[x9,x1,x16,x5] - 4*sbTC[x9,x1,x16,x6] +
  2*sbTC[x9,x1,x16,x12] + 2*sbTC[x9,x1,x16,x14] + 4*sbTC[x9,x1,x16,x15] + 8*sbTC[x9,x1,x16,x16] -
  4*sbTC[x9,x1,x16,x19] - 8*sbTC[x9,x1,x20,x5] + 8*sbTC[x9,x1,x20,x7] + 4*sbTC[x9,x2,x1,x5] -
  4*sbTC[x9,x2,x1,x7] + 4*sbTC[x9,x2,x2,x5] - 4*sbTC[x9,x2,x2,x7] + 4*sbTC[x9,x2,x5,x1] +
  4*sbTC[x9,x2,x5,x2] - 8*sbTC[x9,x2,x5,x3] - 2*sbTC[x9,x2,x5,x4] + 20*sbTC[x9,x2,x5,x5] +
  4*sbTC[x9,x2,x5,x6] - 2*sbTC[x9,x2,x5,x10] - 2*sbTC[x9,x2,x5,x14] - 8*sbTC[x9,x2,x5,x16] +
  4*sbTC[x9,x2,x5,x19] - 8*sbTC[x9,x2,x5,x20] - 2*sbTC[x9,x2,x6,x7] + 2*sbTC[x9,x2,x6,x10] +
  2*sbTC[x9,x2,x6,x12] + 2*sbTC[x9,x2,x6,x14] - 4*sbTC[x9,x2,x6,x16] - 2*sbTC[x9,x2,x7,x2] -
  12*sbTC[x9,x2,x7,x7] + 2*sbTC[x9,x2,x7,x10] - 2*sbTC[x9,x2,x7,x12] - 4*sbTC[x9,x2,x7,x15] -
  4*sbTC[x9,x2,x7,x16] + 4*sbTC[x9,x2,x7,x19] + 8*sbTC[x9,x2,x7,x20] + 8*sbTC[x9,x2,x9,x5] -
  8*sbTC[x9,x2,x9,x7] - 4*sbTC[x9,x2,x15,x1] + 8*sbTC[x9,x2,x15,x3] - 4*sbTC[x9,x2,x15,x5] +
  4*sbTC[x9,x2,x15,x7] + 4*sbTC[x9,x2,x15,x16] - 4*sbTC[x9,x2,x15,x19] - 2*sbTC[x9,x2,x16,x2] +
  2*sbTC[x9,x2,x16,x4] - 8*sbTC[x9,x2,x16,x5] - 4*sbTC[x9,x2,x16,x6] + 2*sbTC[x9,x2,x16,x12] +
  2*sbTC[x9,x2,x16,x14] + 4*sbTC[x9,x2,x16,x15] + 8*sbTC[x9,x2,x16,x16] - 4*sbTC[x9,x2,x16,x19] -
  8*sbTC[x9,x2,x20,x5] + 8*sbTC[x9,x2,x20,x7] + 4*sbTC[x9,x3,x3,x5] - 4*sbTC[x9,x3,x3,x7] +
  4*sbTC[x9,x3,x4,x5] - 4*sbTC[x9,x3,x4,x7] + 2*sbTC[x9,x3,x5,x4] + 12*sbTC[x9,x3,x5,x5] -
  2*sbTC[x9,x3,x5,x8] + 2*sbTC[x9,x3,x5,x14] + 4*sbTC[x9,x3,x5,x15] + 4*sbTC[x9,x3,x5,x16] -
  4*sbTC[x9,x3,x5,x19] - 8*sbTC[x9,x3,x5,x20] + 2*sbTC[x9,x3,x6,x5] - 2*sbTC[x9,x3,x6,x8] -
  2*sbTC[x9,x3,x6,x12] - 2*sbTC[x9,x3,x6,x14] + 4*sbTC[x9,x3,x6,x16] + 8*sbTC[x9,x3,x7,x1] +
  2*sbTC[x9,x3,x7,x2] - 4*sbTC[x9,x3,x7,x3] - 4*sbTC[x9,x3,x7,x4] - 4*sbTC[x9,x3,x7,x6] -
  20*sbTC[x9,x3,x7,x7] + 2*sbTC[x9,x3,x7,x8] + 2*sbTC[x9,x3,x7,x12] + 8*sbTC[x9,x3,x7,x16] -
  4*sbTC[x9,x3,x7,x19] + 8*sbTC[x9,x3,x7,x20] + 8*sbTC[x9,x3,x9,x5] - 8*sbTC[x9,x3,x9,x7] -
  8*sbTC[x9,x3,x15,x1] + 4*sbTC[x9,x3,x15,x3] - 4*sbTC[x9,x3,x15,x5] + 4*sbTC[x9,x3,x15,x7] -
  4*sbTC[x9,x3,x15,x16] + 4*sbTC[x9,x3,x15,x19] - 2*sbTC[x9,x3,x16,x2] + 2*sbTC[x9,x3,x16,x4] +
  4*sbTC[x9,x3,x16,x6] + 8*sbTC[x9,x3,x16,x7] - 2*sbTC[x9,x3,x16,x12] - 2*sbTC[x9,x3,x16,x14] -
  4*sbTC[x9,x3,x16,x15] - 8*sbTC[x9,x3,x16,x16] + 4*sbTC[x9,x3,x16,x19] - 8*sbTC[x9,x3,x20,x5] +
  8*sbTC[x9,x3,x20,x7] + 4*sbTC[x9,x4,x3,x5] - 4*sbTC[x9,x4,x3,x7] + 4*sbTC[x9,x4,x4,x5] -
  4*sbTC[x9,x4,x4,x7] + 2*sbTC[x9,x4,x5,x4] + 12*sbTC[x9,x4,x5,x5] - 2*sbTC[x9,x4,x5,x8] +
  2*sbTC[x9,x4,x5,x14] + 4*sbTC[x9,x4,x5,x15] + 4*sbTC[x9,x4,x5,x16] - 4*sbTC[x9,x4,x5,x19] -
  8*sbTC[x9,x4,x5,x20] + 2*sbTC[x9,x4,x6,x5] - 2*sbTC[x9,x4,x6,x8] - 2*sbTC[x9,x4,x6,x12] -
  2*sbTC[x9,x4,x6,x14] + 4*sbTC[x9,x4,x6,x16] + 8*sbTC[x9,x4,x7,x1] + 2*sbTC[x9,x4,x7,x2] -
  4*sbTC[x9,x4,x7,x3] - 4*sbTC[x9,x4,x7,x4] - 4*sbTC[x9,x4,x7,x6] - 20*sbTC[x9,x4,x7,x7] +
  2*sbTC[x9,x4,x7,x8] + 2*sbTC[x9,x4,x7,x12] + 8*sbTC[x9,x4,x7,x16] - 4*sbTC[x9,x4,x7,x19] +
  8*sbTC[x9,x4,x7,x20] + 8*sbTC[x9,x4,x9,x5] - 8*sbTC[x9,x4,x9,x7] - 8*sbTC[x9,x4,x15,x1] +
  4*sbTC[x9,x4,x15,x3] - 4*sbTC[x9,x4,x15,x5] + 4*sbTC[x9,x4,x15,x7] - 4*sbTC[x9,x4,x15,x16] +
  4*sbTC[x9,x4,x15,x19] - 2*sbTC[x9,x4,x16,x2] + 2*sbTC[x9,x4,x16,x4] + 4*sbTC[x9,x4,x16,x6] +
  8*sbTC[x9,x4,x16,x7] - 2*sbTC[x9,x4,x16,x12] - 2*sbTC[x9,x4,x16,x14] - 4*sbTC[x9,x4,x16,x15] -
  8*sbTC[x9,x4,x16,x16] + 4*sbTC[x9,x4,x16,x19] - 8*sbTC[x9,x4,x20,x5] + 8*sbTC[x9,x4,x20,x7] +
  4*sbTC[x9,x5,x1,x1] + 4*sbTC[x9,x5,x1,x2] - 8*sbTC[x9,x5,x1,x3] - 2*sbTC[x9,x5,x1,x4] +
  20*sbTC[x9,x5,x1,x5] + 4*sbTC[x9,x5,x1,x6] - 2*sbTC[x9,x5,x1,x10] - 2*sbTC[x9,x5,x1,x14] -
  8*sbTC[x9,x5,x1,x16] + 4*sbTC[x9,x5,x1,x19] - 8*sbTC[x9,x5,x1,x20] + 4*sbTC[x9,x5,x2,x1] +
  4*sbTC[x9,x5,x2,x2] - 8*sbTC[x9,x5,x2,x3] - 2*sbTC[x9,x5,x2,x4] + 20*sbTC[x9,x5,x2,x5] +
  4*sbTC[x9,x5,x2,x6] - 2*sbTC[x9,x5,x2,x10] - 2*sbTC[x9,x5,x2,x14] - 8*sbTC[x9,x5,x2,x16] +
  4*sbTC[x9,x5,x2,x19] - 8*sbTC[x9,x5,x2,x20] - 6*sbTC[x9,x5,x3,x1] + 4*sbTC[x9,x5,x3,x2] +
  6*sbTC[x9,x5,x3,x3] - 2*sbTC[x9,x5,x3,x4] + 10*sbTC[x9,x5,x3,x5] - 4*sbTC[x9,x5,x3,x6] -
  4*sbTC[x9,x5,x3,x7] + 2*sbTC[x9,x5,x3,x14] + 8*sbTC[x9,x5,x3,x15] + 8*sbTC[x9,x5,x3,x16] -
  4*sbTC[x9,x5,x3,x19] - 8*sbTC[x9,x5,x3,x20] + 10*sbTC[x9,x5,x4,x1] - 2*sbTC[x9,x5,x4,x3] +
  2*sbTC[x9,x5,x4,x4] + 18*sbTC[x9,x5,x4,x5] + 4*sbTC[x9,x5,x4,x6] + 4*sbTC[x9,x5,x4,x7] -
  4*sbTC[x9,x5,x4,x12] - 2*sbTC[x9,x5,x4,x14] - 4*sbTC[x9,x5,x4,x19] - 8*sbTC[x9,x5,x4,x20] +
  20*sbTC[x9,x5,x5,x1] + 20*sbTC[x9,x5,x5,x2] + 4*sbTC[x9,x5,x5,x3] + 8*sbTC[x9,x5,x5,x4] +
  4*sbTC[x9,x5,x5,x6] - 8*sbTC[x9,x5,x5,x9] - 8*sbTC[x9,x5,x5,x13] + 4*sbTC[x9,x5,x5,x14] +
  8*sbTC[x9,x5,x5,x15] - 8*sbTC[x9,x5,x5,x16] + 8*sbTC[x9,x5,x5,x19] + 4*sbTC[x9,x5,x6,x1] +
  4*sbTC[x9,x5,x6,x2] - 4*sbTC[x9,x5,x6,x3] + 4*sbTC[x9,x5,x6,x4] + 4*sbTC[x9,x5,x6,x5] +
  8*sbTC[x9,x5,x6,x9] - 4*sbTC[x9,x5,x6,x10] + 8*sbTC[x9,x5,x6,x13] - 8*sbTC[x9,x5,x6,x14] -
  8*sbTC[x9,x5,x6,x16] + 4*sbTC[x9,x5,x7,x1] - 4*sbTC[x9,x5,x7,x3] + 4*sbTC[x9,x5,x7,x4] +
  4*sbTC[x9,x5,x7,x6] - 4*sbTC[x9,x5,x7,x12] - 4*sbTC[x9,x5,x8,x4] - 4*sbTC[x9,x5,x8,x6] +
  4*sbTC[x9,x5,x8,x12] - 8*sbTC[x9,x5,x9,x5] + 8*sbTC[x9,x5,x9,x7] - 4*sbTC[x9,x5,x10,x2] -
  4*sbTC[x9,x5,x10,x6] + 4*sbTC[x9,x5,x10,x14] - 2*sbTC[x9,x5,x13,x1] + 2*sbTC[x9,x5,x13,x3] -
  2*sbTC[x9,x5,x13,x5] + 2*sbTC[x9,x5,x13,x10] - 4*sbTC[x9,x5,x13,x15] + 4*sbTC[x9,x5,x13,x16] -
  2*sbTC[x9,x5,x14,x1] + 2*sbTC[x9,x5,x14,x3] - 2*sbTC[x9,x5,x14,x5] + 2*sbTC[x9,x5,x14,x10] -
  4*sbTC[x9,x5,x14,x15] + 4*sbTC[x9,x5,x14,x16] + 8*sbTC[x9,x5,x15,x1] + 12*sbTC[x9,x5,x15,x5] -
  4*sbTC[x9,x5,x15,x7] + 4*sbTC[x9,x5,x15,x9] + 4*sbTC[x9,x5,x15,x13] - 4*sbTC[x9,x5,x15,x14] -
  8*sbTC[x9,x5,x15,x15] - 4*sbTC[x9,x5,x15,x19] - 8*sbTC[x9,x5,x16,x1] + 4*sbTC[x9,x5,x16,x2] +
  8*sbTC[x9,x5,x16,x3] - 4*sbTC[x9,x5,x16,x4] + 4*sbTC[x9,x5,x16,x5] - 8*sbTC[x9,x5,x16,x6] -
  12*sbTC[x9,x5,x16,x7] + 4*sbTC[x9,x5,x16,x9] + 4*sbTC[x9,x5,x16,x12] + 4*sbTC[x9,x5,x16,x13] +
  8*sbTC[x9,x5,x16,x16] - 4*sbTC[x9,x5,x16,x19] - 8*sbTC[x9,x5,x19,x1] - 8*sbTC[x9,x5,x19,x2] +
  8*sbTC[x9,x5,x19,x3] + 8*sbTC[x9,x5,x19,x4] - 8*sbTC[x9,x5,x19,x5] + 8*sbTC[x9,x5,x19,x7] -
  8*sbTC[x9,x5,x20,x1] - 8*sbTC[x9,x5,x20,x2] - 8*sbTC[x9,x5,x20,x3] - 8*sbTC[x9,x5,x20,x4] -
  2*sbTC[x9,x6,x1,x7] + 2*sbTC[x9,x6,x1,x10] + 2*sbTC[x9,x6,x1,x12] + 2*sbTC[x9,x6,x1,x14] -
  4*sbTC[x9,x6,x1,x16] - 2*sbTC[x9,x6,x2,x7] + 2*sbTC[x9,x6,x2,x10] + 2*sbTC[x9,x6,x2,x12] +
  2*sbTC[x9,x6,x2,x14] - 4*sbTC[x9,x6,x2,x16] + 2*sbTC[x9,x6,x3,x5] - 2*sbTC[x9,x6,x3,x8] -
  2*sbTC[x9,x6,x3,x12] - 2*sbTC[x9,x6,x3,x14] + 4*sbTC[x9,x6,x3,x16] + 2*sbTC[x9,x6,x4,x5] -
  2*sbTC[x9,x6,x4,x8] - 2*sbTC[x9,x6,x4,x12] - 2*sbTC[x9,x6,x4,x14] + 4*sbTC[x9,x6,x4,x16] +
  4*sbTC[x9,x6,x5,x4] - 4*sbTC[x9,x6,x5,x6] + 8*sbTC[x9,x6,x5,x9] + 8*sbTC[x9,x6,x5,x13] -
  4*sbTC[x9,x6,x5,x14] - 8*sbTC[x9,x6,x5,x15] - 4*sbTC[x9,x6,x6,x5] + 4*sbTC[x9,x6,x6,x7] -
  4*sbTC[x9,x6,x6,x8] + 4*sbTC[x9,x6,x6,x10] + 8*sbTC[x9,x6,x6,x11] - 8*sbTC[x9,x6,x6,x12] -
  8*sbTC[x9,x6,x6,x13] + 8*sbTC[x9,x6,x6,x14] - 4*sbTC[x9,x6,x7,x2] + 4*sbTC[x9,x6,x7,x6] -
  8*sbTC[x9,x6,x7,x9] - 8*sbTC[x9,x6,x7,x11] + 4*sbTC[x9,x6,x7,x12] + 8*sbTC[x9,x6,x7,x15] -
  4*sbTC[x9,x6,x8,x4] - 4*sbTC[x9,x6,x8,x6] + 4*sbTC[x9,x6,x8,x12] + 8*sbTC[x9,x6,x9,x5] -
  8*sbTC[x9,x6,x9,x7] + 4*sbTC[x9,x6,x10,x2] + 4*sbTC[x9,x6,x10,x6] - 4*sbTC[x9,x6,x10,x14] +
  2*sbTC[x9,x6,x11,x1] - 2*sbTC[x9,x6,x11,x3] - 2*sbTC[x9,x6,x11,x7] + 2*sbTC[x9,x6,x11,x8] -
  4*sbTC[x9,x6,x11,x15] + 4*sbTC[x9,x6,x11,x16] + 2*sbTC[x9,x6,x12,x1] - 2*sbTC[x9,x6,x12,x3] -
  2*sbTC[x9,x6,x12,x7] + 2*sbTC[x9,x6,x12,x8] - 4*sbTC[x9,x6,x12,x15] + 4*sbTC[x9,x6,x12,x16] +
  2*sbTC[x9,x6,x13,x1] - 2*sbTC[x9,x6,x13,x3] + 2*sbTC[x9,x6,x13,x5] - 2*sbTC[x9,x6,x13,x10] +
  4*sbTC[x9,x6,x13,x15] - 4*sbTC[x9,x6,x13,x16] + 2*sbTC[x9,x6,x14,x1] - 2*sbTC[x9,x6,x14,x3] +
  2*sbTC[x9,x6,x14,x5] - 2*sbTC[x9,x6,x14,x10] + 4*sbTC[x9,x6,x14,x15] - 4*sbTC[x9,x6,x14,x16] -
  4*sbTC[x9,x6,x15,x1] + 4*sbTC[x9,x6,x15,x3] - 4*sbTC[x9,x6,x15,x5] + 4*sbTC[x9,x6,x15,x7] +
  4*sbTC[x9,x6,x15,x11] - 4*sbTC[x9,x6,x15,x12] - 4*sbTC[x9,x6,x15,x13] + 4*sbTC[x9,x6,x15,x14] -
  4*sbTC[x9,x6,x16,x1] + 4*sbTC[x9,x6,x16,x3] - 4*sbTC[x9,x6,x16,x5] + 4*sbTC[x9,x6,x16,x7] +
  4*sbTC[x9,x6,x16,x11] - 4*sbTC[x9,x6,x16,x12] - 4*sbTC[x9,x6,x16,x13] + 4*sbTC[x9,x6,x16,x14] -
  6*sbTC[x9,x7,x1,x1] + 2*sbTC[x9,x7,x1,x2] + 6*sbTC[x9,x7,x1,x3] - 4*sbTC[x9,x7,x1,x4] +
  4*sbTC[x9,x7,x1,x5] + 4*sbTC[x9,x7,x1,x6] - 10*sbTC[x9,x7,x1,x7] - 2*sbTC[x9,x7,x1,x12] -
  8*sbTC[x9,x7,x1,x15] - 8*sbTC[x9,x7,x1,x16] + 4*sbTC[x9,x7,x1,x19] + 8*sbTC[x9,x7,x1,x20] +
  2*sbTC[x9,x7,x2,x1] - 2*sbTC[x9,x7,x2,x2] - 10*sbTC[x9,x7,x2,x3] - 4*sbTC[x9,x7,x2,x5] -
  4*sbTC[x9,x7,x2,x6] - 18*sbTC[x9,x7,x2,x7] + 2*sbTC[x9,x7,x2,x12] + 4*sbTC[x9,x7,x2,x14] +
  4*sbTC[x9,x7,x2,x19] + 8*sbTC[x9,x7,x2,x20] + 8*sbTC[x9,x7,x3,x1] + 2*sbTC[x9,x7,x3,x2] -
  4*sbTC[x9,x7,x3,x3] - 4*sbTC[x9,x7,x3,x4] - 4*sbTC[x9,x7,x3,x6] - 20*sbTC[x9,x7,x3,x7] +
  2*sbTC[x9,x7,x3,x8] + 2*sbTC[x9,x7,x3,x12] + 8*sbTC[x9,x7,x3,x16] - 4*sbTC[x9,x7,x3,x19] +
  8*sbTC[x9,x7,x3,x20] + 8*sbTC[x9,x7,x4,x1] + 2*sbTC[x9,x7,x4,x2] - 4*sbTC[x9,x7,x4,x3] -
  4*sbTC[x9,x7,x4,x4] - 4*sbTC[x9,x7,x4,x6] - 20*sbTC[x9,x7,x4,x7] + 2*sbTC[x9,x7,x4,x8] +
  2*sbTC[x9,x7,x4,x12] + 8*sbTC[x9,x7,x4,x16] - 4*sbTC[x9,x7,x4,x19] + 8*sbTC[x9,x7,x4,x20] +
  4*sbTC[x9,x7,x5,x1] - 4*sbTC[x9,x7,x5,x2] - 4*sbTC[x9,x7,x5,x3] - 4*sbTC[x9,x7,x5,x6] +
  4*sbTC[x9,x7,x5,x14] + 4*sbTC[x9,x7,x6,x1] - 4*sbTC[x9,x7,x6,x2] - 4*sbTC[x9,x7,x6,x3] -
  4*sbTC[x9,x7,x6,x4] - 4*sbTC[x9,x7,x6,x7] + 4*sbTC[x9,x7,x6,x8] - 8*sbTC[x9,x7,x6,x9] -
  8*sbTC[x9,x7,x6,x11] + 8*sbTC[x9,x7,x6,x12] + 8*sbTC[x9,x7,x6,x16] - 4*sbTC[x9,x7,x7,x1] -
  8*sbTC[x9,x7,x7,x2] - 20*sbTC[x9,x7,x7,x3] - 20*sbTC[x9,x7,x7,x4] - 4*sbTC[x9,x7,x7,x6] +
  8*sbTC[x9,x7,x7,x9] + 8*sbTC[x9,x7,x7,x11] - 4*sbTC[x9,x7,x7,x12] - 8*sbTC[x9,x7,x7,x15] +
  8*sbTC[x9,x7,x7,x16] - 8*sbTC[x9,x7,x7,x19] + 4*sbTC[x9,x7,x8,x4] + 4*sbTC[x9,x7,x8,x6] -
  4*sbTC[x9,x7,x8,x12] - 8*sbTC[x9,x7,x9,x5] + 8*sbTC[x9,x7,x9,x7] + 4*sbTC[x9,x7,x10,x2] +
  4*sbTC[x9,x7,x10,x6] - 4*sbTC[x9,x7,x10,x14] - 2*sbTC[x9,x7,x11,x1] + 2*sbTC[x9,x7,x11,x3] +
  2*sbTC[x9,x7,x11,x7] - 2*sbTC[x9,x7,x11,x8] + 4*sbTC[x9,x7,x11,x15] - 4*sbTC[x9,x7,x11,x16] -
  2*sbTC[x9,x7,x12,x1] + 2*sbTC[x9,x7,x12,x3] + 2*sbTC[x9,x7,x12,x7] - 2*sbTC[x9,x7,x12,x8] +
  4*sbTC[x9,x7,x12,x15] - 4*sbTC[x9,x7,x12,x16] - 8*sbTC[x9,x7,x15,x3] + 4*sbTC[x9,x7,x15,x5] -
  12*sbTC[x9,x7,x15,x7] - 4*sbTC[x9,x7,x15,x9] - 4*sbTC[x9,x7,x15,x11] + 4*sbTC[x9,x7,x15,x12] +
  8*sbTC[x9,x7,x15,x15] + 4*sbTC[x9,x7,x15,x19] - 8*sbTC[x9,x7,x16,x1] + 4*sbTC[x9,x7,x16,x2] +
  8*sbTC[x9,x7,x16,x3] - 4*sbTC[x9,x7,x16,x4] + 12*sbTC[x9,x7,x16,x5] + 8*sbTC[x9,x7,x16,x6] -
  4*sbTC[x9,x7,x16,x7] - 4*sbTC[x9,x7,x16,x9] - 4*sbTC[x9,x7,x16,x11] - 4*sbTC[x9,x7,x16,x14] -
  8*sbTC[x9,x7,x16,x16] + 4*sbTC[x9,x7,x16,x19] - 8*sbTC[x9,x7,x19,x1] - 8*sbTC[x9,x7,x19,x2] +
  8*sbTC[x9,x7,x19,x3] + 8*sbTC[x9,x7,x19,x4] - 8*sbTC[x9,x7,x19,x5] + 8*sbTC[x9,x7,x19,x7] +
  8*sbTC[x9,x7,x20,x1] + 8*sbTC[x9,x7,x20,x2] + 8*sbTC[x9,x7,x20,x3] + 8*sbTC[x9,x7,x20,x4] +
  8*sbTC[x9,x9,x1,x5] - 8*sbTC[x9,x9,x1,x7] + 8*sbTC[x9,x9,x2,x5] - 8*sbTC[x9,x9,x2,x7] +
  8*sbTC[x9,x9,x3,x5] - 8*sbTC[x9,x9,x3,x7] + 8*sbTC[x9,x9,x4,x5] - 8*sbTC[x9,x9,x4,x7] +
  8*sbTC[x9,x9,x5,x1] + 8*sbTC[x9,x9,x5,x2] - 16*sbTC[x9,x9,x5,x3] + 8*sbTC[x9,x9,x5,x6] -
  4*sbTC[x9,x9,x5,x8] - 4*sbTC[x9,x9,x5,x10] + 8*sbTC[x9,x9,x5,x15] - 8*sbTC[x9,x9,x5,x16] +
  4*sbTC[x9,x9,x6,x5] - 4*sbTC[x9,x9,x6,x7] - 4*sbTC[x9,x9,x6,x8] + 4*sbTC[x9,x9,x6,x10] +
  16*sbTC[x9,x9,x7,x1] - 8*sbTC[x9,x9,x7,x3] - 8*sbTC[x9,x9,x7,x4] - 8*sbTC[x9,x9,x7,x6] +
  4*sbTC[x9,x9,x7,x8] + 4*sbTC[x9,x9,x7,x10] - 8*sbTC[x9,x9,x7,x15] + 8*sbTC[x9,x9,x7,x16] +
  32*sbTC[x9,x9,x9,x5] - 32*sbTC[x9,x9,x9,x7] - 24*sbTC[x9,x9,x15,x1] + 24*sbTC[x9,x9,x15,x3] -
  16*sbTC[x9,x9,x15,x5] + 16*sbTC[x9,x9,x15,x7] - 8*sbTC[x9,x9,x16,x2] + 8*sbTC[x9,x9,x16,x4] -
  16*sbTC[x9,x9,x16,x5] + 16*sbTC[x9,x9,x16,x7] + 2*sbTC[x9,x15,x1,x1] - 4*sbTC[x9,x15,x1,x2] +
  2*sbTC[x9,x15,x1,x3] + 4*sbTC[x9,x15,x1,x4] - 8*sbTC[x9,x15,x1,x5] - 4*sbTC[x9,x15,x1,x6] +
  2*sbTC[x9,x15,x1,x7] + 2*sbTC[x9,x15,x1,x10] + 4*sbTC[x9,x15,x1,x15] + 8*sbTC[x9,x15,x1,x16] -
  4*sbTC[x9,x15,x1,x19] - 4*sbTC[x9,x15,x2,x1] + 8*sbTC[x9,x15,x2,x3] - 4*sbTC[x9,x15,x2,x5] +
  4*sbTC[x9,x15,x2,x7] + 4*sbTC[x9,x15,x2,x16] - 4*sbTC[x9,x15,x2,x19] - 2*sbTC[x9,x15,x3,x1] -
  4*sbTC[x9,x15,x3,x2] - 2*sbTC[x9,x15,x3,x3] + 4*sbTC[x9,x15,x3,x4] - 2*sbTC[x9,x15,x3,x5] +
  4*sbTC[x9,x15,x3,x6] + 8*sbTC[x9,x15,x3,x7] - 2*sbTC[x9,x15,x3,x8] - 4*sbTC[x9,x15,x3,x15] -
  8*sbTC[x9,x15,x3,x16] + 4*sbTC[x9,x15,x3,x19] - 8*sbTC[x9,x15,x4,x1] + 4*sbTC[x9,x15,x4,x3] -
  4*sbTC[x9,x15,x4,x5] + 4*sbTC[x9,x15,x4,x7] - 4*sbTC[x9,x15,x4,x16] + 4*sbTC[x9,x15,x4,x19] -
  8*sbTC[x9,x15,x5,x1] - 4*sbTC[x9,x15,x5,x2] + 16*sbTC[x9,x15,x5,x3] + 4*sbTC[x9,x15,x5,x4] -
  4*sbTC[x9,x15,x5,x6] + 2*sbTC[x9,x15,x5,x8] + 4*sbTC[x9,x15,x5,x9] + 2*sbTC[x9,x15,x5,x10] +
  4*sbTC[x9,x15,x5,x13] - 4*sbTC[x9,x15,x5,x14] - 8*sbTC[x9,x15,x5,x15] + 8*sbTC[x9,x15,x5,x16] -
  4*sbTC[x9,x15,x5,x19] - 4*sbTC[x9,x15,x6,x1] + 4*sbTC[x9,x15,x6,x3] - 4*sbTC[x9,x15,x6,x5] +
  4*sbTC[x9,x15,x6,x7] + 4*sbTC[x9,x15,x6,x11] - 4*sbTC[x9,x15,x6,x12] - 4*sbTC[x9,x15,x6,x13] +
  4*sbTC[x9,x15,x6,x14] - 16*sbTC[x9,x15,x7,x1] - 4*sbTC[x9,x15,x7,x2] + 8*sbTC[x9,x15,x7,x3] +
  4*sbTC[x9,x15,x7,x4] + 4*sbTC[x9,x15,x7,x6] - 2*sbTC[x9,x15,x7,x8] - 4*sbTC[x9,x15,x7,x9] -
  2*sbTC[x9,x15,x7,x10] - 4*sbTC[x9,x15,x7,x11] + 4*sbTC[x9,x15,x7,x12] + 8*sbTC[x9,x15,x7,x15] -
  8*sbTC[x9,x15,x7,x16] + 4*sbTC[x9,x15,x7,x19] - 8*sbTC[x9,x15,x9,x5] + 8*sbTC[x9,x15,x9,x7] +
  2*sbTC[x9,x15,x11,x1] - 2*sbTC[x9,x15,x11,x3] - 2*sbTC[x9,x15,x11,x7] + 2*sbTC[x9,x15,x11,x8] -
  4*sbTC[x9,x15,x11,x15] + 4*sbTC[x9,x15,x11,x16] + 2*sbTC[x9,x15,x13,x1] - 2*sbTC[x9,x15,x13,x3] +
  2*sbTC[x9,x15,x13,x5] - 2*sbTC[x9,x15,x13,x10] + 4*sbTC[x9,x15,x13,x15] - 4*sbTC[x9,x15,x13,x16] +
  8*sbTC[x9,x15,x15,x1] - 8*sbTC[x9,x15,x15,x3] + 8*sbTC[x9,x15,x16,x1] - 8*sbTC[x9,x15,x16,x3] +
  4*sbTC[x9,x15,x16,x11] - 4*sbTC[x9,x15,x16,x12] - 4*sbTC[x9,x15,x16,x13] +
  4*sbTC[x9,x15,x16,x14] + 8*sbTC[x9,x15,x19,x1] + 8*sbTC[x9,x15,x19,x2] - 8*sbTC[x9,x15,x19,x3] -
  8*sbTC[x9,x15,x19,x4] + 8*sbTC[x9,x15,x19,x5] - 8*sbTC[x9,x15,x19,x7] - 2*sbTC[x9,x16,x1,x2] +
  2*sbTC[x9,x16,x1,x4] - 8*sbTC[x9,x16,x1,x5] - 4*sbTC[x9,x16,x1,x6] + 2*sbTC[x9,x16,x1,x12] +
  2*sbTC[x9,x16,x1,x14] + 4*sbTC[x9,x16,x1,x15] + 8*sbTC[x9,x16,x1,x16] - 4*sbTC[x9,x16,x1,x19] -
  2*sbTC[x9,x16,x2,x1] - 2*sbTC[x9,x16,x2,x2] + 10*sbTC[x9,x16,x2,x3] + 2*sbTC[x9,x16,x2,x4] -
  4*sbTC[x9,x16,x2,x5] + 6*sbTC[x9,x16,x2,x7] + 2*sbTC[x9,x16,x2,x10] - 2*sbTC[x9,x16,x2,x12] -
  2*sbTC[x9,x16,x2,x14] + 4*sbTC[x9,x16,x2,x16] - 4*sbTC[x9,x16,x2,x19] - 2*sbTC[x9,x16,x3,x2] +
  2*sbTC[x9,x16,x3,x4] + 4*sbTC[x9,x16,x3,x6] + 8*sbTC[x9,x16,x3,x7] - 2*sbTC[x9,x16,x3,x12] -
  2*sbTC[x9,x16,x3,x14] - 4*sbTC[x9,x16,x3,x15] - 8*sbTC[x9,x16,x3,x16] + 4*sbTC[x9,x16,x3,x19] -
  10*sbTC[x9,x16,x4,x1] - 2*sbTC[x9,x16,x4,x2] + 2*sbTC[x9,x16,x4,x3] + 2*sbTC[x9,x16,x4,x4] -
  6*sbTC[x9,x16,x4,x5] + 4*sbTC[x9,x16,x4,x7] - 2*sbTC[x9,x16,x4,x8] + 2*sbTC[x9,x16,x4,x12] +
  2*sbTC[x9,x16,x4,x14] - 4*sbTC[x9,x16,x4,x16] + 4*sbTC[x9,x16,x4,x19] - 8*sbTC[x9,x16,x5,x1] -
  4*sbTC[x9,x16,x5,x2] + 16*sbTC[x9,x16,x5,x3] + 4*sbTC[x9,x16,x5,x4] - 4*sbTC[x9,x16,x5,x6] +
  2*sbTC[x9,x16,x5,x8] + 4*sbTC[x9,x16,x5,x9] + 2*sbTC[x9,x16,x5,x10] + 4*sbTC[x9,x16,x5,x13] -
  4*sbTC[x9,x16,x5,x14] - 8*sbTC[x9,x16,x5,x15] + 8*sbTC[x9,x16,x5,x16] - 4*sbTC[x9,x16,x5,x19] -
  4*sbTC[x9,x16,x6,x1] + 4*sbTC[x9,x16,x6,x3] - 4*sbTC[x9,x16,x6,x5] + 4*sbTC[x9,x16,x6,x7] +
  4*sbTC[x9,x16,x6,x11] - 4*sbTC[x9,x16,x6,x12] - 4*sbTC[x9,x16,x6,x13] + 4*sbTC[x9,x16,x6,x14] -
  16*sbTC[x9,x16,x7,x1] - 4*sbTC[x9,x16,x7,x2] + 8*sbTC[x9,x16,x7,x3] + 4*sbTC[x9,x16,x7,x4] +
  4*sbTC[x9,x16,x7,x6] - 2*sbTC[x9,x16,x7,x8] - 4*sbTC[x9,x16,x7,x9] - 2*sbTC[x9,x16,x7,x10] -
  4*sbTC[x9,x16,x7,x11] + 4*sbTC[x9,x16,x7,x12] + 8*sbTC[x9,x16,x7,x15] - 8*sbTC[x9,x16,x7,x16] +
  4*sbTC[x9,x16,x7,x19] - 8*sbTC[x9,x16,x9,x5] + 8*sbTC[x9,x16,x9,x7] + 2*sbTC[x9,x16,x12,x1] -
  2*sbTC[x9,x16,x12,x3] - 2*sbTC[x9,x16,x12,x7] + 2*sbTC[x9,x16,x12,x8] - 4*sbTC[x9,x16,x12,x15] +
  4*sbTC[x9,x16,x12,x16] + 2*sbTC[x9,x16,x14,x1] - 2*sbTC[x9,x16,x14,x3] + 2*sbTC[x9,x16,x14,x5] -
  2*sbTC[x9,x16,x14,x10] + 4*sbTC[x9,x16,x14,x15] - 4*sbTC[x9,x16,x14,x16] + 8*sbTC[x9,x16,x15,x1] -
  8*sbTC[x9,x16,x15,x3] + 4*sbTC[x9,x16,x15,x11] - 4*sbTC[x9,x16,x15,x12] - 4*sbTC[x9,x16,x15,x13] +
  4*sbTC[x9,x16,x15,x14] + 8*sbTC[x9,x16,x16,x1] - 8*sbTC[x9,x16,x16,x3] + 8*sbTC[x9,x16,x19,x1] +
  8*sbTC[x9,x16,x19,x2] - 8*sbTC[x9,x16,x19,x3] - 8*sbTC[x9,x16,x19,x4] + 8*sbTC[x9,x16,x19,x5] -
  8*sbTC[x9,x16,x19,x7] - 8*sbTC[x9,x20,x1,x5] + 8*sbTC[x9,x20,x1,x7] - 8*sbTC[x9,x20,x2,x5] +
  8*sbTC[x9,x20,x2,x7] - 8*sbTC[x9,x20,x3,x5] + 8*sbTC[x9,x20,x3,x7] - 8*sbTC[x9,x20,x4,x5] +
  8*sbTC[x9,x20,x4,x7] - 8*sbTC[x9,x20,x5,x1] - 8*sbTC[x9,x20,x5,x2] - 8*sbTC[x9,x20,x5,x3] -
  8*sbTC[x9,x20,x5,x4] + 8*sbTC[x9,x20,x7,x1] + 8*sbTC[x9,x20,x7,x2] + 8*sbTC[x9,x20,x7,x3] +
  8*sbTC[x9,x20,x7,x4] - 12*sbTC[x10,x1,x1,x1] - 12*sbTC[x10,x1,x1,x2] - 4*sbTC[x10,x1,x1,x3] -
  4*sbTC[x10,x1,x1,x4] - 2*sbTC[x10,x1,x1,x5] - 18*sbTC[x10,x1,x1,x6] - 2*sbTC[x10,x1,x1,x10] +
  10*sbTC[x10,x1,x1,x13] - 2*sbTC[x10,x1,x1,x14] - 2*sbTC[x10,x1,x1,x18] + 8*sbTC[x10,x1,x1,x20] -
  12*sbTC[x10,x1,x2,x1] - 12*sbTC[x10,x1,x2,x2] - 8*sbTC[x10,x1,x2,x3] - 6*sbTC[x10,x1,x2,x4] -
  2*sbTC[x10,x1,x2,x5] - 18*sbTC[x10,x1,x2,x6] - 4*sbTC[x10,x1,x2,x10] - 2*sbTC[x10,x1,x2,x11] +
  4*sbTC[x10,x1,x2,x12] + 8*sbTC[x10,x1,x2,x13] - 4*sbTC[x10,x1,x2,x16] - 2*sbTC[x10,x1,x2,x17] +
  4*sbTC[x10,x1,x2,x19] + 8*sbTC[x10,x1,x2,x20] + 2*sbTC[x10,x1,x3,x1] - 4*sbTC[x10,x1,x3,x2] -
  4*sbTC[x10,x1,x3,x3] + 2*sbTC[x10,x1,x3,x4] + 2*sbTC[x10,x1,x3,x5] - 4*sbTC[x10,x1,x3,x6] +
  4*sbTC[x10,x1,x3,x7] + 2*sbTC[x10,x1,x3,x11] - 8*sbTC[x10,x1,x3,x14] - 2*sbTC[x10,x1,x3,x17] +
  2*sbTC[x10,x1,x3,x18] - 4*sbTC[x10,x1,x3,x19] + 4*sbTC[x10,x1,x3,x20] - 4*sbTC[x10,x1,x4,x1] +
  2*sbTC[x10,x1,x4,x3] - 2*sbTC[x10,x1,x4,x4] + 2*sbTC[x10,x1,x4,x5] - 6*sbTC[x10,x1,x4,x6] -
  2*sbTC[x10,x1,x4,x7] + 2*sbTC[x10,x1,x4,x11] - 4*sbTC[x10,x1,x4,x14] + 4*sbTC[x10,x1,x4,x20] -
  2*sbTC[x10,x1,x5,x1] - 2*sbTC[x10,x1,x5,x2] - 4*sbTC[x10,x1,x5,x3] - 4*sbTC[x10,x1,x5,x4] -
  8*sbTC[x10,x1,x5,x5] - 8*sbTC[x10,x1,x5,x6] - 2*sbTC[x10,x1,x5,x10] + 8*sbTC[x10,x1,x5,x13] +
  12*sbTC[x10,x1,x5,x14] - 4*sbTC[x10,x1,x5,x16] - 2*sbTC[x10,x1,x5,x18] + 4*sbTC[x10,x1,x5,x19] -
  18*sbTC[x10,x1,x6,x1] - 18*sbTC[x10,x1,x6,x2] - 4*sbTC[x10,x1,x6,x3] - 6*sbTC[x10,x1,x6,x4] +
  4*sbTC[x10,x1,x6,x5] - 12*sbTC[x10,x1,x6,x6] - 4*sbTC[x10,x1,x6,x10] - 2*sbTC[x10,x1,x6,x11] +
  4*sbTC[x10,x1,x6,x12] + 2*sbTC[x10,x1,x6,x13] - 6*sbTC[x10,x1,x6,x14] - 2*sbTC[x10,x1,x6,x17] +
  8*sbTC[x10,x1,x6,x20] - 2*sbTC[x10,x1,x7,x2] + 4*sbTC[x10,x1,x7,x3] - 2*sbTC[x10,x1,x7,x4] -
  2*sbTC[x10,x1,x7,x5] - 4*sbTC[x10,x1,x7,x6] + 4*sbTC[x10,x1,x7,x9] + 2*sbTC[x10,x1,x7,x10] +
  6*sbTC[x10,x1,x7,x11] - 4*sbTC[x10,x1,x7,x12] + 2*sbTC[x10,x1,x7,x13] - 8*sbTC[x10,x1,x7,x15] +
  4*sbTC[x10,x1,x7,x16] + 4*sbTC[x10,x1,x10,x1] - 4*sbTC[x10,x1,x10,x2] + 2*sbTC[x10,x1,x10,x5] -
  2*sbTC[x10,x1,x10,x6] - 4*sbTC[x10,x1,x10,x13] + 4*sbTC[x10,x1,x10,x14] + 4*sbTC[x10,x1,x11,x1] -
  2*sbTC[x10,x1,x11,x2] + 2*sbTC[x10,x1,x11,x3] + 2*sbTC[x10,x1,x11,x6] - 4*sbTC[x10,x1,x11,x13] +
  4*sbTC[x10,x1,x11,x14] - 2*sbTC[x10,x1,x11,x17] + 4*sbTC[x10,x1,x13,x1] + 4*sbTC[x10,x1,x13,x2] +
  14*sbTC[x10,x1,x13,x3] - 2*sbTC[x10,x1,x13,x5] + 2*sbTC[x10,x1,x13,x6] + 2*sbTC[x10,x1,x13,x7] +
  2*sbTC[x10,x1,x13,x10] + 2*sbTC[x10,x1,x13,x11] + 4*sbTC[x10,x1,x13,x13] +
  2*sbTC[x10,x1,x13,x14] - 4*sbTC[x10,x1,x13,x15] - 4*sbTC[x10,x1,x13,x20] - 8*sbTC[x10,x1,x14,x1] -
  8*sbTC[x10,x1,x14,x3] - 2*sbTC[x10,x1,x14,x5] + 2*sbTC[x10,x1,x14,x6] + 4*sbTC[x10,x1,x14,x10] +
  4*sbTC[x10,x1,x14,x11] - 4*sbTC[x10,x1,x14,x12] + 2*sbTC[x10,x1,x14,x13] -
  4*sbTC[x10,x1,x14,x15] + 4*sbTC[x10,x1,x14,x16] + 2*sbTC[x10,x1,x14,x18] -
  4*sbTC[x10,x1,x14,x20] - 4*sbTC[x10,x1,x15,x1] - 4*sbTC[x10,x1,x15,x3] - 4*sbTC[x10,x1,x15,x9] +
  4*sbTC[x10,x1,x15,x13] - 4*sbTC[x10,x1,x15,x14] + 4*sbTC[x10,x1,x15,x19] + 4*sbTC[x10,x1,x18,x1] -
  4*sbTC[x10,x1,x18,x3] + 4*sbTC[x10,x1,x18,x5] - 4*sbTC[x10,x1,x18,x14] + 8*sbTC[x10,x1,x20,x1] +
  12*sbTC[x10,x1,x20,x2] + 2*sbTC[x10,x1,x20,x3] + 6*sbTC[x10,x1,x20,x4] + 2*sbTC[x10,x1,x20,x5] +
  10*sbTC[x10,x1,x20,x6] - 2*sbTC[x10,x1,x20,x7] - 4*sbTC[x10,x1,x20,x11] - 8*sbTC[x10,x1,x20,x13] -
  4*sbTC[x10,x1,x20,x14] + 8*sbTC[x10,x1,x20,x15] + 2*sbTC[x10,x1,x20,x17] -
  4*sbTC[x10,x1,x20,x19] - 12*sbTC[x10,x2,x1,x1] - 12*sbTC[x10,x2,x1,x2] - 8*sbTC[x10,x2,x1,x3] -
  6*sbTC[x10,x2,x1,x4] - 2*sbTC[x10,x2,x1,x5] - 18*sbTC[x10,x2,x1,x6] - 4*sbTC[x10,x2,x1,x10] -
  2*sbTC[x10,x2,x1,x11] + 4*sbTC[x10,x2,x1,x12] + 8*sbTC[x10,x2,x1,x13] - 4*sbTC[x10,x2,x1,x16] -
  2*sbTC[x10,x2,x1,x17] + 4*sbTC[x10,x2,x1,x19] + 8*sbTC[x10,x2,x1,x20] - 12*sbTC[x10,x2,x2,x1] -
  12*sbTC[x10,x2,x2,x2] - 4*sbTC[x10,x2,x2,x3] - 4*sbTC[x10,x2,x2,x4] - 2*sbTC[x10,x2,x2,x5] -
  18*sbTC[x10,x2,x2,x6] - 2*sbTC[x10,x2,x2,x10] + 10*sbTC[x10,x2,x2,x13] - 2*sbTC[x10,x2,x2,x14] -
  2*sbTC[x10,x2,x2,x18] + 8*sbTC[x10,x2,x2,x20] - 4*sbTC[x10,x2,x3,x2] - 2*sbTC[x10,x2,x3,x3] +
  4*sbTC[x10,x2,x3,x5] - 4*sbTC[x10,x2,x3,x6] + 4*sbTC[x10,x2,x3,x7] - 2*sbTC[x10,x2,x3,x13] -
  6*sbTC[x10,x2,x3,x14] - 4*sbTC[x10,x2,x3,x16] + 4*sbTC[x10,x2,x3,x20] - 2*sbTC[x10,x2,x4,x1] -
  6*sbTC[x10,x2,x4,x6] - 2*sbTC[x10,x2,x4,x7] + 4*sbTC[x10,x2,x4,x11] + 2*sbTC[x10,x2,x4,x13] -
  6*sbTC[x10,x2,x4,x14] + 4*sbTC[x10,x2,x4,x16] - 2*sbTC[x10,x2,x4,x17] + 2*sbTC[x10,x2,x4,x18] -
  4*sbTC[x10,x2,x4,x19] + 4*sbTC[x10,x2,x4,x20] - 2*sbTC[x10,x2,x5,x1] - 2*sbTC[x10,x2,x5,x2] -
  4*sbTC[x10,x2,x5,x3] - 4*sbTC[x10,x2,x5,x4] - 8*sbTC[x10,x2,x5,x5] - 8*sbTC[x10,x2,x5,x6] -
  2*sbTC[x10,x2,x5,x10] + 8*sbTC[x10,x2,x5,x13] + 12*sbTC[x10,x2,x5,x14] - 4*sbTC[x10,x2,x5,x16] -
  2*sbTC[x10,x2,x5,x18] + 4*sbTC[x10,x2,x5,x19] - 18*sbTC[x10,x2,x6,x1] - 18*sbTC[x10,x2,x6,x2] -
  4*sbTC[x10,x2,x6,x3] - 6*sbTC[x10,x2,x6,x4] + 4*sbTC[x10,x2,x6,x5] - 12*sbTC[x10,x2,x6,x6] -
  4*sbTC[x10,x2,x6,x10] - 2*sbTC[x10,x2,x6,x11] + 4*sbTC[x10,x2,x6,x12] + 2*sbTC[x10,x2,x6,x13] -
  6*sbTC[x10,x2,x6,x14] - 2*sbTC[x10,x2,x6,x17] + 8*sbTC[x10,x2,x6,x20] - 2*sbTC[x10,x2,x7,x2] +
  4*sbTC[x10,x2,x7,x3] - 2*sbTC[x10,x2,x7,x4] - 2*sbTC[x10,x2,x7,x5] - 4*sbTC[x10,x2,x7,x6] +
  4*sbTC[x10,x2,x7,x9] + 2*sbTC[x10,x2,x7,x10] + 6*sbTC[x10,x2,x7,x11] - 4*sbTC[x10,x2,x7,x12] +
  2*sbTC[x10,x2,x7,x13] - 8*sbTC[x10,x2,x7,x15] + 4*sbTC[x10,x2,x7,x16] + 4*sbTC[x10,x2,x10,x1] -
  4*sbTC[x10,x2,x10,x2] + 2*sbTC[x10,x2,x10,x5] - 2*sbTC[x10,x2,x10,x6] - 4*sbTC[x10,x2,x10,x13] +
  4*sbTC[x10,x2,x10,x14] + 4*sbTC[x10,x2,x12,x1] - 2*sbTC[x10,x2,x12,x2] + 2*sbTC[x10,x2,x12,x3] +
  2*sbTC[x10,x2,x12,x6] - 4*sbTC[x10,x2,x12,x13] + 4*sbTC[x10,x2,x12,x14] - 2*sbTC[x10,x2,x12,x17] +
  4*sbTC[x10,x2,x13,x2] + 12*sbTC[x10,x2,x13,x3] + 2*sbTC[x10,x2,x13,x4] - 4*sbTC[x10,x2,x13,x5] +
  2*sbTC[x10,x2,x13,x7] + 4*sbTC[x10,x2,x13,x10] + 6*sbTC[x10,x2,x13,x11] - 4*sbTC[x10,x2,x13,x12] +
  4*sbTC[x10,x2,x13,x13] + 2*sbTC[x10,x2,x13,x14] - 8*sbTC[x10,x2,x13,x15] +
  4*sbTC[x10,x2,x13,x16] + 2*sbTC[x10,x2,x13,x18] - 4*sbTC[x10,x2,x13,x20] - 4*sbTC[x10,x2,x14,x1] -
  6*sbTC[x10,x2,x14,x3] - 2*sbTC[x10,x2,x14,x4] + 4*sbTC[x10,x2,x14,x6] + 2*sbTC[x10,x2,x14,x10] +
  2*sbTC[x10,x2,x14,x13] - 4*sbTC[x10,x2,x14,x20] - 4*sbTC[x10,x2,x16,x1] - 4*sbTC[x10,x2,x16,x3] -
  4*sbTC[x10,x2,x16,x9] + 4*sbTC[x10,x2,x16,x13] - 4*sbTC[x10,x2,x16,x14] + 4*sbTC[x10,x2,x16,x19] +
  4*sbTC[x10,x2,x18,x1] - 4*sbTC[x10,x2,x18,x3] + 4*sbTC[x10,x2,x18,x5] - 4*sbTC[x10,x2,x18,x14] +
  8*sbTC[x10,x2,x20,x1] + 12*sbTC[x10,x2,x20,x2] + 2*sbTC[x10,x2,x20,x3] + 6*sbTC[x10,x2,x20,x4] +
  2*sbTC[x10,x2,x20,x5] + 10*sbTC[x10,x2,x20,x6] - 2*sbTC[x10,x2,x20,x7] - 4*sbTC[x10,x2,x20,x11] -
  8*sbTC[x10,x2,x20,x13] - 4*sbTC[x10,x2,x20,x14] + 8*sbTC[x10,x2,x20,x15] +
  2*sbTC[x10,x2,x20,x17] - 4*sbTC[x10,x2,x20,x19] - 4*sbTC[x10,x3,x1,x1] + sbTC[x10,x3,x1,x3] -
  3*sbTC[x10,x3,x1,x4] + 2*sbTC[x10,x3,x1,x5] - 6*sbTC[x10,x3,x1,x6] - 5*sbTC[x10,x3,x1,x7] +
  2*sbTC[x10,x3,x1,x11] - 4*sbTC[x10,x3,x1,x14] + sbTC[x10,x3,x1,x17] + 2*sbTC[x10,x3,x1,x19] +
  4*sbTC[x10,x3,x1,x20] - 4*sbTC[x10,x3,x2,x2] - 3*sbTC[x10,x3,x2,x3] - sbTC[x10,x3,x2,x4] +
  4*sbTC[x10,x3,x2,x5] - 4*sbTC[x10,x3,x2,x6] + sbTC[x10,x3,x2,x7] - 2*sbTC[x10,x3,x2,x13] -
  6*sbTC[x10,x3,x2,x14] - 4*sbTC[x10,x3,x2,x16] + sbTC[x10,x3,x2,x17] + 2*sbTC[x10,x3,x2,x19] +
  4*sbTC[x10,x3,x2,x20] - sbTC[x10,x3,x3,x1] - sbTC[x10,x3,x3,x2] + sbTC[x10,x3,x3,x5] -
  4*sbTC[x10,x3,x3,x6] + 2*sbTC[x10,x3,x3,x13] + 2*sbTC[x10,x3,x3,x14] + sbTC[x10,x3,x3,x17] -
  2*sbTC[x10,x3,x3,x19] - sbTC[x10,x3,x4,x1] - sbTC[x10,x3,x4,x2] + sbTC[x10,x3,x4,x5] -
  4*sbTC[x10,x3,x4,x6] + 2*sbTC[x10,x3,x4,x13] + 2*sbTC[x10,x3,x4,x14] + sbTC[x10,x3,x4,x17] -
  2*sbTC[x10,x3,x4,x19] + 2*sbTC[x10,x3,x5,x1] + 4*sbTC[x10,x3,x5,x2] + 2*sbTC[x10,x3,x5,x3] +
  12*sbTC[x10,x3,x5,x6] - 8*sbTC[x10,x3,x5,x13] - 4*sbTC[x10,x3,x5,x14] - 4*sbTC[x10,x3,x5,x16] +
  4*sbTC[x10,x3,x5,x19] - 6*sbTC[x10,x3,x6,x1] - 4*sbTC[x10,x3,x6,x2] - 4*sbTC[x10,x3,x6,x3] -
  4*sbTC[x10,x3,x6,x4] + 8*sbTC[x10,x3,x6,x5] - 20*sbTC[x10,x3,x6,x6] - 4*sbTC[x10,x3,x6,x7] +
  2*sbTC[x10,x3,x6,x11] + 6*sbTC[x10,x3,x6,x13] - 10*sbTC[x10,x3,x6,x14] + 2*sbTC[x10,x3,x6,x17] +
  8*sbTC[x10,x3,x6,x20] - sbTC[x10,x3,x7,x5] + sbTC[x10,x3,x7,x6] - 2*sbTC[x10,x3,x7,x11] +
  2*sbTC[x10,x3,x7,x13] - 4*sbTC[x10,x3,x7,x14] + 4*sbTC[x10,x3,x7,x16] - 8*sbTC[x10,x3,x10,x2] +
  sbTC[x10,x3,x10,x5] - 9*sbTC[x10,x3,x10,x6] + 8*sbTC[x10,x3,x10,x14] - 2*sbTC[x10,x3,x13,x2] -
  2*sbTC[x10,x3,x13,x3] + 2*sbTC[x10,x3,x13,x4] - 4*sbTC[x10,x3,x13,x5] + 2*sbTC[x10,x3,x13,x6] +
  2*sbTC[x10,x3,x13,x7] - 2*sbTC[x10,x3,x13,x11] + 4*sbTC[x10,x3,x13,x13] + 6*sbTC[x10,x3,x13,x14] -
  4*sbTC[x10,x3,x13,x20] - 4*sbTC[x10,x3,x14,x1] + 2*sbTC[x10,x3,x14,x2] + 2*sbTC[x10,x3,x14,x3] -
  6*sbTC[x10,x3,x14,x5] - 4*sbTC[x10,x3,x14,x7] + 6*sbTC[x10,x3,x14,x13] + 8*sbTC[x10,x3,x14,x14] +
  4*sbTC[x10,x3,x14,x16] - 4*sbTC[x10,x3,x14,x20] + 4*sbTC[x10,x3,x20,x1] + 4*sbTC[x10,x3,x20,x2] +
  sbTC[x10,x3,x20,x3] + sbTC[x10,x3,x20,x4] + sbTC[x10,x3,x20,x5] + 7*sbTC[x10,x3,x20,x6] +
  3*sbTC[x10,x3,x20,x7] - 4*sbTC[x10,x3,x20,x13] - 4*sbTC[x10,x3,x20,x14] - sbTC[x10,x3,x20,x17] -
  2*sbTC[x10,x3,x20,x19] - 4*sbTC[x10,x4,x1,x1] + sbTC[x10,x4,x1,x3] - 3*sbTC[x10,x4,x1,x4] +
  2*sbTC[x10,x4,x1,x5] - 6*sbTC[x10,x4,x1,x6] - 5*sbTC[x10,x4,x1,x7] + 2*sbTC[x10,x4,x1,x11] -
  4*sbTC[x10,x4,x1,x14] + sbTC[x10,x4,x1,x17] + 2*sbTC[x10,x4,x1,x19] + 4*sbTC[x10,x4,x1,x20] -
  4*sbTC[x10,x4,x2,x2] - 3*sbTC[x10,x4,x2,x3] - sbTC[x10,x4,x2,x4] + 4*sbTC[x10,x4,x2,x5] -
  4*sbTC[x10,x4,x2,x6] + sbTC[x10,x4,x2,x7] - 2*sbTC[x10,x4,x2,x13] - 6*sbTC[x10,x4,x2,x14] -
  4*sbTC[x10,x4,x2,x16] + sbTC[x10,x4,x2,x17] + 2*sbTC[x10,x4,x2,x19] + 4*sbTC[x10,x4,x2,x20] -
  sbTC[x10,x4,x3,x1] - sbTC[x10,x4,x3,x2] + sbTC[x10,x4,x3,x5] - 4*sbTC[x10,x4,x3,x6] +
  2*sbTC[x10,x4,x3,x13] + 2*sbTC[x10,x4,x3,x14] + sbTC[x10,x4,x3,x17] - 2*sbTC[x10,x4,x3,x19] -
  sbTC[x10,x4,x4,x1] - sbTC[x10,x4,x4,x2] + sbTC[x10,x4,x4,x5] - 4*sbTC[x10,x4,x4,x6] +
  2*sbTC[x10,x4,x4,x13] + 2*sbTC[x10,x4,x4,x14] + sbTC[x10,x4,x4,x17] - 2*sbTC[x10,x4,x4,x19] +
  2*sbTC[x10,x4,x5,x1] + 4*sbTC[x10,x4,x5,x2] + 2*sbTC[x10,x4,x5,x3] + 12*sbTC[x10,x4,x5,x6] -
  8*sbTC[x10,x4,x5,x13] - 4*sbTC[x10,x4,x5,x14] - 4*sbTC[x10,x4,x5,x16] + 4*sbTC[x10,x4,x5,x19] -
  6*sbTC[x10,x4,x6,x1] - 4*sbTC[x10,x4,x6,x2] - 4*sbTC[x10,x4,x6,x3] - 4*sbTC[x10,x4,x6,x4] +
  8*sbTC[x10,x4,x6,x5] - 20*sbTC[x10,x4,x6,x6] - 4*sbTC[x10,x4,x6,x7] + 2*sbTC[x10,x4,x6,x11] +
  6*sbTC[x10,x4,x6,x13] - 10*sbTC[x10,x4,x6,x14] + 2*sbTC[x10,x4,x6,x17] + 8*sbTC[x10,x4,x6,x20] -
  sbTC[x10,x4,x7,x5] + sbTC[x10,x4,x7,x6] - 2*sbTC[x10,x4,x7,x11] + 2*sbTC[x10,x4,x7,x13] -
  4*sbTC[x10,x4,x7,x14] + 4*sbTC[x10,x4,x7,x16] - 8*sbTC[x10,x4,x10,x2] + sbTC[x10,x4,x10,x5] -
  9*sbTC[x10,x4,x10,x6] + 8*sbTC[x10,x4,x10,x14] - 2*sbTC[x10,x4,x13,x2] - 2*sbTC[x10,x4,x13,x3] +
  2*sbTC[x10,x4,x13,x4] - 4*sbTC[x10,x4,x13,x5] + 2*sbTC[x10,x4,x13,x6] + 2*sbTC[x10,x4,x13,x7] -
  2*sbTC[x10,x4,x13,x11] + 4*sbTC[x10,x4,x13,x13] + 6*sbTC[x10,x4,x13,x14] -
  4*sbTC[x10,x4,x13,x20] - 4*sbTC[x10,x4,x14,x1] + 2*sbTC[x10,x4,x14,x2] + 2*sbTC[x10,x4,x14,x3] -
  6*sbTC[x10,x4,x14,x5] - 4*sbTC[x10,x4,x14,x7] + 6*sbTC[x10,x4,x14,x13] + 8*sbTC[x10,x4,x14,x14] +
  4*sbTC[x10,x4,x14,x16] - 4*sbTC[x10,x4,x14,x20] + 4*sbTC[x10,x4,x20,x1] + 4*sbTC[x10,x4,x20,x2] +
  sbTC[x10,x4,x20,x3] + sbTC[x10,x4,x20,x4] + sbTC[x10,x4,x20,x5] + 7*sbTC[x10,x4,x20,x6] +
  3*sbTC[x10,x4,x20,x7] - 4*sbTC[x10,x4,x20,x13] - 4*sbTC[x10,x4,x20,x14] - sbTC[x10,x4,x20,x17] -
  2*sbTC[x10,x4,x20,x19] - 2*sbTC[x10,x5,x1,x1] - 2*sbTC[x10,x5,x1,x2] - 4*sbTC[x10,x5,x1,x3] -
  4*sbTC[x10,x5,x1,x4] - 8*sbTC[x10,x5,x1,x5] - 8*sbTC[x10,x5,x1,x6] - 2*sbTC[x10,x5,x1,x10] +
  8*sbTC[x10,x5,x1,x13] + 12*sbTC[x10,x5,x1,x14] - 4*sbTC[x10,x5,x1,x16] - 2*sbTC[x10,x5,x1,x18] +
  4*sbTC[x10,x5,x1,x19] - 2*sbTC[x10,x5,x2,x1] - 2*sbTC[x10,x5,x2,x2] - 4*sbTC[x10,x5,x2,x3] -
  4*sbTC[x10,x5,x2,x4] - 8*sbTC[x10,x5,x2,x5] - 8*sbTC[x10,x5,x2,x6] - 2*sbTC[x10,x5,x2,x10] +
  8*sbTC[x10,x5,x2,x13] + 12*sbTC[x10,x5,x2,x14] - 4*sbTC[x10,x5,x2,x16] - 2*sbTC[x10,x5,x2,x18] +
  4*sbTC[x10,x5,x2,x19] + 8*sbTC[x10,x5,x3,x1] - 2*sbTC[x10,x5,x3,x3] + 6*sbTC[x10,x5,x3,x4] +
  2*sbTC[x10,x5,x3,x5] + 12*sbTC[x10,x5,x3,x6] + 12*sbTC[x10,x5,x3,x7] - 8*sbTC[x10,x5,x3,x13] -
  8*sbTC[x10,x5,x3,x14] - 4*sbTC[x10,x5,x3,x16] - 4*sbTC[x10,x5,x3,x17] + 2*sbTC[x10,x5,x3,x18] -
  4*sbTC[x10,x5,x3,x19] + 8*sbTC[x10,x5,x4,x2] + 6*sbTC[x10,x5,x4,x3] + 2*sbTC[x10,x5,x4,x4] -
  2*sbTC[x10,x5,x4,x5] + 8*sbTC[x10,x5,x4,x6] + 4*sbTC[x10,x5,x4,x11] - 4*sbTC[x10,x5,x4,x13] -
  4*sbTC[x10,x5,x4,x14] + 4*sbTC[x10,x5,x4,x16] - 4*sbTC[x10,x5,x4,x17] + 2*sbTC[x10,x5,x4,x18] -
  4*sbTC[x10,x5,x4,x19] - 8*sbTC[x10,x5,x5,x1] - 8*sbTC[x10,x5,x5,x2] + 4*sbTC[x10,x5,x5,x3] -
  4*sbTC[x10,x5,x5,x4] - 20*sbTC[x10,x5,x5,x6] + 8*sbTC[x10,x5,x5,x13] + 16*sbTC[x10,x5,x5,x14] -
  4*sbTC[x10,x5,x5,x18] - 8*sbTC[x10,x5,x6,x1] - 8*sbTC[x10,x5,x6,x2] + 12*sbTC[x10,x5,x6,x3] +
  8*sbTC[x10,x5,x6,x4] - 12*sbTC[x10,x5,x6,x5] + 8*sbTC[x10,x5,x6,x6] + 4*sbTC[x10,x5,x6,x7] -
  4*sbTC[x10,x5,x6,x10] + 8*sbTC[x10,x5,x6,x14] - 4*sbTC[x10,x5,x6,x17] + 8*sbTC[x10,x5,x7,x1] -
  4*sbTC[x10,x5,x7,x2] + 12*sbTC[x10,x5,x7,x3] - 4*sbTC[x10,x5,x7,x6] + 8*sbTC[x10,x5,x7,x9] +
  4*sbTC[x10,x5,x7,x11] - 4*sbTC[x10,x5,x7,x13] + 8*sbTC[x10,x5,x7,x14] - 8*sbTC[x10,x5,x7,x15] +
  8*sbTC[x10,x5,x7,x16] - 4*sbTC[x10,x5,x7,x17] - 8*sbTC[x10,x5,x7,x19] + 8*sbTC[x10,x5,x9,x7] -
  8*sbTC[x10,x5,x9,x16] + 8*sbTC[x10,x5,x10,x1] + 16*sbTC[x10,x5,x10,x2] + 24*sbTC[x10,x5,x10,x6] -
  8*sbTC[x10,x5,x10,x13] - 16*sbTC[x10,x5,x10,x14] - 2*sbTC[x10,x5,x13,x1] + 2*sbTC[x10,x5,x13,x2] -
  4*sbTC[x10,x5,x13,x4] + 2*sbTC[x10,x5,x13,x5] - 10*sbTC[x10,x5,x13,x6] - 4*sbTC[x10,x5,x13,x7] +
  2*sbTC[x10,x5,x13,x10] + 4*sbTC[x10,x5,x13,x11] + 4*sbTC[x10,x5,x13,x13] -
  4*sbTC[x10,x5,x13,x15] + 4*sbTC[x10,x5,x13,x16] + 2*sbTC[x10,x5,x13,x18] + 6*sbTC[x10,x5,x14,x1] -
  6*sbTC[x10,x5,x14,x2] - 8*sbTC[x10,x5,x14,x3] + 6*sbTC[x10,x5,x14,x5] - 6*sbTC[x10,x5,x14,x6] +
  8*sbTC[x10,x5,x14,x7] + 2*sbTC[x10,x5,x14,x10] - 4*sbTC[x10,x5,x14,x14] - 4*sbTC[x10,x5,x14,x15] -
  4*sbTC[x10,x5,x14,x16] + 2*sbTC[x10,x5,x14,x18] - 4*sbTC[x10,x5,x15,x1] - 4*sbTC[x10,x5,x15,x3] -
  4*sbTC[x10,x5,x15,x9] + 4*sbTC[x10,x5,x15,x13] - 4*sbTC[x10,x5,x15,x14] + 4*sbTC[x10,x5,x15,x19] -
  4*sbTC[x10,x5,x16,x1] - 4*sbTC[x10,x5,x16,x3] - 4*sbTC[x10,x5,x16,x9] + 4*sbTC[x10,x5,x16,x13] -
  4*sbTC[x10,x5,x16,x14] + 4*sbTC[x10,x5,x16,x19] + 4*sbTC[x10,x5,x18,x1] - 4*sbTC[x10,x5,x18,x3] +
  4*sbTC[x10,x5,x18,x5] - 4*sbTC[x10,x5,x18,x14] + 4*sbTC[x10,x5,x20,x2] - 4*sbTC[x10,x5,x20,x3] +
  4*sbTC[x10,x5,x20,x6] - 8*sbTC[x10,x5,x20,x7] - 4*sbTC[x10,x5,x20,x11] - 4*sbTC[x10,x5,x20,x13] +
  8*sbTC[x10,x5,x20,x15] + 4*sbTC[x10,x5,x20,x17] - 18*sbTC[x10,x6,x1,x1] - 18*sbTC[x10,x6,x1,x2] -
  4*sbTC[x10,x6,x1,x3] - 6*sbTC[x10,x6,x1,x4] + 4*sbTC[x10,x6,x1,x5] - 12*sbTC[x10,x6,x1,x6] -
  4*sbTC[x10,x6,x1,x10] - 2*sbTC[x10,x6,x1,x11] + 4*sbTC[x10,x6,x1,x12] + 2*sbTC[x10,x6,x1,x13] -
  6*sbTC[x10,x6,x1,x14] - 2*sbTC[x10,x6,x1,x17] + 8*sbTC[x10,x6,x1,x20] - 18*sbTC[x10,x6,x2,x1] -
  18*sbTC[x10,x6,x2,x2] - 4*sbTC[x10,x6,x2,x3] - 6*sbTC[x10,x6,x2,x4] + 4*sbTC[x10,x6,x2,x5] -
  12*sbTC[x10,x6,x2,x6] - 4*sbTC[x10,x6,x2,x10] - 2*sbTC[x10,x6,x2,x11] + 4*sbTC[x10,x6,x2,x12] +
  2*sbTC[x10,x6,x2,x13] - 6*sbTC[x10,x6,x2,x14] - 2*sbTC[x10,x6,x2,x17] + 8*sbTC[x10,x6,x2,x20] -
  6*sbTC[x10,x6,x3,x1] - 4*sbTC[x10,x6,x3,x2] - 4*sbTC[x10,x6,x3,x3] - 4*sbTC[x10,x6,x3,x4] +
  8*sbTC[x10,x6,x3,x5] - 20*sbTC[x10,x6,x3,x6] - 4*sbTC[x10,x6,x3,x7] + 2*sbTC[x10,x6,x3,x11] +
  6*sbTC[x10,x6,x3,x13] - 10*sbTC[x10,x6,x3,x14] + 2*sbTC[x10,x6,x3,x17] + 8*sbTC[x10,x6,x3,x20] -
  6*sbTC[x10,x6,x4,x1] - 4*sbTC[x10,x6,x4,x2] - 4*sbTC[x10,x6,x4,x3] - 4*sbTC[x10,x6,x4,x4] +
  8*sbTC[x10,x6,x4,x5] - 20*sbTC[x10,x6,x4,x6] - 4*sbTC[x10,x6,x4,x7] + 2*sbTC[x10,x6,x4,x11] +
  6*sbTC[x10,x6,x4,x13] - 10*sbTC[x10,x6,x4,x14] + 2*sbTC[x10,x6,x4,x17] + 8*sbTC[x10,x6,x4,x20] +
  4*sbTC[x10,x6,x5,x1] + 4*sbTC[x10,x6,x5,x2] - 4*sbTC[x10,x6,x5,x3] - 4*sbTC[x10,x6,x5,x4] -
  16*sbTC[x10,x6,x5,x5] + 12*sbTC[x10,x6,x5,x6] - 4*sbTC[x10,x6,x5,x10] + 8*sbTC[x10,x6,x5,x14] -
  8*sbTC[x10,x6,x5,x16] + 8*sbTC[x10,x6,x5,x19] - 12*sbTC[x10,x6,x6,x1] - 12*sbTC[x10,x6,x6,x2] -
  20*sbTC[x10,x6,x6,x3] - 20*sbTC[x10,x6,x6,x4] + 28*sbTC[x10,x6,x6,x5] - 4*sbTC[x10,x6,x6,x7] -
  4*sbTC[x10,x6,x6,x10] - 4*sbTC[x10,x6,x6,x11] + 8*sbTC[x10,x6,x6,x12] - 12*sbTC[x10,x6,x6,x13] -
  12*sbTC[x10,x6,x6,x14] - 8*sbTC[x10,x6,x7,x1] - 4*sbTC[x10,x6,x7,x3] - 4*sbTC[x10,x6,x7,x4] -
  4*sbTC[x10,x6,x7,x5] - 4*sbTC[x10,x6,x7,x6] + 4*sbTC[x10,x6,x7,x10] + 8*sbTC[x10,x6,x7,x11] -
  8*sbTC[x10,x6,x7,x12] + 8*sbTC[x10,x6,x7,x13] - 8*sbTC[x10,x6,x7,x14] - 8*sbTC[x10,x6,x7,x15] +
  4*sbTC[x10,x6,x7,x17] + 8*sbTC[x10,x6,x7,x19] - 8*sbTC[x10,x6,x9,x7] + 8*sbTC[x10,x6,x9,x16] -
  16*sbTC[x10,x6,x10,x1] - 8*sbTC[x10,x6,x10,x2] + 4*sbTC[x10,x6,x10,x5] - 28*sbTC[x10,x6,x10,x6] +
  16*sbTC[x10,x6,x10,x13] + 8*sbTC[x10,x6,x10,x14] + 4*sbTC[x10,x6,x11,x1] - 2*sbTC[x10,x6,x11,x2] +
  2*sbTC[x10,x6,x11,x3] + 2*sbTC[x10,x6,x11,x6] - 4*sbTC[x10,x6,x11,x13] + 4*sbTC[x10,x6,x11,x14] -
  2*sbTC[x10,x6,x11,x17] + 4*sbTC[x10,x6,x12,x1] - 2*sbTC[x10,x6,x12,x2] + 2*sbTC[x10,x6,x12,x3] +
  2*sbTC[x10,x6,x12,x6] - 4*sbTC[x10,x6,x12,x13] + 4*sbTC[x10,x6,x12,x14] - 2*sbTC[x10,x6,x12,x17] +
  14*sbTC[x10,x6,x13,x1] - 2*sbTC[x10,x6,x13,x2] + 22*sbTC[x10,x6,x13,x3] + 6*sbTC[x10,x6,x13,x4] -
  12*sbTC[x10,x6,x13,x5] + 8*sbTC[x10,x6,x13,x6] + 8*sbTC[x10,x6,x13,x7] + 4*sbTC[x10,x6,x13,x10] +
  4*sbTC[x10,x6,x13,x11] - 4*sbTC[x10,x6,x13,x12] - 8*sbTC[x10,x6,x13,x15] -
  10*sbTC[x10,x6,x14,x1] - 2*sbTC[x10,x6,x14,x2] - 10*sbTC[x10,x6,x14,x3] - 2*sbTC[x10,x6,x14,x4] -
  12*sbTC[x10,x6,x14,x5] + 8*sbTC[x10,x6,x14,x6] - 8*sbTC[x10,x6,x14,x7] + 4*sbTC[x10,x6,x14,x10] +
  4*sbTC[x10,x6,x14,x11] - 4*sbTC[x10,x6,x14,x12] + 8*sbTC[x10,x6,x14,x16] + 4*sbTC[x10,x6,x18,x1] -
  4*sbTC[x10,x6,x18,x3] + 4*sbTC[x10,x6,x18,x5] - 4*sbTC[x10,x6,x18,x14] + 8*sbTC[x10,x6,x20,x1] +
  12*sbTC[x10,x6,x20,x2] + 8*sbTC[x10,x6,x20,x3] + 12*sbTC[x10,x6,x20,x4] + 4*sbTC[x10,x6,x20,x5] +
  4*sbTC[x10,x6,x20,x7] - 4*sbTC[x10,x6,x20,x11] - 4*sbTC[x10,x6,x20,x13] + 8*sbTC[x10,x6,x20,x15] -
  8*sbTC[x10,x6,x20,x19] - 2*sbTC[x10,x7,x1,x7] + 2*sbTC[x10,x7,x1,x10] + 2*sbTC[x10,x7,x1,x11] -
  4*sbTC[x10,x7,x1,x12] - 2*sbTC[x10,x7,x1,x13] + 4*sbTC[x10,x7,x1,x16] - 2*sbTC[x10,x7,x2,x7] +
  2*sbTC[x10,x7,x2,x10] + 2*sbTC[x10,x7,x2,x11] - 4*sbTC[x10,x7,x2,x12] - 2*sbTC[x10,x7,x2,x13] +
  4*sbTC[x10,x7,x2,x16] - 2*sbTC[x10,x7,x3,x11] + 2*sbTC[x10,x7,x3,x13] - 4*sbTC[x10,x7,x3,x14] +
  4*sbTC[x10,x7,x3,x16] - 2*sbTC[x10,x7,x4,x11] + 2*sbTC[x10,x7,x4,x13] - 4*sbTC[x10,x7,x4,x14] +
  4*sbTC[x10,x7,x4,x16] + 4*sbTC[x10,x7,x6,x7] + 4*sbTC[x10,x7,x6,x10] + 4*sbTC[x10,x7,x6,x11] -
  8*sbTC[x10,x7,x6,x12] - 4*sbTC[x10,x7,x6,x13] + 2*sbTC[x10,x7,x7,x5] + 6*sbTC[x10,x7,x7,x6] -
  8*sbTC[x10,x7,x7,x9] - 8*sbTC[x10,x7,x7,x11] + 8*sbTC[x10,x7,x7,x12] + 8*sbTC[x10,x7,x7,x15] -
  8*sbTC[x10,x7,x7,x16] - 8*sbTC[x10,x7,x9,x7] + 8*sbTC[x10,x7,x9,x16] - 2*sbTC[x10,x7,x10,x5] +
  2*sbTC[x10,x7,x10,x6] - 4*sbTC[x10,x7,x11,x1] + 2*sbTC[x10,x7,x11,x2] - 2*sbTC[x10,x7,x11,x3] -
  2*sbTC[x10,x7,x11,x6] + 4*sbTC[x10,x7,x11,x13] - 4*sbTC[x10,x7,x11,x14] + 2*sbTC[x10,x7,x11,x17] -
  4*sbTC[x10,x7,x12,x1] + 2*sbTC[x10,x7,x12,x2] - 2*sbTC[x10,x7,x12,x3] - 2*sbTC[x10,x7,x12,x6] +
  4*sbTC[x10,x7,x12,x13] - 4*sbTC[x10,x7,x12,x14] + 2*sbTC[x10,x7,x12,x17] + 2*sbTC[x10,x7,x13,x2] -
  4*sbTC[x10,x7,x13,x3] + 2*sbTC[x10,x7,x13,x4] + 2*sbTC[x10,x7,x13,x5] - 2*sbTC[x10,x7,x13,x10] -
  4*sbTC[x10,x7,x13,x11] + 4*sbTC[x10,x7,x13,x12] + 4*sbTC[x10,x7,x13,x15] -
  4*sbTC[x10,x7,x13,x16] + 2*sbTC[x10,x7,x14,x2] - 4*sbTC[x10,x7,x14,x3] + 2*sbTC[x10,x7,x14,x4] +
  2*sbTC[x10,x7,x14,x5] - 2*sbTC[x10,x7,x14,x10] - 4*sbTC[x10,x7,x14,x11] + 4*sbTC[x10,x7,x14,x12] +
  4*sbTC[x10,x7,x14,x15] - 4*sbTC[x10,x7,x14,x16] + 4*sbTC[x10,x7,x15,x1] + 4*sbTC[x10,x7,x15,x3] +
  4*sbTC[x10,x7,x15,x9] - 4*sbTC[x10,x7,x15,x13] + 4*sbTC[x10,x7,x15,x14] - 4*sbTC[x10,x7,x15,x19] +
  4*sbTC[x10,x7,x16,x1] + 4*sbTC[x10,x7,x16,x3] + 4*sbTC[x10,x7,x16,x9] - 4*sbTC[x10,x7,x16,x13] +
  4*sbTC[x10,x7,x16,x14] - 4*sbTC[x10,x7,x16,x19] - 4*sbTC[x10,x7,x20,x2] + 2*sbTC[x10,x7,x20,x3] -
  2*sbTC[x10,x7,x20,x4] - 2*sbTC[x10,x7,x20,x5] - 2*sbTC[x10,x7,x20,x6] + 2*sbTC[x10,x7,x20,x7] +
  4*sbTC[x10,x7,x20,x11] + 4*sbTC[x10,x7,x20,x13] - 8*sbTC[x10,x7,x20,x15] -
  2*sbTC[x10,x7,x20,x17] + 4*sbTC[x10,x7,x20,x19] + 12*sbTC[x10,x10,x1,x1] - 4*sbTC[x10,x10,x1,x2] +
  32*sbTC[x10,x10,x1,x3] - 4*sbTC[x10,x10,x1,x5] - 4*sbTC[x10,x10,x1,x6] + 4*sbTC[x10,x10,x1,x7] +
  4*sbTC[x10,x10,x1,x11] + 4*sbTC[x10,x10,x1,x13] + 8*sbTC[x10,x10,x1,x14] -
  8*sbTC[x10,x10,x1,x15] - 4*sbTC[x10,x10,x1,x18] - 4*sbTC[x10,x10,x2,x1] - 12*sbTC[x10,x10,x2,x2] -
  8*sbTC[x10,x10,x2,x3] - 4*sbTC[x10,x10,x2,x4] + 4*sbTC[x10,x10,x2,x14] - 4*sbTC[x10,x10,x2,x18] -
  8*sbTC[x10,x10,x3,x2] - 8*sbTC[x10,x10,x3,x6] + 8*sbTC[x10,x10,x3,x14] - 8*sbTC[x10,x10,x4,x2] -
  8*sbTC[x10,x10,x4,x6] + 8*sbTC[x10,x10,x4,x14] - 4*sbTC[x10,x10,x5,x1] + 32*sbTC[x10,x10,x5,x3] +
  4*sbTC[x10,x10,x5,x4] + 20*sbTC[x10,x10,x5,x6] + 8*sbTC[x10,x10,x5,x9] - 16*sbTC[x10,x10,x5,x13] -
  8*sbTC[x10,x10,x5,x15] - 4*sbTC[x10,x10,x5,x18] - 4*sbTC[x10,x10,x6,x1] - 8*sbTC[x10,x10,x6,x3] -
  8*sbTC[x10,x10,x6,x4] - 4*sbTC[x10,x10,x6,x5] - 24*sbTC[x10,x10,x6,x6] + 4*sbTC[x10,x10,x6,x7] -
  8*sbTC[x10,x10,x6,x9] + 4*sbTC[x10,x10,x6,x11] + 36*sbTC[x10,x10,x6,x13] -
  4*sbTC[x10,x10,x6,x14] - 4*sbTC[x10,x10,x6,x18] + 8*sbTC[x10,x10,x7,x6] - 8*sbTC[x10,x10,x7,x9] -
  4*sbTC[x10,x10,x7,x11] - 4*sbTC[x10,x10,x7,x13] + 8*sbTC[x10,x10,x7,x15] +
  16*sbTC[x10,x10,x10,x1] + 16*sbTC[x10,x10,x10,x6] - 16*sbTC[x10,x10,x10,x13] -
  12*sbTC[x10,x10,x13,x1] - 4*sbTC[x10,x10,x13,x2] - 32*sbTC[x10,x10,x13,x3] +
  4*sbTC[x10,x10,x13,x5] - 4*sbTC[x10,x10,x13,x6] - 4*sbTC[x10,x10,x13,x7] -
  4*sbTC[x10,x10,x13,x11] - 4*sbTC[x10,x10,x13,x13] + 8*sbTC[x10,x10,x13,x15] +
  4*sbTC[x10,x10,x13,x18] + 4*sbTC[x10,x10,x14,x1] + 4*sbTC[x10,x10,x14,x2] +
  8*sbTC[x10,x10,x14,x3] + 4*sbTC[x10,x10,x14,x4] - 8*sbTC[x10,x10,x14,x6] +
  4*sbTC[x10,x10,x14,x14] + 4*sbTC[x10,x10,x14,x18] - 4*sbTC[x10,x13,x1,x1] +
  4*sbTC[x10,x13,x1,x2] - 18*sbTC[x10,x13,x1,x3] + 4*sbTC[x10,x13,x1,x5] + 4*sbTC[x10,x13,x1,x6] -
  2*sbTC[x10,x13,x1,x7] + 2*sbTC[x10,x13,x1,x10] - 2*sbTC[x10,x13,x1,x11] - 4*sbTC[x10,x13,x1,x13] -
  2*sbTC[x10,x13,x1,x14] + 4*sbTC[x10,x13,x1,x15] + 4*sbTC[x10,x13,x1,x18] -
  4*sbTC[x10,x13,x1,x20] + 4*sbTC[x10,x13,x2,x1] + 8*sbTC[x10,x13,x2,x2] + 6*sbTC[x10,x13,x2,x3] +
  4*sbTC[x10,x13,x2,x4] + 2*sbTC[x10,x13,x2,x5] + 2*sbTC[x10,x13,x2,x6] + 4*sbTC[x10,x13,x2,x10] +
  2*sbTC[x10,x13,x2,x11] - 4*sbTC[x10,x13,x2,x12] - 2*sbTC[x10,x13,x2,x14] +
  4*sbTC[x10,x13,x2,x16] + 2*sbTC[x10,x13,x2,x17] + 2*sbTC[x10,x13,x2,x18] -
  4*sbTC[x10,x13,x2,x19] - 4*sbTC[x10,x13,x2,x20] - 6*sbTC[x10,x13,x3,x1] + 2*sbTC[x10,x13,x3,x2] +
  4*sbTC[x10,x13,x3,x3] - 2*sbTC[x10,x13,x3,x4] - 4*sbTC[x10,x13,x3,x5] - 4*sbTC[x10,x13,x3,x7] -
  2*sbTC[x10,x13,x3,x11] + 4*sbTC[x10,x13,x3,x13] + 10*sbTC[x10,x13,x3,x14] +
  2*sbTC[x10,x13,x3,x17] - 2*sbTC[x10,x13,x3,x18] + 4*sbTC[x10,x13,x3,x19] -
  4*sbTC[x10,x13,x3,x20] - 2*sbTC[x10,x13,x4,x2] - 2*sbTC[x10,x13,x4,x3] + 2*sbTC[x10,x13,x4,x4] -
  4*sbTC[x10,x13,x4,x5] + 2*sbTC[x10,x13,x4,x6] + 2*sbTC[x10,x13,x4,x7] - 2*sbTC[x10,x13,x4,x11] +
  4*sbTC[x10,x13,x4,x13] + 6*sbTC[x10,x13,x4,x14] - 4*sbTC[x10,x13,x4,x20] + 4*sbTC[x10,x13,x5,x1] +
  2*sbTC[x10,x13,x5,x2] - 16*sbTC[x10,x13,x5,x3] + 2*sbTC[x10,x13,x5,x4] + 8*sbTC[x10,x13,x5,x5] -
  6*sbTC[x10,x13,x5,x6] - 4*sbTC[x10,x13,x5,x9] + 2*sbTC[x10,x13,x5,x10] + 4*sbTC[x10,x13,x5,x13] -
  12*sbTC[x10,x13,x5,x14] + 4*sbTC[x10,x13,x5,x15] + 4*sbTC[x10,x13,x5,x16] +
  4*sbTC[x10,x13,x5,x18] - 4*sbTC[x10,x13,x5,x19] + 4*sbTC[x10,x13,x6,x1] + 2*sbTC[x10,x13,x6,x2] +
  2*sbTC[x10,x13,x6,x4] - 6*sbTC[x10,x13,x6,x5] + 8*sbTC[x10,x13,x6,x6] - 2*sbTC[x10,x13,x6,x7] +
  4*sbTC[x10,x13,x6,x9] + 4*sbTC[x10,x13,x6,x10] - 4*sbTC[x10,x13,x6,x12] -
  12*sbTC[x10,x13,x6,x13] + 4*sbTC[x10,x13,x6,x14] + 2*sbTC[x10,x13,x6,x17] +
  2*sbTC[x10,x13,x6,x18] + 2*sbTC[x10,x13,x7,x2] - 4*sbTC[x10,x13,x7,x3] + 2*sbTC[x10,x13,x7,x4] +
  2*sbTC[x10,x13,x7,x5] - 2*sbTC[x10,x13,x7,x10] - 4*sbTC[x10,x13,x7,x11] + 4*sbTC[x10,x13,x7,x12] +
  4*sbTC[x10,x13,x7,x15] - 4*sbTC[x10,x13,x7,x16] - 4*sbTC[x10,x13,x10,x1] -
  4*sbTC[x10,x13,x10,x2] - 2*sbTC[x10,x13,x10,x5] - 6*sbTC[x10,x13,x10,x6] +
  4*sbTC[x10,x13,x10,x13] + 4*sbTC[x10,x13,x10,x14] - 4*sbTC[x10,x13,x11,x1] +
  2*sbTC[x10,x13,x11,x2] - 2*sbTC[x10,x13,x11,x3] - 2*sbTC[x10,x13,x11,x6] +
  4*sbTC[x10,x13,x11,x13] - 4*sbTC[x10,x13,x11,x14] + 2*sbTC[x10,x13,x11,x17] +
  2*sbTC[x10,x13,x13,x1] + 6*sbTC[x10,x13,x13,x2] + 8*sbTC[x10,x13,x13,x3] +
  4*sbTC[x10,x13,x13,x4] + 2*sbTC[x10,x13,x13,x5] + 2*sbTC[x10,x13,x13,x6] -
  2*sbTC[x10,x13,x13,x10] - 2*sbTC[x10,x13,x13,x18] + 6*sbTC[x10,x13,x14,x1] +
  6*sbTC[x10,x13,x14,x2] + 10*sbTC[x10,x13,x14,x3] + 2*sbTC[x10,x13,x14,x4] +
  4*sbTC[x10,x13,x14,x5] + 4*sbTC[x10,x13,x14,x6] - 4*sbTC[x10,x13,x14,x10] -
  4*sbTC[x10,x13,x14,x11] + 4*sbTC[x10,x13,x14,x12] + 4*sbTC[x10,x13,x14,x15] -
  4*sbTC[x10,x13,x14,x16] - 4*sbTC[x10,x13,x14,x18] + 4*sbTC[x10,x13,x15,x1] +
  4*sbTC[x10,x13,x15,x3] + 4*sbTC[x10,x13,x15,x9] - 4*sbTC[x10,x13,x15,x13] +
  4*sbTC[x10,x13,x15,x14] - 4*sbTC[x10,x13,x15,x19] - 4*sbTC[x10,x13,x18,x1] +
  4*sbTC[x10,x13,x18,x3] - 4*sbTC[x10,x13,x18,x5] + 4*sbTC[x10,x13,x18,x14] -
  4*sbTC[x10,x13,x20,x1] - 8*sbTC[x10,x13,x20,x2] - 2*sbTC[x10,x13,x20,x3] -
  6*sbTC[x10,x13,x20,x4] - 2*sbTC[x10,x13,x20,x5] - 2*sbTC[x10,x13,x20,x6] +
  2*sbTC[x10,x13,x20,x7] + 4*sbTC[x10,x13,x20,x11] + 4*sbTC[x10,x13,x20,x13] -
  8*sbTC[x10,x13,x20,x15] - 2*sbTC[x10,x13,x20,x17] + 4*sbTC[x10,x13,x20,x19] -
  4*sbTC[x10,x14,x1,x1] + 4*sbTC[x10,x14,x1,x2] - 14*sbTC[x10,x14,x1,x3] + 2*sbTC[x10,x14,x1,x4] +
  4*sbTC[x10,x14,x1,x5] + 4*sbTC[x10,x14,x1,x6] - 2*sbTC[x10,x14,x1,x7] + 4*sbTC[x10,x14,x1,x10] -
  4*sbTC[x10,x14,x1,x12] - 2*sbTC[x10,x14,x1,x13] - 4*sbTC[x10,x14,x1,x14] +
  4*sbTC[x10,x14,x1,x15] + 4*sbTC[x10,x14,x1,x16] + 2*sbTC[x10,x14,x1,x17] +
  2*sbTC[x10,x14,x1,x18] - 4*sbTC[x10,x14,x1,x19] - 4*sbTC[x10,x14,x1,x20] + 4*sbTC[x10,x14,x2,x1] +
  8*sbTC[x10,x14,x2,x2] + 2*sbTC[x10,x14,x2,x3] + 2*sbTC[x10,x14,x2,x4] + 2*sbTC[x10,x14,x2,x5] +
  2*sbTC[x10,x14,x2,x6] + 2*sbTC[x10,x14,x2,x10] - 2*sbTC[x10,x14,x2,x13] + 4*sbTC[x10,x14,x2,x18] -
  4*sbTC[x10,x14,x2,x20] - 4*sbTC[x10,x14,x3,x1] + 2*sbTC[x10,x14,x3,x2] + 2*sbTC[x10,x14,x3,x3] -
  6*sbTC[x10,x14,x3,x5] - 4*sbTC[x10,x14,x3,x7] + 6*sbTC[x10,x14,x3,x13] + 8*sbTC[x10,x14,x3,x14] +
  4*sbTC[x10,x14,x3,x16] - 4*sbTC[x10,x14,x3,x20] - 2*sbTC[x10,x14,x4,x1] - 2*sbTC[x10,x14,x4,x2] -
  2*sbTC[x10,x14,x4,x5] + 2*sbTC[x10,x14,x4,x6] + 2*sbTC[x10,x14,x4,x7] - 4*sbTC[x10,x14,x4,x11] +
  2*sbTC[x10,x14,x4,x13] + 8*sbTC[x10,x14,x4,x14] - 4*sbTC[x10,x14,x4,x16] +
  2*sbTC[x10,x14,x4,x17] - 2*sbTC[x10,x14,x4,x18] + 4*sbTC[x10,x14,x4,x19] -
  4*sbTC[x10,x14,x4,x20] + 4*sbTC[x10,x14,x5,x1] + 2*sbTC[x10,x14,x5,x2] - 16*sbTC[x10,x14,x5,x3] +
  2*sbTC[x10,x14,x5,x4] + 8*sbTC[x10,x14,x5,x5] - 6*sbTC[x10,x14,x5,x6] - 4*sbTC[x10,x14,x5,x9] +
  2*sbTC[x10,x14,x5,x10] + 4*sbTC[x10,x14,x5,x13] - 12*sbTC[x10,x14,x5,x14] +
  4*sbTC[x10,x14,x5,x15] + 4*sbTC[x10,x14,x5,x16] + 4*sbTC[x10,x14,x5,x18] -
  4*sbTC[x10,x14,x5,x19] + 4*sbTC[x10,x14,x6,x1] + 2*sbTC[x10,x14,x6,x2] + 2*sbTC[x10,x14,x6,x4] -
  6*sbTC[x10,x14,x6,x5] + 8*sbTC[x10,x14,x6,x6] - 2*sbTC[x10,x14,x6,x7] + 4*sbTC[x10,x14,x6,x9] +
  4*sbTC[x10,x14,x6,x10] - 4*sbTC[x10,x14,x6,x12] - 12*sbTC[x10,x14,x6,x13] +
  4*sbTC[x10,x14,x6,x14] + 2*sbTC[x10,x14,x6,x17] + 2*sbTC[x10,x14,x6,x18] + 2*sbTC[x10,x14,x7,x2] -
  4*sbTC[x10,x14,x7,x3] + 2*sbTC[x10,x14,x7,x4] + 2*sbTC[x10,x14,x7,x5] - 2*sbTC[x10,x14,x7,x10] -
  4*sbTC[x10,x14,x7,x11] + 4*sbTC[x10,x14,x7,x12] + 4*sbTC[x10,x14,x7,x15] -
  4*sbTC[x10,x14,x7,x16] - 4*sbTC[x10,x14,x10,x1] - 4*sbTC[x10,x14,x10,x2] -
  2*sbTC[x10,x14,x10,x5] - 6*sbTC[x10,x14,x10,x6] + 4*sbTC[x10,x14,x10,x13] +
  4*sbTC[x10,x14,x10,x14] - 4*sbTC[x10,x14,x12,x1] + 2*sbTC[x10,x14,x12,x2] -
  2*sbTC[x10,x14,x12,x3] - 2*sbTC[x10,x14,x12,x6] + 4*sbTC[x10,x14,x12,x13] -
  4*sbTC[x10,x14,x12,x14] + 2*sbTC[x10,x14,x12,x17] + 6*sbTC[x10,x14,x13,x1] +
  6*sbTC[x10,x14,x13,x2] + 10*sbTC[x10,x14,x13,x3] + 2*sbTC[x10,x14,x13,x4] +
  4*sbTC[x10,x14,x13,x5] + 4*sbTC[x10,x14,x13,x6] - 4*sbTC[x10,x14,x13,x10] -
  4*sbTC[x10,x14,x13,x11] + 4*sbTC[x10,x14,x13,x12] + 4*sbTC[x10,x14,x13,x15] -
  4*sbTC[x10,x14,x13,x16] - 4*sbTC[x10,x14,x13,x18] + 2*sbTC[x10,x14,x14,x1] +
  6*sbTC[x10,x14,x14,x2] + 8*sbTC[x10,x14,x14,x3] + 4*sbTC[x10,x14,x14,x4] +
  2*sbTC[x10,x14,x14,x5] + 2*sbTC[x10,x14,x14,x6] - 2*sbTC[x10,x14,x14,x10] -
  2*sbTC[x10,x14,x14,x18] + 4*sbTC[x10,x14,x16,x1] + 4*sbTC[x10,x14,x16,x3] +
  4*sbTC[x10,x14,x16,x9] - 4*sbTC[x10,x14,x16,x13] + 4*sbTC[x10,x14,x16,x14] -
  4*sbTC[x10,x14,x16,x19] - 4*sbTC[x10,x14,x18,x1] + 4*sbTC[x10,x14,x18,x3] -
  4*sbTC[x10,x14,x18,x5] + 4*sbTC[x10,x14,x18,x14] - 4*sbTC[x10,x14,x20,x1] -
  8*sbTC[x10,x14,x20,x2] - 2*sbTC[x10,x14,x20,x3] - 6*sbTC[x10,x14,x20,x4] -
  2*sbTC[x10,x14,x20,x5] - 2*sbTC[x10,x14,x20,x6] + 2*sbTC[x10,x14,x20,x7] +
  4*sbTC[x10,x14,x20,x11] + 4*sbTC[x10,x14,x20,x13] - 8*sbTC[x10,x14,x20,x15] -
  2*sbTC[x10,x14,x20,x17] + 4*sbTC[x10,x14,x20,x19] + 8*sbTC[x10,x20,x1,x1] +
  8*sbTC[x10,x20,x1,x2] + 4*sbTC[x10,x20,x1,x3] + 4*sbTC[x10,x20,x1,x4] + 8*sbTC[x10,x20,x1,x6] -
  4*sbTC[x10,x20,x1,x13] - 4*sbTC[x10,x20,x1,x14] + 8*sbTC[x10,x20,x2,x1] + 8*sbTC[x10,x20,x2,x2] +
  4*sbTC[x10,x20,x2,x3] + 4*sbTC[x10,x20,x2,x4] + 8*sbTC[x10,x20,x2,x6] - 4*sbTC[x10,x20,x2,x13] -
  4*sbTC[x10,x20,x2,x14] + 4*sbTC[x10,x20,x3,x1] + 4*sbTC[x10,x20,x3,x2] + 8*sbTC[x10,x20,x3,x6] -
  4*sbTC[x10,x20,x3,x13] - 4*sbTC[x10,x20,x3,x14] + 4*sbTC[x10,x20,x4,x1] + 4*sbTC[x10,x20,x4,x2] +
  8*sbTC[x10,x20,x4,x6] - 4*sbTC[x10,x20,x4,x13] - 4*sbTC[x10,x20,x4,x14] + 8*sbTC[x10,x20,x6,x1] +
  8*sbTC[x10,x20,x6,x2] + 8*sbTC[x10,x20,x6,x3] + 8*sbTC[x10,x20,x6,x4] - 4*sbTC[x10,x20,x13,x1] -
  4*sbTC[x10,x20,x13,x2] - 4*sbTC[x10,x20,x13,x3] - 4*sbTC[x10,x20,x13,x4] -
  4*sbTC[x10,x20,x14,x1] - 4*sbTC[x10,x20,x14,x2] - 4*sbTC[x10,x20,x14,x3] -
  4*sbTC[x10,x20,x14,x4] - sbTC[x10,x27,x27,x1] - sbTC[x10,x27,x27,x2] - sbTC[x10,x27,x27,x6] -
  sbTC[x10,x27,x27,x17] + 2*sbTC[x10,x27,x27,x19] + sbTC[x10,x27,x28,x1] + sbTC[x10,x27,x28,x2] +
  sbTC[x10,x27,x28,x5] + sbTC[x10,x27,x28,x17] - 2*sbTC[x10,x27,x28,x19] - sbTC[x10,x27,x29,x3] -
  sbTC[x10,x27,x29,x4] - sbTC[x10,x27,x29,x5] + sbTC[x10,x27,x29,x6] - 3*sbTC[x10,x27,x29,x7] +
  sbTC[x10,x27,x29,x17] + 2*sbTC[x10,x27,x29,x19] + sbTC[x10,x28,x27,x1] + sbTC[x10,x28,x27,x2] +
  sbTC[x10,x28,x27,x6] + sbTC[x10,x28,x27,x17] - 2*sbTC[x10,x28,x27,x19] - sbTC[x10,x28,x28,x1] -
  sbTC[x10,x28,x28,x2] - sbTC[x10,x28,x28,x5] - sbTC[x10,x28,x28,x17] + 2*sbTC[x10,x28,x28,x19] +
  sbTC[x10,x28,x29,x3] + sbTC[x10,x28,x29,x4] + sbTC[x10,x28,x29,x5] - sbTC[x10,x28,x29,x6] +
  3*sbTC[x10,x28,x29,x7] - sbTC[x10,x28,x29,x17] - 2*sbTC[x10,x28,x29,x19] - 24*sbTC[x20,x1,x1,x1] -
  24*sbTC[x20,x1,x1,x2] + 5*sbTC[x20,x1,x1,x3] - 7*sbTC[x20,x1,x1,x4] - 34*sbTC[x20,x1,x1,x5] -
  18*sbTC[x20,x1,x1,x6] + 3*sbTC[x20,x1,x1,x7] - 2*sbTC[x20,x1,x1,x10] - 2*sbTC[x20,x1,x1,x11] -
  2*sbTC[x20,x1,x1,x12] + 6*sbTC[x20,x1,x1,x13] + 18*sbTC[x20,x1,x1,x14] - 3*sbTC[x20,x1,x1,x18] +
  2*sbTC[x20,x1,x1,x19] + 16*sbTC[x20,x1,x1,x20] - 24*sbTC[x20,x1,x2,x1] - 24*sbTC[x20,x1,x2,x2] +
  9*sbTC[x20,x1,x2,x3] - 5*sbTC[x20,x1,x2,x4] - 34*sbTC[x20,x1,x2,x5] - 18*sbTC[x20,x1,x2,x6] +
  3*sbTC[x20,x1,x2,x7] - 6*sbTC[x20,x1,x2,x12] + 8*sbTC[x20,x1,x2,x13] + 16*sbTC[x20,x1,x2,x14] +
  4*sbTC[x20,x1,x2,x16] + 2*sbTC[x20,x1,x2,x17] - 5*sbTC[x20,x1,x2,x18] - 2*sbTC[x20,x1,x2,x19] +
  16*sbTC[x20,x1,x2,x20] + 5*sbTC[x20,x1,x3,x1] - 13*sbTC[x20,x1,x3,x2] + 24*sbTC[x20,x1,x3,x3] +
  14*sbTC[x20,x1,x3,x4] - 21*sbTC[x20,x1,x3,x5] - 2*sbTC[x20,x1,x3,x6] + 22*sbTC[x20,x1,x3,x7] -
  6*sbTC[x20,x1,x3,x11] - 4*sbTC[x20,x1,x3,x12] + 2*sbTC[x20,x1,x3,x13] + 8*sbTC[x20,x1,x3,x14] -
  2*sbTC[x20,x1,x3,x17] + sbTC[x20,x1,x3,x18] + 2*sbTC[x20,x1,x3,x19] - 9*sbTC[x20,x1,x4,x1] -
  11*sbTC[x20,x1,x4,x2] + 14*sbTC[x20,x1,x4,x3] + 10*sbTC[x20,x1,x4,x4] - 19*sbTC[x20,x1,x4,x5] +
  2*sbTC[x20,x1,x4,x6] + 18*sbTC[x20,x1,x4,x7] - 4*sbTC[x20,x1,x4,x11] - 6*sbTC[x20,x1,x4,x12] +
  4*sbTC[x20,x1,x4,x13] + 4*sbTC[x20,x1,x4,x14] + 4*sbTC[x20,x1,x4,x16] - 4*sbTC[x20,x1,x4,x17] +
  3*sbTC[x20,x1,x4,x18] - 2*sbTC[x20,x1,x4,x19] - 34*sbTC[x20,x1,x5,x1] - 34*sbTC[x20,x1,x5,x2] -
  2*sbTC[x20,x1,x5,x4] - 12*sbTC[x20,x1,x5,x5] - 5*sbTC[x20,x1,x5,x6] + sbTC[x20,x1,x5,x7] -
  2*sbTC[x20,x1,x5,x11] + 4*sbTC[x20,x1,x5,x12] - 2*sbTC[x20,x1,x5,x13] + 6*sbTC[x20,x1,x5,x14] -
  8*sbTC[x20,x1,x5,x16] - 6*sbTC[x20,x1,x5,x18] + 8*sbTC[x20,x1,x5,x19] + 8*sbTC[x20,x1,x5,x20] -
  18*sbTC[x20,x1,x6,x1] - 18*sbTC[x20,x1,x6,x2] - 2*sbTC[x20,x1,x6,x3] + 2*sbTC[x20,x1,x6,x4] -
  16*sbTC[x20,x1,x6,x5] - 8*sbTC[x20,x1,x6,x6] + 18*sbTC[x20,x1,x6,x7] - 2*sbTC[x20,x1,x6,x10] -
  8*sbTC[x20,x1,x6,x11] - 4*sbTC[x20,x1,x6,x12] + 16*sbTC[x20,x1,x6,x13] + 12*sbTC[x20,x1,x6,x14] -
  4*sbTC[x20,x1,x6,x16] - 2*sbTC[x20,x1,x6,x17] - 2*sbTC[x20,x1,x6,x18] - 22*sbTC[x20,x1,x7,x1] -
  16*sbTC[x20,x1,x7,x2] + 22*sbTC[x20,x1,x7,x3] + 18*sbTC[x20,x1,x7,x4] - 2*sbTC[x20,x1,x7,x5] +
  12*sbTC[x20,x1,x7,x6] + 12*sbTC[x20,x1,x7,x7] - 4*sbTC[x20,x1,x7,x9] - 2*sbTC[x20,x1,x7,x11] -
  2*sbTC[x20,x1,x7,x12] - 2*sbTC[x20,x1,x7,x13] + 4*sbTC[x20,x1,x7,x15] - 4*sbTC[x20,x1,x7,x16] -
  4*sbTC[x20,x1,x7,x17] + 8*sbTC[x20,x1,x7,x19] - 8*sbTC[x20,x1,x7,x20] - 4*sbTC[x20,x1,x8,x3] -
  4*sbTC[x20,x1,x8,x4] - 7*sbTC[x20,x1,x8,x6] - sbTC[x20,x1,x8,x7] + 4*sbTC[x20,x1,x8,x11] +
  4*sbTC[x20,x1,x8,x12] - 8*sbTC[x20,x1,x9,x5] + 8*sbTC[x20,x1,x9,x7] + 8*sbTC[x20,x1,x10,x1] +
  8*sbTC[x20,x1,x10,x2] + 2*sbTC[x20,x1,x10,x5] + 14*sbTC[x20,x1,x10,x6] - 8*sbTC[x20,x1,x10,x13] -
  8*sbTC[x20,x1,x10,x14] - 2*sbTC[x20,x1,x11,x1] - 2*sbTC[x20,x1,x11,x3] + 2*sbTC[x20,x1,x11,x4] -
  2*sbTC[x20,x1,x11,x5] - 4*sbTC[x20,x1,x11,x6] + 4*sbTC[x20,x1,x11,x7] - 4*sbTC[x20,x1,x11,x11] -
  6*sbTC[x20,x1,x11,x12] + 6*sbTC[x20,x1,x11,x13] - 4*sbTC[x20,x1,x11,x14] +
  2*sbTC[x20,x1,x11,x17] + 4*sbTC[x20,x1,x11,x20] - 2*sbTC[x20,x1,x12,x1] + 4*sbTC[x20,x1,x12,x3] -
  2*sbTC[x20,x1,x12,x4] + 4*sbTC[x20,x1,x12,x5] + 6*sbTC[x20,x1,x12,x7] - 6*sbTC[x20,x1,x12,x11] -
  8*sbTC[x20,x1,x12,x12] - 4*sbTC[x20,x1,x12,x16] + 4*sbTC[x20,x1,x12,x20] - 4*sbTC[x20,x1,x13,x1] +
  4*sbTC[x20,x1,x13,x2] - 14*sbTC[x20,x1,x13,x3] + 4*sbTC[x20,x1,x13,x4] + 2*sbTC[x20,x1,x13,x5] -
  2*sbTC[x20,x1,x13,x6] - 2*sbTC[x20,x1,x13,x7] + 2*sbTC[x20,x1,x13,x10] - 2*sbTC[x20,x1,x13,x11] +
  2*sbTC[x20,x1,x13,x14] + 4*sbTC[x20,x1,x13,x15] + 4*sbTC[x20,x1,x13,x18] -
  4*sbTC[x20,x1,x13,x20] + 8*sbTC[x20,x1,x14,x1] + 8*sbTC[x20,x1,x14,x2] + 8*sbTC[x20,x1,x14,x3] +
  4*sbTC[x20,x1,x14,x4] + 2*sbTC[x20,x1,x14,x5] - 2*sbTC[x20,x1,x14,x6] - 4*sbTC[x20,x1,x14,x11] +
  4*sbTC[x20,x1,x14,x12] + 2*sbTC[x20,x1,x14,x13] + 4*sbTC[x20,x1,x14,x14] +
  4*sbTC[x20,x1,x14,x15] - 4*sbTC[x20,x1,x14,x16] + 2*sbTC[x20,x1,x14,x18] -
  4*sbTC[x20,x1,x14,x20] + 12*sbTC[x20,x1,x15,x3] - 4*sbTC[x20,x1,x15,x5] + 4*sbTC[x20,x1,x15,x7] +
  4*sbTC[x20,x1,x15,x9] - 4*sbTC[x20,x1,x15,x13] + 4*sbTC[x20,x1,x15,x14] + 4*sbTC[x20,x1,x15,x16] -
  8*sbTC[x20,x1,x15,x19] - 2*sbTC[x20,x1,x16,x2] + 2*sbTC[x20,x1,x16,x4] - 8*sbTC[x20,x1,x16,x5] -
  4*sbTC[x20,x1,x16,x6] + 2*sbTC[x20,x1,x16,x12] + 2*sbTC[x20,x1,x16,x14] + 4*sbTC[x20,x1,x16,x15] +
  8*sbTC[x20,x1,x16,x16] - 4*sbTC[x20,x1,x16,x19] + 16*sbTC[x20,x1,x17,x1] -
  16*sbTC[x20,x1,x17,x3] - 16*sbTC[x20,x1,x17,x7] + 16*sbTC[x20,x1,x17,x12] +
  4*sbTC[x20,x1,x19,x1] + 20*sbTC[x20,x1,x19,x2] - 20*sbTC[x20,x1,x19,x3] - 4*sbTC[x20,x1,x19,x4] +
  20*sbTC[x20,x1,x19,x5] - 4*sbTC[x20,x1,x19,x7] - 16*sbTC[x20,x1,x19,x16] +
  23*sbTC[x20,x1,x20,x1] + 15*sbTC[x20,x1,x20,x2] + 6*sbTC[x20,x1,x20,x3] - 10*sbTC[x20,x1,x20,x4] +
  11*sbTC[x20,x1,x20,x5] + 3*sbTC[x20,x1,x20,x6] - 15*sbTC[x20,x1,x20,x7] +
  12*sbTC[x20,x1,x20,x11] - 4*sbTC[x20,x1,x20,x12] - 4*sbTC[x20,x1,x20,x13] -
  12*sbTC[x20,x1,x20,x14] - 8*sbTC[x20,x1,x20,x15] + 16*sbTC[x20,x1,x20,x16] +
  2*sbTC[x20,x1,x20,x17] + sbTC[x20,x1,x20,x18] - 2*sbTC[x20,x1,x20,x19] - 24*sbTC[x20,x2,x1,x1] -
  24*sbTC[x20,x2,x1,x2] + 9*sbTC[x20,x2,x1,x3] - 5*sbTC[x20,x2,x1,x4] - 34*sbTC[x20,x2,x1,x5] -
  18*sbTC[x20,x2,x1,x6] + 3*sbTC[x20,x2,x1,x7] - 6*sbTC[x20,x2,x1,x12] + 8*sbTC[x20,x2,x1,x13] +
  16*sbTC[x20,x2,x1,x14] + 4*sbTC[x20,x2,x1,x16] + 2*sbTC[x20,x2,x1,x17] - 5*sbTC[x20,x2,x1,x18] -
  2*sbTC[x20,x2,x1,x19] + 16*sbTC[x20,x2,x1,x20] - 24*sbTC[x20,x2,x2,x1] - 24*sbTC[x20,x2,x2,x2] +
  5*sbTC[x20,x2,x2,x3] - 7*sbTC[x20,x2,x2,x4] - 34*sbTC[x20,x2,x2,x5] - 18*sbTC[x20,x2,x2,x6] +
  3*sbTC[x20,x2,x2,x7] - 2*sbTC[x20,x2,x2,x10] - 2*sbTC[x20,x2,x2,x11] - 2*sbTC[x20,x2,x2,x12] +
  6*sbTC[x20,x2,x2,x13] + 18*sbTC[x20,x2,x2,x14] - 3*sbTC[x20,x2,x2,x18] + 2*sbTC[x20,x2,x2,x19] +
  16*sbTC[x20,x2,x2,x20] + 7*sbTC[x20,x2,x3,x1] - 13*sbTC[x20,x2,x3,x2] + 22*sbTC[x20,x2,x3,x3] +
  16*sbTC[x20,x2,x3,x4] - 23*sbTC[x20,x2,x3,x5] - 2*sbTC[x20,x2,x3,x6] + 22*sbTC[x20,x2,x3,x7] -
  4*sbTC[x20,x2,x3,x11] - 4*sbTC[x20,x2,x3,x12] + 4*sbTC[x20,x2,x3,x13] + 6*sbTC[x20,x2,x3,x14] +
  4*sbTC[x20,x2,x3,x16] - 4*sbTC[x20,x2,x3,x17] + 3*sbTC[x20,x2,x3,x18] - 2*sbTC[x20,x2,x3,x19] -
  11*sbTC[x20,x2,x4,x1] - 11*sbTC[x20,x2,x4,x2] + 16*sbTC[x20,x2,x4,x3] + 8*sbTC[x20,x2,x4,x4] -
  17*sbTC[x20,x2,x4,x5] + 2*sbTC[x20,x2,x4,x6] + 18*sbTC[x20,x2,x4,x7] - 6*sbTC[x20,x2,x4,x11] -
  6*sbTC[x20,x2,x4,x12] + 2*sbTC[x20,x2,x4,x13] + 6*sbTC[x20,x2,x4,x14] - 2*sbTC[x20,x2,x4,x17] +
  sbTC[x20,x2,x4,x18] + 2*sbTC[x20,x2,x4,x19] - 34*sbTC[x20,x2,x5,x1] - 34*sbTC[x20,x2,x5,x2] -
  2*sbTC[x20,x2,x5,x4] - 12*sbTC[x20,x2,x5,x5] - 5*sbTC[x20,x2,x5,x6] + sbTC[x20,x2,x5,x7] -
  2*sbTC[x20,x2,x5,x11] + 4*sbTC[x20,x2,x5,x12] - 2*sbTC[x20,x2,x5,x13] + 6*sbTC[x20,x2,x5,x14] -
  8*sbTC[x20,x2,x5,x16] - 6*sbTC[x20,x2,x5,x18] + 8*sbTC[x20,x2,x5,x19] + 8*sbTC[x20,x2,x5,x20] -
  18*sbTC[x20,x2,x6,x1] - 18*sbTC[x20,x2,x6,x2] - 2*sbTC[x20,x2,x6,x3] + 2*sbTC[x20,x2,x6,x4] -
  16*sbTC[x20,x2,x6,x5] - 8*sbTC[x20,x2,x6,x6] + 18*sbTC[x20,x2,x6,x7] - 2*sbTC[x20,x2,x6,x10] -
  8*sbTC[x20,x2,x6,x11] - 4*sbTC[x20,x2,x6,x12] + 16*sbTC[x20,x2,x6,x13] + 12*sbTC[x20,x2,x6,x14] -
  4*sbTC[x20,x2,x6,x16] - 2*sbTC[x20,x2,x6,x17] - 2*sbTC[x20,x2,x6,x18] - 22*sbTC[x20,x2,x7,x1] -
  16*sbTC[x20,x2,x7,x2] + 22*sbTC[x20,x2,x7,x3] + 18*sbTC[x20,x2,x7,x4] - 2*sbTC[x20,x2,x7,x5] +
  12*sbTC[x20,x2,x7,x6] + 12*sbTC[x20,x2,x7,x7] - 4*sbTC[x20,x2,x7,x9] - 2*sbTC[x20,x2,x7,x11] -
  2*sbTC[x20,x2,x7,x12] - 2*sbTC[x20,x2,x7,x13] + 4*sbTC[x20,x2,x7,x15] - 4*sbTC[x20,x2,x7,x16] -
  4*sbTC[x20,x2,x7,x17] + 8*sbTC[x20,x2,x7,x19] - 8*sbTC[x20,x2,x7,x20] - 4*sbTC[x20,x2,x8,x3] -
  4*sbTC[x20,x2,x8,x4] - 7*sbTC[x20,x2,x8,x6] - sbTC[x20,x2,x8,x7] + 4*sbTC[x20,x2,x8,x11] +
  4*sbTC[x20,x2,x8,x12] - 8*sbTC[x20,x2,x9,x5] + 8*sbTC[x20,x2,x9,x7] + 8*sbTC[x20,x2,x10,x1] +
  8*sbTC[x20,x2,x10,x2] + 2*sbTC[x20,x2,x10,x5] + 14*sbTC[x20,x2,x10,x6] - 8*sbTC[x20,x2,x10,x13] -
  8*sbTC[x20,x2,x10,x14] + 2*sbTC[x20,x2,x11,x1] - 2*sbTC[x20,x2,x11,x2] + 2*sbTC[x20,x2,x11,x4] -
  2*sbTC[x20,x2,x11,x5] - 2*sbTC[x20,x2,x11,x6] + 4*sbTC[x20,x2,x11,x7] - 4*sbTC[x20,x2,x11,x11] -
  6*sbTC[x20,x2,x11,x12] + 2*sbTC[x20,x2,x11,x13] + 4*sbTC[x20,x2,x11,x20] - 6*sbTC[x20,x2,x12,x1] +
  2*sbTC[x20,x2,x12,x2] + 2*sbTC[x20,x2,x12,x3] - 2*sbTC[x20,x2,x12,x4] + 4*sbTC[x20,x2,x12,x5] -
  2*sbTC[x20,x2,x12,x6] + 6*sbTC[x20,x2,x12,x7] - 6*sbTC[x20,x2,x12,x11] - 8*sbTC[x20,x2,x12,x12] +
  4*sbTC[x20,x2,x12,x13] - 4*sbTC[x20,x2,x12,x14] - 4*sbTC[x20,x2,x12,x16] +
  2*sbTC[x20,x2,x12,x17] + 4*sbTC[x20,x2,x12,x20] + 4*sbTC[x20,x2,x13,x2] - 12*sbTC[x20,x2,x13,x3] +
  2*sbTC[x20,x2,x13,x4] + 4*sbTC[x20,x2,x13,x5] - 2*sbTC[x20,x2,x13,x7] - 6*sbTC[x20,x2,x13,x11] +
  4*sbTC[x20,x2,x13,x12] + 2*sbTC[x20,x2,x13,x14] + 8*sbTC[x20,x2,x13,x15] -
  4*sbTC[x20,x2,x13,x16] + 2*sbTC[x20,x2,x13,x18] - 4*sbTC[x20,x2,x13,x20] + 4*sbTC[x20,x2,x14,x1] +
  8*sbTC[x20,x2,x14,x2] + 6*sbTC[x20,x2,x14,x3] + 6*sbTC[x20,x2,x14,x4] - 4*sbTC[x20,x2,x14,x6] +
  2*sbTC[x20,x2,x14,x10] + 2*sbTC[x20,x2,x14,x13] + 4*sbTC[x20,x2,x14,x14] +
  4*sbTC[x20,x2,x14,x18] - 4*sbTC[x20,x2,x14,x20] - 4*sbTC[x20,x2,x15,x1] + 8*sbTC[x20,x2,x15,x3] -
  4*sbTC[x20,x2,x15,x5] + 4*sbTC[x20,x2,x15,x7] + 4*sbTC[x20,x2,x15,x16] - 4*sbTC[x20,x2,x15,x19] +
  4*sbTC[x20,x2,x16,x1] - 2*sbTC[x20,x2,x16,x2] + 4*sbTC[x20,x2,x16,x3] + 2*sbTC[x20,x2,x16,x4] -
  8*sbTC[x20,x2,x16,x5] - 4*sbTC[x20,x2,x16,x6] + 4*sbTC[x20,x2,x16,x9] + 2*sbTC[x20,x2,x16,x12] -
  4*sbTC[x20,x2,x16,x13] + 6*sbTC[x20,x2,x16,x14] + 4*sbTC[x20,x2,x16,x15] +
  8*sbTC[x20,x2,x16,x16] - 8*sbTC[x20,x2,x16,x19] + 16*sbTC[x20,x2,x17,x1] -
  16*sbTC[x20,x2,x17,x3] - 16*sbTC[x20,x2,x17,x7] + 16*sbTC[x20,x2,x17,x12] +
  4*sbTC[x20,x2,x19,x1] + 20*sbTC[x20,x2,x19,x2] - 20*sbTC[x20,x2,x19,x3] - 4*sbTC[x20,x2,x19,x4] +
  20*sbTC[x20,x2,x19,x5] - 4*sbTC[x20,x2,x19,x7] - 16*sbTC[x20,x2,x19,x16] +
  23*sbTC[x20,x2,x20,x1] + 15*sbTC[x20,x2,x20,x2] + 6*sbTC[x20,x2,x20,x3] - 10*sbTC[x20,x2,x20,x4] +
  11*sbTC[x20,x2,x20,x5] + 3*sbTC[x20,x2,x20,x6] - 15*sbTC[x20,x2,x20,x7] +
  12*sbTC[x20,x2,x20,x11] - 4*sbTC[x20,x2,x20,x12] - 4*sbTC[x20,x2,x20,x13] -
  12*sbTC[x20,x2,x20,x14] - 8*sbTC[x20,x2,x20,x15] + 16*sbTC[x20,x2,x20,x16] +
  2*sbTC[x20,x2,x20,x17] + sbTC[x20,x2,x20,x18] - 2*sbTC[x20,x2,x20,x19] - 24*sbTC[x20,x3,x1,x1] -
  14*sbTC[x20,x3,x1,x2] - 5*sbTC[x20,x3,x1,x3] + 13*sbTC[x20,x3,x1,x4] - 22*sbTC[x20,x3,x1,x5] +
  2*sbTC[x20,x3,x1,x6] + 21*sbTC[x20,x3,x1,x7] - 2*sbTC[x20,x3,x1,x11] - 8*sbTC[x20,x3,x1,x12] +
  6*sbTC[x20,x3,x1,x13] + 4*sbTC[x20,x3,x1,x14] - sbTC[x20,x3,x1,x17] + 2*sbTC[x20,x3,x1,x18] -
  2*sbTC[x20,x3,x1,x19] - 14*sbTC[x20,x3,x2,x1] - 10*sbTC[x20,x3,x2,x2] + 9*sbTC[x20,x3,x2,x3] +
  11*sbTC[x20,x3,x2,x4] - 18*sbTC[x20,x3,x2,x5] - 2*sbTC[x20,x3,x2,x6] + 19*sbTC[x20,x3,x2,x7] -
  4*sbTC[x20,x3,x2,x11] - 4*sbTC[x20,x3,x2,x12] + 4*sbTC[x20,x3,x2,x13] + 6*sbTC[x20,x3,x2,x14] -
  4*sbTC[x20,x3,x2,x16] - 3*sbTC[x20,x3,x2,x17] + 4*sbTC[x20,x3,x2,x18] + 2*sbTC[x20,x3,x2,x19] -
  5*sbTC[x20,x3,x3,x1] + 7*sbTC[x20,x3,x3,x2] + 24*sbTC[x20,x3,x3,x3] + 24*sbTC[x20,x3,x3,x4] -
  3*sbTC[x20,x3,x3,x5] + 18*sbTC[x20,x3,x3,x6] + 34*sbTC[x20,x3,x3,x7] + 2*sbTC[x20,x3,x3,x8] -
  6*sbTC[x20,x3,x3,x11] - 18*sbTC[x20,x3,x3,x12] + 2*sbTC[x20,x3,x3,x13] + 2*sbTC[x20,x3,x3,x14] +
  3*sbTC[x20,x3,x3,x17] - 2*sbTC[x20,x3,x3,x19] - 16*sbTC[x20,x3,x3,x20] - 9*sbTC[x20,x3,x4,x1] +
  5*sbTC[x20,x3,x4,x2] + 24*sbTC[x20,x3,x4,x3] + 24*sbTC[x20,x3,x4,x4] - 3*sbTC[x20,x3,x4,x5] +
  18*sbTC[x20,x3,x4,x6] + 34*sbTC[x20,x3,x4,x7] - 8*sbTC[x20,x3,x4,x11] - 16*sbTC[x20,x3,x4,x12] +
  6*sbTC[x20,x3,x4,x14] - 4*sbTC[x20,x3,x4,x16] + 5*sbTC[x20,x3,x4,x17] - 2*sbTC[x20,x3,x4,x18] +
  2*sbTC[x20,x3,x4,x19] - 16*sbTC[x20,x3,x4,x20] - 22*sbTC[x20,x3,x5,x1] - 18*sbTC[x20,x3,x5,x2] +
  22*sbTC[x20,x3,x5,x3] + 16*sbTC[x20,x3,x5,x4] - 12*sbTC[x20,x3,x5,x5] - 12*sbTC[x20,x3,x5,x6] +
  2*sbTC[x20,x3,x5,x7] + 4*sbTC[x20,x3,x5,x9] + 2*sbTC[x20,x3,x5,x11] + 2*sbTC[x20,x3,x5,x13] +
  2*sbTC[x20,x3,x5,x14] - 4*sbTC[x20,x3,x5,x15] + 4*sbTC[x20,x3,x5,x16] + 4*sbTC[x20,x3,x5,x18] -
  8*sbTC[x20,x3,x5,x19] + 8*sbTC[x20,x3,x5,x20] + 2*sbTC[x20,x3,x6,x1] - 2*sbTC[x20,x3,x6,x2] +
  18*sbTC[x20,x3,x6,x3] + 18*sbTC[x20,x3,x6,x4] - 18*sbTC[x20,x3,x6,x5] + 8*sbTC[x20,x3,x6,x6] +
  16*sbTC[x20,x3,x6,x7] + 2*sbTC[x20,x3,x6,x8] - 16*sbTC[x20,x3,x6,x11] - 12*sbTC[x20,x3,x6,x12] +
  8*sbTC[x20,x3,x6,x13] + 4*sbTC[x20,x3,x6,x14] + 4*sbTC[x20,x3,x6,x16] + 2*sbTC[x20,x3,x6,x17] +
  2*sbTC[x20,x3,x6,x18] + 2*sbTC[x20,x3,x7,x2] + 34*sbTC[x20,x3,x7,x3] + 34*sbTC[x20,x3,x7,x4] -
  sbTC[x20,x3,x7,x5] + 5*sbTC[x20,x3,x7,x6] + 12*sbTC[x20,x3,x7,x7] + 2*sbTC[x20,x3,x7,x11] -
  6*sbTC[x20,x3,x7,x12] + 2*sbTC[x20,x3,x7,x13] - 4*sbTC[x20,x3,x7,x14] + 8*sbTC[x20,x3,x7,x16] +
  6*sbTC[x20,x3,x7,x17] - 8*sbTC[x20,x3,x7,x19] - 8*sbTC[x20,x3,x7,x20] - 8*sbTC[x20,x3,x8,x3] -
  8*sbTC[x20,x3,x8,x4] - 14*sbTC[x20,x3,x8,x6] - 2*sbTC[x20,x3,x8,x7] + 8*sbTC[x20,x3,x8,x11] +
  8*sbTC[x20,x3,x8,x12] - 8*sbTC[x20,x3,x9,x5] + 8*sbTC[x20,x3,x9,x7] + 4*sbTC[x20,x3,x10,x1] +
  4*sbTC[x20,x3,x10,x2] + sbTC[x20,x3,x10,x5] + 7*sbTC[x20,x3,x10,x6] - 4*sbTC[x20,x3,x10,x13] -
  4*sbTC[x20,x3,x10,x14] + 14*sbTC[x20,x3,x11,x1] - 4*sbTC[x20,x3,x11,x2] + 4*sbTC[x20,x3,x11,x3] -
  4*sbTC[x20,x3,x11,x4] + 2*sbTC[x20,x3,x11,x5] + 2*sbTC[x20,x3,x11,x6] - 2*sbTC[x20,x3,x11,x7] -
  2*sbTC[x20,x3,x11,x8] - 2*sbTC[x20,x3,x11,x12] + 2*sbTC[x20,x3,x11,x13] - 4*sbTC[x20,x3,x11,x15] -
  4*sbTC[x20,x3,x11,x17] + 4*sbTC[x20,x3,x11,x20] - 8*sbTC[x20,x3,x12,x1] - 4*sbTC[x20,x3,x12,x2] -
  8*sbTC[x20,x3,x12,x3] - 8*sbTC[x20,x3,x12,x4] + 2*sbTC[x20,x3,x12,x6] - 2*sbTC[x20,x3,x12,x7] -
  2*sbTC[x20,x3,x12,x11] - 4*sbTC[x20,x3,x12,x12] + 4*sbTC[x20,x3,x12,x13] -
  4*sbTC[x20,x3,x12,x14] - 4*sbTC[x20,x3,x12,x15] + 4*sbTC[x20,x3,x12,x16] -
  2*sbTC[x20,x3,x12,x17] + 4*sbTC[x20,x3,x12,x20] + 2*sbTC[x20,x3,x13,x1] - 2*sbTC[x20,x3,x13,x2] +
  2*sbTC[x20,x3,x13,x3] - 4*sbTC[x20,x3,x13,x5] + 4*sbTC[x20,x3,x13,x6] + 2*sbTC[x20,x3,x13,x7] -
  6*sbTC[x20,x3,x13,x11] + 4*sbTC[x20,x3,x13,x12] + 4*sbTC[x20,x3,x13,x13] +
  6*sbTC[x20,x3,x13,x14] - 2*sbTC[x20,x3,x13,x18] - 4*sbTC[x20,x3,x13,x20] - 4*sbTC[x20,x3,x14,x1] +
  2*sbTC[x20,x3,x14,x2] + 2*sbTC[x20,x3,x14,x3] - 6*sbTC[x20,x3,x14,x5] - 4*sbTC[x20,x3,x14,x7] +
  6*sbTC[x20,x3,x14,x13] + 8*sbTC[x20,x3,x14,x14] + 4*sbTC[x20,x3,x14,x16] -
  4*sbTC[x20,x3,x14,x20] - 12*sbTC[x20,x3,x15,x1] - 4*sbTC[x20,x3,x15,x5] + 4*sbTC[x20,x3,x15,x7] -
  4*sbTC[x20,x3,x15,x9] + 4*sbTC[x20,x3,x15,x11] - 4*sbTC[x20,x3,x15,x12] - 4*sbTC[x20,x3,x15,x16] +
  8*sbTC[x20,x3,x15,x19] - 2*sbTC[x20,x3,x16,x2] + 2*sbTC[x20,x3,x16,x4] + 4*sbTC[x20,x3,x16,x6] +
  8*sbTC[x20,x3,x16,x7] - 2*sbTC[x20,x3,x16,x12] - 2*sbTC[x20,x3,x16,x14] - 4*sbTC[x20,x3,x16,x15] -
  8*sbTC[x20,x3,x16,x16] + 4*sbTC[x20,x3,x16,x19] + 16*sbTC[x20,x3,x18,x1] -
  16*sbTC[x20,x3,x18,x3] + 16*sbTC[x20,x3,x18,x5] - 16*sbTC[x20,x3,x18,x14] +
  20*sbTC[x20,x3,x19,x1] + 4*sbTC[x20,x3,x19,x2] - 4*sbTC[x20,x3,x19,x3] - 20*sbTC[x20,x3,x19,x4] +
  4*sbTC[x20,x3,x19,x5] - 20*sbTC[x20,x3,x19,x7] + 16*sbTC[x20,x3,x19,x16] - 6*sbTC[x20,x3,x20,x1] +
  10*sbTC[x20,x3,x20,x2] - 23*sbTC[x20,x3,x20,x3] - 15*sbTC[x20,x3,x20,x4] +
  15*sbTC[x20,x3,x20,x5] - 3*sbTC[x20,x3,x20,x6] - 11*sbTC[x20,x3,x20,x7] + 4*sbTC[x20,x3,x20,x11] +
  12*sbTC[x20,x3,x20,x12] - 12*sbTC[x20,x3,x20,x13] + 4*sbTC[x20,x3,x20,x14] +
  8*sbTC[x20,x3,x20,x15] - 16*sbTC[x20,x3,x20,x16] - sbTC[x20,x3,x20,x17] - 2*sbTC[x20,x3,x20,x18] +
  2*sbTC[x20,x3,x20,x19] - 22*sbTC[x20,x4,x1,x1] - 16*sbTC[x20,x4,x1,x2] - 7*sbTC[x20,x4,x1,x3] +
  13*sbTC[x20,x4,x1,x4] - 22*sbTC[x20,x4,x1,x5] + 2*sbTC[x20,x4,x1,x6] + 23*sbTC[x20,x4,x1,x7] -
  4*sbTC[x20,x4,x1,x11] - 6*sbTC[x20,x4,x1,x12] + 4*sbTC[x20,x4,x1,x13] + 4*sbTC[x20,x4,x1,x14] -
  4*sbTC[x20,x4,x1,x16] - 3*sbTC[x20,x4,x1,x17] + 4*sbTC[x20,x4,x1,x18] + 2*sbTC[x20,x4,x1,x19] -
  16*sbTC[x20,x4,x2,x1] - 8*sbTC[x20,x4,x2,x2] + 11*sbTC[x20,x4,x2,x3] + 11*sbTC[x20,x4,x2,x4] -
  18*sbTC[x20,x4,x2,x5] - 2*sbTC[x20,x4,x2,x6] + 17*sbTC[x20,x4,x2,x7] - 2*sbTC[x20,x4,x2,x11] -
  6*sbTC[x20,x4,x2,x12] + 6*sbTC[x20,x4,x2,x13] + 6*sbTC[x20,x4,x2,x14] - sbTC[x20,x4,x2,x17] +
  2*sbTC[x20,x4,x2,x18] - 2*sbTC[x20,x4,x2,x19] - 9*sbTC[x20,x4,x3,x1] + 5*sbTC[x20,x4,x3,x2] +
  24*sbTC[x20,x4,x3,x3] + 24*sbTC[x20,x4,x3,x4] - 3*sbTC[x20,x4,x3,x5] + 18*sbTC[x20,x4,x3,x6] +
  34*sbTC[x20,x4,x3,x7] - 8*sbTC[x20,x4,x3,x11] - 16*sbTC[x20,x4,x3,x12] + 6*sbTC[x20,x4,x3,x14] -
  4*sbTC[x20,x4,x3,x16] + 5*sbTC[x20,x4,x3,x17] - 2*sbTC[x20,x4,x3,x18] + 2*sbTC[x20,x4,x3,x19] -
  16*sbTC[x20,x4,x3,x20] - 5*sbTC[x20,x4,x4,x1] + 7*sbTC[x20,x4,x4,x2] + 24*sbTC[x20,x4,x4,x3] +
  24*sbTC[x20,x4,x4,x4] - 3*sbTC[x20,x4,x4,x5] + 18*sbTC[x20,x4,x4,x6] + 34*sbTC[x20,x4,x4,x7] +
  2*sbTC[x20,x4,x4,x8] - 6*sbTC[x20,x4,x4,x11] - 18*sbTC[x20,x4,x4,x12] + 2*sbTC[x20,x4,x4,x13] +
  2*sbTC[x20,x4,x4,x14] + 3*sbTC[x20,x4,x4,x17] - 2*sbTC[x20,x4,x4,x19] - 16*sbTC[x20,x4,x4,x20] -
  22*sbTC[x20,x4,x5,x1] - 18*sbTC[x20,x4,x5,x2] + 22*sbTC[x20,x4,x5,x3] + 16*sbTC[x20,x4,x5,x4] -
  12*sbTC[x20,x4,x5,x5] - 12*sbTC[x20,x4,x5,x6] + 2*sbTC[x20,x4,x5,x7] + 4*sbTC[x20,x4,x5,x9] +
  2*sbTC[x20,x4,x5,x11] + 2*sbTC[x20,x4,x5,x13] + 2*sbTC[x20,x4,x5,x14] - 4*sbTC[x20,x4,x5,x15] +
  4*sbTC[x20,x4,x5,x16] + 4*sbTC[x20,x4,x5,x18] - 8*sbTC[x20,x4,x5,x19] + 8*sbTC[x20,x4,x5,x20] +
  2*sbTC[x20,x4,x6,x1] - 2*sbTC[x20,x4,x6,x2] + 18*sbTC[x20,x4,x6,x3] + 18*sbTC[x20,x4,x6,x4] -
  18*sbTC[x20,x4,x6,x5] + 8*sbTC[x20,x4,x6,x6] + 16*sbTC[x20,x4,x6,x7] + 2*sbTC[x20,x4,x6,x8] -
  16*sbTC[x20,x4,x6,x11] - 12*sbTC[x20,x4,x6,x12] + 8*sbTC[x20,x4,x6,x13] + 4*sbTC[x20,x4,x6,x14] +
  4*sbTC[x20,x4,x6,x16] + 2*sbTC[x20,x4,x6,x17] + 2*sbTC[x20,x4,x6,x18] + 2*sbTC[x20,x4,x7,x2] +
  34*sbTC[x20,x4,x7,x3] + 34*sbTC[x20,x4,x7,x4] - sbTC[x20,x4,x7,x5] + 5*sbTC[x20,x4,x7,x6] +
  12*sbTC[x20,x4,x7,x7] + 2*sbTC[x20,x4,x7,x11] - 6*sbTC[x20,x4,x7,x12] + 2*sbTC[x20,x4,x7,x13] -
  4*sbTC[x20,x4,x7,x14] + 8*sbTC[x20,x4,x7,x16] + 6*sbTC[x20,x4,x7,x17] - 8*sbTC[x20,x4,x7,x19] -
  8*sbTC[x20,x4,x7,x20] - 8*sbTC[x20,x4,x8,x3] - 8*sbTC[x20,x4,x8,x4] - 14*sbTC[x20,x4,x8,x6] -
  2*sbTC[x20,x4,x8,x7] + 8*sbTC[x20,x4,x8,x11] + 8*sbTC[x20,x4,x8,x12] - 8*sbTC[x20,x4,x9,x5] +
  8*sbTC[x20,x4,x9,x7] + 4*sbTC[x20,x4,x10,x1] + 4*sbTC[x20,x4,x10,x2] + sbTC[x20,x4,x10,x5] +
  7*sbTC[x20,x4,x10,x6] - 4*sbTC[x20,x4,x10,x13] - 4*sbTC[x20,x4,x10,x14] + 12*sbTC[x20,x4,x11,x1] -
  2*sbTC[x20,x4,x11,x2] - 4*sbTC[x20,x4,x11,x4] + 2*sbTC[x20,x4,x11,x5] - 4*sbTC[x20,x4,x11,x7] -
  2*sbTC[x20,x4,x11,x12] + 6*sbTC[x20,x4,x11,x13] - 4*sbTC[x20,x4,x11,x14] -
  8*sbTC[x20,x4,x11,x15] + 4*sbTC[x20,x4,x11,x16] - 2*sbTC[x20,x4,x11,x17] +
  4*sbTC[x20,x4,x11,x20] - 6*sbTC[x20,x4,x12,x1] - 6*sbTC[x20,x4,x12,x2] - 4*sbTC[x20,x4,x12,x3] -
  8*sbTC[x20,x4,x12,x4] + 4*sbTC[x20,x4,x12,x6] - 2*sbTC[x20,x4,x12,x8] - 2*sbTC[x20,x4,x12,x11] -
  4*sbTC[x20,x4,x12,x12] - 4*sbTC[x20,x4,x12,x17] + 4*sbTC[x20,x4,x12,x20] - 2*sbTC[x20,x4,x13,x2] -
  2*sbTC[x20,x4,x13,x3] + 2*sbTC[x20,x4,x13,x4] - 4*sbTC[x20,x4,x13,x5] + 2*sbTC[x20,x4,x13,x6] +
  2*sbTC[x20,x4,x13,x7] - 2*sbTC[x20,x4,x13,x11] + 4*sbTC[x20,x4,x13,x13] + 6*sbTC[x20,x4,x13,x14] -
  4*sbTC[x20,x4,x13,x20] - 2*sbTC[x20,x4,x14,x1] + 2*sbTC[x20,x4,x14,x2] + 6*sbTC[x20,x4,x14,x3] -
  2*sbTC[x20,x4,x14,x4] - 6*sbTC[x20,x4,x14,x5] + 2*sbTC[x20,x4,x14,x6] - 4*sbTC[x20,x4,x14,x7] -
  4*sbTC[x20,x4,x14,x11] + 4*sbTC[x20,x4,x14,x12] + 6*sbTC[x20,x4,x14,x13] +
  8*sbTC[x20,x4,x14,x14] + 4*sbTC[x20,x4,x14,x16] - 2*sbTC[x20,x4,x14,x18] -
  4*sbTC[x20,x4,x14,x20] - 8*sbTC[x20,x4,x15,x1] + 4*sbTC[x20,x4,x15,x3] - 4*sbTC[x20,x4,x15,x5] +
  4*sbTC[x20,x4,x15,x7] - 4*sbTC[x20,x4,x15,x16] + 4*sbTC[x20,x4,x15,x19] - 4*sbTC[x20,x4,x16,x1] -
  2*sbTC[x20,x4,x16,x2] - 4*sbTC[x20,x4,x16,x3] + 2*sbTC[x20,x4,x16,x4] + 4*sbTC[x20,x4,x16,x6] +
  8*sbTC[x20,x4,x16,x7] - 4*sbTC[x20,x4,x16,x9] + 4*sbTC[x20,x4,x16,x11] - 6*sbTC[x20,x4,x16,x12] -
  2*sbTC[x20,x4,x16,x14] - 4*sbTC[x20,x4,x16,x15] - 8*sbTC[x20,x4,x16,x16] +
  8*sbTC[x20,x4,x16,x19] + 16*sbTC[x20,x4,x18,x1] - 16*sbTC[x20,x4,x18,x3] +
  16*sbTC[x20,x4,x18,x5] - 16*sbTC[x20,x4,x18,x14] + 20*sbTC[x20,x4,x19,x1] +
  4*sbTC[x20,x4,x19,x2] - 4*sbTC[x20,x4,x19,x3] - 20*sbTC[x20,x4,x19,x4] + 4*sbTC[x20,x4,x19,x5] -
  20*sbTC[x20,x4,x19,x7] + 16*sbTC[x20,x4,x19,x16] - 6*sbTC[x20,x4,x20,x1] +
  10*sbTC[x20,x4,x20,x2] - 23*sbTC[x20,x4,x20,x3] - 15*sbTC[x20,x4,x20,x4] +
  15*sbTC[x20,x4,x20,x5] - 3*sbTC[x20,x4,x20,x6] - 11*sbTC[x20,x4,x20,x7] + 4*sbTC[x20,x4,x20,x11] +
  12*sbTC[x20,x4,x20,x12] - 12*sbTC[x20,x4,x20,x13] + 4*sbTC[x20,x4,x20,x14] +
  8*sbTC[x20,x4,x20,x15] - 16*sbTC[x20,x4,x20,x16] - sbTC[x20,x4,x20,x17] - 2*sbTC[x20,x4,x20,x18] +
  2*sbTC[x20,x4,x20,x19] - 34*sbTC[x20,x5,x1,x1] - 34*sbTC[x20,x5,x1,x2] - 2*sbTC[x20,x5,x1,x4] -
  12*sbTC[x20,x5,x1,x5] - 4*sbTC[x20,x5,x1,x6] - 2*sbTC[x20,x5,x1,x11] + 4*sbTC[x20,x5,x1,x12] -
  2*sbTC[x20,x5,x1,x13] + 6*sbTC[x20,x5,x1,x14] - 8*sbTC[x20,x5,x1,x16] - 6*sbTC[x20,x5,x1,x18] +
  8*sbTC[x20,x5,x1,x19] + 8*sbTC[x20,x5,x1,x20] - 34*sbTC[x20,x5,x2,x1] - 34*sbTC[x20,x5,x2,x2] -
  2*sbTC[x20,x5,x2,x4] - 12*sbTC[x20,x5,x2,x5] - 4*sbTC[x20,x5,x2,x6] - 2*sbTC[x20,x5,x2,x11] +
  4*sbTC[x20,x5,x2,x12] - 2*sbTC[x20,x5,x2,x13] + 6*sbTC[x20,x5,x2,x14] - 8*sbTC[x20,x5,x2,x16] -
  6*sbTC[x20,x5,x2,x18] + 8*sbTC[x20,x5,x2,x19] + 8*sbTC[x20,x5,x2,x20] + 30*sbTC[x20,x5,x3,x1] -
  16*sbTC[x20,x5,x3,x2] + 36*sbTC[x20,x5,x3,x3] + 20*sbTC[x20,x5,x3,x4] - 14*sbTC[x20,x5,x3,x5] -
  20*sbTC[x20,x5,x3,x6] + 4*sbTC[x20,x5,x3,x7] - 2*sbTC[x20,x5,x3,x8] + 6*sbTC[x20,x5,x3,x11] +
  8*sbTC[x20,x5,x3,x12] - 2*sbTC[x20,x5,x3,x13] + 6*sbTC[x20,x5,x3,x14] + 8*sbTC[x20,x5,x3,x16] -
  4*sbTC[x20,x5,x3,x17] + 2*sbTC[x20,x5,x3,x18] - 8*sbTC[x20,x5,x3,x19] + 8*sbTC[x20,x5,x3,x20] -
  2*sbTC[x20,x5,x4,x1] - 12*sbTC[x20,x5,x4,x2] + 20*sbTC[x20,x5,x4,x3] + 8*sbTC[x20,x5,x4,x4] -
  6*sbTC[x20,x5,x4,x5] - 12*sbTC[x20,x5,x4,x6] - 4*sbTC[x20,x5,x4,x7] - 2*sbTC[x20,x5,x4,x8] +
  6*sbTC[x20,x5,x4,x11] + 4*sbTC[x20,x5,x4,x12] - 2*sbTC[x20,x5,x4,x13] + 2*sbTC[x20,x5,x4,x14] +
  8*sbTC[x20,x5,x4,x16] - 4*sbTC[x20,x5,x4,x17] + 2*sbTC[x20,x5,x4,x18] - 8*sbTC[x20,x5,x4,x19] +
  8*sbTC[x20,x5,x4,x20] - 12*sbTC[x20,x5,x5,x1] - 12*sbTC[x20,x5,x5,x2] - 24*sbTC[x20,x5,x5,x3] -
  8*sbTC[x20,x5,x5,x4] + 26*sbTC[x20,x5,x5,x6] - 2*sbTC[x20,x5,x5,x7] - 8*sbTC[x20,x5,x5,x9] -
  12*sbTC[x20,x5,x5,x13] - 12*sbTC[x20,x5,x5,x14] + 8*sbTC[x20,x5,x5,x15] - 8*sbTC[x20,x5,x5,x16] -
  8*sbTC[x20,x5,x5,x18] + 16*sbTC[x20,x5,x5,x19] - 4*sbTC[x20,x5,x6,x1] - 4*sbTC[x20,x5,x6,x2] -
  20*sbTC[x20,x5,x6,x3] - 12*sbTC[x20,x5,x6,x4] + 12*sbTC[x20,x5,x6,x5] - 16*sbTC[x20,x5,x6,x6] -
  4*sbTC[x20,x5,x6,x8] + 8*sbTC[x20,x5,x6,x11] + 8*sbTC[x20,x5,x6,x12] + 8*sbTC[x20,x5,x6,x13] -
  8*sbTC[x20,x5,x6,x16] - 4*sbTC[x20,x5,x6,x17] - 4*sbTC[x20,x5,x6,x18] + 4*sbTC[x20,x5,x7,x1] -
  4*sbTC[x20,x5,x7,x2] + 4*sbTC[x20,x5,x7,x3] - 4*sbTC[x20,x5,x7,x4] - 4*sbTC[x20,x5,x7,x6] +
  4*sbTC[x20,x5,x7,x11] + 4*sbTC[x20,x5,x7,x12] - 8*sbTC[x20,x5,x7,x13] + 8*sbTC[x20,x5,x7,x14] -
  4*sbTC[x20,x5,x7,x17] + 4*sbTC[x20,x5,x8,x3] + 4*sbTC[x20,x5,x8,x4] + 6*sbTC[x20,x5,x8,x6] +
  2*sbTC[x20,x5,x8,x7] - 4*sbTC[x20,x5,x8,x11] - 4*sbTC[x20,x5,x8,x12] + 8*sbTC[x20,x5,x9,x5] -
  8*sbTC[x20,x5,x9,x7] + 4*sbTC[x20,x5,x10,x1] + 4*sbTC[x20,x5,x10,x2] + 8*sbTC[x20,x5,x10,x6] -
  4*sbTC[x20,x5,x10,x13] - 4*sbTC[x20,x5,x10,x14] + 4*sbTC[x20,x5,x11,x1] - 2*sbTC[x20,x5,x11,x2] -
  2*sbTC[x20,x5,x11,x4] - 2*sbTC[x20,x5,x11,x7] + 2*sbTC[x20,x5,x11,x8] + 4*sbTC[x20,x5,x11,x13] -
  4*sbTC[x20,x5,x11,x14] - 4*sbTC[x20,x5,x11,x15] + 4*sbTC[x20,x5,x11,x16] + 4*sbTC[x20,x5,x12,x1] -
  2*sbTC[x20,x5,x12,x2] - 2*sbTC[x20,x5,x12,x4] - 2*sbTC[x20,x5,x12,x7] + 2*sbTC[x20,x5,x12,x8] +
  4*sbTC[x20,x5,x12,x13] - 4*sbTC[x20,x5,x12,x14] - 4*sbTC[x20,x5,x12,x15] +
  4*sbTC[x20,x5,x12,x16] - 6*sbTC[x20,x5,x13,x1] + 2*sbTC[x20,x5,x13,x2] - 26*sbTC[x20,x5,x13,x3] -
  2*sbTC[x20,x5,x13,x4] + 8*sbTC[x20,x5,x13,x5] - 12*sbTC[x20,x5,x13,x6] - 8*sbTC[x20,x5,x13,x7] -
  4*sbTC[x20,x5,x13,x11] + 4*sbTC[x20,x5,x13,x12] + 8*sbTC[x20,x5,x13,x15] +
  4*sbTC[x20,x5,x13,x18] + 18*sbTC[x20,x5,x14,x1] + 2*sbTC[x20,x5,x14,x2] + 6*sbTC[x20,x5,x14,x3] +
  6*sbTC[x20,x5,x14,x4] + 8*sbTC[x20,x5,x14,x5] - 12*sbTC[x20,x5,x14,x6] + 8*sbTC[x20,x5,x14,x7] -
  4*sbTC[x20,x5,x14,x11] + 4*sbTC[x20,x5,x14,x12] - 8*sbTC[x20,x5,x14,x16] +
  4*sbTC[x20,x5,x14,x18] - 16*sbTC[x20,x5,x15,x1] + 24*sbTC[x20,x5,x15,x3] - 4*sbTC[x20,x5,x15,x5] +
  12*sbTC[x20,x5,x15,x7] + 4*sbTC[x20,x5,x15,x9] + 4*sbTC[x20,x5,x15,x11] - 4*sbTC[x20,x5,x15,x12] -
  8*sbTC[x20,x5,x15,x15] - 4*sbTC[x20,x5,x15,x19] - 8*sbTC[x20,x5,x16,x1] - 4*sbTC[x20,x5,x16,x2] +
  8*sbTC[x20,x5,x16,x3] + 4*sbTC[x20,x5,x16,x4] - 12*sbTC[x20,x5,x16,x5] - 8*sbTC[x20,x5,x16,x6] +
  4*sbTC[x20,x5,x16,x7] + 4*sbTC[x20,x5,x16,x9] + 4*sbTC[x20,x5,x16,x11] + 4*sbTC[x20,x5,x16,x14] +
  8*sbTC[x20,x5,x16,x16] - 4*sbTC[x20,x5,x16,x19] - 24*sbTC[x20,x5,x18,x1] +
  24*sbTC[x20,x5,x18,x3] - 24*sbTC[x20,x5,x18,x5] + 24*sbTC[x20,x5,x18,x14] +
  8*sbTC[x20,x5,x19,x1] + 24*sbTC[x20,x5,x19,x2] - 24*sbTC[x20,x5,x19,x3] - 8*sbTC[x20,x5,x19,x4] +
  24*sbTC[x20,x5,x19,x5] - 8*sbTC[x20,x5,x19,x7] - 16*sbTC[x20,x5,x19,x16] +
  14*sbTC[x20,x5,x20,x1] - 2*sbTC[x20,x5,x20,x2] + 12*sbTC[x20,x5,x20,x3] + 12*sbTC[x20,x5,x20,x4] -
  10*sbTC[x20,x5,x20,x5] + 6*sbTC[x20,x5,x20,x6] + 2*sbTC[x20,x5,x20,x7] - 8*sbTC[x20,x5,x20,x11] -
  8*sbTC[x20,x5,x20,x12] + 8*sbTC[x20,x5,x20,x13] - 8*sbTC[x20,x5,x20,x14] +
  16*sbTC[x20,x5,x20,x16] + 4*sbTC[x20,x5,x20,x17] + 2*sbTC[x20,x5,x20,x18] -
  4*sbTC[x20,x5,x20,x19] - 18*sbTC[x20,x6,x1,x1] - 18*sbTC[x20,x6,x1,x2] - 2*sbTC[x20,x6,x1,x3] +
  2*sbTC[x20,x6,x1,x4] - 16*sbTC[x20,x6,x1,x5] - 8*sbTC[x20,x6,x1,x6] + 18*sbTC[x20,x6,x1,x7] -
  2*sbTC[x20,x6,x1,x10] - 8*sbTC[x20,x6,x1,x11] - 4*sbTC[x20,x6,x1,x12] + 16*sbTC[x20,x6,x1,x13] +
  12*sbTC[x20,x6,x1,x14] - 4*sbTC[x20,x6,x1,x16] - 2*sbTC[x20,x6,x1,x17] - 2*sbTC[x20,x6,x1,x18] -
  18*sbTC[x20,x6,x2,x1] - 18*sbTC[x20,x6,x2,x2] - 2*sbTC[x20,x6,x2,x3] + 2*sbTC[x20,x6,x2,x4] -
  16*sbTC[x20,x6,x2,x5] - 8*sbTC[x20,x6,x2,x6] + 18*sbTC[x20,x6,x2,x7] - 2*sbTC[x20,x6,x2,x10] -
  8*sbTC[x20,x6,x2,x11] - 4*sbTC[x20,x6,x2,x12] + 16*sbTC[x20,x6,x2,x13] + 12*sbTC[x20,x6,x2,x14] -
  4*sbTC[x20,x6,x2,x16] - 2*sbTC[x20,x6,x2,x17] - 2*sbTC[x20,x6,x2,x18] + 2*sbTC[x20,x6,x3,x1] -
  2*sbTC[x20,x6,x3,x2] + 18*sbTC[x20,x6,x3,x3] + 18*sbTC[x20,x6,x3,x4] - 18*sbTC[x20,x6,x3,x5] +
  8*sbTC[x20,x6,x3,x6] + 16*sbTC[x20,x6,x3,x7] + 2*sbTC[x20,x6,x3,x8] - 16*sbTC[x20,x6,x3,x11] -
  12*sbTC[x20,x6,x3,x12] + 8*sbTC[x20,x6,x3,x13] + 4*sbTC[x20,x6,x3,x14] + 4*sbTC[x20,x6,x3,x16] +
  2*sbTC[x20,x6,x3,x17] + 2*sbTC[x20,x6,x3,x18] + 2*sbTC[x20,x6,x4,x1] - 2*sbTC[x20,x6,x4,x2] +
  18*sbTC[x20,x6,x4,x3] + 18*sbTC[x20,x6,x4,x4] - 18*sbTC[x20,x6,x4,x5] + 8*sbTC[x20,x6,x4,x6] +
  16*sbTC[x20,x6,x4,x7] + 2*sbTC[x20,x6,x4,x8] - 16*sbTC[x20,x6,x4,x11] - 12*sbTC[x20,x6,x4,x12] +
  8*sbTC[x20,x6,x4,x13] + 4*sbTC[x20,x6,x4,x14] + 4*sbTC[x20,x6,x4,x16] + 2*sbTC[x20,x6,x4,x17] +
  2*sbTC[x20,x6,x4,x18] - 16*sbTC[x20,x6,x5,x1] - 16*sbTC[x20,x6,x5,x2] + 4*sbTC[x20,x6,x5,x4] +
  8*sbTC[x20,x6,x5,x5] - 12*sbTC[x20,x6,x5,x6] + 4*sbTC[x20,x6,x5,x7] + 8*sbTC[x20,x6,x5,x9] -
  4*sbTC[x20,x6,x5,x11] + 8*sbTC[x20,x6,x5,x12] + 8*sbTC[x20,x6,x5,x13] - 8*sbTC[x20,x6,x5,x15] -
  8*sbTC[x20,x6,x5,x16] - 4*sbTC[x20,x6,x5,x18] - 8*sbTC[x20,x6,x6,x1] - 8*sbTC[x20,x6,x6,x2] +
  8*sbTC[x20,x6,x6,x3] + 8*sbTC[x20,x6,x6,x4] - 20*sbTC[x20,x6,x6,x5] + 20*sbTC[x20,x6,x6,x7] +
  4*sbTC[x20,x6,x6,x8] - 4*sbTC[x20,x6,x6,x10] - 16*sbTC[x20,x6,x6,x11] - 8*sbTC[x20,x6,x6,x12] +
  16*sbTC[x20,x6,x6,x13] + 8*sbTC[x20,x6,x6,x14] - 4*sbTC[x20,x6,x7,x2] + 16*sbTC[x20,x6,x7,x3] +
  16*sbTC[x20,x6,x7,x4] - 4*sbTC[x20,x6,x7,x5] + 12*sbTC[x20,x6,x7,x6] - 8*sbTC[x20,x6,x7,x7] -
  8*sbTC[x20,x6,x7,x9] - 8*sbTC[x20,x6,x7,x11] + 4*sbTC[x20,x6,x7,x13] - 8*sbTC[x20,x6,x7,x14] +
  8*sbTC[x20,x6,x7,x15] + 8*sbTC[x20,x6,x7,x16] + 4*sbTC[x20,x6,x7,x17] - 4*sbTC[x20,x6,x8,x3] -
  4*sbTC[x20,x6,x8,x4] - 4*sbTC[x20,x6,x8,x6] - 4*sbTC[x20,x6,x8,x7] + 4*sbTC[x20,x6,x8,x11] +
  4*sbTC[x20,x6,x8,x12] - 8*sbTC[x20,x6,x9,x5] + 8*sbTC[x20,x6,x9,x7] + 4*sbTC[x20,x6,x10,x1] +
  4*sbTC[x20,x6,x10,x2] + 4*sbTC[x20,x6,x10,x5] + 4*sbTC[x20,x6,x10,x6] - 4*sbTC[x20,x6,x10,x13] -
  4*sbTC[x20,x6,x10,x14] + 4*sbTC[x20,x6,x11,x1] - 8*sbTC[x20,x6,x11,x2] - 10*sbTC[x20,x6,x11,x3] +
  2*sbTC[x20,x6,x11,x4] - 4*sbTC[x20,x6,x11,x5] - 6*sbTC[x20,x6,x11,x6] + 6*sbTC[x20,x6,x11,x7] -
  2*sbTC[x20,x6,x11,x8] + 4*sbTC[x20,x6,x11,x11] + 4*sbTC[x20,x6,x11,x13] - 4*sbTC[x20,x6,x11,x15] +
  4*sbTC[x20,x6,x11,x16] - 2*sbTC[x20,x6,x11,x17] - 4*sbTC[x20,x6,x12,x1] - 4*sbTC[x20,x6,x12,x2] -
  2*sbTC[x20,x6,x12,x3] - 6*sbTC[x20,x6,x12,x4] + 8*sbTC[x20,x6,x12,x5] - 2*sbTC[x20,x6,x12,x6] +
  10*sbTC[x20,x6,x12,x7] - 2*sbTC[x20,x6,x12,x8] - 4*sbTC[x20,x6,x12,x12] - 4*sbTC[x20,x6,x12,x15] -
  4*sbTC[x20,x6,x12,x16] - 2*sbTC[x20,x6,x12,x17] + 10*sbTC[x20,x6,x13,x1] - 2*sbTC[x20,x6,x13,x2] -
  4*sbTC[x20,x6,x13,x3] + 8*sbTC[x20,x6,x13,x4] - 6*sbTC[x20,x6,x13,x5] + 6*sbTC[x20,x6,x13,x6] +
  4*sbTC[x20,x6,x13,x7] + 2*sbTC[x20,x6,x13,x10] - 4*sbTC[x20,x6,x13,x11] - 4*sbTC[x20,x6,x13,x13] +
  4*sbTC[x20,x6,x13,x15] - 4*sbTC[x20,x6,x13,x16] + 2*sbTC[x20,x6,x13,x18] + 2*sbTC[x20,x6,x14,x1] +
  6*sbTC[x20,x6,x14,x2] + 4*sbTC[x20,x6,x14,x3] + 4*sbTC[x20,x6,x14,x4] - 10*sbTC[x20,x6,x14,x5] +
  2*sbTC[x20,x6,x14,x6] - 8*sbTC[x20,x6,x14,x7] + 2*sbTC[x20,x6,x14,x10] + 4*sbTC[x20,x6,x14,x14] +
  4*sbTC[x20,x6,x14,x15] + 4*sbTC[x20,x6,x14,x16] + 2*sbTC[x20,x6,x14,x18] - 4*sbTC[x20,x6,x15,x1] +
  4*sbTC[x20,x6,x15,x3] - 4*sbTC[x20,x6,x15,x5] + 4*sbTC[x20,x6,x15,x7] + 4*sbTC[x20,x6,x15,x11] -
  4*sbTC[x20,x6,x15,x12] - 4*sbTC[x20,x6,x15,x13] + 4*sbTC[x20,x6,x15,x14] - 4*sbTC[x20,x6,x16,x1] +
  4*sbTC[x20,x6,x16,x3] - 4*sbTC[x20,x6,x16,x5] + 4*sbTC[x20,x6,x16,x7] + 4*sbTC[x20,x6,x16,x11] -
  4*sbTC[x20,x6,x16,x12] - 4*sbTC[x20,x6,x16,x13] + 4*sbTC[x20,x6,x16,x14] + 8*sbTC[x20,x6,x17,x1] -
  8*sbTC[x20,x6,x17,x3] - 8*sbTC[x20,x6,x17,x7] + 8*sbTC[x20,x6,x17,x12] + 8*sbTC[x20,x6,x18,x1] -
  8*sbTC[x20,x6,x18,x3] + 8*sbTC[x20,x6,x18,x5] - 8*sbTC[x20,x6,x18,x14] + 16*sbTC[x20,x6,x20,x2] -
  16*sbTC[x20,x6,x20,x4] + 16*sbTC[x20,x6,x20,x5] - 16*sbTC[x20,x6,x20,x7] +
  16*sbTC[x20,x6,x20,x11] - 16*sbTC[x20,x6,x20,x13] - 36*sbTC[x20,x7,x1,x1] -
  20*sbTC[x20,x7,x1,x2] - 30*sbTC[x20,x7,x1,x3] + 16*sbTC[x20,x7,x1,x4] - 4*sbTC[x20,x7,x1,x5] +
  20*sbTC[x20,x7,x1,x6] + 14*sbTC[x20,x7,x1,x7] + 2*sbTC[x20,x7,x1,x10] + 2*sbTC[x20,x7,x1,x11] -
  6*sbTC[x20,x7,x1,x12] - 6*sbTC[x20,x7,x1,x13] - 8*sbTC[x20,x7,x1,x14] - 8*sbTC[x20,x7,x1,x16] -
  2*sbTC[x20,x7,x1,x17] + 4*sbTC[x20,x7,x1,x18] + 8*sbTC[x20,x7,x1,x19] - 8*sbTC[x20,x7,x1,x20] -
  20*sbTC[x20,x7,x2,x1] - 8*sbTC[x20,x7,x2,x2] + 2*sbTC[x20,x7,x2,x3] + 12*sbTC[x20,x7,x2,x4] +
  4*sbTC[x20,x7,x2,x5] + 12*sbTC[x20,x7,x2,x6] + 6*sbTC[x20,x7,x2,x7] + 2*sbTC[x20,x7,x2,x10] +
  2*sbTC[x20,x7,x2,x11] - 2*sbTC[x20,x7,x2,x12] - 6*sbTC[x20,x7,x2,x13] - 4*sbTC[x20,x7,x2,x14] -
  8*sbTC[x20,x7,x2,x16] - 2*sbTC[x20,x7,x2,x17] + 4*sbTC[x20,x7,x2,x18] + 8*sbTC[x20,x7,x2,x19] -
  8*sbTC[x20,x7,x2,x20] + 2*sbTC[x20,x7,x3,x2] + 34*sbTC[x20,x7,x3,x3] + 34*sbTC[x20,x7,x3,x4] +
  4*sbTC[x20,x7,x3,x6] + 12*sbTC[x20,x7,x3,x7] + 2*sbTC[x20,x7,x3,x11] - 6*sbTC[x20,x7,x3,x12] +
  2*sbTC[x20,x7,x3,x13] - 4*sbTC[x20,x7,x3,x14] + 8*sbTC[x20,x7,x3,x16] + 6*sbTC[x20,x7,x3,x17] -
  8*sbTC[x20,x7,x3,x19] - 8*sbTC[x20,x7,x3,x20] + 2*sbTC[x20,x7,x4,x2] + 34*sbTC[x20,x7,x4,x3] +
  34*sbTC[x20,x7,x4,x4] + 4*sbTC[x20,x7,x4,x6] + 12*sbTC[x20,x7,x4,x7] + 2*sbTC[x20,x7,x4,x11] -
  6*sbTC[x20,x7,x4,x12] + 2*sbTC[x20,x7,x4,x13] - 4*sbTC[x20,x7,x4,x14] + 8*sbTC[x20,x7,x4,x16] +
  6*sbTC[x20,x7,x4,x17] - 8*sbTC[x20,x7,x4,x19] - 8*sbTC[x20,x7,x4,x20] - 4*sbTC[x20,x7,x5,x1] +
  4*sbTC[x20,x7,x5,x2] - 4*sbTC[x20,x7,x5,x3] + 4*sbTC[x20,x7,x5,x4] + 4*sbTC[x20,x7,x5,x6] +
  8*sbTC[x20,x7,x5,x11] - 8*sbTC[x20,x7,x5,x12] - 4*sbTC[x20,x7,x5,x13] - 4*sbTC[x20,x7,x5,x14] +
  4*sbTC[x20,x7,x5,x18] + 20*sbTC[x20,x7,x6,x1] + 12*sbTC[x20,x7,x6,x2] + 4*sbTC[x20,x7,x6,x3] +
  4*sbTC[x20,x7,x6,x4] + 16*sbTC[x20,x7,x6,x6] - 12*sbTC[x20,x7,x6,x7] + 4*sbTC[x20,x7,x6,x10] -
  8*sbTC[x20,x7,x6,x11] - 8*sbTC[x20,x7,x6,x13] - 8*sbTC[x20,x7,x6,x14] + 8*sbTC[x20,x7,x6,x16] +
  4*sbTC[x20,x7,x6,x17] + 4*sbTC[x20,x7,x6,x18] + 24*sbTC[x20,x7,x7,x1] + 8*sbTC[x20,x7,x7,x2] +
  12*sbTC[x20,x7,x7,x3] + 12*sbTC[x20,x7,x7,x4] + 2*sbTC[x20,x7,x7,x5] - 26*sbTC[x20,x7,x7,x6] +
  8*sbTC[x20,x7,x7,x9] + 12*sbTC[x20,x7,x7,x11] + 12*sbTC[x20,x7,x7,x12] - 8*sbTC[x20,x7,x7,x15] +
  8*sbTC[x20,x7,x7,x16] + 8*sbTC[x20,x7,x7,x17] - 16*sbTC[x20,x7,x7,x19] - 4*sbTC[x20,x7,x8,x3] -
  4*sbTC[x20,x7,x8,x4] - 8*sbTC[x20,x7,x8,x6] + 4*sbTC[x20,x7,x8,x11] + 4*sbTC[x20,x7,x8,x12] +
  8*sbTC[x20,x7,x9,x5] - 8*sbTC[x20,x7,x9,x7] - 4*sbTC[x20,x7,x10,x1] - 4*sbTC[x20,x7,x10,x2] -
  2*sbTC[x20,x7,x10,x5] - 6*sbTC[x20,x7,x10,x6] + 4*sbTC[x20,x7,x10,x13] + 4*sbTC[x20,x7,x10,x14] +
  26*sbTC[x20,x7,x11,x1] + 2*sbTC[x20,x7,x11,x2] + 6*sbTC[x20,x7,x11,x3] - 2*sbTC[x20,x7,x11,x4] +
  8*sbTC[x20,x7,x11,x5] + 12*sbTC[x20,x7,x11,x6] - 8*sbTC[x20,x7,x11,x7] + 4*sbTC[x20,x7,x11,x13] -
  4*sbTC[x20,x7,x11,x14] - 8*sbTC[x20,x7,x11,x15] - 4*sbTC[x20,x7,x11,x17] - 6*sbTC[x20,x7,x12,x1] -
  6*sbTC[x20,x7,x12,x2] - 18*sbTC[x20,x7,x12,x3] - 2*sbTC[x20,x7,x12,x4] - 8*sbTC[x20,x7,x12,x5] +
  12*sbTC[x20,x7,x12,x6] - 8*sbTC[x20,x7,x12,x7] + 4*sbTC[x20,x7,x12,x13] - 4*sbTC[x20,x7,x12,x14] +
  8*sbTC[x20,x7,x12,x16] - 4*sbTC[x20,x7,x12,x17] + 2*sbTC[x20,x7,x13,x2] - 4*sbTC[x20,x7,x13,x3] +
  2*sbTC[x20,x7,x13,x4] + 2*sbTC[x20,x7,x13,x5] - 2*sbTC[x20,x7,x13,x10] - 4*sbTC[x20,x7,x13,x11] +
  4*sbTC[x20,x7,x13,x12] + 4*sbTC[x20,x7,x13,x15] - 4*sbTC[x20,x7,x13,x16] + 2*sbTC[x20,x7,x14,x2] -
  4*sbTC[x20,x7,x14,x3] + 2*sbTC[x20,x7,x14,x4] + 2*sbTC[x20,x7,x14,x5] - 2*sbTC[x20,x7,x14,x10] -
  4*sbTC[x20,x7,x14,x11] + 4*sbTC[x20,x7,x14,x12] + 4*sbTC[x20,x7,x14,x15] -
  4*sbTC[x20,x7,x14,x16] - 24*sbTC[x20,x7,x15,x1] + 16*sbTC[x20,x7,x15,x3] -
  12*sbTC[x20,x7,x15,x5] + 4*sbTC[x20,x7,x15,x7] - 4*sbTC[x20,x7,x15,x9] - 4*sbTC[x20,x7,x15,x13] +
  4*sbTC[x20,x7,x15,x14] + 8*sbTC[x20,x7,x15,x15] + 4*sbTC[x20,x7,x15,x19] - 8*sbTC[x20,x7,x16,x1] -
  4*sbTC[x20,x7,x16,x2] + 8*sbTC[x20,x7,x16,x3] + 4*sbTC[x20,x7,x16,x4] - 4*sbTC[x20,x7,x16,x5] +
  8*sbTC[x20,x7,x16,x6] + 12*sbTC[x20,x7,x16,x7] - 4*sbTC[x20,x7,x16,x9] - 4*sbTC[x20,x7,x16,x12] -
  4*sbTC[x20,x7,x16,x13] - 8*sbTC[x20,x7,x16,x16] + 4*sbTC[x20,x7,x16,x19] -
  24*sbTC[x20,x7,x17,x1] + 24*sbTC[x20,x7,x17,x3] + 24*sbTC[x20,x7,x17,x7] -
  24*sbTC[x20,x7,x17,x12] + 24*sbTC[x20,x7,x19,x1] + 8*sbTC[x20,x7,x19,x2] - 8*sbTC[x20,x7,x19,x3] -
  24*sbTC[x20,x7,x19,x4] + 8*sbTC[x20,x7,x19,x5] - 24*sbTC[x20,x7,x19,x7] +
  16*sbTC[x20,x7,x19,x16] - 12*sbTC[x20,x7,x20,x1] - 12*sbTC[x20,x7,x20,x2] -
  14*sbTC[x20,x7,x20,x3] + 2*sbTC[x20,x7,x20,x4] - 2*sbTC[x20,x7,x20,x5] - 6*sbTC[x20,x7,x20,x6] +
  10*sbTC[x20,x7,x20,x7] - 8*sbTC[x20,x7,x20,x11] + 8*sbTC[x20,x7,x20,x12] +
  8*sbTC[x20,x7,x20,x13] + 8*sbTC[x20,x7,x20,x14] - 16*sbTC[x20,x7,x20,x16] -
  2*sbTC[x20,x7,x20,x17] - 4*sbTC[x20,x7,x20,x18] + 4*sbTC[x20,x7,x20,x19] - 4*sbTC[x20,x8,x1,x3] -
  4*sbTC[x20,x8,x1,x4] - 8*sbTC[x20,x8,x1,x6] + 4*sbTC[x20,x8,x1,x11] + 4*sbTC[x20,x8,x1,x12] -
  4*sbTC[x20,x8,x2,x3] - 4*sbTC[x20,x8,x2,x4] - 8*sbTC[x20,x8,x2,x6] + 4*sbTC[x20,x8,x2,x11] +
  4*sbTC[x20,x8,x2,x12] - 4*sbTC[x20,x8,x3,x1] - 4*sbTC[x20,x8,x3,x2] - 8*sbTC[x20,x8,x3,x3] -
  8*sbTC[x20,x8,x3,x4] - 8*sbTC[x20,x8,x3,x6] + 4*sbTC[x20,x8,x3,x11] + 4*sbTC[x20,x8,x3,x12] -
  4*sbTC[x20,x8,x4,x1] - 4*sbTC[x20,x8,x4,x2] - 8*sbTC[x20,x8,x4,x3] - 8*sbTC[x20,x8,x4,x4] -
  8*sbTC[x20,x8,x4,x6] + 4*sbTC[x20,x8,x4,x11] + 4*sbTC[x20,x8,x4,x12] - 8*sbTC[x20,x8,x6,x1] -
  8*sbTC[x20,x8,x6,x2] - 8*sbTC[x20,x8,x6,x3] - 8*sbTC[x20,x8,x6,x4] + 4*sbTC[x20,x8,x11,x1] +
  4*sbTC[x20,x8,x11,x2] + 4*sbTC[x20,x8,x11,x3] + 4*sbTC[x20,x8,x11,x4] + 4*sbTC[x20,x8,x12,x1] +
  4*sbTC[x20,x8,x12,x2] + 4*sbTC[x20,x8,x12,x3] + 4*sbTC[x20,x8,x12,x4] - 8*sbTC[x20,x9,x1,x5] +
  8*sbTC[x20,x9,x1,x7] - 8*sbTC[x20,x9,x2,x5] + 8*sbTC[x20,x9,x2,x7] - 8*sbTC[x20,x9,x3,x5] +
  8*sbTC[x20,x9,x3,x7] - 8*sbTC[x20,x9,x4,x5] + 8*sbTC[x20,x9,x4,x7] - 8*sbTC[x20,x9,x5,x1] -
  8*sbTC[x20,x9,x5,x2] - 8*sbTC[x20,x9,x5,x3] - 8*sbTC[x20,x9,x5,x4] + 8*sbTC[x20,x9,x7,x1] +
  8*sbTC[x20,x9,x7,x2] + 8*sbTC[x20,x9,x7,x3] + 8*sbTC[x20,x9,x7,x4] + 8*sbTC[x20,x10,x1,x1] +
  8*sbTC[x20,x10,x1,x2] + 4*sbTC[x20,x10,x1,x3] + 4*sbTC[x20,x10,x1,x4] + 8*sbTC[x20,x10,x1,x6] -
  4*sbTC[x20,x10,x1,x13] - 4*sbTC[x20,x10,x1,x14] + 8*sbTC[x20,x10,x2,x1] + 8*sbTC[x20,x10,x2,x2] +
  4*sbTC[x20,x10,x2,x3] + 4*sbTC[x20,x10,x2,x4] + 8*sbTC[x20,x10,x2,x6] - 4*sbTC[x20,x10,x2,x13] -
  4*sbTC[x20,x10,x2,x14] + 4*sbTC[x20,x10,x3,x1] + 4*sbTC[x20,x10,x3,x2] + 8*sbTC[x20,x10,x3,x6] -
  4*sbTC[x20,x10,x3,x13] - 4*sbTC[x20,x10,x3,x14] + 4*sbTC[x20,x10,x4,x1] + 4*sbTC[x20,x10,x4,x2] +
  8*sbTC[x20,x10,x4,x6] - 4*sbTC[x20,x10,x4,x13] - 4*sbTC[x20,x10,x4,x14] + 8*sbTC[x20,x10,x6,x1] +
  8*sbTC[x20,x10,x6,x2] + 8*sbTC[x20,x10,x6,x3] + 8*sbTC[x20,x10,x6,x4] - 4*sbTC[x20,x10,x13,x1] -
  4*sbTC[x20,x10,x13,x2] - 4*sbTC[x20,x10,x13,x3] - 4*sbTC[x20,x10,x13,x4] -
  4*sbTC[x20,x10,x14,x1] - 4*sbTC[x20,x10,x14,x2] - 4*sbTC[x20,x10,x14,x3] -
  4*sbTC[x20,x10,x14,x4] - 4*sbTC[x20,x11,x1,x1] + 2*sbTC[x20,x11,x1,x2] + 6*sbTC[x20,x11,x1,x3] -
  2*sbTC[x20,x11,x1,x4] + 4*sbTC[x20,x11,x1,x5] + 4*sbTC[x20,x11,x1,x7] - 4*sbTC[x20,x11,x1,x11] -
  10*sbTC[x20,x11,x1,x12] + 2*sbTC[x20,x11,x1,x13] + 2*sbTC[x20,x11,x1,x17] -
  2*sbTC[x20,x11,x1,x18] - 4*sbTC[x20,x11,x1,x19] + 4*sbTC[x20,x11,x1,x20] + 2*sbTC[x20,x11,x2,x1] -
  2*sbTC[x20,x11,x2,x2] + 2*sbTC[x20,x11,x2,x4] - 2*sbTC[x20,x11,x2,x5] - 2*sbTC[x20,x11,x2,x6] +
  4*sbTC[x20,x11,x2,x7] - 4*sbTC[x20,x11,x2,x11] - 6*sbTC[x20,x11,x2,x12] + 2*sbTC[x20,x11,x2,x13] +
  4*sbTC[x20,x11,x2,x20] + 18*sbTC[x20,x11,x3,x1] + 4*sbTC[x20,x11,x3,x3] - 4*sbTC[x20,x11,x3,x4] +
  2*sbTC[x20,x11,x3,x5] - 4*sbTC[x20,x11,x3,x6] - 4*sbTC[x20,x11,x3,x7] - 2*sbTC[x20,x11,x3,x8] +
  4*sbTC[x20,x11,x3,x11] + 2*sbTC[x20,x11,x3,x12] + 2*sbTC[x20,x11,x3,x13] -
  4*sbTC[x20,x11,x3,x15] - 4*sbTC[x20,x11,x3,x17] + 4*sbTC[x20,x11,x3,x20] - 6*sbTC[x20,x11,x4,x1] -
  4*sbTC[x20,x11,x4,x2] - 4*sbTC[x20,x11,x4,x3] - 8*sbTC[x20,x11,x4,x4] - 2*sbTC[x20,x11,x4,x6] -
  2*sbTC[x20,x11,x4,x7] - 4*sbTC[x20,x11,x4,x8] + 2*sbTC[x20,x11,x4,x12] - 2*sbTC[x20,x11,x4,x13] +
  4*sbTC[x20,x11,x4,x14] - 4*sbTC[x20,x11,x4,x16] - 2*sbTC[x20,x11,x4,x17] -
  2*sbTC[x20,x11,x4,x18] + 4*sbTC[x20,x11,x4,x19] + 4*sbTC[x20,x11,x4,x20] + 4*sbTC[x20,x11,x5,x1] -
  2*sbTC[x20,x11,x5,x2] - 2*sbTC[x20,x11,x5,x4] - 2*sbTC[x20,x11,x5,x7] + 2*sbTC[x20,x11,x5,x8] +
  4*sbTC[x20,x11,x5,x13] - 4*sbTC[x20,x11,x5,x14] - 4*sbTC[x20,x11,x5,x15] +
  4*sbTC[x20,x11,x5,x16] - 2*sbTC[x20,x11,x6,x2] - 4*sbTC[x20,x11,x6,x3] - 2*sbTC[x20,x11,x6,x4] +
  2*sbTC[x20,x11,x6,x5] - 8*sbTC[x20,x11,x6,x6] + 6*sbTC[x20,x11,x6,x7] - 4*sbTC[x20,x11,x6,x8] -
  4*sbTC[x20,x11,x6,x9] + 12*sbTC[x20,x11,x6,x11] - 4*sbTC[x20,x11,x6,x12] +
  4*sbTC[x20,x11,x6,x14] - 2*sbTC[x20,x11,x6,x17] - 2*sbTC[x20,x11,x6,x18] +
  16*sbTC[x20,x11,x7,x1] - 2*sbTC[x20,x11,x7,x2] - 4*sbTC[x20,x11,x7,x3] - 2*sbTC[x20,x11,x7,x4] +
  6*sbTC[x20,x11,x7,x6] - 8*sbTC[x20,x11,x7,x7] - 2*sbTC[x20,x11,x7,x8] + 4*sbTC[x20,x11,x7,x9] -
  4*sbTC[x20,x11,x7,x11] + 12*sbTC[x20,x11,x7,x12] - 4*sbTC[x20,x11,x7,x15] -
  4*sbTC[x20,x11,x7,x16] - 4*sbTC[x20,x11,x7,x17] + 4*sbTC[x20,x11,x7,x19] + 4*sbTC[x20,x11,x8,x3] +
  4*sbTC[x20,x11,x8,x4] + 6*sbTC[x20,x11,x8,x6] + 2*sbTC[x20,x11,x8,x7] - 4*sbTC[x20,x11,x8,x11] -
  4*sbTC[x20,x11,x8,x12] - 8*sbTC[x20,x11,x11,x1] - 4*sbTC[x20,x11,x11,x2] -
  2*sbTC[x20,x11,x11,x3] - 6*sbTC[x20,x11,x11,x4] - 2*sbTC[x20,x11,x11,x6] -
  2*sbTC[x20,x11,x11,x7] + 2*sbTC[x20,x11,x11,x8] + 2*sbTC[x20,x11,x11,x17] -
  10*sbTC[x20,x11,x12,x1] - 2*sbTC[x20,x11,x12,x2] - 6*sbTC[x20,x11,x12,x3] -
  6*sbTC[x20,x11,x12,x4] - 4*sbTC[x20,x11,x12,x6] - 4*sbTC[x20,x11,x12,x7] +
  4*sbTC[x20,x11,x12,x8] + 4*sbTC[x20,x11,x12,x13] - 4*sbTC[x20,x11,x12,x14] -
  4*sbTC[x20,x11,x12,x15] + 4*sbTC[x20,x11,x12,x16] + 4*sbTC[x20,x11,x12,x17] +
  2*sbTC[x20,x11,x13,x1] + 4*sbTC[x20,x11,x13,x3] - 2*sbTC[x20,x11,x13,x4] +
  2*sbTC[x20,x11,x13,x6] - 4*sbTC[x20,x11,x13,x11] + 4*sbTC[x20,x11,x13,x12] -
  2*sbTC[x20,x11,x13,x18] - 4*sbTC[x20,x11,x15,x1] - 4*sbTC[x20,x11,x15,x3] -
  4*sbTC[x20,x11,x15,x9] + 4*sbTC[x20,x11,x15,x11] - 4*sbTC[x20,x11,x15,x12] +
  4*sbTC[x20,x11,x15,x19] - 4*sbTC[x20,x11,x17,x1] + 4*sbTC[x20,x11,x17,x3] +
  4*sbTC[x20,x11,x17,x7] - 4*sbTC[x20,x11,x17,x12] + 2*sbTC[x20,x11,x20,x1] +
  6*sbTC[x20,x11,x20,x2] + 4*sbTC[x20,x11,x20,x3] + 8*sbTC[x20,x11,x20,x4] -
  2*sbTC[x20,x11,x20,x5] + 2*sbTC[x20,x11,x20,x6] + 2*sbTC[x20,x11,x20,x7] -
  4*sbTC[x20,x11,x20,x11] - 4*sbTC[x20,x11,x20,x13] + 8*sbTC[x20,x11,x20,x15] +
  2*sbTC[x20,x11,x20,x18] - 4*sbTC[x20,x11,x20,x19] - 2*sbTC[x20,x12,x1,x1] +
  4*sbTC[x20,x12,x1,x3] - 2*sbTC[x20,x12,x1,x4] + 4*sbTC[x20,x12,x1,x5] + 6*sbTC[x20,x12,x1,x7] -
  6*sbTC[x20,x12,x1,x11] - 8*sbTC[x20,x12,x1,x12] - 4*sbTC[x20,x12,x1,x16] +
  4*sbTC[x20,x12,x1,x20] + 2*sbTC[x20,x12,x2,x3] + 2*sbTC[x20,x12,x2,x4] - 2*sbTC[x20,x12,x2,x5] -
  2*sbTC[x20,x12,x2,x6] + 2*sbTC[x20,x12,x2,x7] - 2*sbTC[x20,x12,x2,x11] - 8*sbTC[x20,x12,x2,x12] +
  4*sbTC[x20,x12,x2,x13] + 4*sbTC[x20,x12,x2,x16] + 2*sbTC[x20,x12,x2,x17] -
  2*sbTC[x20,x12,x2,x18] - 4*sbTC[x20,x12,x2,x19] + 4*sbTC[x20,x12,x2,x20] +
  14*sbTC[x20,x12,x3,x1] - 2*sbTC[x20,x12,x3,x2] + 4*sbTC[x20,x12,x3,x3] - 4*sbTC[x20,x12,x3,x4] +
  2*sbTC[x20,x12,x3,x5] - 4*sbTC[x20,x12,x3,x6] - 4*sbTC[x20,x12,x3,x7] - 4*sbTC[x20,x12,x3,x8] +
  2*sbTC[x20,x12,x3,x11] + 4*sbTC[x20,x12,x3,x12] + 4*sbTC[x20,x12,x3,x14] -
  4*sbTC[x20,x12,x3,x15] - 4*sbTC[x20,x12,x3,x16] - 2*sbTC[x20,x12,x3,x17] -
  2*sbTC[x20,x12,x3,x18] + 4*sbTC[x20,x12,x3,x19] + 4*sbTC[x20,x12,x3,x20] - 2*sbTC[x20,x12,x4,x1] -
  2*sbTC[x20,x12,x4,x2] - 4*sbTC[x20,x12,x4,x3] - 8*sbTC[x20,x12,x4,x4] - 2*sbTC[x20,x12,x4,x6] -
  2*sbTC[x20,x12,x4,x7] - 2*sbTC[x20,x12,x4,x8] + 2*sbTC[x20,x12,x4,x11] - 4*sbTC[x20,x12,x4,x17] +
  4*sbTC[x20,x12,x4,x20] + 4*sbTC[x20,x12,x5,x1] - 2*sbTC[x20,x12,x5,x2] - 2*sbTC[x20,x12,x5,x4] -
  2*sbTC[x20,x12,x5,x7] + 2*sbTC[x20,x12,x5,x8] + 4*sbTC[x20,x12,x5,x13] - 4*sbTC[x20,x12,x5,x14] -
  4*sbTC[x20,x12,x5,x15] + 4*sbTC[x20,x12,x5,x16] - 2*sbTC[x20,x12,x6,x2] - 4*sbTC[x20,x12,x6,x3] -
  2*sbTC[x20,x12,x6,x4] + 2*sbTC[x20,x12,x6,x5] - 8*sbTC[x20,x12,x6,x6] + 6*sbTC[x20,x12,x6,x7] -
  4*sbTC[x20,x12,x6,x8] - 4*sbTC[x20,x12,x6,x9] + 12*sbTC[x20,x12,x6,x11] - 4*sbTC[x20,x12,x6,x12] +
  4*sbTC[x20,x12,x6,x14] - 2*sbTC[x20,x12,x6,x17] - 2*sbTC[x20,x12,x6,x18] +
  16*sbTC[x20,x12,x7,x1] - 2*sbTC[x20,x12,x7,x2] - 4*sbTC[x20,x12,x7,x3] - 2*sbTC[x20,x12,x7,x4] +
  6*sbTC[x20,x12,x7,x6] - 8*sbTC[x20,x12,x7,x7] - 2*sbTC[x20,x12,x7,x8] + 4*sbTC[x20,x12,x7,x9] -
  4*sbTC[x20,x12,x7,x11] + 12*sbTC[x20,x12,x7,x12] - 4*sbTC[x20,x12,x7,x15] -
  4*sbTC[x20,x12,x7,x16] - 4*sbTC[x20,x12,x7,x17] + 4*sbTC[x20,x12,x7,x19] + 4*sbTC[x20,x12,x8,x3] +
  4*sbTC[x20,x12,x8,x4] + 6*sbTC[x20,x12,x8,x6] + 2*sbTC[x20,x12,x8,x7] - 4*sbTC[x20,x12,x8,x11] -
  4*sbTC[x20,x12,x8,x12] - 10*sbTC[x20,x12,x11,x1] - 2*sbTC[x20,x12,x11,x2] -
  6*sbTC[x20,x12,x11,x3] - 6*sbTC[x20,x12,x11,x4] - 4*sbTC[x20,x12,x11,x6] -
  4*sbTC[x20,x12,x11,x7] + 4*sbTC[x20,x12,x11,x8] + 4*sbTC[x20,x12,x11,x13] -
  4*sbTC[x20,x12,x11,x14] - 4*sbTC[x20,x12,x11,x15] + 4*sbTC[x20,x12,x11,x16] +
  4*sbTC[x20,x12,x11,x17] - 8*sbTC[x20,x12,x12,x1] - 4*sbTC[x20,x12,x12,x2] -
  2*sbTC[x20,x12,x12,x3] - 6*sbTC[x20,x12,x12,x4] - 2*sbTC[x20,x12,x12,x6] -
  2*sbTC[x20,x12,x12,x7] + 2*sbTC[x20,x12,x12,x8] + 2*sbTC[x20,x12,x12,x17] +
  2*sbTC[x20,x12,x14,x1] + 4*sbTC[x20,x12,x14,x3] - 2*sbTC[x20,x12,x14,x4] +
  2*sbTC[x20,x12,x14,x6] - 4*sbTC[x20,x12,x14,x11] + 4*sbTC[x20,x12,x14,x12] -
  2*sbTC[x20,x12,x14,x18] - 4*sbTC[x20,x12,x16,x1] - 4*sbTC[x20,x12,x16,x3] -
  4*sbTC[x20,x12,x16,x9] + 4*sbTC[x20,x12,x16,x11] - 4*sbTC[x20,x12,x16,x12] +
  4*sbTC[x20,x12,x16,x19] - 4*sbTC[x20,x12,x17,x1] + 4*sbTC[x20,x12,x17,x3] +
  4*sbTC[x20,x12,x17,x7] - 4*sbTC[x20,x12,x17,x12] + 2*sbTC[x20,x12,x20,x1] +
  6*sbTC[x20,x12,x20,x2] + 4*sbTC[x20,x12,x20,x3] + 8*sbTC[x20,x12,x20,x4] -
  2*sbTC[x20,x12,x20,x5] + 2*sbTC[x20,x12,x20,x6] + 2*sbTC[x20,x12,x20,x7] -
  4*sbTC[x20,x12,x20,x11] - 4*sbTC[x20,x12,x20,x13] + 8*sbTC[x20,x12,x20,x15] +
  2*sbTC[x20,x12,x20,x18] - 4*sbTC[x20,x12,x20,x19] - 4*sbTC[x20,x13,x1,x1] +
  4*sbTC[x20,x13,x1,x2] - 18*sbTC[x20,x13,x1,x3] + 4*sbTC[x20,x13,x1,x5] + 4*sbTC[x20,x13,x1,x6] -
  2*sbTC[x20,x13,x1,x7] + 2*sbTC[x20,x13,x1,x10] - 2*sbTC[x20,x13,x1,x11] - 4*sbTC[x20,x13,x1,x13] -
  2*sbTC[x20,x13,x1,x14] + 4*sbTC[x20,x13,x1,x15] + 4*sbTC[x20,x13,x1,x18] -
  4*sbTC[x20,x13,x1,x20] + 4*sbTC[x20,x13,x2,x1] + 8*sbTC[x20,x13,x2,x2] + 6*sbTC[x20,x13,x2,x3] +
  4*sbTC[x20,x13,x2,x4] + 2*sbTC[x20,x13,x2,x5] + 2*sbTC[x20,x13,x2,x6] + 4*sbTC[x20,x13,x2,x10] +
  2*sbTC[x20,x13,x2,x11] - 4*sbTC[x20,x13,x2,x12] - 2*sbTC[x20,x13,x2,x14] +
  4*sbTC[x20,x13,x2,x16] + 2*sbTC[x20,x13,x2,x17] + 2*sbTC[x20,x13,x2,x18] -
  4*sbTC[x20,x13,x2,x19] - 4*sbTC[x20,x13,x2,x20] - 6*sbTC[x20,x13,x3,x1] + 2*sbTC[x20,x13,x3,x2] +
  4*sbTC[x20,x13,x3,x3] - 2*sbTC[x20,x13,x3,x4] - 4*sbTC[x20,x13,x3,x5] - 4*sbTC[x20,x13,x3,x7] -
  2*sbTC[x20,x13,x3,x11] + 4*sbTC[x20,x13,x3,x13] + 10*sbTC[x20,x13,x3,x14] +
  2*sbTC[x20,x13,x3,x17] - 2*sbTC[x20,x13,x3,x18] + 4*sbTC[x20,x13,x3,x19] -
  4*sbTC[x20,x13,x3,x20] - 2*sbTC[x20,x13,x4,x2] - 2*sbTC[x20,x13,x4,x3] + 2*sbTC[x20,x13,x4,x4] -
  4*sbTC[x20,x13,x4,x5] + 2*sbTC[x20,x13,x4,x6] + 2*sbTC[x20,x13,x4,x7] - 2*sbTC[x20,x13,x4,x11] +
  4*sbTC[x20,x13,x4,x13] + 6*sbTC[x20,x13,x4,x14] - 4*sbTC[x20,x13,x4,x20] + 4*sbTC[x20,x13,x5,x1] +
  2*sbTC[x20,x13,x5,x2] - 16*sbTC[x20,x13,x5,x3] + 2*sbTC[x20,x13,x5,x4] + 8*sbTC[x20,x13,x5,x5] -
  6*sbTC[x20,x13,x5,x6] - 4*sbTC[x20,x13,x5,x9] + 2*sbTC[x20,x13,x5,x10] + 4*sbTC[x20,x13,x5,x13] -
  12*sbTC[x20,x13,x5,x14] + 4*sbTC[x20,x13,x5,x15] + 4*sbTC[x20,x13,x5,x16] +
  4*sbTC[x20,x13,x5,x18] - 4*sbTC[x20,x13,x5,x19] + 4*sbTC[x20,x13,x6,x1] + 2*sbTC[x20,x13,x6,x2] +
  2*sbTC[x20,x13,x6,x4] - 6*sbTC[x20,x13,x6,x5] + 8*sbTC[x20,x13,x6,x6] - 2*sbTC[x20,x13,x6,x7] +
  4*sbTC[x20,x13,x6,x9] + 4*sbTC[x20,x13,x6,x10] - 4*sbTC[x20,x13,x6,x12] -
  12*sbTC[x20,x13,x6,x13] + 4*sbTC[x20,x13,x6,x14] + 2*sbTC[x20,x13,x6,x17] +
  2*sbTC[x20,x13,x6,x18] + 2*sbTC[x20,x13,x7,x2] - 4*sbTC[x20,x13,x7,x3] + 2*sbTC[x20,x13,x7,x4] +
  2*sbTC[x20,x13,x7,x5] - 2*sbTC[x20,x13,x7,x10] - 4*sbTC[x20,x13,x7,x11] + 4*sbTC[x20,x13,x7,x12] +
  4*sbTC[x20,x13,x7,x15] - 4*sbTC[x20,x13,x7,x16] - 4*sbTC[x20,x13,x10,x1] -
  4*sbTC[x20,x13,x10,x2] - 2*sbTC[x20,x13,x10,x5] - 6*sbTC[x20,x13,x10,x6] +
  4*sbTC[x20,x13,x10,x13] + 4*sbTC[x20,x13,x10,x14] - 4*sbTC[x20,x13,x11,x1] +
  2*sbTC[x20,x13,x11,x2] - 2*sbTC[x20,x13,x11,x3] - 2*sbTC[x20,x13,x11,x6] +
  4*sbTC[x20,x13,x11,x13] - 4*sbTC[x20,x13,x11,x14] + 2*sbTC[x20,x13,x11,x17] +
  2*sbTC[x20,x13,x13,x1] + 6*sbTC[x20,x13,x13,x2] + 8*sbTC[x20,x13,x13,x3] +
  4*sbTC[x20,x13,x13,x4] + 2*sbTC[x20,x13,x13,x5] + 2*sbTC[x20,x13,x13,x6] -
  2*sbTC[x20,x13,x13,x10] - 2*sbTC[x20,x13,x13,x18] + 6*sbTC[x20,x13,x14,x1] +
  6*sbTC[x20,x13,x14,x2] + 10*sbTC[x20,x13,x14,x3] + 2*sbTC[x20,x13,x14,x4] +
  4*sbTC[x20,x13,x14,x5] + 4*sbTC[x20,x13,x14,x6] - 4*sbTC[x20,x13,x14,x10] -
  4*sbTC[x20,x13,x14,x11] + 4*sbTC[x20,x13,x14,x12] + 4*sbTC[x20,x13,x14,x15] -
  4*sbTC[x20,x13,x14,x16] - 4*sbTC[x20,x13,x14,x18] + 4*sbTC[x20,x13,x15,x1] +
  4*sbTC[x20,x13,x15,x3] + 4*sbTC[x20,x13,x15,x9] - 4*sbTC[x20,x13,x15,x13] +
  4*sbTC[x20,x13,x15,x14] - 4*sbTC[x20,x13,x15,x19] - 4*sbTC[x20,x13,x18,x1] +
  4*sbTC[x20,x13,x18,x3] - 4*sbTC[x20,x13,x18,x5] + 4*sbTC[x20,x13,x18,x14] -
  4*sbTC[x20,x13,x20,x1] - 8*sbTC[x20,x13,x20,x2] - 2*sbTC[x20,x13,x20,x3] -
  6*sbTC[x20,x13,x20,x4] - 2*sbTC[x20,x13,x20,x5] - 2*sbTC[x20,x13,x20,x6] +
  2*sbTC[x20,x13,x20,x7] + 4*sbTC[x20,x13,x20,x11] + 4*sbTC[x20,x13,x20,x13] -
  8*sbTC[x20,x13,x20,x15] - 2*sbTC[x20,x13,x20,x17] + 4*sbTC[x20,x13,x20,x19] -
  4*sbTC[x20,x14,x1,x1] + 4*sbTC[x20,x14,x1,x2] - 14*sbTC[x20,x14,x1,x3] + 2*sbTC[x20,x14,x1,x4] +
  4*sbTC[x20,x14,x1,x5] + 4*sbTC[x20,x14,x1,x6] - 2*sbTC[x20,x14,x1,x7] + 4*sbTC[x20,x14,x1,x10] -
  4*sbTC[x20,x14,x1,x12] - 2*sbTC[x20,x14,x1,x13] - 4*sbTC[x20,x14,x1,x14] +
  4*sbTC[x20,x14,x1,x15] + 4*sbTC[x20,x14,x1,x16] + 2*sbTC[x20,x14,x1,x17] +
  2*sbTC[x20,x14,x1,x18] - 4*sbTC[x20,x14,x1,x19] - 4*sbTC[x20,x14,x1,x20] + 4*sbTC[x20,x14,x2,x1] +
  8*sbTC[x20,x14,x2,x2] + 2*sbTC[x20,x14,x2,x3] + 2*sbTC[x20,x14,x2,x4] + 2*sbTC[x20,x14,x2,x5] +
  2*sbTC[x20,x14,x2,x6] + 2*sbTC[x20,x14,x2,x10] - 2*sbTC[x20,x14,x2,x13] + 4*sbTC[x20,x14,x2,x18] -
  4*sbTC[x20,x14,x2,x20] - 4*sbTC[x20,x14,x3,x1] + 2*sbTC[x20,x14,x3,x2] + 2*sbTC[x20,x14,x3,x3] -
  6*sbTC[x20,x14,x3,x5] - 4*sbTC[x20,x14,x3,x7] + 6*sbTC[x20,x14,x3,x13] + 8*sbTC[x20,x14,x3,x14] +
  4*sbTC[x20,x14,x3,x16] - 4*sbTC[x20,x14,x3,x20] - 2*sbTC[x20,x14,x4,x1] - 2*sbTC[x20,x14,x4,x2] -
  2*sbTC[x20,x14,x4,x5] + 2*sbTC[x20,x14,x4,x6] + 2*sbTC[x20,x14,x4,x7] - 4*sbTC[x20,x14,x4,x11] +
  2*sbTC[x20,x14,x4,x13] + 8*sbTC[x20,x14,x4,x14] - 4*sbTC[x20,x14,x4,x16] +
  2*sbTC[x20,x14,x4,x17] - 2*sbTC[x20,x14,x4,x18] + 4*sbTC[x20,x14,x4,x19] -
  4*sbTC[x20,x14,x4,x20] + 4*sbTC[x20,x14,x5,x1] + 2*sbTC[x20,x14,x5,x2] - 16*sbTC[x20,x14,x5,x3] +
  2*sbTC[x20,x14,x5,x4] + 8*sbTC[x20,x14,x5,x5] - 6*sbTC[x20,x14,x5,x6] - 4*sbTC[x20,x14,x5,x9] +
  2*sbTC[x20,x14,x5,x10] + 4*sbTC[x20,x14,x5,x13] - 12*sbTC[x20,x14,x5,x14] +
  4*sbTC[x20,x14,x5,x15] + 4*sbTC[x20,x14,x5,x16] + 4*sbTC[x20,x14,x5,x18] -
  4*sbTC[x20,x14,x5,x19] + 4*sbTC[x20,x14,x6,x1] + 2*sbTC[x20,x14,x6,x2] + 2*sbTC[x20,x14,x6,x4] -
  6*sbTC[x20,x14,x6,x5] + 8*sbTC[x20,x14,x6,x6] - 2*sbTC[x20,x14,x6,x7] + 4*sbTC[x20,x14,x6,x9] +
  4*sbTC[x20,x14,x6,x10] - 4*sbTC[x20,x14,x6,x12] - 12*sbTC[x20,x14,x6,x13] +
  4*sbTC[x20,x14,x6,x14] + 2*sbTC[x20,x14,x6,x17] + 2*sbTC[x20,x14,x6,x18] + 2*sbTC[x20,x14,x7,x2] -
  4*sbTC[x20,x14,x7,x3] + 2*sbTC[x20,x14,x7,x4] + 2*sbTC[x20,x14,x7,x5] - 2*sbTC[x20,x14,x7,x10] -
  4*sbTC[x20,x14,x7,x11] + 4*sbTC[x20,x14,x7,x12] + 4*sbTC[x20,x14,x7,x15] -
  4*sbTC[x20,x14,x7,x16] - 4*sbTC[x20,x14,x10,x1] - 4*sbTC[x20,x14,x10,x2] -
  2*sbTC[x20,x14,x10,x5] - 6*sbTC[x20,x14,x10,x6] + 4*sbTC[x20,x14,x10,x13] +
  4*sbTC[x20,x14,x10,x14] - 4*sbTC[x20,x14,x12,x1] + 2*sbTC[x20,x14,x12,x2] -
  2*sbTC[x20,x14,x12,x3] - 2*sbTC[x20,x14,x12,x6] + 4*sbTC[x20,x14,x12,x13] -
  4*sbTC[x20,x14,x12,x14] + 2*sbTC[x20,x14,x12,x17] + 6*sbTC[x20,x14,x13,x1] +
  6*sbTC[x20,x14,x13,x2] + 10*sbTC[x20,x14,x13,x3] + 2*sbTC[x20,x14,x13,x4] +
  4*sbTC[x20,x14,x13,x5] + 4*sbTC[x20,x14,x13,x6] - 4*sbTC[x20,x14,x13,x10] -
  4*sbTC[x20,x14,x13,x11] + 4*sbTC[x20,x14,x13,x12] + 4*sbTC[x20,x14,x13,x15] -
  4*sbTC[x20,x14,x13,x16] - 4*sbTC[x20,x14,x13,x18] + 2*sbTC[x20,x14,x14,x1] +
  6*sbTC[x20,x14,x14,x2] + 8*sbTC[x20,x14,x14,x3] + 4*sbTC[x20,x14,x14,x4] +
  2*sbTC[x20,x14,x14,x5] + 2*sbTC[x20,x14,x14,x6] - 2*sbTC[x20,x14,x14,x10] -
  2*sbTC[x20,x14,x14,x18] + 4*sbTC[x20,x14,x16,x1] + 4*sbTC[x20,x14,x16,x3] +
  4*sbTC[x20,x14,x16,x9] - 4*sbTC[x20,x14,x16,x13] + 4*sbTC[x20,x14,x16,x14] -
  4*sbTC[x20,x14,x16,x19] - 4*sbTC[x20,x14,x18,x1] + 4*sbTC[x20,x14,x18,x3] -
  4*sbTC[x20,x14,x18,x5] + 4*sbTC[x20,x14,x18,x14] - 4*sbTC[x20,x14,x20,x1] -
  8*sbTC[x20,x14,x20,x2] - 2*sbTC[x20,x14,x20,x3] - 6*sbTC[x20,x14,x20,x4] -
  2*sbTC[x20,x14,x20,x5] - 2*sbTC[x20,x14,x20,x6] + 2*sbTC[x20,x14,x20,x7] +
  4*sbTC[x20,x14,x20,x11] + 4*sbTC[x20,x14,x20,x13] - 8*sbTC[x20,x14,x20,x15] -
  2*sbTC[x20,x14,x20,x17] + 4*sbTC[x20,x14,x20,x19] + 2*sbTC[x20,x15,x1,x1] -
  4*sbTC[x20,x15,x1,x2] + 2*sbTC[x20,x15,x1,x3] + 4*sbTC[x20,x15,x1,x4] - 8*sbTC[x20,x15,x1,x5] -
  4*sbTC[x20,x15,x1,x6] + 2*sbTC[x20,x15,x1,x7] + 2*sbTC[x20,x15,x1,x10] + 4*sbTC[x20,x15,x1,x15] +
  8*sbTC[x20,x15,x1,x16] - 4*sbTC[x20,x15,x1,x19] - 4*sbTC[x20,x15,x2,x1] + 8*sbTC[x20,x15,x2,x3] -
  4*sbTC[x20,x15,x2,x5] + 4*sbTC[x20,x15,x2,x7] + 4*sbTC[x20,x15,x2,x16] - 4*sbTC[x20,x15,x2,x19] -
  2*sbTC[x20,x15,x3,x1] - 4*sbTC[x20,x15,x3,x2] - 2*sbTC[x20,x15,x3,x3] + 4*sbTC[x20,x15,x3,x4] -
  2*sbTC[x20,x15,x3,x5] + 4*sbTC[x20,x15,x3,x6] + 8*sbTC[x20,x15,x3,x7] - 2*sbTC[x20,x15,x3,x8] -
  4*sbTC[x20,x15,x3,x15] - 8*sbTC[x20,x15,x3,x16] + 4*sbTC[x20,x15,x3,x19] - 8*sbTC[x20,x15,x4,x1] +
  4*sbTC[x20,x15,x4,x3] - 4*sbTC[x20,x15,x4,x5] + 4*sbTC[x20,x15,x4,x7] - 4*sbTC[x20,x15,x4,x16] +
  4*sbTC[x20,x15,x4,x19] - 8*sbTC[x20,x15,x5,x1] - 4*sbTC[x20,x15,x5,x2] + 16*sbTC[x20,x15,x5,x3] +
  4*sbTC[x20,x15,x5,x4] - 4*sbTC[x20,x15,x5,x6] + 2*sbTC[x20,x15,x5,x8] + 4*sbTC[x20,x15,x5,x9] +
  2*sbTC[x20,x15,x5,x10] + 4*sbTC[x20,x15,x5,x13] - 4*sbTC[x20,x15,x5,x14] -
  8*sbTC[x20,x15,x5,x15] + 8*sbTC[x20,x15,x5,x16] - 4*sbTC[x20,x15,x5,x19] - 4*sbTC[x20,x15,x6,x1] +
  4*sbTC[x20,x15,x6,x3] - 4*sbTC[x20,x15,x6,x5] + 4*sbTC[x20,x15,x6,x7] + 4*sbTC[x20,x15,x6,x11] -
  4*sbTC[x20,x15,x6,x12] - 4*sbTC[x20,x15,x6,x13] + 4*sbTC[x20,x15,x6,x14] -
  16*sbTC[x20,x15,x7,x1] - 4*sbTC[x20,x15,x7,x2] + 8*sbTC[x20,x15,x7,x3] + 4*sbTC[x20,x15,x7,x4] +
  4*sbTC[x20,x15,x7,x6] - 2*sbTC[x20,x15,x7,x8] - 4*sbTC[x20,x15,x7,x9] - 2*sbTC[x20,x15,x7,x10] -
  4*sbTC[x20,x15,x7,x11] + 4*sbTC[x20,x15,x7,x12] + 8*sbTC[x20,x15,x7,x15] -
  8*sbTC[x20,x15,x7,x16] + 4*sbTC[x20,x15,x7,x19] - 8*sbTC[x20,x15,x9,x5] + 8*sbTC[x20,x15,x9,x7] +
  2*sbTC[x20,x15,x11,x1] - 2*sbTC[x20,x15,x11,x3] - 2*sbTC[x20,x15,x11,x7] +
  2*sbTC[x20,x15,x11,x8] - 4*sbTC[x20,x15,x11,x15] + 4*sbTC[x20,x15,x11,x16] +
  2*sbTC[x20,x15,x13,x1] - 2*sbTC[x20,x15,x13,x3] + 2*sbTC[x20,x15,x13,x5] -
  2*sbTC[x20,x15,x13,x10] + 4*sbTC[x20,x15,x13,x15] - 4*sbTC[x20,x15,x13,x16] +
  8*sbTC[x20,x15,x15,x1] - 8*sbTC[x20,x15,x15,x3] + 8*sbTC[x20,x15,x16,x1] -
  8*sbTC[x20,x15,x16,x3] + 4*sbTC[x20,x15,x16,x11] - 4*sbTC[x20,x15,x16,x12] -
  4*sbTC[x20,x15,x16,x13] + 4*sbTC[x20,x15,x16,x14] + 8*sbTC[x20,x15,x19,x1] +
  8*sbTC[x20,x15,x19,x2] - 8*sbTC[x20,x15,x19,x3] - 8*sbTC[x20,x15,x19,x4] +
  8*sbTC[x20,x15,x19,x5] - 8*sbTC[x20,x15,x19,x7] - 2*sbTC[x20,x16,x1,x2] + 2*sbTC[x20,x16,x1,x4] -
  8*sbTC[x20,x16,x1,x5] - 4*sbTC[x20,x16,x1,x6] + 2*sbTC[x20,x16,x1,x12] + 2*sbTC[x20,x16,x1,x14] +
  4*sbTC[x20,x16,x1,x15] + 8*sbTC[x20,x16,x1,x16] - 4*sbTC[x20,x16,x1,x19] - 2*sbTC[x20,x16,x2,x1] -
  2*sbTC[x20,x16,x2,x2] + 10*sbTC[x20,x16,x2,x3] + 2*sbTC[x20,x16,x2,x4] - 4*sbTC[x20,x16,x2,x5] +
  6*sbTC[x20,x16,x2,x7] + 2*sbTC[x20,x16,x2,x10] - 2*sbTC[x20,x16,x2,x12] - 2*sbTC[x20,x16,x2,x14] +
  4*sbTC[x20,x16,x2,x16] - 4*sbTC[x20,x16,x2,x19] - 2*sbTC[x20,x16,x3,x2] + 2*sbTC[x20,x16,x3,x4] +
  4*sbTC[x20,x16,x3,x6] + 8*sbTC[x20,x16,x3,x7] - 2*sbTC[x20,x16,x3,x12] - 2*sbTC[x20,x16,x3,x14] -
  4*sbTC[x20,x16,x3,x15] - 8*sbTC[x20,x16,x3,x16] + 4*sbTC[x20,x16,x3,x19] -
  10*sbTC[x20,x16,x4,x1] - 2*sbTC[x20,x16,x4,x2] + 2*sbTC[x20,x16,x4,x3] + 2*sbTC[x20,x16,x4,x4] -
  6*sbTC[x20,x16,x4,x5] + 4*sbTC[x20,x16,x4,x7] - 2*sbTC[x20,x16,x4,x8] + 2*sbTC[x20,x16,x4,x12] +
  2*sbTC[x20,x16,x4,x14] - 4*sbTC[x20,x16,x4,x16] + 4*sbTC[x20,x16,x4,x19] - 8*sbTC[x20,x16,x5,x1] -
  4*sbTC[x20,x16,x5,x2] + 16*sbTC[x20,x16,x5,x3] + 4*sbTC[x20,x16,x5,x4] - 4*sbTC[x20,x16,x5,x6] +
  2*sbTC[x20,x16,x5,x8] + 4*sbTC[x20,x16,x5,x9] + 2*sbTC[x20,x16,x5,x10] + 4*sbTC[x20,x16,x5,x13] -
  4*sbTC[x20,x16,x5,x14] - 8*sbTC[x20,x16,x5,x15] + 8*sbTC[x20,x16,x5,x16] -
  4*sbTC[x20,x16,x5,x19] - 4*sbTC[x20,x16,x6,x1] + 4*sbTC[x20,x16,x6,x3] - 4*sbTC[x20,x16,x6,x5] +
  4*sbTC[x20,x16,x6,x7] + 4*sbTC[x20,x16,x6,x11] - 4*sbTC[x20,x16,x6,x12] - 4*sbTC[x20,x16,x6,x13] +
  4*sbTC[x20,x16,x6,x14] - 16*sbTC[x20,x16,x7,x1] - 4*sbTC[x20,x16,x7,x2] + 8*sbTC[x20,x16,x7,x3] +
  4*sbTC[x20,x16,x7,x4] + 4*sbTC[x20,x16,x7,x6] - 2*sbTC[x20,x16,x7,x8] - 4*sbTC[x20,x16,x7,x9] -
  2*sbTC[x20,x16,x7,x10] - 4*sbTC[x20,x16,x7,x11] + 4*sbTC[x20,x16,x7,x12] +
  8*sbTC[x20,x16,x7,x15] - 8*sbTC[x20,x16,x7,x16] + 4*sbTC[x20,x16,x7,x19] - 8*sbTC[x20,x16,x9,x5] +
  8*sbTC[x20,x16,x9,x7] + 2*sbTC[x20,x16,x12,x1] - 2*sbTC[x20,x16,x12,x3] - 2*sbTC[x20,x16,x12,x7] +
  2*sbTC[x20,x16,x12,x8] - 4*sbTC[x20,x16,x12,x15] + 4*sbTC[x20,x16,x12,x16] +
  2*sbTC[x20,x16,x14,x1] - 2*sbTC[x20,x16,x14,x3] + 2*sbTC[x20,x16,x14,x5] -
  2*sbTC[x20,x16,x14,x10] + 4*sbTC[x20,x16,x14,x15] - 4*sbTC[x20,x16,x14,x16] +
  8*sbTC[x20,x16,x15,x1] - 8*sbTC[x20,x16,x15,x3] + 4*sbTC[x20,x16,x15,x11] -
  4*sbTC[x20,x16,x15,x12] - 4*sbTC[x20,x16,x15,x13] + 4*sbTC[x20,x16,x15,x14] +
  8*sbTC[x20,x16,x16,x1] - 8*sbTC[x20,x16,x16,x3] + 8*sbTC[x20,x16,x19,x1] +
  8*sbTC[x20,x16,x19,x2] - 8*sbTC[x20,x16,x19,x3] - 8*sbTC[x20,x16,x19,x4] +
  8*sbTC[x20,x16,x19,x5] - 8*sbTC[x20,x16,x19,x7] + 16*sbTC[x20,x17,x1,x1] + 8*sbTC[x20,x17,x1,x3] +
  4*sbTC[x20,x17,x1,x4] - 4*sbTC[x20,x17,x1,x6] - 12*sbTC[x20,x17,x1,x7] + 16*sbTC[x20,x17,x1,x12] -
  12*sbTC[x20,x17,x2,x7] + 12*sbTC[x20,x17,x2,x12] - 12*sbTC[x20,x17,x3,x1] -
  12*sbTC[x20,x17,x3,x3] - 4*sbTC[x20,x17,x3,x4] + 4*sbTC[x20,x17,x3,x6] - 4*sbTC[x20,x17,x3,x7] +
  4*sbTC[x20,x17,x4,x1] - 4*sbTC[x20,x17,x4,x3] - 4*sbTC[x20,x17,x4,x7] + 4*sbTC[x20,x17,x4,x12] -
  4*sbTC[x20,x17,x6,x1] + 4*sbTC[x20,x17,x6,x3] - 8*sbTC[x20,x17,x6,x7] + 8*sbTC[x20,x17,x6,x12] -
  20*sbTC[x20,x17,x7,x1] - 4*sbTC[x20,x17,x7,x3] - 4*sbTC[x20,x17,x7,x4] + 4*sbTC[x20,x17,x7,x6] +
  16*sbTC[x20,x17,x7,x7] - 20*sbTC[x20,x17,x7,x12] + 16*sbTC[x20,x17,x12,x1] +
  8*sbTC[x20,x17,x12,x3] + 4*sbTC[x20,x17,x12,x4] - 4*sbTC[x20,x17,x12,x6] +
  4*sbTC[x20,x17,x12,x12] + 8*sbTC[x20,x17,x17,x1] - 8*sbTC[x20,x17,x17,x3] -
  8*sbTC[x20,x17,x17,x7] + 8*sbTC[x20,x17,x17,x12] + 12*sbTC[x20,x18,x1,x1] +
  4*sbTC[x20,x18,x1,x2] + 12*sbTC[x20,x18,x1,x3] + 4*sbTC[x20,x18,x1,x5] - 4*sbTC[x20,x18,x1,x6] +
  4*sbTC[x20,x18,x2,x1] - 4*sbTC[x20,x18,x2,x3] + 4*sbTC[x20,x18,x2,x5] - 4*sbTC[x20,x18,x2,x14] -
  8*sbTC[x20,x18,x3,x1] - 4*sbTC[x20,x18,x3,x2] - 16*sbTC[x20,x18,x3,x3] + 12*sbTC[x20,x18,x3,x5] +
  4*sbTC[x20,x18,x3,x6] - 16*sbTC[x20,x18,x3,x14] + 12*sbTC[x20,x18,x4,x5] -
  12*sbTC[x20,x18,x4,x14] + 4*sbTC[x20,x18,x5,x1] + 4*sbTC[x20,x18,x5,x2] + 20*sbTC[x20,x18,x5,x3] -
  16*sbTC[x20,x18,x5,x5] - 4*sbTC[x20,x18,x5,x6] + 20*sbTC[x20,x18,x5,x14] - 4*sbTC[x20,x18,x6,x1] +
  4*sbTC[x20,x18,x6,x3] + 8*sbTC[x20,x18,x6,x5] - 8*sbTC[x20,x18,x6,x14] - 8*sbTC[x20,x18,x14,x1] -
  4*sbTC[x20,x18,x14,x2] - 16*sbTC[x20,x18,x14,x3] + 4*sbTC[x20,x18,x14,x6] -
  4*sbTC[x20,x18,x14,x14] + 8*sbTC[x20,x18,x18,x1] - 8*sbTC[x20,x18,x18,x3] +
  8*sbTC[x20,x18,x18,x5] - 8*sbTC[x20,x18,x18,x14] + 16*sbTC[x20,x19,x1,x1] +
  24*sbTC[x20,x19,x1,x2] - 8*sbTC[x20,x19,x1,x4] + 20*sbTC[x20,x19,x1,x5] - 12*sbTC[x20,x19,x1,x7] -
  8*sbTC[x20,x19,x1,x16] + 24*sbTC[x20,x19,x2,x1] + 16*sbTC[x20,x19,x2,x2] - 8*sbTC[x20,x19,x2,x3] +
  12*sbTC[x20,x19,x2,x5] - 4*sbTC[x20,x19,x2,x7] - 8*sbTC[x20,x19,x2,x16] + 8*sbTC[x20,x19,x3,x2] -
  16*sbTC[x20,x19,x3,x3] - 24*sbTC[x20,x19,x3,x4] + 12*sbTC[x20,x19,x3,x5] -
  20*sbTC[x20,x19,x3,x7] + 8*sbTC[x20,x19,x3,x16] + 8*sbTC[x20,x19,x4,x1] - 24*sbTC[x20,x19,x4,x3] -
  16*sbTC[x20,x19,x4,x4] + 4*sbTC[x20,x19,x4,x5] - 12*sbTC[x20,x19,x4,x7] + 8*sbTC[x20,x19,x4,x16] +
  20*sbTC[x20,x19,x5,x1] + 12*sbTC[x20,x19,x5,x2] - 4*sbTC[x20,x19,x5,x3] + 4*sbTC[x20,x19,x5,x4] +
  8*sbTC[x20,x19,x5,x5] - 8*sbTC[x20,x19,x5,x16] + 4*sbTC[x20,x19,x7,x1] - 4*sbTC[x20,x19,x7,x2] -
  20*sbTC[x20,x19,x7,x3] - 12*sbTC[x20,x19,x7,x4] - 8*sbTC[x20,x19,x7,x7] + 8*sbTC[x20,x19,x7,x16] -
  8*sbTC[x20,x19,x16,x1] + 8*sbTC[x20,x19,x16,x2] + 8*sbTC[x20,x19,x16,x3] -
  8*sbTC[x20,x19,x16,x4] + 8*sbTC[x20,x19,x16,x5] - 8*sbTC[x20,x19,x16,x7] -
  16*sbTC[x20,x19,x19,x1] - 16*sbTC[x20,x19,x19,x2] + 16*sbTC[x20,x19,x19,x3] +
  16*sbTC[x20,x19,x19,x4] - 16*sbTC[x20,x19,x19,x5] + 16*sbTC[x20,x19,x19,x7] +
  24*sbTC[x20,x20,x1,x1] + 16*sbTC[x20,x20,x1,x2] + 16*sbTC[x20,x20,x1,x3] - 8*sbTC[x20,x20,x1,x4] +
  8*sbTC[x20,x20,x1,x5] - 12*sbTC[x20,x20,x1,x7] - 4*sbTC[x20,x20,x1,x10] + 8*sbTC[x20,x20,x1,x11] +
  4*sbTC[x20,x20,x1,x12] - 4*sbTC[x20,x20,x1,x14] - 8*sbTC[x20,x20,x1,x15] +
  8*sbTC[x20,x20,x1,x16] + 16*sbTC[x20,x20,x2,x1] + 12*sbTC[x20,x20,x2,x2] - 8*sbTC[x20,x20,x2,x3] -
  12*sbTC[x20,x20,x2,x4] + 12*sbTC[x20,x20,x2,x5] - 16*sbTC[x20,x20,x2,x7] -
  4*sbTC[x20,x20,x2,x10] + 4*sbTC[x20,x20,x2,x11] + 4*sbTC[x20,x20,x2,x12] -
  4*sbTC[x20,x20,x2,x13] - 4*sbTC[x20,x20,x2,x14] + 8*sbTC[x20,x20,x2,x16] -
  16*sbTC[x20,x20,x3,x1] + 8*sbTC[x20,x20,x3,x2] - 24*sbTC[x20,x20,x3,x3] - 16*sbTC[x20,x20,x3,x4] +
  12*sbTC[x20,x20,x3,x5] - 8*sbTC[x20,x20,x3,x7] + 4*sbTC[x20,x20,x3,x8] + 4*sbTC[x20,x20,x3,x12] -
  8*sbTC[x20,x20,x3,x13] - 4*sbTC[x20,x20,x3,x14] + 8*sbTC[x20,x20,x3,x15] -
  8*sbTC[x20,x20,x3,x16] + 8*sbTC[x20,x20,x4,x1] + 12*sbTC[x20,x20,x4,x2] - 16*sbTC[x20,x20,x4,x3] -
  12*sbTC[x20,x20,x4,x4] + 16*sbTC[x20,x20,x4,x5] - 12*sbTC[x20,x20,x4,x7] + 4*sbTC[x20,x20,x4,x8] +
  4*sbTC[x20,x20,x4,x11] + 4*sbTC[x20,x20,x4,x12] - 4*sbTC[x20,x20,x4,x13] -
  4*sbTC[x20,x20,x4,x14] - 8*sbTC[x20,x20,x4,x16] + 8*sbTC[x20,x20,x5,x1] + 12*sbTC[x20,x20,x5,x2] +
  8*sbTC[x20,x20,x5,x3] - 4*sbTC[x20,x20,x5,x4] - 8*sbTC[x20,x20,x5,x5] - 4*sbTC[x20,x20,x5,x8] -
  4*sbTC[x20,x20,x5,x10] - 4*sbTC[x20,x20,x5,x11] - 4*sbTC[x20,x20,x5,x13] +
  16*sbTC[x20,x20,x5,x14] + 8*sbTC[x20,x20,x5,x15] + 12*sbTC[x20,x20,x6,x5] -
  12*sbTC[x20,x20,x6,x7] + 4*sbTC[x20,x20,x6,x8] - 4*sbTC[x20,x20,x6,x10] + 8*sbTC[x20,x20,x6,x12] -
  8*sbTC[x20,x20,x6,x14] - 8*sbTC[x20,x20,x7,x1] + 4*sbTC[x20,x20,x7,x2] - 8*sbTC[x20,x20,x7,x3] -
  12*sbTC[x20,x20,x7,x4] + 8*sbTC[x20,x20,x7,x7] + 4*sbTC[x20,x20,x7,x8] + 4*sbTC[x20,x20,x7,x10] +
  4*sbTC[x20,x20,x7,x11] - 16*sbTC[x20,x20,x7,x12] + 4*sbTC[x20,x20,x7,x13] -
  8*sbTC[x20,x20,x7,x15] - 20*sbTC[x20,x20,x11,x1] + 4*sbTC[x20,x20,x11,x2] +
  4*sbTC[x20,x20,x11,x3] + 4*sbTC[x20,x20,x11,x4] - 4*sbTC[x20,x20,x11,x5] +
  8*sbTC[x20,x20,x11,x7] - 4*sbTC[x20,x20,x11,x8] - 4*sbTC[x20,x20,x11,x11] -
  12*sbTC[x20,x20,x11,x13] + 8*sbTC[x20,x20,x11,x14] + 16*sbTC[x20,x20,x11,x15] -
  8*sbTC[x20,x20,x11,x16] + 4*sbTC[x20,x20,x12,x1] + 8*sbTC[x20,x20,x12,x2] +
  12*sbTC[x20,x20,x12,x3] + 8*sbTC[x20,x20,x12,x4] + 4*sbTC[x20,x20,x12,x7] -
  4*sbTC[x20,x20,x12,x8] - 8*sbTC[x20,x20,x12,x13] + 8*sbTC[x20,x20,x12,x14] +
  8*sbTC[x20,x20,x12,x15] - 8*sbTC[x20,x20,x12,x16] - 4*sbTC[x20,x20,x13,x1] -
  4*sbTC[x20,x20,x13,x2] + 20*sbTC[x20,x20,x13,x3] - 4*sbTC[x20,x20,x13,x4] -
  8*sbTC[x20,x20,x13,x5] + 4*sbTC[x20,x20,x13,x7] + 4*sbTC[x20,x20,x13,x10] +
  12*sbTC[x20,x20,x13,x11] - 8*sbTC[x20,x20,x13,x12] + 4*sbTC[x20,x20,x13,x13] -
  16*sbTC[x20,x20,x13,x15] + 8*sbTC[x20,x20,x13,x16] - 12*sbTC[x20,x20,x14,x1] -
  8*sbTC[x20,x20,x14,x2] - 4*sbTC[x20,x20,x14,x3] - 8*sbTC[x20,x20,x14,x4] -
  4*sbTC[x20,x20,x14,x5] + 4*sbTC[x20,x20,x14,x10] + 8*sbTC[x20,x20,x14,x11] -
  8*sbTC[x20,x20,x14,x12] - 8*sbTC[x20,x20,x14,x15] + 8*sbTC[x20,x20,x14,x16] +
  24*sbTC[x20,x20,x15,x1] - 24*sbTC[x20,x20,x15,x3] + 16*sbTC[x20,x20,x15,x5] -
  16*sbTC[x20,x20,x15,x7] - 8*sbTC[x20,x20,x15,x11] + 8*sbTC[x20,x20,x15,x12] +
  8*sbTC[x20,x20,x15,x13] - 8*sbTC[x20,x20,x15,x14] + 8*sbTC[x20,x20,x16,x1] -
  8*sbTC[x20,x20,x16,x3] + 8*sbTC[x20,x20,x16,x5] - 8*sbTC[x20,x20,x16,x7] -
  8*sbTC[x20,x20,x16,x11] + 8*sbTC[x20,x20,x16,x12] + 8*sbTC[x20,x20,x16,x13] -
  8*sbTC[x20,x20,x16,x14] + 8*sbTC[x20,x20,x17,x1] - 8*sbTC[x20,x20,x17,x3] -
  8*sbTC[x20,x20,x17,x7] + 8*sbTC[x20,x20,x17,x12] + 8*sbTC[x20,x20,x18,x1] -
  8*sbTC[x20,x20,x18,x3] + 8*sbTC[x20,x20,x18,x5] - 8*sbTC[x20,x20,x18,x14] -
  16*sbTC[x20,x20,x19,x1] - 16*sbTC[x20,x20,x19,x2] + 16*sbTC[x20,x20,x19,x3] +
  16*sbTC[x20,x20,x19,x4] - 16*sbTC[x20,x20,x19,x5] + 16*sbTC[x20,x20,x19,x7] +
  sbTC[x20,x24,x24,x3] + sbTC[x20,x24,x24,x4] + sbTC[x20,x24,x24,x6] + sbTC[x20,x24,x24,x18] -
  2*sbTC[x20,x24,x24,x19] + sbTC[x20,x24,x25,x3] + sbTC[x20,x24,x25,x4] + sbTC[x20,x24,x25,x7] +
  sbTC[x20,x24,x25,x18] - 2*sbTC[x20,x24,x25,x19] - sbTC[x20,x24,x26,x1] - sbTC[x20,x24,x26,x2] -
  3*sbTC[x20,x24,x26,x5] + sbTC[x20,x24,x26,x6] - sbTC[x20,x24,x26,x7] + sbTC[x20,x24,x26,x18] +
  2*sbTC[x20,x24,x26,x19] + sbTC[x20,x25,x24,x3] + sbTC[x20,x25,x24,x4] + sbTC[x20,x25,x24,x6] +
  sbTC[x20,x25,x24,x18] - 2*sbTC[x20,x25,x24,x19] + sbTC[x20,x25,x25,x3] + sbTC[x20,x25,x25,x4] +
  sbTC[x20,x25,x25,x7] + sbTC[x20,x25,x25,x18] - 2*sbTC[x20,x25,x25,x19] - sbTC[x20,x25,x26,x1] -
  sbTC[x20,x25,x26,x2] - 3*sbTC[x20,x25,x26,x5] + sbTC[x20,x25,x26,x6] - sbTC[x20,x25,x26,x7] +
  sbTC[x20,x25,x26,x18] + 2*sbTC[x20,x25,x26,x19] - sbTC[x20,x27,x27,x1] - sbTC[x20,x27,x27,x2] -
  sbTC[x20,x27,x27,x6] - sbTC[x20,x27,x27,x17] + 2*sbTC[x20,x27,x27,x19] + sbTC[x20,x27,x28,x1] +
  sbTC[x20,x27,x28,x2] + sbTC[x20,x27,x28,x5] + sbTC[x20,x27,x28,x17] - 2*sbTC[x20,x27,x28,x19] -
  sbTC[x20,x27,x29,x3] - sbTC[x20,x27,x29,x4] - sbTC[x20,x27,x29,x5] + sbTC[x20,x27,x29,x6] -
  3*sbTC[x20,x27,x29,x7] + sbTC[x20,x27,x29,x17] + 2*sbTC[x20,x27,x29,x19] + sbTC[x20,x28,x27,x1] +
  sbTC[x20,x28,x27,x2] + sbTC[x20,x28,x27,x6] + sbTC[x20,x28,x27,x17] - 2*sbTC[x20,x28,x27,x19] -
  sbTC[x20,x28,x28,x1] - sbTC[x20,x28,x28,x2] - sbTC[x20,x28,x28,x5] - sbTC[x20,x28,x28,x17] +
  2*sbTC[x20,x28,x28,x19] + sbTC[x20,x28,x29,x3] + sbTC[x20,x28,x29,x4] + sbTC[x20,x28,x29,x5] -
  sbTC[x20,x28,x29,x6] + 3*sbTC[x20,x28,x29,x7] - sbTC[x20,x28,x29,x17] - 2*sbTC[x20,x28,x29,x19];



==> anc/9_DoubleSoft_Symbol.m <==
(* ::Package:: *)

(*   Ancillary file of
Z. Cai, Y. Guo and G. Yang,
"Full-Color Two-loop Four-point Form Factor in N=4 SYM with Global CK-duality".*)


(*
9_DoubleSoft_Symbol.m

Symbols of the non-planar two-loop double-soft functions [S_1]_0 and [S_B1]_0 (order eps^0, weight four), extracted from the four-point MHV form factor of the stress-tensor multiplet in N=4 SYM.
The file is plain Mathematica input.


1. Definition

   The form factor is expanded as F_4 = Sum_L g^(2L) F_4^(L), with g^2 = g_YM^2 (4 pi e^(-gamma_E))^eps/(4 pi)^2 and D = 4 - 2 eps. At two loops

       F_4^(2) = N_c^2 [ F^(2,0)(1234) tr(1234) + 5 perms ] + [ F^(2,2)(1234) tr(1234) + 5 perms ]
                 + N_c [ F^(2,1)(12;34) tr(12) tr(34) + 2 perms ] ,

   and I^(2,2) = F^(2,2)(1234)/F^(0)(1234) is the subleading-colour single-trace part divided by the tree factor F^(0)(1234) = delta^8(Q)/(<12><23><34><41>)
   (the component A22 of the two-loop form factor in 4_FormFactor_PentagonFunction.m, at mu^2 = q^2).
In the double-soft limit p1, p2 -> 0,

    I^(2,2)  ->  (mu^2/(-s12))^(2 eps) [ S_1 + B1 S_B1 + B S_B ] ,

       B1 = <12><34>/(<13><24>) ,    B = (s12 s34 + s14 s23 - s13 s24)/(4 i epsilon(p1,p2,p3,p4)) = (s12 s34 + s14 s23 - s13 s24)/sqrtDelta5 ,

   with sqrtDelta5 the positive root of Delta5 = det(s_ij) (README.md).

This is the N_c^0 tr(1234) component of the two-loop double-soft current J^(2)(p1,p2) divided by its tree-level value, in the MHV sector, i.e. for two same-helicity soft gluons emitted from the two hard
legs p3, p4. The two-point form factor at l loops is proportional to N_c^l, so lower-loop soft currents do not contribute at this order in N_c. No infrared subtraction is applied. The coefficients
S_r(eps) = Sum_(k >= -2) eps^k [S_r]_k are pure functions, [S_r]_k of weight 4 + k. This file gives the symbols of [S_1]_0 and [S_B1]_0. [S_B]_0 is not included: it is fixed by the O(eps) part
of the one-loop double-trace form factor and cancels in the infrared-subtracted remainder. Normalization: at symbol level the leading poles are [S_1]_(-2) = log(u v) log(v) and
[S_B1]_(-2) = log(u v) log(u/v), with u, v given below.


2. Kinematics and variables

s_ij = (p_i + p_j)^2, q = p1 + p2 + p3 + p4. Both soft momenta scale uniformly, p1, p2 = O(lambda) with lambda -> 0: s12 = O(lambda^2), s13, s14, s23, s24 = O(lambda), s34 -> q^2.
The S_r depend only on three ratios that stay fixed in the limit,

    u = s12 s34/(s13 s24) = z zb ,    v = s14 s23/(s13 s24) = (1-z)(1-zb) ,    w = s13/s23 ,

with z = B1 (limit of B1), zb = [12][34]/([13][24]) (zb is the complex conjugate of z for real momenta); sqrtDelta5 -> s13 s24 (zb - z) and B -> (2 z zb - z - zb)/(zb - z).


3. Alphabet

The symbols are written in the 10 rational letters x1,...,x10 (dsLetters below):

    x1 = z ,   x2 = zb ,   x3 = 1-z ,   x4 = 1-zb ,   x5 = w ,   x6 = 1 + w ,
    x7 = 1 + w (1-z) ,     x8 = 1 + w (1-zb) ,
    x9 = 1 + w (1-z)(1-zb) ,     x10 = z + zb - z zb .

In terms of invariants:

    x6 = (s13+s23)/s23 ,    x9 = (s14+s24)/s24 ,    x10 = (s13 s24 - s14 s23)/(s13 s24) ,
    x7 x8 = ((s13+s23)(s14+s24) - s12 s34)/(s23 s24) .

x10 appears only in symSB1.


4. Symbol conventions and properties

sbDS[a1,a2,a3,a4] is the symbol a1 (x) a2 (x) a3 (x) a4: a1 is the first entry (discontinuities), a4 the last entry (derivatives). sbDS is additive in the logarithm of each entry, so the letters
are defined up to constant factors. Terms proportional to i pi or to zeta values are dropped.

- First entries: only u, v, w, 1 + w and 1 + w v, i.e. ratios of s12 s34, s13, s14, s23, s24, s123 and s124 (in the limit s123 -> s13 + s23 and s124 -> s14 + s24).
- Under the exchange (p1 <-> p2, p3 <-> p4), i.e. w -> 1/(w v) at fixed z, zb, which maps tr(1234) to tr(4321) and leaves B1 and B invariant: S_1 and S_B1 are invariant.


5. Content

    dsLetters   the letters x1,...,x10 in terms of (z, zb, w)
    symS1       symbol of [S_1]_0   (2390 terms, integer coefficients)
    symSB1      symbol of [S_B1]_0  (3159 terms, integer coefficients)

Example:   Get["9_DoubleSoft_Symbol.m"];
           symS1 /. dsLetters
*)


sbDS::usage = "sbDS[a1,a2,a3,a4] is the formal tensor product of the letters a1, a2, a3, a4 from dsLetters (first entry first)";

dsLetters = {
  x1 -> z,
  x2 -> zb,
  x3 -> 1 - z,
  x4 -> 1 - zb,
  x5 -> w,
  x6 -> 1 + w,
  x7 -> 1 + w*(1 - z),
  x8 -> 1 + w*(1 - zb),
  x9 -> 1 + w*(1 - z)*(1 - zb),
  x10 -> z + zb - z*zb
};

symS1 =
  -2*sbDS[x1,x1,x1,x3] + 2*sbDS[x1,x1,x1,x4] - 2*sbDS[x1,x1,x2,x3] + 2*sbDS[x1,x1,x2,x4] +
  2*sbDS[x1,x1,x3,x1] - 2*sbDS[x1,x1,x3,x2] + 2*sbDS[x1,x1,x3,x7] - 6*sbDS[x1,x1,x3,x8] +
  4*sbDS[x1,x1,x3,x9] + 2*sbDS[x1,x1,x4,x1] - 2*sbDS[x1,x1,x4,x2] + 2*sbDS[x1,x1,x4,x7] -
  6*sbDS[x1,x1,x4,x8] + 4*sbDS[x1,x1,x4,x9] - 4*sbDS[x1,x1,x5,x6] + 8*sbDS[x1,x1,x5,x7] -
  8*sbDS[x1,x1,x5,x8] + 4*sbDS[x1,x1,x5,x9] - 6*sbDS[x1,x1,x7,x3] + 2*sbDS[x1,x1,x7,x4] -
  6*sbDS[x1,x1,x8,x3] + 2*sbDS[x1,x1,x8,x4] - 2*sbDS[x1,x2,x1,x3] + 2*sbDS[x1,x2,x1,x4] -
  2*sbDS[x1,x2,x2,x3] + 2*sbDS[x1,x2,x2,x4] + 2*sbDS[x1,x2,x3,x1] - 2*sbDS[x1,x2,x3,x2] +
  2*sbDS[x1,x2,x3,x7] - 6*sbDS[x1,x2,x3,x8] + 4*sbDS[x1,x2,x3,x9] + 2*sbDS[x1,x2,x4,x1] -
  2*sbDS[x1,x2,x4,x2] + 2*sbDS[x1,x2,x4,x7] - 6*sbDS[x1,x2,x4,x8] + 4*sbDS[x1,x2,x4,x9] -
  4*sbDS[x1,x2,x5,x6] + 8*sbDS[x1,x2,x5,x7] - 8*sbDS[x1,x2,x5,x8] + 4*sbDS[x1,x2,x5,x9] -
  6*sbDS[x1,x2,x7,x3] + 2*sbDS[x1,x2,x7,x4] - 6*sbDS[x1,x2,x8,x3] + 2*sbDS[x1,x2,x8,x4] -
  2*sbDS[x1,x3,x1,x1] + 2*sbDS[x1,x3,x1,x2] - 4*sbDS[x1,x3,x1,x3] - 2*sbDS[x1,x3,x1,x4] -
  2*sbDS[x1,x3,x1,x6] + 4*sbDS[x1,x3,x1,x7] - 4*sbDS[x1,x3,x1,x8] + 2*sbDS[x1,x3,x1,x9] +
  2*sbDS[x1,x3,x2,x1] - 2*sbDS[x1,x3,x2,x2] + 2*sbDS[x1,x3,x2,x7] - 6*sbDS[x1,x3,x2,x8] +
  4*sbDS[x1,x3,x2,x9] + 6*sbDS[x1,x3,x3,x3] + 4*sbDS[x1,x3,x3,x4] + 4*sbDS[x1,x3,x3,x5] +
  2*sbDS[x1,x3,x3,x7] - 2*sbDS[x1,x3,x3,x8] - 2*sbDS[x1,x3,x4,x1] - 4*sbDS[x1,x3,x4,x2] +
  4*sbDS[x1,x3,x4,x3] + 6*sbDS[x1,x3,x4,x4] + 4*sbDS[x1,x3,x4,x5] + 2*sbDS[x1,x3,x4,x7] -
  2*sbDS[x1,x3,x4,x9] + 4*sbDS[x1,x3,x5,x3] + 4*sbDS[x1,x3,x5,x4] + 4*sbDS[x1,x3,x5,x5] +
  3*sbDS[x1,x3,x5,x7] - 5*sbDS[x1,x3,x5,x8] + 2*sbDS[x1,x3,x5,x9] + sbDS[x1,x3,x6,x1] -
  sbDS[x1,x3,x6,x2] - 4*sbDS[x1,x3,x6,x5] - sbDS[x1,x3,x6,x7] + sbDS[x1,x3,x6,x8] +
  sbDS[x1,x3,x7,x1] + sbDS[x1,x3,x7,x2] + 6*sbDS[x1,x3,x7,x3] + 2*sbDS[x1,x3,x7,x4] +
  4*sbDS[x1,x3,x7,x5] + 2*sbDS[x1,x3,x7,x6] + 2*sbDS[x1,x3,x7,x8] - 4*sbDS[x1,x3,x7,x9] -
  sbDS[x1,x3,x8,x1] - 5*sbDS[x1,x3,x8,x2] - 2*sbDS[x1,x3,x8,x3] + 6*sbDS[x1,x3,x8,x4] +
  2*sbDS[x1,x3,x8,x5] + 2*sbDS[x1,x3,x8,x7] + 4*sbDS[x1,x3,x8,x8] - 2*sbDS[x1,x3,x8,x9] -
  sbDS[x1,x3,x9,x1] + 5*sbDS[x1,x3,x9,x2] - sbDS[x1,x3,x9,x3] - 7*sbDS[x1,x3,x9,x4] -
  2*sbDS[x1,x3,x9,x5] - 5*sbDS[x1,x3,x9,x7] + sbDS[x1,x3,x9,x8] + 2*sbDS[x1,x4,x1,x1] -
  2*sbDS[x1,x4,x1,x2] + 2*sbDS[x1,x4,x1,x7] - 6*sbDS[x1,x4,x1,x8] + 4*sbDS[x1,x4,x1,x9] -
  2*sbDS[x1,x4,x2,x1] + 2*sbDS[x1,x4,x2,x2] - 4*sbDS[x1,x4,x2,x3] - 2*sbDS[x1,x4,x2,x4] -
  2*sbDS[x1,x4,x2,x6] + 4*sbDS[x1,x4,x2,x7] - 4*sbDS[x1,x4,x2,x8] + 2*sbDS[x1,x4,x2,x9] -
  2*sbDS[x1,x4,x3,x1] - 4*sbDS[x1,x4,x3,x2] + 4*sbDS[x1,x4,x3,x3] + 6*sbDS[x1,x4,x3,x4] +
  4*sbDS[x1,x4,x3,x5] + 2*sbDS[x1,x4,x3,x7] - 2*sbDS[x1,x4,x3,x9] + 6*sbDS[x1,x4,x4,x3] +
  4*sbDS[x1,x4,x4,x4] + 4*sbDS[x1,x4,x4,x5] + 2*sbDS[x1,x4,x4,x7] - 2*sbDS[x1,x4,x4,x8] +
  4*sbDS[x1,x4,x5,x3] + 4*sbDS[x1,x4,x5,x4] + 4*sbDS[x1,x4,x5,x5] + 3*sbDS[x1,x4,x5,x7] -
  5*sbDS[x1,x4,x5,x8] + 2*sbDS[x1,x4,x5,x9] + sbDS[x1,x4,x6,x1] - sbDS[x1,x4,x6,x2] -
  4*sbDS[x1,x4,x6,x5] - sbDS[x1,x4,x6,x7] + sbDS[x1,x4,x6,x8] + sbDS[x1,x4,x7,x1] +
  sbDS[x1,x4,x7,x2] + 4*sbDS[x1,x4,x7,x3] + 2*sbDS[x1,x4,x7,x4] + 4*sbDS[x1,x4,x7,x5] +
  2*sbDS[x1,x4,x7,x8] - 2*sbDS[x1,x4,x7,x9] - sbDS[x1,x4,x8,x1] - 5*sbDS[x1,x4,x8,x2] +
  6*sbDS[x1,x4,x8,x4] + 2*sbDS[x1,x4,x8,x5] + 2*sbDS[x1,x4,x8,x6] + 2*sbDS[x1,x4,x8,x7] +
  4*sbDS[x1,x4,x8,x8] - 4*sbDS[x1,x4,x8,x9] - sbDS[x1,x4,x9,x1] + 5*sbDS[x1,x4,x9,x2] -
  sbDS[x1,x4,x9,x3] - 7*sbDS[x1,x4,x9,x4] - 2*sbDS[x1,x4,x9,x5] - 5*sbDS[x1,x4,x9,x7] +
  sbDS[x1,x4,x9,x8] - 4*sbDS[x1,x5,x1,x6] + 8*sbDS[x1,x5,x1,x7] - 8*sbDS[x1,x5,x1,x8] +
  4*sbDS[x1,x5,x1,x9] - 4*sbDS[x1,x5,x2,x6] + 8*sbDS[x1,x5,x2,x7] - 8*sbDS[x1,x5,x2,x8] +
  4*sbDS[x1,x5,x2,x9] + 4*sbDS[x1,x5,x3,x3] + 4*sbDS[x1,x5,x3,x4] + 4*sbDS[x1,x5,x3,x5] +
  3*sbDS[x1,x5,x3,x7] - 5*sbDS[x1,x5,x3,x8] + 2*sbDS[x1,x5,x3,x9] + 4*sbDS[x1,x5,x4,x3] +
  4*sbDS[x1,x5,x4,x4] + 4*sbDS[x1,x5,x4,x5] + 3*sbDS[x1,x5,x4,x7] - 5*sbDS[x1,x5,x4,x8] +
  2*sbDS[x1,x5,x4,x9] + 4*sbDS[x1,x5,x5,x3] + 4*sbDS[x1,x5,x5,x4] - 6*sbDS[x1,x5,x5,x6] +
  10*sbDS[x1,x5,x5,x7] - 10*sbDS[x1,x5,x5,x8] + 6*sbDS[x1,x5,x5,x9] + 2*sbDS[x1,x5,x6,x1] -
  6*sbDS[x1,x5,x6,x2] - 14*sbDS[x1,x5,x6,x5] - 2*sbDS[x1,x5,x6,x7] + 6*sbDS[x1,x5,x6,x8] +
  2*sbDS[x1,x5,x7,x1] + 6*sbDS[x1,x5,x7,x2] + 13*sbDS[x1,x5,x7,x3] + 3*sbDS[x1,x5,x7,x4] +
  14*sbDS[x1,x5,x7,x5] + 4*sbDS[x1,x5,x7,x6] - 4*sbDS[x1,x5,x7,x7] - 4*sbDS[x1,x5,x7,x9] -
  2*sbDS[x1,x5,x8,x1] - 6*sbDS[x1,x5,x8,x2] - 5*sbDS[x1,x5,x8,x3] + 13*sbDS[x1,x5,x8,x4] +
  10*sbDS[x1,x5,x8,x5] + 4*sbDS[x1,x5,x8,x6] + 4*sbDS[x1,x5,x8,x8] - 4*sbDS[x1,x5,x8,x9] -
  2*sbDS[x1,x5,x9,x1] + 6*sbDS[x1,x5,x9,x2] - 8*sbDS[x1,x5,x9,x3] - 16*sbDS[x1,x5,x9,x4] -
  10*sbDS[x1,x5,x9,x5] - 6*sbDS[x1,x5,x9,x7] + 2*sbDS[x1,x5,x9,x8] + 5*sbDS[x1,x6,x1,x3] +
  sbDS[x1,x6,x1,x4] - sbDS[x1,x6,x2,x3] + 3*sbDS[x1,x6,x2,x4] + sbDS[x1,x6,x3,x1] -
  sbDS[x1,x6,x3,x2] - 4*sbDS[x1,x6,x3,x5] - sbDS[x1,x6,x3,x7] + sbDS[x1,x6,x3,x8] +
  sbDS[x1,x6,x4,x1] - sbDS[x1,x6,x4,x2] - 4*sbDS[x1,x6,x4,x5] - sbDS[x1,x6,x4,x7] +
  sbDS[x1,x6,x4,x8] - 4*sbDS[x1,x6,x5,x3] - 4*sbDS[x1,x6,x5,x4] - 12*sbDS[x1,x6,x5,x5] +
  8*sbDS[x1,x6,x6,x5] - 5*sbDS[x1,x6,x7,x3] - sbDS[x1,x6,x7,x4] - 4*sbDS[x1,x6,x7,x5] +
  sbDS[x1,x6,x8,x3] - 3*sbDS[x1,x6,x8,x4] - 4*sbDS[x1,x6,x8,x5] - 11*sbDS[x1,x7,x1,x3] +
  sbDS[x1,x7,x1,x4] - 5*sbDS[x1,x7,x2,x3] - sbDS[x1,x7,x2,x4] - sbDS[x1,x7,x3,x1] -
  5*sbDS[x1,x7,x3,x2] + 4*sbDS[x1,x7,x3,x4] + 2*sbDS[x1,x7,x3,x5] + 6*sbDS[x1,x7,x3,x8] -
  2*sbDS[x1,x7,x3,x9] + sbDS[x1,x7,x4,x1] + sbDS[x1,x7,x4,x2] + 4*sbDS[x1,x7,x4,x3] +
  2*sbDS[x1,x7,x4,x4] + 4*sbDS[x1,x7,x4,x5] + 2*sbDS[x1,x7,x4,x8] - 2*sbDS[x1,x7,x4,x9] +
  2*sbDS[x1,x7,x5,x3] + 4*sbDS[x1,x7,x5,x4] + 12*sbDS[x1,x7,x5,x5] + 2*sbDS[x1,x7,x5,x6] -
  4*sbDS[x1,x7,x5,x7] + 4*sbDS[x1,x7,x5,x8] - 2*sbDS[x1,x7,x5,x9] - 4*sbDS[x1,x7,x6,x5] +
  4*sbDS[x1,x7,x7,x3] + 6*sbDS[x1,x7,x8,x3] - 2*sbDS[x1,x7,x8,x4] + 4*sbDS[x1,x7,x9,x3] +
  4*sbDS[x1,x7,x9,x4] + 4*sbDS[x1,x7,x9,x5] - 11*sbDS[x1,x8,x1,x3] + sbDS[x1,x8,x1,x4] -
  5*sbDS[x1,x8,x2,x3] - sbDS[x1,x8,x2,x4] - sbDS[x1,x8,x3,x1] - 5*sbDS[x1,x8,x3,x2] -
  2*sbDS[x1,x8,x3,x3] + 6*sbDS[x1,x8,x3,x4] + 2*sbDS[x1,x8,x3,x5] + 2*sbDS[x1,x8,x3,x7] +
  4*sbDS[x1,x8,x3,x8] - 2*sbDS[x1,x8,x3,x9] + sbDS[x1,x8,x4,x1] + sbDS[x1,x8,x4,x2] +
  6*sbDS[x1,x8,x4,x3] + 4*sbDS[x1,x8,x4,x5] - 2*sbDS[x1,x8,x4,x7] + 4*sbDS[x1,x8,x4,x8] -
  2*sbDS[x1,x8,x4,x9] + 2*sbDS[x1,x8,x5,x3] + 4*sbDS[x1,x8,x5,x4] + 12*sbDS[x1,x8,x5,x5] +
  2*sbDS[x1,x8,x5,x6] - 4*sbDS[x1,x8,x5,x7] + 4*sbDS[x1,x8,x5,x8] - 2*sbDS[x1,x8,x5,x9] -
  4*sbDS[x1,x8,x6,x5] + 6*sbDS[x1,x8,x7,x3] - 2*sbDS[x1,x8,x7,x4] + 4*sbDS[x1,x8,x8,x3] +
  4*sbDS[x1,x8,x9,x3] + 4*sbDS[x1,x8,x9,x4] + 4*sbDS[x1,x8,x9,x5] + 5*sbDS[x1,x9,x1,x3] +
  sbDS[x1,x9,x1,x4] - sbDS[x1,x9,x2,x3] + 3*sbDS[x1,x9,x2,x4] + sbDS[x1,x9,x3,x1] -
  sbDS[x1,x9,x3,x2] - 2*sbDS[x1,x9,x3,x3] + 4*sbDS[x1,x9,x3,x4] - 4*sbDS[x1,x9,x3,x5] +
  sbDS[x1,x9,x3,x7] - sbDS[x1,x9,x3,x8] + sbDS[x1,x9,x4,x1] - sbDS[x1,x9,x4,x2] +
  4*sbDS[x1,x9,x4,x3] + 2*sbDS[x1,x9,x4,x4] - 4*sbDS[x1,x9,x4,x5] + sbDS[x1,x9,x4,x7] -
  sbDS[x1,x9,x4,x8] - 4*sbDS[x1,x9,x5,x3] - 4*sbDS[x1,x9,x5,x4] - 12*sbDS[x1,x9,x5,x5] +
  5*sbDS[x1,x9,x7,x3] + sbDS[x1,x9,x7,x4] + 4*sbDS[x1,x9,x7,x5] - sbDS[x1,x9,x8,x3] +
  3*sbDS[x1,x9,x8,x4] + 4*sbDS[x1,x9,x8,x5] - 8*sbDS[x1,x9,x9,x3] - 8*sbDS[x1,x9,x9,x4] -
  8*sbDS[x1,x9,x9,x5] - 2*sbDS[x2,x1,x1,x3] + 2*sbDS[x2,x1,x1,x4] - 2*sbDS[x2,x1,x2,x3] +
  2*sbDS[x2,x1,x2,x4] + 2*sbDS[x2,x1,x3,x1] - 2*sbDS[x2,x1,x3,x2] + 2*sbDS[x2,x1,x3,x7] -
  6*sbDS[x2,x1,x3,x8] + 4*sbDS[x2,x1,x3,x9] + 2*sbDS[x2,x1,x4,x1] - 2*sbDS[x2,x1,x4,x2] +
  2*sbDS[x2,x1,x4,x7] - 6*sbDS[x2,x1,x4,x8] + 4*sbDS[x2,x1,x4,x9] - 4*sbDS[x2,x1,x5,x6] +
  8*sbDS[x2,x1,x5,x7] - 8*sbDS[x2,x1,x5,x8] + 4*sbDS[x2,x1,x5,x9] - 6*sbDS[x2,x1,x7,x3] +
  2*sbDS[x2,x1,x7,x4] - 6*sbDS[x2,x1,x8,x3] + 2*sbDS[x2,x1,x8,x4] - 2*sbDS[x2,x2,x1,x3] +
  2*sbDS[x2,x2,x1,x4] - 2*sbDS[x2,x2,x2,x3] + 2*sbDS[x2,x2,x2,x4] + 2*sbDS[x2,x2,x3,x1] -
  2*sbDS[x2,x2,x3,x2] + 2*sbDS[x2,x2,x3,x7] - 6*sbDS[x2,x2,x3,x8] + 4*sbDS[x2,x2,x3,x9] +
  2*sbDS[x2,x2,x4,x1] - 2*sbDS[x2,x2,x4,x2] + 2*sbDS[x2,x2,x4,x7] - 6*sbDS[x2,x2,x4,x8] +
  4*sbDS[x2,x2,x4,x9] - 4*sbDS[x2,x2,x5,x6] + 8*sbDS[x2,x2,x5,x7] - 8*sbDS[x2,x2,x5,x8] +
  4*sbDS[x2,x2,x5,x9] - 6*sbDS[x2,x2,x7,x3] + 2*sbDS[x2,x2,x7,x4] - 6*sbDS[x2,x2,x8,x3] +
  2*sbDS[x2,x2,x8,x4] - 2*sbDS[x2,x3,x1,x1] + 2*sbDS[x2,x3,x1,x2] - 4*sbDS[x2,x3,x1,x3] -
  2*sbDS[x2,x3,x1,x4] - 2*sbDS[x2,x3,x1,x6] + 4*sbDS[x2,x3,x1,x7] - 4*sbDS[x2,x3,x1,x8] +
  2*sbDS[x2,x3,x1,x9] + 2*sbDS[x2,x3,x2,x1] - 2*sbDS[x2,x3,x2,x2] + 2*sbDS[x2,x3,x2,x7] -
  6*sbDS[x2,x3,x2,x8] + 4*sbDS[x2,x3,x2,x9] + 6*sbDS[x2,x3,x3,x3] + 4*sbDS[x2,x3,x3,x4] +
  4*sbDS[x2,x3,x3,x5] + 2*sbDS[x2,x3,x3,x7] - 2*sbDS[x2,x3,x3,x8] - 2*sbDS[x2,x3,x4,x1] -
  4*sbDS[x2,x3,x4,x2] + 4*sbDS[x2,x3,x4,x3] + 6*sbDS[x2,x3,x4,x4] + 4*sbDS[x2,x3,x4,x5] +
  2*sbDS[x2,x3,x4,x7] - 2*sbDS[x2,x3,x4,x9] + 4*sbDS[x2,x3,x5,x3] + 4*sbDS[x2,x3,x5,x4] +
  4*sbDS[x2,x3,x5,x5] + 3*sbDS[x2,x3,x5,x7] - 5*sbDS[x2,x3,x5,x8] + 2*sbDS[x2,x3,x5,x9] +
  sbDS[x2,x3,x6,x1] - sbDS[x2,x3,x6,x2] - 4*sbDS[x2,x3,x6,x5] - sbDS[x2,x3,x6,x7] +
  sbDS[x2,x3,x6,x8] + sbDS[x2,x3,x7,x1] + sbDS[x2,x3,x7,x2] + 6*sbDS[x2,x3,x7,x3] +
  2*sbDS[x2,x3,x7,x4] + 4*sbDS[x2,x3,x7,x5] + 2*sbDS[x2,x3,x7,x6] + 2*sbDS[x2,x3,x7,x8] -
  4*sbDS[x2,x3,x7,x9] - sbDS[x2,x3,x8,x1] - 5*sbDS[x2,x3,x8,x2] - 2*sbDS[x2,x3,x8,x3] +
  6*sbDS[x2,x3,x8,x4] + 2*sbDS[x2,x3,x8,x5] + 2*sbDS[x2,x3,x8,x7] + 4*sbDS[x2,x3,x8,x8] -
  2*sbDS[x2,x3,x8,x9] - sbDS[x2,x3,x9,x1] + 5*sbDS[x2,x3,x9,x2] - sbDS[x2,x3,x9,x3] -
  7*sbDS[x2,x3,x9,x4] - 2*sbDS[x2,x3,x9,x5] - 5*sbDS[x2,x3,x9,x7] + sbDS[x2,x3,x9,x8] +
  2*sbDS[x2,x4,x1,x1] - 2*sbDS[x2,x4,x1,x2] + 2*sbDS[x2,x4,x1,x7] - 6*sbDS[x2,x4,x1,x8] +
  4*sbDS[x2,x4,x1,x9] - 2*sbDS[x2,x4,x2,x1] + 2*sbDS[x2,x4,x2,x2] - 4*sbDS[x2,x4,x2,x3] -
  2*sbDS[x2,x4,x2,x4] - 2*sbDS[x2,x4,x2,x6] + 4*sbDS[x2,x4,x2,x7] - 4*sbDS[x2,x4,x2,x8] +
  2*sbDS[x2,x4,x2,x9] - 2*sbDS[x2,x4,x3,x1] - 4*sbDS[x2,x4,x3,x2] + 4*sbDS[x2,x4,x3,x3] +
  6*sbDS[x2,x4,x3,x4] + 4*sbDS[x2,x4,x3,x5] + 2*sbDS[x2,x4,x3,x7] - 2*sbDS[x2,x4,x3,x9] +
  6*sbDS[x2,x4,x4,x3] + 4*sbDS[x2,x4,x4,x4] + 4*sbDS[x2,x4,x4,x5] + 2*sbDS[x2,x4,x4,x7] -
  2*sbDS[x2,x4,x4,x8] + 4*sbDS[x2,x4,x5,x3] + 4*sbDS[x2,x4,x5,x4] + 4*sbDS[x2,x4,x5,x5] +
  3*sbDS[x2,x4,x5,x7] - 5*sbDS[x2,x4,x5,x8] + 2*sbDS[x2,x4,x5,x9] + sbDS[x2,x4,x6,x1] -
  sbDS[x2,x4,x6,x2] - 4*sbDS[x2,x4,x6,x5] - sbDS[x2,x4,x6,x7] + sbDS[x2,x4,x6,x8] +
  sbDS[x2,x4,x7,x1] + sbDS[x2,x4,x7,x2] + 4*sbDS[x2,x4,x7,x3] + 2*sbDS[x2,x4,x7,x4] +
  4*sbDS[x2,x4,x7,x5] + 2*sbDS[x2,x4,x7,x8] - 2*sbDS[x2,x4,x7,x9] - sbDS[x2,x4,x8,x1] -
  5*sbDS[x2,x4,x8,x2] + 6*sbDS[x2,x4,x8,x4] + 2*sbDS[x2,x4,x8,x5] + 2*sbDS[x2,x4,x8,x6] +
  2*sbDS[x2,x4,x8,x7] + 4*sbDS[x2,x4,x8,x8] - 4*sbDS[x2,x4,x8,x9] - sbDS[x2,x4,x9,x1] +
  5*sbDS[x2,x4,x9,x2] - sbDS[x2,x4,x9,x3] - 7*sbDS[x2,x4,x9,x4] - 2*sbDS[x2,x4,x9,x5] -
  5*sbDS[x2,x4,x9,x7] + sbDS[x2,x4,x9,x8] - 4*sbDS[x2,x5,x1,x6] + 8*sbDS[x2,x5,x1,x7] -
  8*sbDS[x2,x5,x1,x8] + 4*sbDS[x2,x5,x1,x9] - 4*sbDS[x2,x5,x2,x6] + 8*sbDS[x2,x5,x2,x7] -
  8*sbDS[x2,x5,x2,x8] + 4*sbDS[x2,x5,x2,x9] + 4*sbDS[x2,x5,x3,x3] + 4*sbDS[x2,x5,x3,x4] +
  4*sbDS[x2,x5,x3,x5] + 3*sbDS[x2,x5,x3,x7] - 5*sbDS[x2,x5,x3,x8] + 2*sbDS[x2,x5,x3,x9] +
  4*sbDS[x2,x5,x4,x3] + 4*sbDS[x2,x5,x4,x4] + 4*sbDS[x2,x5,x4,x5] + 3*sbDS[x2,x5,x4,x7] -
  5*sbDS[x2,x5,x4,x8] + 2*sbDS[x2,x5,x4,x9] + 4*sbDS[x2,x5,x5,x3] + 4*sbDS[x2,x5,x5,x4] -
  6*sbDS[x2,x5,x5,x6] + 10*sbDS[x2,x5,x5,x7] - 10*sbDS[x2,x5,x5,x8] + 6*sbDS[x2,x5,x5,x9] +
  2*sbDS[x2,x5,x6,x1] - 6*sbDS[x2,x5,x6,x2] - 14*sbDS[x2,x5,x6,x5] - 2*sbDS[x2,x5,x6,x7] +
  6*sbDS[x2,x5,x6,x8] + 2*sbDS[x2,x5,x7,x1] + 6*sbDS[x2,x5,x7,x2] + 13*sbDS[x2,x5,x7,x3] +
  3*sbDS[x2,x5,x7,x4] + 14*sbDS[x2,x5,x7,x5] + 4*sbDS[x2,x5,x7,x6] - 4*sbDS[x2,x5,x7,x7] -
  4*sbDS[x2,x5,x7,x9] - 2*sbDS[x2,x5,x8,x1] - 6*sbDS[x2,x5,x8,x2] - 5*sbDS[x2,x5,x8,x3] +
  13*sbDS[x2,x5,x8,x4] + 10*sbDS[x2,x5,x8,x5] + 4*sbDS[x2,x5,x8,x6] + 4*sbDS[x2,x5,x8,x8] -
  4*sbDS[x2,x5,x8,x9] - 2*sbDS[x2,x5,x9,x1] + 6*sbDS[x2,x5,x9,x2] - 8*sbDS[x2,x5,x9,x3] -
  16*sbDS[x2,x5,x9,x4] - 10*sbDS[x2,x5,x9,x5] - 6*sbDS[x2,x5,x9,x7] + 2*sbDS[x2,x5,x9,x8] +
  5*sbDS[x2,x6,x1,x3] + sbDS[x2,x6,x1,x4] - sbDS[x2,x6,x2,x3] + 3*sbDS[x2,x6,x2,x4] +
  sbDS[x2,x6,x3,x1] - sbDS[x2,x6,x3,x2] - 4*sbDS[x2,x6,x3,x5] - sbDS[x2,x6,x3,x7] +
  sbDS[x2,x6,x3,x8] + sbDS[x2,x6,x4,x1] - sbDS[x2,x6,x4,x2] - 4*sbDS[x2,x6,x4,x5] -
  sbDS[x2,x6,x4,x7] + sbDS[x2,x6,x4,x8] - 4*sbDS[x2,x6,x5,x3] - 4*sbDS[x2,x6,x5,x4] -
  12*sbDS[x2,x6,x5,x5] + 8*sbDS[x2,x6,x6,x5] - 5*sbDS[x2,x6,x7,x3] - sbDS[x2,x6,x7,x4] -
  4*sbDS[x2,x6,x7,x5] + sbDS[x2,x6,x8,x3] - 3*sbDS[x2,x6,x8,x4] - 4*sbDS[x2,x6,x8,x5] -
  11*sbDS[x2,x7,x1,x3] + sbDS[x2,x7,x1,x4] - 5*sbDS[x2,x7,x2,x3] - sbDS[x2,x7,x2,x4] -
  sbDS[x2,x7,x3,x1] - 5*sbDS[x2,x7,x3,x2] + 4*sbDS[x2,x7,x3,x4] + 2*sbDS[x2,x7,x3,x5] +
  6*sbDS[x2,x7,x3,x8] - 2*sbDS[x2,x7,x3,x9] + sbDS[x2,x7,x4,x1] + sbDS[x2,x7,x4,x2] +
  4*sbDS[x2,x7,x4,x3] + 2*sbDS[x2,x7,x4,x4] + 4*sbDS[x2,x7,x4,x5] + 2*sbDS[x2,x7,x4,x8] -
  2*sbDS[x2,x7,x4,x9] + 2*sbDS[x2,x7,x5,x3] + 4*sbDS[x2,x7,x5,x4] + 12*sbDS[x2,x7,x5,x5] +
  2*sbDS[x2,x7,x5,x6] - 4*sbDS[x2,x7,x5,x7] + 4*sbDS[x2,x7,x5,x8] - 2*sbDS[x2,x7,x5,x9] -
  4*sbDS[x2,x7,x6,x5] + 4*sbDS[x2,x7,x7,x3] + 6*sbDS[x2,x7,x8,x3] - 2*sbDS[x2,x7,x8,x4] +
  4*sbDS[x2,x7,x9,x3] + 4*sbDS[x2,x7,x9,x4] + 4*sbDS[x2,x7,x9,x5] - 11*sbDS[x2,x8,x1,x3] +
  sbDS[x2,x8,x1,x4] - 5*sbDS[x2,x8,x2,x3] - sbDS[x2,x8,x2,x4] - sbDS[x2,x8,x3,x1] -
  5*sbDS[x2,x8,x3,x2] - 2*sbDS[x2,x8,x3,x3] + 6*sbDS[x2,x8,x3,x4] + 2*sbDS[x2,x8,x3,x5] +
  2*sbDS[x2,x8,x3,x7] + 4*sbDS[x2,x8,x3,x8] - 2*sbDS[x2,x8,x3,x9] + sbDS[x2,x8,x4,x1] +
  sbDS[x2,x8,x4,x2] + 6*sbDS[x2,x8,x4,x3] + 4*sbDS[x2,x8,x4,x5] - 2*sbDS[x2,x8,x4,x7] +
  4*sbDS[x2,x8,x4,x8] - 2*sbDS[x2,x8,x4,x9] + 2*sbDS[x2,x8,x5,x3] + 4*sbDS[x2,x8,x5,x4] +
  12*sbDS[x2,x8,x5,x5] + 2*sbDS[x2,x8,x5,x6] - 4*sbDS[x2,x8,x5,x7] + 4*sbDS[x2,x8,x5,x8] -
  2*sbDS[x2,x8,x5,x9] - 4*sbDS[x2,x8,x6,x5] + 6*sbDS[x2,x8,x7,x3] - 2*sbDS[x2,x8,x7,x4] +
  4*sbDS[x2,x8,x8,x3] + 4*sbDS[x2,x8,x9,x3] + 4*sbDS[x2,x8,x9,x4] + 4*sbDS[x2,x8,x9,x5] +
  5*sbDS[x2,x9,x1,x3] + sbDS[x2,x9,x1,x4] - sbDS[x2,x9,x2,x3] + 3*sbDS[x2,x9,x2,x4] +
  sbDS[x2,x9,x3,x1] - sbDS[x2,x9,x3,x2] - 2*sbDS[x2,x9,x3,x3] + 4*sbDS[x2,x9,x3,x4] -
  4*sbDS[x2,x9,x3,x5] + sbDS[x2,x9,x3,x7] - sbDS[x2,x9,x3,x8] + sbDS[x2,x9,x4,x1] -
  sbDS[x2,x9,x4,x2] + 4*sbDS[x2,x9,x4,x3] + 2*sbDS[x2,x9,x4,x4] - 4*sbDS[x2,x9,x4,x5] +
  sbDS[x2,x9,x4,x7] - sbDS[x2,x9,x4,x8] - 4*sbDS[x2,x9,x5,x3] - 4*sbDS[x2,x9,x5,x4] -
  12*sbDS[x2,x9,x5,x5] + 5*sbDS[x2,x9,x7,x3] + sbDS[x2,x9,x7,x4] + 4*sbDS[x2,x9,x7,x5] -
  sbDS[x2,x9,x8,x3] + 3*sbDS[x2,x9,x8,x4] + 4*sbDS[x2,x9,x8,x5] - 8*sbDS[x2,x9,x9,x3] -
  8*sbDS[x2,x9,x9,x4] - 8*sbDS[x2,x9,x9,x5] + 2*sbDS[x3,x1,x1,x1] - 2*sbDS[x3,x1,x1,x2] +
  2*sbDS[x3,x1,x1,x7] - 6*sbDS[x3,x1,x1,x8] + 4*sbDS[x3,x1,x1,x9] - 2*sbDS[x3,x1,x2,x1] +
  2*sbDS[x3,x1,x2,x2] - 4*sbDS[x3,x1,x2,x3] - 2*sbDS[x3,x1,x2,x4] - 2*sbDS[x3,x1,x2,x6] +
  4*sbDS[x3,x1,x2,x7] - 4*sbDS[x3,x1,x2,x8] + 2*sbDS[x3,x1,x2,x9] - 2*sbDS[x3,x1,x3,x1] -
  4*sbDS[x3,x1,x3,x2] + 4*sbDS[x3,x1,x3,x3] + 6*sbDS[x3,x1,x3,x4] + 4*sbDS[x3,x1,x3,x5] +
  2*sbDS[x3,x1,x3,x7] - 2*sbDS[x3,x1,x3,x9] + 6*sbDS[x3,x1,x4,x3] + 4*sbDS[x3,x1,x4,x4] +
  4*sbDS[x3,x1,x4,x5] + 2*sbDS[x3,x1,x4,x7] - 2*sbDS[x3,x1,x4,x8] + 4*sbDS[x3,x1,x5,x3] +
  4*sbDS[x3,x1,x5,x4] + 4*sbDS[x3,x1,x5,x5] + 3*sbDS[x3,x1,x5,x7] - 5*sbDS[x3,x1,x5,x8] +
  2*sbDS[x3,x1,x5,x9] + sbDS[x3,x1,x6,x1] - sbDS[x3,x1,x6,x2] - 4*sbDS[x3,x1,x6,x5] -
  sbDS[x3,x1,x6,x7] + sbDS[x3,x1,x6,x8] + sbDS[x3,x1,x7,x1] + sbDS[x3,x1,x7,x2] +
  4*sbDS[x3,x1,x7,x3] + 2*sbDS[x3,x1,x7,x4] + 4*sbDS[x3,x1,x7,x5] + 2*sbDS[x3,x1,x7,x8] -
  2*sbDS[x3,x1,x7,x9] - sbDS[x3,x1,x8,x1] - 5*sbDS[x3,x1,x8,x2] + 6*sbDS[x3,x1,x8,x4] +
  2*sbDS[x3,x1,x8,x5] + 2*sbDS[x3,x1,x8,x6] + 2*sbDS[x3,x1,x8,x7] + 4*sbDS[x3,x1,x8,x8] -
  4*sbDS[x3,x1,x8,x9] - sbDS[x3,x1,x9,x1] + 5*sbDS[x3,x1,x9,x2] - sbDS[x3,x1,x9,x3] -
  7*sbDS[x3,x1,x9,x4] - 2*sbDS[x3,x1,x9,x5] - 5*sbDS[x3,x1,x9,x7] + sbDS[x3,x1,x9,x8] -
  2*sbDS[x3,x2,x1,x1] + 2*sbDS[x3,x2,x1,x2] - 4*sbDS[x3,x2,x1,x3] - 2*sbDS[x3,x2,x1,x4] -
  2*sbDS[x3,x2,x1,x6] + 4*sbDS[x3,x2,x1,x7] - 4*sbDS[x3,x2,x1,x8] + 2*sbDS[x3,x2,x1,x9] +
  2*sbDS[x3,x2,x2,x1] - 2*sbDS[x3,x2,x2,x2] + 2*sbDS[x3,x2,x2,x7] - 6*sbDS[x3,x2,x2,x8] +
  4*sbDS[x3,x2,x2,x9] + 6*sbDS[x3,x2,x3,x3] + 4*sbDS[x3,x2,x3,x4] + 4*sbDS[x3,x2,x3,x5] +
  2*sbDS[x3,x2,x3,x7] - 2*sbDS[x3,x2,x3,x8] - 2*sbDS[x3,x2,x4,x1] - 4*sbDS[x3,x2,x4,x2] +
  4*sbDS[x3,x2,x4,x3] + 6*sbDS[x3,x2,x4,x4] + 4*sbDS[x3,x2,x4,x5] + 2*sbDS[x3,x2,x4,x7] -
  2*sbDS[x3,x2,x4,x9] + 4*sbDS[x3,x2,x5,x3] + 4*sbDS[x3,x2,x5,x4] + 4*sbDS[x3,x2,x5,x5] +
  3*sbDS[x3,x2,x5,x7] - 5*sbDS[x3,x2,x5,x8] + 2*sbDS[x3,x2,x5,x9] + sbDS[x3,x2,x6,x1] -
  sbDS[x3,x2,x6,x2] - 4*sbDS[x3,x2,x6,x5] - sbDS[x3,x2,x6,x7] + sbDS[x3,x2,x6,x8] +
  sbDS[x3,x2,x7,x1] + sbDS[x3,x2,x7,x2] + 6*sbDS[x3,x2,x7,x3] + 2*sbDS[x3,x2,x7,x4] +
  4*sbDS[x3,x2,x7,x5] + 2*sbDS[x3,x2,x7,x6] + 2*sbDS[x3,x2,x7,x8] - 4*sbDS[x3,x2,x7,x9] -
  sbDS[x3,x2,x8,x1] - 5*sbDS[x3,x2,x8,x2] - 2*sbDS[x3,x2,x8,x3] + 6*sbDS[x3,x2,x8,x4] +
  2*sbDS[x3,x2,x8,x5] + 2*sbDS[x3,x2,x8,x7] + 4*sbDS[x3,x2,x8,x8] - 2*sbDS[x3,x2,x8,x9] -
  sbDS[x3,x2,x9,x1] + 5*sbDS[x3,x2,x9,x2] - sbDS[x3,x2,x9,x3] - 7*sbDS[x3,x2,x9,x4] -
  2*sbDS[x3,x2,x9,x5] - 5*sbDS[x3,x2,x9,x7] + sbDS[x3,x2,x9,x8] + 6*sbDS[x3,x3,x1,x3] +
  4*sbDS[x3,x3,x1,x4] + 4*sbDS[x3,x3,x1,x5] + 2*sbDS[x3,x3,x1,x7] - 2*sbDS[x3,x3,x1,x8] +
  6*sbDS[x3,x3,x2,x3] + 4*sbDS[x3,x3,x2,x4] + 4*sbDS[x3,x3,x2,x5] + 2*sbDS[x3,x3,x2,x7] -
  2*sbDS[x3,x3,x2,x8] + 4*sbDS[x3,x3,x3,x1] + 6*sbDS[x3,x3,x3,x2] + 14*sbDS[x3,x3,x3,x3] +
  14*sbDS[x3,x3,x3,x4] + 12*sbDS[x3,x3,x3,x5] + 4*sbDS[x3,x3,x4,x1] + 6*sbDS[x3,x3,x4,x2] +
  14*sbDS[x3,x3,x4,x3] + 14*sbDS[x3,x3,x4,x4] + 12*sbDS[x3,x3,x4,x5] + 4*sbDS[x3,x3,x5,x1] +
  4*sbDS[x3,x3,x5,x2] + 12*sbDS[x3,x3,x5,x3] + 12*sbDS[x3,x3,x5,x4] + 8*sbDS[x3,x3,x5,x5] +
  2*sbDS[x3,x3,x5,x7] - 2*sbDS[x3,x3,x5,x8] + 2*sbDS[x3,x3,x6,x1] - 2*sbDS[x3,x3,x6,x2] +
  4*sbDS[x3,x3,x6,x5] - 2*sbDS[x3,x3,x6,x7] + 2*sbDS[x3,x3,x6,x8] - 2*sbDS[x3,x3,x9,x1] +
  2*sbDS[x3,x3,x9,x2] - 2*sbDS[x3,x3,x9,x3] - 6*sbDS[x3,x3,x9,x4] - 4*sbDS[x3,x3,x9,x5] -
  2*sbDS[x3,x3,x9,x7] + 2*sbDS[x3,x3,x9,x8] + 6*sbDS[x3,x4,x1,x3] + 4*sbDS[x3,x4,x1,x4] +
  4*sbDS[x3,x4,x1,x5] + 2*sbDS[x3,x4,x1,x7] - 2*sbDS[x3,x4,x1,x8] + 6*sbDS[x3,x4,x2,x3] +
  4*sbDS[x3,x4,x2,x4] + 4*sbDS[x3,x4,x2,x5] + 2*sbDS[x3,x4,x2,x7] - 2*sbDS[x3,x4,x2,x8] +
  4*sbDS[x3,x4,x3,x1] + 6*sbDS[x3,x4,x3,x2] + 14*sbDS[x3,x4,x3,x3] + 14*sbDS[x3,x4,x3,x4] +
  12*sbDS[x3,x4,x3,x5] + 4*sbDS[x3,x4,x4,x1] + 6*sbDS[x3,x4,x4,x2] + 14*sbDS[x3,x4,x4,x3] +
  14*sbDS[x3,x4,x4,x4] + 12*sbDS[x3,x4,x4,x5] + 4*sbDS[x3,x4,x5,x1] + 4*sbDS[x3,x4,x5,x2] +
  12*sbDS[x3,x4,x5,x3] + 12*sbDS[x3,x4,x5,x4] + 8*sbDS[x3,x4,x5,x5] + 2*sbDS[x3,x4,x5,x7] -
  2*sbDS[x3,x4,x5,x8] + 2*sbDS[x3,x4,x6,x1] - 2*sbDS[x3,x4,x6,x2] + 4*sbDS[x3,x4,x6,x5] -
  2*sbDS[x3,x4,x6,x7] + 2*sbDS[x3,x4,x6,x8] - 2*sbDS[x3,x4,x9,x1] + 2*sbDS[x3,x4,x9,x2] -
  2*sbDS[x3,x4,x9,x3] - 6*sbDS[x3,x4,x9,x4] - 4*sbDS[x3,x4,x9,x5] - 2*sbDS[x3,x4,x9,x7] +
  2*sbDS[x3,x4,x9,x8] + 4*sbDS[x3,x5,x1,x3] + 4*sbDS[x3,x5,x1,x4] + 4*sbDS[x3,x5,x1,x5] +
  3*sbDS[x3,x5,x1,x7] - 5*sbDS[x3,x5,x1,x8] + 2*sbDS[x3,x5,x1,x9] + 4*sbDS[x3,x5,x2,x3] +
  4*sbDS[x3,x5,x2,x4] + 4*sbDS[x3,x5,x2,x5] + 3*sbDS[x3,x5,x2,x7] - 5*sbDS[x3,x5,x2,x8] +
  2*sbDS[x3,x5,x2,x9] + 4*sbDS[x3,x5,x3,x1] + 4*sbDS[x3,x5,x3,x2] + 12*sbDS[x3,x5,x3,x3] +
  12*sbDS[x3,x5,x3,x4] + 8*sbDS[x3,x5,x3,x5] + 2*sbDS[x3,x5,x3,x7] - 2*sbDS[x3,x5,x3,x8] +
  4*sbDS[x3,x5,x4,x1] + 4*sbDS[x3,x5,x4,x2] + 12*sbDS[x3,x5,x4,x3] + 12*sbDS[x3,x5,x4,x4] +
  8*sbDS[x3,x5,x4,x5] + 2*sbDS[x3,x5,x4,x7] - 2*sbDS[x3,x5,x4,x8] + 4*sbDS[x3,x5,x5,x1] +
  4*sbDS[x3,x5,x5,x2] + 8*sbDS[x3,x5,x5,x3] + 8*sbDS[x3,x5,x5,x4] + 4*sbDS[x3,x5,x5,x7] -
  6*sbDS[x3,x5,x5,x8] + 2*sbDS[x3,x5,x5,x9] + 2*sbDS[x3,x5,x6,x1] - 2*sbDS[x3,x5,x6,x7] +
  sbDS[x3,x5,x7,x1] + sbDS[x3,x5,x7,x2] + 4*sbDS[x3,x5,x7,x3] + 2*sbDS[x3,x5,x7,x4] +
  4*sbDS[x3,x5,x7,x5] + 2*sbDS[x3,x5,x7,x8] - 2*sbDS[x3,x5,x7,x9] - sbDS[x3,x5,x8,x1] -
  5*sbDS[x3,x5,x8,x2] - 2*sbDS[x3,x5,x8,x3] + 6*sbDS[x3,x5,x8,x4] + 2*sbDS[x3,x5,x8,x5] +
  2*sbDS[x3,x5,x8,x7] + 4*sbDS[x3,x5,x8,x8] - 2*sbDS[x3,x5,x8,x9] - 2*sbDS[x3,x5,x9,x1] +
  4*sbDS[x3,x5,x9,x2] - 4*sbDS[x3,x5,x9,x3] - 10*sbDS[x3,x5,x9,x4] - 6*sbDS[x3,x5,x9,x5] -
  4*sbDS[x3,x5,x9,x7] + 2*sbDS[x3,x5,x9,x8] + 2*sbDS[x3,x6,x1,x1] + 4*sbDS[x3,x6,x1,x3] +
  2*sbDS[x3,x6,x1,x4] - sbDS[x3,x6,x1,x7] + 3*sbDS[x3,x6,x1,x8] - 2*sbDS[x3,x6,x1,x9] -
  6*sbDS[x3,x6,x2,x2] - 2*sbDS[x3,x6,x2,x3] + 6*sbDS[x3,x6,x2,x4] - 2*sbDS[x3,x6,x2,x5] +
  sbDS[x3,x6,x2,x7] + 5*sbDS[x3,x6,x2,x8] - 2*sbDS[x3,x6,x2,x9] + 2*sbDS[x3,x6,x3,x1] -
  2*sbDS[x3,x6,x3,x2] + 4*sbDS[x3,x6,x3,x5] - 2*sbDS[x3,x6,x3,x7] + 2*sbDS[x3,x6,x3,x8] +
  2*sbDS[x3,x6,x4,x1] - 2*sbDS[x3,x6,x4,x2] + 4*sbDS[x3,x6,x4,x5] - 2*sbDS[x3,x6,x4,x7] +
  2*sbDS[x3,x6,x4,x8] - 2*sbDS[x3,x6,x5,x2] + 4*sbDS[x3,x6,x5,x3] + 4*sbDS[x3,x6,x5,x4] +
  4*sbDS[x3,x6,x5,x5] - 2*sbDS[x3,x6,x5,x7] + 6*sbDS[x3,x6,x5,x8] - 2*sbDS[x3,x6,x5,x9] +
  8*sbDS[x3,x6,x6,x5] - sbDS[x3,x6,x7,x1] - sbDS[x3,x6,x7,x2] - 4*sbDS[x3,x6,x7,x3] -
  2*sbDS[x3,x6,x7,x4] - 4*sbDS[x3,x6,x7,x5] - 2*sbDS[x3,x6,x7,x8] + 2*sbDS[x3,x6,x7,x9] +
  sbDS[x3,x6,x8,x1] + 5*sbDS[x3,x6,x8,x2] + 2*sbDS[x3,x6,x8,x3] - 6*sbDS[x3,x6,x8,x4] -
  2*sbDS[x3,x6,x8,x5] - 2*sbDS[x3,x6,x8,x7] - 4*sbDS[x3,x6,x8,x8] + 2*sbDS[x3,x6,x8,x9] -
  2*sbDS[x3,x9,x1,x1] - sbDS[x3,x9,x1,x3] - sbDS[x3,x9,x1,x4] + 2*sbDS[x3,x9,x1,x6] -
  3*sbDS[x3,x9,x1,x7] + 5*sbDS[x3,x9,x1,x8] - 4*sbDS[x3,x9,x1,x9] + 6*sbDS[x3,x9,x2,x2] +
  5*sbDS[x3,x9,x2,x3] - 5*sbDS[x3,x9,x2,x4] + 2*sbDS[x3,x9,x2,x5] + 2*sbDS[x3,x9,x2,x6] -
  5*sbDS[x3,x9,x2,x7] + 3*sbDS[x3,x9,x2,x8] - 4*sbDS[x3,x9,x2,x9] + sbDS[x3,x9,x3,x1] +
  5*sbDS[x3,x9,x3,x2] - 2*sbDS[x3,x9,x3,x3] - 8*sbDS[x3,x9,x3,x4] - 4*sbDS[x3,x9,x3,x5] -
  4*sbDS[x3,x9,x3,x7] - sbDS[x3,x9,x4,x1] - sbDS[x3,x9,x4,x2] - 8*sbDS[x3,x9,x4,x3] -
  4*sbDS[x3,x9,x4,x4] - 6*sbDS[x3,x9,x4,x5] - 2*sbDS[x3,x9,x4,x7] + 2*sbDS[x3,x9,x4,x8] +
  2*sbDS[x3,x9,x5,x2] - 4*sbDS[x3,x9,x5,x3] - 6*sbDS[x3,x9,x5,x4] - 4*sbDS[x3,x9,x5,x5] +
  2*sbDS[x3,x9,x5,x6] - 4*sbDS[x3,x9,x5,x7] + 4*sbDS[x3,x9,x5,x8] - 4*sbDS[x3,x9,x5,x9] -
  sbDS[x3,x9,x7,x1] - sbDS[x3,x9,x7,x2] - 6*sbDS[x3,x9,x7,x3] - 2*sbDS[x3,x9,x7,x4] -
  4*sbDS[x3,x9,x7,x5] - 2*sbDS[x3,x9,x7,x6] - 2*sbDS[x3,x9,x7,x8] + 4*sbDS[x3,x9,x7,x9] +
  sbDS[x3,x9,x8,x1] + 5*sbDS[x3,x9,x8,x2] - 6*sbDS[x3,x9,x8,x4] - 2*sbDS[x3,x9,x8,x5] -
  2*sbDS[x3,x9,x8,x6] - 2*sbDS[x3,x9,x8,x7] - 4*sbDS[x3,x9,x8,x8] + 4*sbDS[x3,x9,x8,x9] -
  8*sbDS[x3,x9,x9,x2] + 4*sbDS[x3,x9,x9,x3] + 12*sbDS[x3,x9,x9,x4] + 4*sbDS[x3,x9,x9,x5] +
  8*sbDS[x3,x9,x9,x7] + 2*sbDS[x4,x1,x1,x1] - 2*sbDS[x4,x1,x1,x2] + 2*sbDS[x4,x1,x1,x7] -
  6*sbDS[x4,x1,x1,x8] + 4*sbDS[x4,x1,x1,x9] - 2*sbDS[x4,x1,x2,x1] + 2*sbDS[x4,x1,x2,x2] -
  4*sbDS[x4,x1,x2,x3] - 2*sbDS[x4,x1,x2,x4] - 2*sbDS[x4,x1,x2,x6] + 4*sbDS[x4,x1,x2,x7] -
  4*sbDS[x4,x1,x2,x8] + 2*sbDS[x4,x1,x2,x9] - 2*sbDS[x4,x1,x3,x1] - 4*sbDS[x4,x1,x3,x2] +
  4*sbDS[x4,x1,x3,x3] + 6*sbDS[x4,x1,x3,x4] + 4*sbDS[x4,x1,x3,x5] + 2*sbDS[x4,x1,x3,x7] -
  2*sbDS[x4,x1,x3,x9] + 6*sbDS[x4,x1,x4,x3] + 4*sbDS[x4,x1,x4,x4] + 4*sbDS[x4,x1,x4,x5] +
  2*sbDS[x4,x1,x4,x7] - 2*sbDS[x4,x1,x4,x8] + 4*sbDS[x4,x1,x5,x3] + 4*sbDS[x4,x1,x5,x4] +
  4*sbDS[x4,x1,x5,x5] + 3*sbDS[x4,x1,x5,x7] - 5*sbDS[x4,x1,x5,x8] + 2*sbDS[x4,x1,x5,x9] +
  sbDS[x4,x1,x6,x1] - sbDS[x4,x1,x6,x2] - 4*sbDS[x4,x1,x6,x5] - sbDS[x4,x1,x6,x7] +
  sbDS[x4,x1,x6,x8] + sbDS[x4,x1,x7,x1] + sbDS[x4,x1,x7,x2] + 4*sbDS[x4,x1,x7,x3] +
  2*sbDS[x4,x1,x7,x4] + 4*sbDS[x4,x1,x7,x5] + 2*sbDS[x4,x1,x7,x8] - 2*sbDS[x4,x1,x7,x9] -
  sbDS[x4,x1,x8,x1] - 5*sbDS[x4,x1,x8,x2] + 6*sbDS[x4,x1,x8,x4] + 2*sbDS[x4,x1,x8,x5] +
  2*sbDS[x4,x1,x8,x6] + 2*sbDS[x4,x1,x8,x7] + 4*sbDS[x4,x1,x8,x8] - 4*sbDS[x4,x1,x8,x9] -
  sbDS[x4,x1,x9,x1] + 5*sbDS[x4,x1,x9,x2] - sbDS[x4,x1,x9,x3] - 7*sbDS[x4,x1,x9,x4] -
  2*sbDS[x4,x1,x9,x5] - 5*sbDS[x4,x1,x9,x7] + sbDS[x4,x1,x9,x8] - 2*sbDS[x4,x2,x1,x1] +
  2*sbDS[x4,x2,x1,x2] - 4*sbDS[x4,x2,x1,x3] - 2*sbDS[x4,x2,x1,x4] - 2*sbDS[x4,x2,x1,x6] +
  4*sbDS[x4,x2,x1,x7] - 4*sbDS[x4,x2,x1,x8] + 2*sbDS[x4,x2,x1,x9] + 2*sbDS[x4,x2,x2,x1] -
  2*sbDS[x4,x2,x2,x2] + 2*sbDS[x4,x2,x2,x7] - 6*sbDS[x4,x2,x2,x8] + 4*sbDS[x4,x2,x2,x9] +
  6*sbDS[x4,x2,x3,x3] + 4*sbDS[x4,x2,x3,x4] + 4*sbDS[x4,x2,x3,x5] + 2*sbDS[x4,x2,x3,x7] -
  2*sbDS[x4,x2,x3,x8] - 2*sbDS[x4,x2,x4,x1] - 4*sbDS[x4,x2,x4,x2] + 4*sbDS[x4,x2,x4,x3] +
  6*sbDS[x4,x2,x4,x4] + 4*sbDS[x4,x2,x4,x5] + 2*sbDS[x4,x2,x4,x7] - 2*sbDS[x4,x2,x4,x9] +
  4*sbDS[x4,x2,x5,x3] + 4*sbDS[x4,x2,x5,x4] + 4*sbDS[x4,x2,x5,x5] + 3*sbDS[x4,x2,x5,x7] -
  5*sbDS[x4,x2,x5,x8] + 2*sbDS[x4,x2,x5,x9] + sbDS[x4,x2,x6,x1] - sbDS[x4,x2,x6,x2] -
  4*sbDS[x4,x2,x6,x5] - sbDS[x4,x2,x6,x7] + sbDS[x4,x2,x6,x8] + sbDS[x4,x2,x7,x1] +
  sbDS[x4,x2,x7,x2] + 6*sbDS[x4,x2,x7,x3] + 2*sbDS[x4,x2,x7,x4] + 4*sbDS[x4,x2,x7,x5] +
  2*sbDS[x4,x2,x7,x6] + 2*sbDS[x4,x2,x7,x8] - 4*sbDS[x4,x2,x7,x9] - sbDS[x4,x2,x8,x1] -
  5*sbDS[x4,x2,x8,x2] - 2*sbDS[x4,x2,x8,x3] + 6*sbDS[x4,x2,x8,x4] + 2*sbDS[x4,x2,x8,x5] +
  2*sbDS[x4,x2,x8,x7] + 4*sbDS[x4,x2,x8,x8] - 2*sbDS[x4,x2,x8,x9] - sbDS[x4,x2,x9,x1] +
  5*sbDS[x4,x2,x9,x2] - sbDS[x4,x2,x9,x3] - 7*sbDS[x4,x2,x9,x4] - 2*sbDS[x4,x2,x9,x5] -
  5*sbDS[x4,x2,x9,x7] + sbDS[x4,x2,x9,x8] + 6*sbDS[x4,x3,x1,x3] + 4*sbDS[x4,x3,x1,x4] +
  4*sbDS[x4,x3,x1,x5] + 2*sbDS[x4,x3,x1,x7] - 2*sbDS[x4,x3,x1,x8] + 6*sbDS[x4,x3,x2,x3] +
  4*sbDS[x4,x3,x2,x4] + 4*sbDS[x4,x3,x2,x5] + 2*sbDS[x4,x3,x2,x7] - 2*sbDS[x4,x3,x2,x8] +
  4*sbDS[x4,x3,x3,x1] + 6*sbDS[x4,x3,x3,x2] + 14*sbDS[x4,x3,x3,x3] + 14*sbDS[x4,x3,x3,x4] +
  12*sbDS[x4,x3,x3,x5] + 4*sbDS[x4,x3,x4,x1] + 6*sbDS[x4,x3,x4,x2] + 14*sbDS[x4,x3,x4,x3] +
  14*sbDS[x4,x3,x4,x4] + 12*sbDS[x4,x3,x4,x5] + 4*sbDS[x4,x3,x5,x1] + 4*sbDS[x4,x3,x5,x2] +
  12*sbDS[x4,x3,x5,x3] + 12*sbDS[x4,x3,x5,x4] + 8*sbDS[x4,x3,x5,x5] + 2*sbDS[x4,x3,x5,x7] -
  2*sbDS[x4,x3,x5,x8] + 2*sbDS[x4,x3,x6,x1] - 2*sbDS[x4,x3,x6,x2] + 4*sbDS[x4,x3,x6,x5] -
  2*sbDS[x4,x3,x6,x7] + 2*sbDS[x4,x3,x6,x8] - 2*sbDS[x4,x3,x9,x1] + 2*sbDS[x4,x3,x9,x2] -
  2*sbDS[x4,x3,x9,x3] - 6*sbDS[x4,x3,x9,x4] - 4*sbDS[x4,x3,x9,x5] - 2*sbDS[x4,x3,x9,x7] +
  2*sbDS[x4,x3,x9,x8] + 6*sbDS[x4,x4,x1,x3] + 4*sbDS[x4,x4,x1,x4] + 4*sbDS[x4,x4,x1,x5] +
  2*sbDS[x4,x4,x1,x7] - 2*sbDS[x4,x4,x1,x8] + 6*sbDS[x4,x4,x2,x3] + 4*sbDS[x4,x4,x2,x4] +
  4*sbDS[x4,x4,x2,x5] + 2*sbDS[x4,x4,x2,x7] - 2*sbDS[x4,x4,x2,x8] + 4*sbDS[x4,x4,x3,x1] +
  6*sbDS[x4,x4,x3,x2] + 14*sbDS[x4,x4,x3,x3] + 14*sbDS[x4,x4,x3,x4] + 12*sbDS[x4,x4,x3,x5] +
  4*sbDS[x4,x4,x4,x1] + 6*sbDS[x4,x4,x4,x2] + 14*sbDS[x4,x4,x4,x3] + 14*sbDS[x4,x4,x4,x4] +
  12*sbDS[x4,x4,x4,x5] + 4*sbDS[x4,x4,x5,x1] + 4*sbDS[x4,x4,x5,x2] + 12*sbDS[x4,x4,x5,x3] +
  12*sbDS[x4,x4,x5,x4] + 8*sbDS[x4,x4,x5,x5] + 2*sbDS[x4,x4,x5,x7] - 2*sbDS[x4,x4,x5,x8] +
  2*sbDS[x4,x4,x6,x1] - 2*sbDS[x4,x4,x6,x2] + 4*sbDS[x4,x4,x6,x5] - 2*sbDS[x4,x4,x6,x7] +
  2*sbDS[x4,x4,x6,x8] - 2*sbDS[x4,x4,x9,x1] + 2*sbDS[x4,x4,x9,x2] - 2*sbDS[x4,x4,x9,x3] -
  6*sbDS[x4,x4,x9,x4] - 4*sbDS[x4,x4,x9,x5] - 2*sbDS[x4,x4,x9,x7] + 2*sbDS[x4,x4,x9,x8] +
  4*sbDS[x4,x5,x1,x3] + 4*sbDS[x4,x5,x1,x4] + 4*sbDS[x4,x5,x1,x5] + 3*sbDS[x4,x5,x1,x7] -
  5*sbDS[x4,x5,x1,x8] + 2*sbDS[x4,x5,x1,x9] + 4*sbDS[x4,x5,x2,x3] + 4*sbDS[x4,x5,x2,x4] +
  4*sbDS[x4,x5,x2,x5] + 3*sbDS[x4,x5,x2,x7] - 5*sbDS[x4,x5,x2,x8] + 2*sbDS[x4,x5,x2,x9] +
  4*sbDS[x4,x5,x3,x1] + 4*sbDS[x4,x5,x3,x2] + 12*sbDS[x4,x5,x3,x3] + 12*sbDS[x4,x5,x3,x4] +
  8*sbDS[x4,x5,x3,x5] + 2*sbDS[x4,x5,x3,x7] - 2*sbDS[x4,x5,x3,x8] + 4*sbDS[x4,x5,x4,x1] +
  4*sbDS[x4,x5,x4,x2] + 12*sbDS[x4,x5,x4,x3] + 12*sbDS[x4,x5,x4,x4] + 8*sbDS[x4,x5,x4,x5] +
  2*sbDS[x4,x5,x4,x7] - 2*sbDS[x4,x5,x4,x8] + 4*sbDS[x4,x5,x5,x1] + 4*sbDS[x4,x5,x5,x2] +
  8*sbDS[x4,x5,x5,x3] + 8*sbDS[x4,x5,x5,x4] + 4*sbDS[x4,x5,x5,x7] - 6*sbDS[x4,x5,x5,x8] +
  2*sbDS[x4,x5,x5,x9] + 2*sbDS[x4,x5,x6,x1] - 2*sbDS[x4,x5,x6,x7] + sbDS[x4,x5,x7,x1] +
  sbDS[x4,x5,x7,x2] + 4*sbDS[x4,x5,x7,x3] + 2*sbDS[x4,x5,x7,x4] + 4*sbDS[x4,x5,x7,x5] +
  2*sbDS[x4,x5,x7,x8] - 2*sbDS[x4,x5,x7,x9] - sbDS[x4,x5,x8,x1] - 5*sbDS[x4,x5,x8,x2] -
  2*sbDS[x4,x5,x8,x3] + 6*sbDS[x4,x5,x8,x4] + 2*sbDS[x4,x5,x8,x5] + 2*sbDS[x4,x5,x8,x7] +
  4*sbDS[x4,x5,x8,x8] - 2*sbDS[x4,x5,x8,x9] - 2*sbDS[x4,x5,x9,x1] + 4*sbDS[x4,x5,x9,x2] -
  4*sbDS[x4,x5,x9,x3] - 10*sbDS[x4,x5,x9,x4] - 6*sbDS[x4,x5,x9,x5] - 4*sbDS[x4,x5,x9,x7] +
  2*sbDS[x4,x5,x9,x8] + 2*sbDS[x4,x6,x1,x1] + 4*sbDS[x4,x6,x1,x3] + 2*sbDS[x4,x6,x1,x4] -
  sbDS[x4,x6,x1,x7] + 3*sbDS[x4,x6,x1,x8] - 2*sbDS[x4,x6,x1,x9] - 6*sbDS[x4,x6,x2,x2] -
  2*sbDS[x4,x6,x2,x3] + 6*sbDS[x4,x6,x2,x4] - 2*sbDS[x4,x6,x2,x5] + sbDS[x4,x6,x2,x7] +
  5*sbDS[x4,x6,x2,x8] - 2*sbDS[x4,x6,x2,x9] + 2*sbDS[x4,x6,x3,x1] - 2*sbDS[x4,x6,x3,x2] +
  4*sbDS[x4,x6,x3,x5] - 2*sbDS[x4,x6,x3,x7] + 2*sbDS[x4,x6,x3,x8] + 2*sbDS[x4,x6,x4,x1] -
  2*sbDS[x4,x6,x4,x2] + 4*sbDS[x4,x6,x4,x5] - 2*sbDS[x4,x6,x4,x7] + 2*sbDS[x4,x6,x4,x8] -
  2*sbDS[x4,x6,x5,x2] + 4*sbDS[x4,x6,x5,x3] + 4*sbDS[x4,x6,x5,x4] + 4*sbDS[x4,x6,x5,x5] -
  2*sbDS[x4,x6,x5,x7] + 6*sbDS[x4,x6,x5,x8] - 2*sbDS[x4,x6,x5,x9] + 8*sbDS[x4,x6,x6,x5] -
  sbDS[x4,x6,x7,x1] - sbDS[x4,x6,x7,x2] - 4*sbDS[x4,x6,x7,x3] - 2*sbDS[x4,x6,x7,x4] -
  4*sbDS[x4,x6,x7,x5] - 2*sbDS[x4,x6,x7,x8] + 2*sbDS[x4,x6,x7,x9] + sbDS[x4,x6,x8,x1] +
  5*sbDS[x4,x6,x8,x2] + 2*sbDS[x4,x6,x8,x3] - 6*sbDS[x4,x6,x8,x4] - 2*sbDS[x4,x6,x8,x5] -
  2*sbDS[x4,x6,x8,x7] - 4*sbDS[x4,x6,x8,x8] + 2*sbDS[x4,x6,x8,x9] - 2*sbDS[x4,x9,x1,x1] -
  sbDS[x4,x9,x1,x3] - sbDS[x4,x9,x1,x4] + 2*sbDS[x4,x9,x1,x6] - 3*sbDS[x4,x9,x1,x7] +
  5*sbDS[x4,x9,x1,x8] - 4*sbDS[x4,x9,x1,x9] + 6*sbDS[x4,x9,x2,x2] + 5*sbDS[x4,x9,x2,x3] -
  5*sbDS[x4,x9,x2,x4] + 2*sbDS[x4,x9,x2,x5] + 2*sbDS[x4,x9,x2,x6] - 5*sbDS[x4,x9,x2,x7] +
  3*sbDS[x4,x9,x2,x8] - 4*sbDS[x4,x9,x2,x9] + sbDS[x4,x9,x3,x1] + 5*sbDS[x4,x9,x3,x2] -
  2*sbDS[x4,x9,x3,x3] - 8*sbDS[x4,x9,x3,x4] - 4*sbDS[x4,x9,x3,x5] - 4*sbDS[x4,x9,x3,x7] -
  sbDS[x4,x9,x4,x1] - sbDS[x4,x9,x4,x2] - 8*sbDS[x4,x9,x4,x3] - 4*sbDS[x4,x9,x4,x4] -
  6*sbDS[x4,x9,x4,x5] - 2*sbDS[x4,x9,x4,x7] + 2*sbDS[x4,x9,x4,x8] + 2*sbDS[x4,x9,x5,x2] -
  4*sbDS[x4,x9,x5,x3] - 6*sbDS[x4,x9,x5,x4] - 4*sbDS[x4,x9,x5,x5] + 2*sbDS[x4,x9,x5,x6] -
  4*sbDS[x4,x9,x5,x7] + 4*sbDS[x4,x9,x5,x8] - 4*sbDS[x4,x9,x5,x9] - sbDS[x4,x9,x7,x1] -
  sbDS[x4,x9,x7,x2] - 6*sbDS[x4,x9,x7,x3] - 2*sbDS[x4,x9,x7,x4] - 4*sbDS[x4,x9,x7,x5] -
  2*sbDS[x4,x9,x7,x6] - 2*sbDS[x4,x9,x7,x8] + 4*sbDS[x4,x9,x7,x9] + sbDS[x4,x9,x8,x1] +
  5*sbDS[x4,x9,x8,x2] - 6*sbDS[x4,x9,x8,x4] - 2*sbDS[x4,x9,x8,x5] - 2*sbDS[x4,x9,x8,x6] -
  2*sbDS[x4,x9,x8,x7] - 4*sbDS[x4,x9,x8,x8] + 4*sbDS[x4,x9,x8,x9] - 8*sbDS[x4,x9,x9,x2] +
  4*sbDS[x4,x9,x9,x3] + 12*sbDS[x4,x9,x9,x4] + 4*sbDS[x4,x9,x9,x5] + 8*sbDS[x4,x9,x9,x7] -
  4*sbDS[x5,x1,x1,x6] + 8*sbDS[x5,x1,x1,x7] - 8*sbDS[x5,x1,x1,x8] + 4*sbDS[x5,x1,x1,x9] -
  4*sbDS[x5,x1,x2,x6] + 8*sbDS[x5,x1,x2,x7] - 8*sbDS[x5,x1,x2,x8] + 4*sbDS[x5,x1,x2,x9] +
  4*sbDS[x5,x1,x3,x3] + 4*sbDS[x5,x1,x3,x4] + 4*sbDS[x5,x1,x3,x5] + 3*sbDS[x5,x1,x3,x7] -
  5*sbDS[x5,x1,x3,x8] + 2*sbDS[x5,x1,x3,x9] + 4*sbDS[x5,x1,x4,x3] + 4*sbDS[x5,x1,x4,x4] +
  4*sbDS[x5,x1,x4,x5] + 3*sbDS[x5,x1,x4,x7] - 5*sbDS[x5,x1,x4,x8] + 2*sbDS[x5,x1,x4,x9] +
  4*sbDS[x5,x1,x5,x3] + 4*sbDS[x5,x1,x5,x4] - 6*sbDS[x5,x1,x5,x6] + 10*sbDS[x5,x1,x5,x7] -
  10*sbDS[x5,x1,x5,x8] + 6*sbDS[x5,x1,x5,x9] + 2*sbDS[x5,x1,x6,x1] - 6*sbDS[x5,x1,x6,x2] -
  14*sbDS[x5,x1,x6,x5] - 2*sbDS[x5,x1,x6,x7] + 6*sbDS[x5,x1,x6,x8] + 2*sbDS[x5,x1,x7,x1] +
  6*sbDS[x5,x1,x7,x2] + 13*sbDS[x5,x1,x7,x3] + 3*sbDS[x5,x1,x7,x4] + 14*sbDS[x5,x1,x7,x5] +
  4*sbDS[x5,x1,x7,x6] - 4*sbDS[x5,x1,x7,x7] - 4*sbDS[x5,x1,x7,x9] - 2*sbDS[x5,x1,x8,x1] -
  6*sbDS[x5,x1,x8,x2] - 5*sbDS[x5,x1,x8,x3] + 13*sbDS[x5,x1,x8,x4] + 10*sbDS[x5,x1,x8,x5] +
  4*sbDS[x5,x1,x8,x6] + 4*sbDS[x5,x1,x8,x8] - 4*sbDS[x5,x1,x8,x9] - 2*sbDS[x5,x1,x9,x1] +
  6*sbDS[x5,x1,x9,x2] - 8*sbDS[x5,x1,x9,x3] - 16*sbDS[x5,x1,x9,x4] - 10*sbDS[x5,x1,x9,x5] -
  6*sbDS[x5,x1,x9,x7] + 2*sbDS[x5,x1,x9,x8] - 4*sbDS[x5,x2,x1,x6] + 8*sbDS[x5,x2,x1,x7] -
  8*sbDS[x5,x2,x1,x8] + 4*sbDS[x5,x2,x1,x9] - 4*sbDS[x5,x2,x2,x6] + 8*sbDS[x5,x2,x2,x7] -
  8*sbDS[x5,x2,x2,x8] + 4*sbDS[x5,x2,x2,x9] + 4*sbDS[x5,x2,x3,x3] + 4*sbDS[x5,x2,x3,x4] +
  4*sbDS[x5,x2,x3,x5] + 3*sbDS[x5,x2,x3,x7] - 5*sbDS[x5,x2,x3,x8] + 2*sbDS[x5,x2,x3,x9] +
  4*sbDS[x5,x2,x4,x3] + 4*sbDS[x5,x2,x4,x4] + 4*sbDS[x5,x2,x4,x5] + 3*sbDS[x5,x2,x4,x7] -
  5*sbDS[x5,x2,x4,x8] + 2*sbDS[x5,x2,x4,x9] + 4*sbDS[x5,x2,x5,x3] + 4*sbDS[x5,x2,x5,x4] -
  6*sbDS[x5,x2,x5,x6] + 10*sbDS[x5,x2,x5,x7] - 10*sbDS[x5,x2,x5,x8] + 6*sbDS[x5,x2,x5,x9] +
  2*sbDS[x5,x2,x6,x1] - 6*sbDS[x5,x2,x6,x2] - 14*sbDS[x5,x2,x6,x5] - 2*sbDS[x5,x2,x6,x7] +
  6*sbDS[x5,x2,x6,x8] + 2*sbDS[x5,x2,x7,x1] + 6*sbDS[x5,x2,x7,x2] + 13*sbDS[x5,x2,x7,x3] +
  3*sbDS[x5,x2,x7,x4] + 14*sbDS[x5,x2,x7,x5] + 4*sbDS[x5,x2,x7,x6] - 4*sbDS[x5,x2,x7,x7] -
  4*sbDS[x5,x2,x7,x9] - 2*sbDS[x5,x2,x8,x1] - 6*sbDS[x5,x2,x8,x2] - 5*sbDS[x5,x2,x8,x3] +
  13*sbDS[x5,x2,x8,x4] + 10*sbDS[x5,x2,x8,x5] + 4*sbDS[x5,x2,x8,x6] + 4*sbDS[x5,x2,x8,x8] -
  4*sbDS[x5,x2,x8,x9] - 2*sbDS[x5,x2,x9,x1] + 6*sbDS[x5,x2,x9,x2] - 8*sbDS[x5,x2,x9,x3] -
  16*sbDS[x5,x2,x9,x4] - 10*sbDS[x5,x2,x9,x5] - 6*sbDS[x5,x2,x9,x7] + 2*sbDS[x5,x2,x9,x8] +
  4*sbDS[x5,x3,x1,x3] + 4*sbDS[x5,x3,x1,x4] + 4*sbDS[x5,x3,x1,x5] + 3*sbDS[x5,x3,x1,x7] -
  5*sbDS[x5,x3,x1,x8] + 2*sbDS[x5,x3,x1,x9] + 4*sbDS[x5,x3,x2,x3] + 4*sbDS[x5,x3,x2,x4] +
  4*sbDS[x5,x3,x2,x5] + 3*sbDS[x5,x3,x2,x7] - 5*sbDS[x5,x3,x2,x8] + 2*sbDS[x5,x3,x2,x9] +
  4*sbDS[x5,x3,x3,x1] + 4*sbDS[x5,x3,x3,x2] + 12*sbDS[x5,x3,x3,x3] + 12*sbDS[x5,x3,x3,x4] +
  8*sbDS[x5,x3,x3,x5] + 2*sbDS[x5,x3,x3,x7] - 2*sbDS[x5,x3,x3,x8] + 4*sbDS[x5,x3,x4,x1] +
  4*sbDS[x5,x3,x4,x2] + 12*sbDS[x5,x3,x4,x3] + 12*sbDS[x5,x3,x4,x4] + 8*sbDS[x5,x3,x4,x5] +
  2*sbDS[x5,x3,x4,x7] - 2*sbDS[x5,x3,x4,x8] + 4*sbDS[x5,x3,x5,x1] + 4*sbDS[x5,x3,x5,x2] +
  8*sbDS[x5,x3,x5,x3] + 8*sbDS[x5,x3,x5,x4] + 4*sbDS[x5,x3,x5,x7] - 6*sbDS[x5,x3,x5,x8] +
  2*sbDS[x5,x3,x5,x9] + 2*sbDS[x5,x3,x6,x1] - 2*sbDS[x5,x3,x6,x7] + sbDS[x5,x3,x7,x1] +
  sbDS[x5,x3,x7,x2] + 4*sbDS[x5,x3,x7,x3] + 2*sbDS[x5,x3,x7,x4] + 4*sbDS[x5,x3,x7,x5] +
  2*sbDS[x5,x3,x7,x8] - 2*sbDS[x5,x3,x7,x9] - sbDS[x5,x3,x8,x1] - 5*sbDS[x5,x3,x8,x2] -
  2*sbDS[x5,x3,x8,x3] + 6*sbDS[x5,x3,x8,x4] + 2*sbDS[x5,x3,x8,x5] + 2*sbDS[x5,x3,x8,x7] +
  4*sbDS[x5,x3,x8,x8] - 2*sbDS[x5,x3,x8,x9] - 2*sbDS[x5,x3,x9,x1] + 4*sbDS[x5,x3,x9,x2] -
  4*sbDS[x5,x3,x9,x3] - 10*sbDS[x5,x3,x9,x4] - 6*sbDS[x5,x3,x9,x5] - 4*sbDS[x5,x3,x9,x7] +
  2*sbDS[x5,x3,x9,x8] + 4*sbDS[x5,x4,x1,x3] + 4*sbDS[x5,x4,x1,x4] + 4*sbDS[x5,x4,x1,x5] +
  3*sbDS[x5,x4,x1,x7] - 5*sbDS[x5,x4,x1,x8] + 2*sbDS[x5,x4,x1,x9] + 4*sbDS[x5,x4,x2,x3] +
  4*sbDS[x5,x4,x2,x4] + 4*sbDS[x5,x4,x2,x5] + 3*sbDS[x5,x4,x2,x7] - 5*sbDS[x5,x4,x2,x8] +
  2*sbDS[x5,x4,x2,x9] + 4*sbDS[x5,x4,x3,x1] + 4*sbDS[x5,x4,x3,x2] + 12*sbDS[x5,x4,x3,x3] +
  12*sbDS[x5,x4,x3,x4] + 8*sbDS[x5,x4,x3,x5] + 2*sbDS[x5,x4,x3,x7] - 2*sbDS[x5,x4,x3,x8] +
  4*sbDS[x5,x4,x4,x1] + 4*sbDS[x5,x4,x4,x2] + 12*sbDS[x5,x4,x4,x3] + 12*sbDS[x5,x4,x4,x4] +
  8*sbDS[x5,x4,x4,x5] + 2*sbDS[x5,x4,x4,x7] - 2*sbDS[x5,x4,x4,x8] + 4*sbDS[x5,x4,x5,x1] +
  4*sbDS[x5,x4,x5,x2] + 8*sbDS[x5,x4,x5,x3] + 8*sbDS[x5,x4,x5,x4] + 4*sbDS[x5,x4,x5,x7] -
  6*sbDS[x5,x4,x5,x8] + 2*sbDS[x5,x4,x5,x9] + 2*sbDS[x5,x4,x6,x1] - 2*sbDS[x5,x4,x6,x7] +
  sbDS[x5,x4,x7,x1] + sbDS[x5,x4,x7,x2] + 4*sbDS[x5,x4,x7,x3] + 2*sbDS[x5,x4,x7,x4] +
  4*sbDS[x5,x4,x7,x5] + 2*sbDS[x5,x4,x7,x8] - 2*sbDS[x5,x4,x7,x9] - sbDS[x5,x4,x8,x1] -
  5*sbDS[x5,x4,x8,x2] - 2*sbDS[x5,x4,x8,x3] + 6*sbDS[x5,x4,x8,x4] + 2*sbDS[x5,x4,x8,x5] +
  2*sbDS[x5,x4,x8,x7] + 4*sbDS[x5,x4,x8,x8] - 2*sbDS[x5,x4,x8,x9] - 2*sbDS[x5,x4,x9,x1] +
  4*sbDS[x5,x4,x9,x2] - 4*sbDS[x5,x4,x9,x3] - 10*sbDS[x5,x4,x9,x4] - 6*sbDS[x5,x4,x9,x5] -
  4*sbDS[x5,x4,x9,x7] + 2*sbDS[x5,x4,x9,x8] + 4*sbDS[x5,x5,x1,x3] + 4*sbDS[x5,x5,x1,x4] -
  6*sbDS[x5,x5,x1,x6] + 10*sbDS[x5,x5,x1,x7] - 10*sbDS[x5,x5,x1,x8] + 6*sbDS[x5,x5,x1,x9] +
  4*sbDS[x5,x5,x2,x3] + 4*sbDS[x5,x5,x2,x4] - 6*sbDS[x5,x5,x2,x6] + 10*sbDS[x5,x5,x2,x7] -
  10*sbDS[x5,x5,x2,x8] + 6*sbDS[x5,x5,x2,x9] + 4*sbDS[x5,x5,x3,x1] + 4*sbDS[x5,x5,x3,x2] +
  8*sbDS[x5,x5,x3,x3] + 8*sbDS[x5,x5,x3,x4] + 4*sbDS[x5,x5,x3,x7] - 6*sbDS[x5,x5,x3,x8] +
  2*sbDS[x5,x5,x3,x9] + 4*sbDS[x5,x5,x4,x1] + 4*sbDS[x5,x5,x4,x2] + 8*sbDS[x5,x5,x4,x3] +
  8*sbDS[x5,x5,x4,x4] + 4*sbDS[x5,x5,x4,x7] - 6*sbDS[x5,x5,x4,x8] + 2*sbDS[x5,x5,x4,x9] -
  8*sbDS[x5,x5,x5,x6] + 8*sbDS[x5,x5,x5,x7] - 8*sbDS[x5,x5,x5,x8] + 8*sbDS[x5,x5,x5,x9] -
  4*sbDS[x5,x5,x6,x2] - 32*sbDS[x5,x5,x6,x5] + 4*sbDS[x5,x5,x6,x8] + 4*sbDS[x5,x5,x7,x1] +
  12*sbDS[x5,x5,x7,x2] + 30*sbDS[x5,x5,x7,x3] + 4*sbDS[x5,x5,x7,x4] + 28*sbDS[x5,x5,x7,x5] +
  6*sbDS[x5,x5,x7,x6] - 8*sbDS[x5,x5,x7,x7] - 6*sbDS[x5,x5,x7,x9] - 4*sbDS[x5,x5,x8,x1] -
  12*sbDS[x5,x5,x8,x2] - 6*sbDS[x5,x5,x8,x3] + 24*sbDS[x5,x5,x8,x4] + 20*sbDS[x5,x5,x8,x5] +
  6*sbDS[x5,x5,x8,x6] + 8*sbDS[x5,x5,x8,x8] - 6*sbDS[x5,x5,x8,x9] + 4*sbDS[x5,x5,x9,x2] -
  16*sbDS[x5,x5,x9,x3] - 20*sbDS[x5,x5,x9,x4] - 16*sbDS[x5,x5,x9,x5] - 4*sbDS[x5,x5,x9,x7] +
  4*sbDS[x5,x6,x1,x1] + 24*sbDS[x5,x6,x1,x3] + 2*sbDS[x5,x6,x1,x4] + 4*sbDS[x5,x6,x1,x6] -
  6*sbDS[x5,x6,x1,x7] + 6*sbDS[x5,x6,x1,x8] - 4*sbDS[x5,x6,x1,x9] - 12*sbDS[x5,x6,x2,x2] +
  14*sbDS[x5,x6,x2,x4] - 4*sbDS[x5,x6,x2,x5] + 4*sbDS[x5,x6,x2,x6] - 2*sbDS[x5,x6,x2,x7] +
  10*sbDS[x5,x6,x2,x8] - 4*sbDS[x5,x6,x2,x9] + 2*sbDS[x5,x6,x3,x1] - 2*sbDS[x5,x6,x3,x7] +
  2*sbDS[x5,x6,x4,x1] - 2*sbDS[x5,x6,x4,x7] - 4*sbDS[x5,x6,x5,x2] - 16*sbDS[x5,x6,x5,x5] +
  4*sbDS[x5,x6,x5,x6] + 4*sbDS[x5,x6,x5,x8] - 4*sbDS[x5,x6,x5,x9] + 8*sbDS[x5,x6,x6,x2] +
  36*sbDS[x5,x6,x6,x5] - 8*sbDS[x5,x6,x6,x8] - 2*sbDS[x5,x6,x7,x1] - 6*sbDS[x5,x6,x7,x2] -
  24*sbDS[x5,x6,x7,x3] - 2*sbDS[x5,x6,x7,x4] - 18*sbDS[x5,x6,x7,x5] - 4*sbDS[x5,x6,x7,x6] +
  4*sbDS[x5,x6,x7,x7] + 4*sbDS[x5,x6,x7,x9] + 2*sbDS[x5,x6,x8,x1] + 6*sbDS[x5,x6,x8,x2] -
  14*sbDS[x5,x6,x8,x4] - 14*sbDS[x5,x6,x8,x5] - 4*sbDS[x5,x6,x8,x6] - 4*sbDS[x5,x6,x8,x8] +
  4*sbDS[x5,x6,x8,x9] - 11*sbDS[x5,x7,x1,x3] + sbDS[x5,x7,x1,x4] - 5*sbDS[x5,x7,x2,x3] -
  sbDS[x5,x7,x2,x4] - sbDS[x5,x7,x3,x1] - 5*sbDS[x5,x7,x3,x2] + 4*sbDS[x5,x7,x3,x4] +
  2*sbDS[x5,x7,x3,x5] + 6*sbDS[x5,x7,x3,x8] - 2*sbDS[x5,x7,x3,x9] + sbDS[x5,x7,x4,x1] +
  sbDS[x5,x7,x4,x2] + 4*sbDS[x5,x7,x4,x3] + 2*sbDS[x5,x7,x4,x4] + 4*sbDS[x5,x7,x4,x5] +
  2*sbDS[x5,x7,x4,x8] - 2*sbDS[x5,x7,x4,x9] + 2*sbDS[x5,x7,x5,x3] + 4*sbDS[x5,x7,x5,x4] +
  12*sbDS[x5,x7,x5,x5] + 2*sbDS[x5,x7,x5,x6] - 4*sbDS[x5,x7,x5,x7] + 4*sbDS[x5,x7,x5,x8] -
  2*sbDS[x5,x7,x5,x9] - 4*sbDS[x5,x7,x6,x5] + 4*sbDS[x5,x7,x7,x3] + 6*sbDS[x5,x7,x8,x3] -
  2*sbDS[x5,x7,x8,x4] + 4*sbDS[x5,x7,x9,x3] + 4*sbDS[x5,x7,x9,x4] + 4*sbDS[x5,x7,x9,x5] -
  11*sbDS[x5,x8,x1,x3] + sbDS[x5,x8,x1,x4] - 5*sbDS[x5,x8,x2,x3] - sbDS[x5,x8,x2,x4] -
  sbDS[x5,x8,x3,x1] - 5*sbDS[x5,x8,x3,x2] - 2*sbDS[x5,x8,x3,x3] + 6*sbDS[x5,x8,x3,x4] +
  2*sbDS[x5,x8,x3,x5] + 2*sbDS[x5,x8,x3,x7] + 4*sbDS[x5,x8,x3,x8] - 2*sbDS[x5,x8,x3,x9] +
  sbDS[x5,x8,x4,x1] + sbDS[x5,x8,x4,x2] + 6*sbDS[x5,x8,x4,x3] + 4*sbDS[x5,x8,x4,x5] -
  2*sbDS[x5,x8,x4,x7] + 4*sbDS[x5,x8,x4,x8] - 2*sbDS[x5,x8,x4,x9] + 2*sbDS[x5,x8,x5,x3] +
  4*sbDS[x5,x8,x5,x4] + 12*sbDS[x5,x8,x5,x5] + 2*sbDS[x5,x8,x5,x6] - 4*sbDS[x5,x8,x5,x7] +
  4*sbDS[x5,x8,x5,x8] - 2*sbDS[x5,x8,x5,x9] - 4*sbDS[x5,x8,x6,x5] + 6*sbDS[x5,x8,x7,x3] -
  2*sbDS[x5,x8,x7,x4] + 4*sbDS[x5,x8,x8,x3] + 4*sbDS[x5,x8,x9,x3] + 4*sbDS[x5,x8,x9,x4] +
  4*sbDS[x5,x8,x9,x5] - 4*sbDS[x5,x9,x1,x1] - 2*sbDS[x5,x9,x1,x3] - 4*sbDS[x5,x9,x1,x4] +
  4*sbDS[x5,x9,x1,x6] - 6*sbDS[x5,x9,x1,x7] + 6*sbDS[x5,x9,x1,x8] - 4*sbDS[x5,x9,x1,x9] +
  12*sbDS[x5,x9,x2,x2] + 10*sbDS[x5,x9,x2,x3] - 12*sbDS[x5,x9,x2,x4] + 4*sbDS[x5,x9,x2,x5] +
  4*sbDS[x5,x9,x2,x6] - 10*sbDS[x5,x9,x2,x7] + 2*sbDS[x5,x9,x2,x8] - 4*sbDS[x5,x9,x2,x9] +
  10*sbDS[x5,x9,x3,x2] - 2*sbDS[x5,x9,x3,x3] - 14*sbDS[x5,x9,x3,x4] - 8*sbDS[x5,x9,x3,x5] -
  4*sbDS[x5,x9,x3,x7] - 2*sbDS[x5,x9,x3,x8] - 4*sbDS[x5,x9,x4,x1] - 2*sbDS[x5,x9,x4,x2] -
  14*sbDS[x5,x9,x4,x3] - 6*sbDS[x5,x9,x4,x4] - 12*sbDS[x5,x9,x4,x5] + 2*sbDS[x5,x9,x4,x8] +
  4*sbDS[x5,x9,x5,x2] - 8*sbDS[x5,x9,x5,x3] - 12*sbDS[x5,x9,x5,x4] - 8*sbDS[x5,x9,x5,x5] +
  4*sbDS[x5,x9,x5,x6] - 4*sbDS[x5,x9,x5,x7] - 4*sbDS[x5,x9,x5,x9] - 2*sbDS[x5,x9,x7,x1] -
  6*sbDS[x5,x9,x7,x2] - 14*sbDS[x5,x9,x7,x3] - 10*sbDS[x5,x9,x7,x5] - 4*sbDS[x5,x9,x7,x6] +
  4*sbDS[x5,x9,x7,x7] + 4*sbDS[x5,x9,x7,x9] + 2*sbDS[x5,x9,x8,x1] + 6*sbDS[x5,x9,x8,x2] -
  2*sbDS[x5,x9,x8,x3] - 8*sbDS[x5,x9,x8,x4] - 6*sbDS[x5,x9,x8,x5] - 4*sbDS[x5,x9,x8,x6] -
  4*sbDS[x5,x9,x8,x8] + 4*sbDS[x5,x9,x8,x9] - 8*sbDS[x5,x9,x9,x2] + 12*sbDS[x5,x9,x9,x3] +
  20*sbDS[x5,x9,x9,x4] + 12*sbDS[x5,x9,x9,x5] + 8*sbDS[x5,x9,x9,x7] - 6*sbDS[x6,x1,x1,x3] +
  2*sbDS[x6,x1,x1,x4] - 6*sbDS[x6,x1,x2,x3] + 2*sbDS[x6,x1,x2,x4] - 6*sbDS[x6,x1,x3,x2] +
  4*sbDS[x6,x1,x3,x4] - 2*sbDS[x6,x1,x3,x5] - sbDS[x6,x1,x3,x7] + 7*sbDS[x6,x1,x3,x8] -
  2*sbDS[x6,x1,x3,x9] + 2*sbDS[x6,x1,x4,x1] + 4*sbDS[x6,x1,x4,x3] + 2*sbDS[x6,x1,x4,x4] -
  sbDS[x6,x1,x4,x7] + 3*sbDS[x6,x1,x4,x8] - 2*sbDS[x6,x1,x4,x9] - 2*sbDS[x6,x1,x5,x3] +
  2*sbDS[x6,x1,x5,x6] - 4*sbDS[x6,x1,x5,x7] + 4*sbDS[x6,x1,x5,x8] - 2*sbDS[x6,x1,x5,x9] +
  4*sbDS[x6,x1,x6,x5] - sbDS[x6,x1,x7,x3] - sbDS[x6,x1,x7,x4] - 4*sbDS[x6,x1,x7,x5] +
  7*sbDS[x6,x1,x8,x3] - 5*sbDS[x6,x1,x8,x4] - 4*sbDS[x6,x1,x8,x5] + 4*sbDS[x6,x1,x9,x3] +
  4*sbDS[x6,x1,x9,x4] + 4*sbDS[x6,x1,x9,x5] - 6*sbDS[x6,x2,x1,x3] + 2*sbDS[x6,x2,x1,x4] -
  6*sbDS[x6,x2,x2,x3] + 2*sbDS[x6,x2,x2,x4] - 6*sbDS[x6,x2,x3,x2] - 2*sbDS[x6,x2,x3,x3] +
  6*sbDS[x6,x2,x3,x4] - 2*sbDS[x6,x2,x3,x5] + sbDS[x6,x2,x3,x7] + 5*sbDS[x6,x2,x3,x8] -
  2*sbDS[x6,x2,x3,x9] + 2*sbDS[x6,x2,x4,x1] + 6*sbDS[x6,x2,x4,x3] - 3*sbDS[x6,x2,x4,x7] +
  5*sbDS[x6,x2,x4,x8] - 2*sbDS[x6,x2,x4,x9] - 2*sbDS[x6,x2,x5,x3] + 2*sbDS[x6,x2,x5,x6] -
  4*sbDS[x6,x2,x5,x7] + 4*sbDS[x6,x2,x5,x8] - 2*sbDS[x6,x2,x5,x9] + 4*sbDS[x6,x2,x6,x5] +
  sbDS[x6,x2,x7,x3] - 3*sbDS[x6,x2,x7,x4] - 4*sbDS[x6,x2,x7,x5] + 5*sbDS[x6,x2,x8,x3] -
  3*sbDS[x6,x2,x8,x4] - 4*sbDS[x6,x2,x8,x5] + 4*sbDS[x6,x2,x9,x3] + 4*sbDS[x6,x2,x9,x4] +
  4*sbDS[x6,x2,x9,x5] + 2*sbDS[x6,x3,x1,x1] + 4*sbDS[x6,x3,x1,x3] + 2*sbDS[x6,x3,x1,x4] -
  sbDS[x6,x3,x1,x7] + 3*sbDS[x6,x3,x1,x8] - 2*sbDS[x6,x3,x1,x9] - 6*sbDS[x6,x3,x2,x2] -
  2*sbDS[x6,x3,x2,x3] + 6*sbDS[x6,x3,x2,x4] - 2*sbDS[x6,x3,x2,x5] + sbDS[x6,x3,x2,x7] +
  5*sbDS[x6,x3,x2,x8] - 2*sbDS[x6,x3,x2,x9] + 2*sbDS[x6,x3,x3,x1] - 2*sbDS[x6,x3,x3,x2] +
  4*sbDS[x6,x3,x3,x5] - 2*sbDS[x6,x3,x3,x7] + 2*sbDS[x6,x3,x3,x8] + 2*sbDS[x6,x3,x4,x1] -
  2*sbDS[x6,x3,x4,x2] + 4*sbDS[x6,x3,x4,x5] - 2*sbDS[x6,x3,x4,x7] + 2*sbDS[x6,x3,x4,x8] -
  2*sbDS[x6,x3,x5,x2] + 4*sbDS[x6,x3,x5,x3] + 4*sbDS[x6,x3,x5,x4] + 4*sbDS[x6,x3,x5,x5] -
  2*sbDS[x6,x3,x5,x7] + 6*sbDS[x6,x3,x5,x8] - 2*sbDS[x6,x3,x5,x9] + 8*sbDS[x6,x3,x6,x5] -
  sbDS[x6,x3,x7,x1] - sbDS[x6,x3,x7,x2] - 4*sbDS[x6,x3,x7,x3] - 2*sbDS[x6,x3,x7,x4] -
  4*sbDS[x6,x3,x7,x5] - 2*sbDS[x6,x3,x7,x8] + 2*sbDS[x6,x3,x7,x9] + sbDS[x6,x3,x8,x1] +
  5*sbDS[x6,x3,x8,x2] + 2*sbDS[x6,x3,x8,x3] - 6*sbDS[x6,x3,x8,x4] - 2*sbDS[x6,x3,x8,x5] -
  2*sbDS[x6,x3,x8,x7] - 4*sbDS[x6,x3,x8,x8] + 2*sbDS[x6,x3,x8,x9] + 2*sbDS[x6,x4,x1,x1] +
  4*sbDS[x6,x4,x1,x3] + 2*sbDS[x6,x4,x1,x4] - sbDS[x6,x4,x1,x7] + 3*sbDS[x6,x4,x1,x8] -
  2*sbDS[x6,x4,x1,x9] - 6*sbDS[x6,x4,x2,x2] - 2*sbDS[x6,x4,x2,x3] + 6*sbDS[x6,x4,x2,x4] -
  2*sbDS[x6,x4,x2,x5] + sbDS[x6,x4,x2,x7] + 5*sbDS[x6,x4,x2,x8] - 2*sbDS[x6,x4,x2,x9] +
  2*sbDS[x6,x4,x3,x1] - 2*sbDS[x6,x4,x3,x2] + 4*sbDS[x6,x4,x3,x5] - 2*sbDS[x6,x4,x3,x7] +
  2*sbDS[x6,x4,x3,x8] + 2*sbDS[x6,x4,x4,x1] - 2*sbDS[x6,x4,x4,x2] + 4*sbDS[x6,x4,x4,x5] -
  2*sbDS[x6,x4,x4,x7] + 2*sbDS[x6,x4,x4,x8] - 2*sbDS[x6,x4,x5,x2] + 4*sbDS[x6,x4,x5,x3] +
  4*sbDS[x6,x4,x5,x4] + 4*sbDS[x6,x4,x5,x5] - 2*sbDS[x6,x4,x5,x7] + 6*sbDS[x6,x4,x5,x8] -
  2*sbDS[x6,x4,x5,x9] + 8*sbDS[x6,x4,x6,x5] - sbDS[x6,x4,x7,x1] - sbDS[x6,x4,x7,x2] -
  4*sbDS[x6,x4,x7,x3] - 2*sbDS[x6,x4,x7,x4] - 4*sbDS[x6,x4,x7,x5] - 2*sbDS[x6,x4,x7,x8] +
  2*sbDS[x6,x4,x7,x9] + sbDS[x6,x4,x8,x1] + 5*sbDS[x6,x4,x8,x2] + 2*sbDS[x6,x4,x8,x3] -
  6*sbDS[x6,x4,x8,x4] - 2*sbDS[x6,x4,x8,x5] - 2*sbDS[x6,x4,x8,x7] - 4*sbDS[x6,x4,x8,x8] +
  2*sbDS[x6,x4,x8,x9] - 2*sbDS[x6,x5,x1,x3] + 2*sbDS[x6,x5,x1,x6] - 4*sbDS[x6,x5,x1,x7] +
  4*sbDS[x6,x5,x1,x8] - 2*sbDS[x6,x5,x1,x9] - 2*sbDS[x6,x5,x2,x3] + 2*sbDS[x6,x5,x2,x6] -
  4*sbDS[x6,x5,x2,x7] + 4*sbDS[x6,x5,x2,x8] - 2*sbDS[x6,x5,x2,x9] - 2*sbDS[x6,x5,x3,x2] +
  4*sbDS[x6,x5,x3,x3] + 4*sbDS[x6,x5,x3,x4] + 4*sbDS[x6,x5,x3,x5] - 2*sbDS[x6,x5,x3,x7] +
  6*sbDS[x6,x5,x3,x8] - 2*sbDS[x6,x5,x3,x9] - 2*sbDS[x6,x5,x4,x2] + 4*sbDS[x6,x5,x4,x3] +
  4*sbDS[x6,x5,x4,x4] + 4*sbDS[x6,x5,x4,x5] - 2*sbDS[x6,x5,x4,x7] + 6*sbDS[x6,x5,x4,x8] -
  2*sbDS[x6,x5,x4,x9] + 4*sbDS[x6,x5,x5,x3] + 4*sbDS[x6,x5,x5,x4] + 4*sbDS[x6,x5,x5,x6] -
  4*sbDS[x6,x5,x5,x7] + 4*sbDS[x6,x5,x5,x8] - 4*sbDS[x6,x5,x5,x9] + 28*sbDS[x6,x5,x6,x5] -
  2*sbDS[x6,x5,x7,x1] - 6*sbDS[x6,x5,x7,x2] - 18*sbDS[x6,x5,x7,x3] - 2*sbDS[x6,x5,x7,x4] -
  18*sbDS[x6,x5,x7,x5] - 2*sbDS[x6,x5,x7,x6] + 4*sbDS[x6,x5,x7,x7] + 2*sbDS[x6,x5,x7,x9] +
  2*sbDS[x6,x5,x8,x1] + 6*sbDS[x6,x5,x8,x2] + 6*sbDS[x6,x5,x8,x3] - 14*sbDS[x6,x5,x8,x4] -
  14*sbDS[x6,x5,x8,x5] - 2*sbDS[x6,x5,x8,x6] - 4*sbDS[x6,x5,x8,x8] + 2*sbDS[x6,x5,x8,x9] +
  4*sbDS[x6,x5,x9,x3] + 4*sbDS[x6,x5,x9,x4] + 4*sbDS[x6,x5,x9,x5] - 12*sbDS[x6,x6,x1,x3] -
  4*sbDS[x6,x6,x2,x4] + 8*sbDS[x6,x6,x3,x5] + 8*sbDS[x6,x6,x4,x5] + 8*sbDS[x6,x6,x5,x3] +
  8*sbDS[x6,x6,x5,x4] + 24*sbDS[x6,x6,x5,x5] - 4*sbDS[x6,x6,x5,x7] + 4*sbDS[x6,x6,x5,x8] -
  16*sbDS[x6,x6,x6,x5] + 12*sbDS[x6,x6,x7,x3] + 8*sbDS[x6,x6,x7,x5] + 4*sbDS[x6,x6,x8,x4] +
  8*sbDS[x6,x6,x8,x5] + 11*sbDS[x6,x7,x1,x3] - sbDS[x6,x7,x1,x4] + 5*sbDS[x6,x7,x2,x3] +
  sbDS[x6,x7,x2,x4] + sbDS[x6,x7,x3,x1] + 5*sbDS[x6,x7,x3,x2] - 4*sbDS[x6,x7,x3,x4] -
  2*sbDS[x6,x7,x3,x5] - 6*sbDS[x6,x7,x3,x8] + 2*sbDS[x6,x7,x3,x9] - sbDS[x6,x7,x4,x1] -
  sbDS[x6,x7,x4,x2] - 4*sbDS[x6,x7,x4,x3] - 2*sbDS[x6,x7,x4,x4] - 4*sbDS[x6,x7,x4,x5] -
  2*sbDS[x6,x7,x4,x8] + 2*sbDS[x6,x7,x4,x9] - 2*sbDS[x6,x7,x5,x3] - 4*sbDS[x6,x7,x5,x4] -
  12*sbDS[x6,x7,x5,x5] - 2*sbDS[x6,x7,x5,x6] + 4*sbDS[x6,x7,x5,x7] - 4*sbDS[x6,x7,x5,x8] +
  2*sbDS[x6,x7,x5,x9] + 4*sbDS[x6,x7,x6,x5] - 4*sbDS[x6,x7,x7,x3] - 6*sbDS[x6,x7,x8,x3] +
  2*sbDS[x6,x7,x8,x4] - 4*sbDS[x6,x7,x9,x3] - 4*sbDS[x6,x7,x9,x4] - 4*sbDS[x6,x7,x9,x5] +
  11*sbDS[x6,x8,x1,x3] - sbDS[x6,x8,x1,x4] + 5*sbDS[x6,x8,x2,x3] + sbDS[x6,x8,x2,x4] +
  sbDS[x6,x8,x3,x1] + 5*sbDS[x6,x8,x3,x2] + 2*sbDS[x6,x8,x3,x3] - 6*sbDS[x6,x8,x3,x4] -
  2*sbDS[x6,x8,x3,x5] - 2*sbDS[x6,x8,x3,x7] - 4*sbDS[x6,x8,x3,x8] + 2*sbDS[x6,x8,x3,x9] -
  sbDS[x6,x8,x4,x1] - sbDS[x6,x8,x4,x2] - 6*sbDS[x6,x8,x4,x3] - 4*sbDS[x6,x8,x4,x5] +
  2*sbDS[x6,x8,x4,x7] - 4*sbDS[x6,x8,x4,x8] + 2*sbDS[x6,x8,x4,x9] - 2*sbDS[x6,x8,x5,x3] -
  4*sbDS[x6,x8,x5,x4] - 12*sbDS[x6,x8,x5,x5] - 2*sbDS[x6,x8,x5,x6] + 4*sbDS[x6,x8,x5,x7] -
  4*sbDS[x6,x8,x5,x8] + 2*sbDS[x6,x8,x5,x9] + 4*sbDS[x6,x8,x6,x5] - 6*sbDS[x6,x8,x7,x3] +
  2*sbDS[x6,x8,x7,x4] - 4*sbDS[x6,x8,x8,x3] - 4*sbDS[x6,x8,x9,x3] - 4*sbDS[x6,x8,x9,x4] -
  4*sbDS[x6,x8,x9,x5] - 6*sbDS[x9,x1,x1,x3] + 2*sbDS[x9,x1,x1,x4] - 6*sbDS[x9,x1,x2,x3] +
  2*sbDS[x9,x1,x2,x4] - 6*sbDS[x9,x1,x3,x2] - 4*sbDS[x9,x1,x3,x3] + 10*sbDS[x9,x1,x3,x4] -
  2*sbDS[x9,x1,x3,x5] + 3*sbDS[x9,x1,x3,x7] + 3*sbDS[x9,x1,x3,x8] - 2*sbDS[x9,x1,x3,x9] +
  2*sbDS[x9,x1,x4,x1] + 10*sbDS[x9,x1,x4,x3] + 2*sbDS[x9,x1,x4,x4] - sbDS[x9,x1,x4,x7] +
  3*sbDS[x9,x1,x4,x8] - 2*sbDS[x9,x1,x4,x9] - 2*sbDS[x9,x1,x5,x3] + 2*sbDS[x9,x1,x5,x6] -
  4*sbDS[x9,x1,x5,x7] + 4*sbDS[x9,x1,x5,x8] - 2*sbDS[x9,x1,x5,x9] - 4*sbDS[x9,x1,x6,x5] +
  11*sbDS[x9,x1,x7,x3] - sbDS[x9,x1,x7,x4] + 4*sbDS[x9,x1,x7,x5] + 3*sbDS[x9,x1,x8,x3] +
  3*sbDS[x9,x1,x8,x4] + 4*sbDS[x9,x1,x8,x5] - 4*sbDS[x9,x1,x9,x3] - 4*sbDS[x9,x1,x9,x4] -
  4*sbDS[x9,x1,x9,x5] - 6*sbDS[x9,x2,x1,x3] + 2*sbDS[x9,x2,x1,x4] - 6*sbDS[x9,x2,x2,x3] +
  2*sbDS[x9,x2,x2,x4] - 6*sbDS[x9,x2,x3,x2] - 2*sbDS[x9,x2,x3,x3] + 8*sbDS[x9,x2,x3,x4] -
  2*sbDS[x9,x2,x3,x5] + sbDS[x9,x2,x3,x7] + 5*sbDS[x9,x2,x3,x8] - 2*sbDS[x9,x2,x3,x9] +
  2*sbDS[x9,x2,x4,x1] + 8*sbDS[x9,x2,x4,x3] + 4*sbDS[x9,x2,x4,x4] + sbDS[x9,x2,x4,x7] +
  sbDS[x9,x2,x4,x8] - 2*sbDS[x9,x2,x4,x9] - 2*sbDS[x9,x2,x5,x3] + 2*sbDS[x9,x2,x5,x6] -
  4*sbDS[x9,x2,x5,x7] + 4*sbDS[x9,x2,x5,x8] - 2*sbDS[x9,x2,x5,x9] - 4*sbDS[x9,x2,x6,x5] +
  9*sbDS[x9,x2,x7,x3] + sbDS[x9,x2,x7,x4] + 4*sbDS[x9,x2,x7,x5] + 5*sbDS[x9,x2,x8,x3] +
  sbDS[x9,x2,x8,x4] + 4*sbDS[x9,x2,x8,x5] - 4*sbDS[x9,x2,x9,x3] - 4*sbDS[x9,x2,x9,x4] -
  4*sbDS[x9,x2,x9,x5] + 2*sbDS[x9,x3,x1,x1] + 10*sbDS[x9,x3,x1,x3] + 2*sbDS[x9,x3,x1,x4] -
  sbDS[x9,x3,x1,x7] + 3*sbDS[x9,x3,x1,x8] - 2*sbDS[x9,x3,x1,x9] - 6*sbDS[x9,x3,x2,x2] -
  2*sbDS[x9,x3,x2,x3] + 8*sbDS[x9,x3,x2,x4] - 2*sbDS[x9,x3,x2,x5] + sbDS[x9,x3,x2,x7] +
  5*sbDS[x9,x3,x2,x8] - 2*sbDS[x9,x3,x2,x9] + 2*sbDS[x9,x3,x3,x1] - 2*sbDS[x9,x3,x3,x2] -
  4*sbDS[x9,x3,x3,x3] - 6*sbDS[x9,x3,x3,x4] - 6*sbDS[x9,x3,x3,x5] - 2*sbDS[x9,x3,x3,x7] +
  2*sbDS[x9,x3,x3,x8] + 2*sbDS[x9,x3,x4,x1] - 2*sbDS[x9,x3,x4,x2] - 6*sbDS[x9,x3,x4,x3] -
  4*sbDS[x9,x3,x4,x4] - 6*sbDS[x9,x3,x4,x5] - 2*sbDS[x9,x3,x5,x2] - 6*sbDS[x9,x3,x5,x3] -
  6*sbDS[x9,x3,x5,x4] - 8*sbDS[x9,x3,x5,x5] + 4*sbDS[x9,x3,x5,x8] - 2*sbDS[x9,x3,x5,x9] -
  sbDS[x9,x3,x7,x1] - sbDS[x9,x3,x7,x2] - 6*sbDS[x9,x3,x7,x3] - 4*sbDS[x9,x3,x7,x5] -
  2*sbDS[x9,x3,x7,x8] + 2*sbDS[x9,x3,x7,x9] + sbDS[x9,x3,x8,x1] + 5*sbDS[x9,x3,x8,x2] +
  2*sbDS[x9,x3,x8,x3] - 6*sbDS[x9,x3,x8,x4] - 2*sbDS[x9,x3,x8,x5] - 2*sbDS[x9,x3,x8,x7] -
  4*sbDS[x9,x3,x8,x8] + 2*sbDS[x9,x3,x8,x9] + 8*sbDS[x9,x3,x9,x3] + 8*sbDS[x9,x3,x9,x4] +
  8*sbDS[x9,x3,x9,x5] + 2*sbDS[x9,x4,x1,x1] + 10*sbDS[x9,x4,x1,x3] + 2*sbDS[x9,x4,x1,x4] -
  sbDS[x9,x4,x1,x7] + 3*sbDS[x9,x4,x1,x8] - 2*sbDS[x9,x4,x1,x9] - 6*sbDS[x9,x4,x2,x2] -
  2*sbDS[x9,x4,x2,x3] + 8*sbDS[x9,x4,x2,x4] - 2*sbDS[x9,x4,x2,x5] + sbDS[x9,x4,x2,x7] +
  5*sbDS[x9,x4,x2,x8] - 2*sbDS[x9,x4,x2,x9] + 2*sbDS[x9,x4,x3,x1] - 2*sbDS[x9,x4,x3,x2] -
  6*sbDS[x9,x4,x3,x3] - 4*sbDS[x9,x4,x3,x4] - 6*sbDS[x9,x4,x3,x5] + 2*sbDS[x9,x4,x4,x1] -
  2*sbDS[x9,x4,x4,x2] - 4*sbDS[x9,x4,x4,x3] - 6*sbDS[x9,x4,x4,x4] - 6*sbDS[x9,x4,x4,x5] -
  2*sbDS[x9,x4,x4,x7] + 2*sbDS[x9,x4,x4,x8] - 2*sbDS[x9,x4,x5,x2] - 6*sbDS[x9,x4,x5,x3] -
  6*sbDS[x9,x4,x5,x4] - 8*sbDS[x9,x4,x5,x5] + 4*sbDS[x9,x4,x5,x8] - 2*sbDS[x9,x4,x5,x9] -
  sbDS[x9,x4,x7,x1] - sbDS[x9,x4,x7,x2] - 4*sbDS[x9,x4,x7,x3] - 2*sbDS[x9,x4,x7,x4] -
  4*sbDS[x9,x4,x7,x5] - 2*sbDS[x9,x4,x7,x8] + 2*sbDS[x9,x4,x7,x9] + sbDS[x9,x4,x8,x1] +
  5*sbDS[x9,x4,x8,x2] - 4*sbDS[x9,x4,x8,x4] - 2*sbDS[x9,x4,x8,x5] - 2*sbDS[x9,x4,x8,x7] -
  4*sbDS[x9,x4,x8,x8] + 2*sbDS[x9,x4,x8,x9] + 8*sbDS[x9,x4,x9,x3] + 8*sbDS[x9,x4,x9,x4] +
  8*sbDS[x9,x4,x9,x5] - 2*sbDS[x9,x5,x1,x3] + 2*sbDS[x9,x5,x1,x6] - 4*sbDS[x9,x5,x1,x7] +
  4*sbDS[x9,x5,x1,x8] - 2*sbDS[x9,x5,x1,x9] - 2*sbDS[x9,x5,x2,x3] + 2*sbDS[x9,x5,x2,x6] -
  4*sbDS[x9,x5,x2,x7] + 4*sbDS[x9,x5,x2,x8] - 2*sbDS[x9,x5,x2,x9] - 2*sbDS[x9,x5,x3,x2] -
  6*sbDS[x9,x5,x3,x3] - 6*sbDS[x9,x5,x3,x4] - 8*sbDS[x9,x5,x3,x5] + 4*sbDS[x9,x5,x3,x8] -
  2*sbDS[x9,x5,x3,x9] - 2*sbDS[x9,x5,x4,x2] - 6*sbDS[x9,x5,x4,x3] - 6*sbDS[x9,x5,x4,x4] -
  8*sbDS[x9,x5,x4,x5] + 4*sbDS[x9,x5,x4,x8] - 2*sbDS[x9,x5,x4,x9] - 8*sbDS[x9,x5,x5,x3] -
  8*sbDS[x9,x5,x5,x4] + 4*sbDS[x9,x5,x5,x6] - 4*sbDS[x9,x5,x5,x7] + 4*sbDS[x9,x5,x5,x8] -
  4*sbDS[x9,x5,x5,x9] - 4*sbDS[x9,x5,x6,x5] - 2*sbDS[x9,x5,x7,x1] - 6*sbDS[x9,x5,x7,x2] -
  8*sbDS[x9,x5,x7,x3] - 10*sbDS[x9,x5,x7,x5] - 2*sbDS[x9,x5,x7,x6] + 4*sbDS[x9,x5,x7,x7] +
  2*sbDS[x9,x5,x7,x9] + 2*sbDS[x9,x5,x8,x1] + 6*sbDS[x9,x5,x8,x2] + 4*sbDS[x9,x5,x8,x3] -
  8*sbDS[x9,x5,x8,x4] - 6*sbDS[x9,x5,x8,x5] - 2*sbDS[x9,x5,x8,x6] - 4*sbDS[x9,x5,x8,x8] +
  2*sbDS[x9,x5,x8,x9] + 20*sbDS[x9,x5,x9,x3] + 20*sbDS[x9,x5,x9,x4] + 20*sbDS[x9,x5,x9,x5] +
  11*sbDS[x9,x7,x1,x3] - sbDS[x9,x7,x1,x4] + 5*sbDS[x9,x7,x2,x3] + sbDS[x9,x7,x2,x4] +
  sbDS[x9,x7,x3,x1] + 5*sbDS[x9,x7,x3,x2] - 4*sbDS[x9,x7,x3,x4] - 2*sbDS[x9,x7,x3,x5] -
  6*sbDS[x9,x7,x3,x8] + 2*sbDS[x9,x7,x3,x9] - sbDS[x9,x7,x4,x1] - sbDS[x9,x7,x4,x2] -
  4*sbDS[x9,x7,x4,x3] - 2*sbDS[x9,x7,x4,x4] - 4*sbDS[x9,x7,x4,x5] - 2*sbDS[x9,x7,x4,x8] +
  2*sbDS[x9,x7,x4,x9] - 2*sbDS[x9,x7,x5,x3] - 4*sbDS[x9,x7,x5,x4] - 12*sbDS[x9,x7,x5,x5] -
  2*sbDS[x9,x7,x5,x6] + 4*sbDS[x9,x7,x5,x7] - 4*sbDS[x9,x7,x5,x8] + 2*sbDS[x9,x7,x5,x9] +
  4*sbDS[x9,x7,x6,x5] - 4*sbDS[x9,x7,x7,x3] - 6*sbDS[x9,x7,x8,x3] + 2*sbDS[x9,x7,x8,x4] -
  4*sbDS[x9,x7,x9,x3] - 4*sbDS[x9,x7,x9,x4] - 4*sbDS[x9,x7,x9,x5] + 11*sbDS[x9,x8,x1,x3] -
  sbDS[x9,x8,x1,x4] + 5*sbDS[x9,x8,x2,x3] + sbDS[x9,x8,x2,x4] + sbDS[x9,x8,x3,x1] +
  5*sbDS[x9,x8,x3,x2] + 2*sbDS[x9,x8,x3,x3] - 6*sbDS[x9,x8,x3,x4] - 2*sbDS[x9,x8,x3,x5] -
  2*sbDS[x9,x8,x3,x7] - 4*sbDS[x9,x8,x3,x8] + 2*sbDS[x9,x8,x3,x9] - sbDS[x9,x8,x4,x1] -
  sbDS[x9,x8,x4,x2] - 6*sbDS[x9,x8,x4,x3] - 4*sbDS[x9,x8,x4,x5] + 2*sbDS[x9,x8,x4,x7] -
  4*sbDS[x9,x8,x4,x8] + 2*sbDS[x9,x8,x4,x9] - 2*sbDS[x9,x8,x5,x3] - 4*sbDS[x9,x8,x5,x4] -
  12*sbDS[x9,x8,x5,x5] - 2*sbDS[x9,x8,x5,x6] + 4*sbDS[x9,x8,x5,x7] - 4*sbDS[x9,x8,x5,x8] +
  2*sbDS[x9,x8,x5,x9] + 4*sbDS[x9,x8,x6,x5] - 6*sbDS[x9,x8,x7,x3] + 2*sbDS[x9,x8,x7,x4] -
  4*sbDS[x9,x8,x8,x3] - 4*sbDS[x9,x8,x9,x3] - 4*sbDS[x9,x8,x9,x4] - 4*sbDS[x9,x8,x9,x5] -
  12*sbDS[x9,x9,x1,x3] - 4*sbDS[x9,x9,x2,x4] + 4*sbDS[x9,x9,x3,x3] - 8*sbDS[x9,x9,x3,x4] +
  8*sbDS[x9,x9,x3,x5] - 4*sbDS[x9,x9,x3,x7] + 4*sbDS[x9,x9,x3,x8] - 8*sbDS[x9,x9,x4,x3] -
  4*sbDS[x9,x9,x4,x4] + 8*sbDS[x9,x9,x4,x5] - 4*sbDS[x9,x9,x4,x7] + 4*sbDS[x9,x9,x4,x8] +
  8*sbDS[x9,x9,x5,x3] + 8*sbDS[x9,x9,x5,x4] + 24*sbDS[x9,x9,x5,x5] - 4*sbDS[x9,x9,x5,x7] +
  4*sbDS[x9,x9,x5,x8] - 8*sbDS[x9,x9,x7,x3] - 4*sbDS[x9,x9,x7,x4] - 8*sbDS[x9,x9,x7,x5] +
  4*sbDS[x9,x9,x8,x3] - 8*sbDS[x9,x9,x8,x4] - 8*sbDS[x9,x9,x8,x5] + 16*sbDS[x9,x9,x9,x3] +
  16*sbDS[x9,x9,x9,x4] + 16*sbDS[x9,x9,x9,x5];

symSB1 =
  14*sbDS[x1,x1,x1,x1] + 14*sbDS[x1,x1,x1,x2] - 6*sbDS[x1,x1,x1,x3] - 8*sbDS[x1,x1,x1,x4] -
  12*sbDS[x1,x1,x1,x5] + 2*sbDS[x1,x1,x1,x6] + 10*sbDS[x1,x1,x1,x7] + 10*sbDS[x1,x1,x1,x8] +
  2*sbDS[x1,x1,x1,x9] + 14*sbDS[x1,x1,x2,x1] + 14*sbDS[x1,x1,x2,x2] - 6*sbDS[x1,x1,x2,x3] -
  8*sbDS[x1,x1,x2,x4] - 12*sbDS[x1,x1,x2,x5] + 2*sbDS[x1,x1,x2,x6] + 10*sbDS[x1,x1,x2,x7] +
  10*sbDS[x1,x1,x2,x8] + 2*sbDS[x1,x1,x2,x9] - 8*sbDS[x1,x1,x3,x1] - 6*sbDS[x1,x1,x3,x2] +
  4*sbDS[x1,x1,x3,x5] + 4*sbDS[x1,x1,x3,x7] + 4*sbDS[x1,x1,x3,x8] - 2*sbDS[x1,x1,x3,x9] -
  8*sbDS[x1,x1,x4,x1] - 6*sbDS[x1,x1,x4,x2] + 4*sbDS[x1,x1,x4,x5] + 4*sbDS[x1,x1,x4,x7] +
  4*sbDS[x1,x1,x4,x8] - 2*sbDS[x1,x1,x4,x9] - 12*sbDS[x1,x1,x5,x1] - 12*sbDS[x1,x1,x5,x2] +
  4*sbDS[x1,x1,x5,x3] + 4*sbDS[x1,x1,x5,x4] + 8*sbDS[x1,x1,x5,x5] + 4*sbDS[x1,x1,x5,x6] -
  2*sbDS[x1,x1,x5,x7] + 10*sbDS[x1,x1,x5,x8] - 6*sbDS[x1,x1,x6,x1] + 6*sbDS[x1,x1,x6,x2] +
  6*sbDS[x1,x1,x6,x7] - 6*sbDS[x1,x1,x6,x8] + 18*sbDS[x1,x1,x7,x1] + 6*sbDS[x1,x1,x7,x2] +
  4*sbDS[x1,x1,x7,x3] + 4*sbDS[x1,x1,x7,x4] + 6*sbDS[x1,x1,x7,x5] - 2*sbDS[x1,x1,x7,x6] -
  4*sbDS[x1,x1,x7,x7] - 4*sbDS[x1,x1,x7,x8] - 2*sbDS[x1,x1,x7,x9] + 18*sbDS[x1,x1,x8,x1] +
  6*sbDS[x1,x1,x8,x2] + 4*sbDS[x1,x1,x8,x3] + 4*sbDS[x1,x1,x8,x4] + 6*sbDS[x1,x1,x8,x5] -
  2*sbDS[x1,x1,x8,x6] - 4*sbDS[x1,x1,x8,x7] - 4*sbDS[x1,x1,x8,x8] - 2*sbDS[x1,x1,x8,x9] -
  6*sbDS[x1,x1,x9,x1] + 6*sbDS[x1,x1,x9,x2] + 6*sbDS[x1,x1,x9,x3] - 6*sbDS[x1,x1,x9,x4] -
  6*sbDS[x1,x1,x9,x7] + 6*sbDS[x1,x1,x9,x8] + 14*sbDS[x1,x2,x1,x1] + 14*sbDS[x1,x2,x1,x2] -
  6*sbDS[x1,x2,x1,x3] - 8*sbDS[x1,x2,x1,x4] - 12*sbDS[x1,x2,x1,x5] + 2*sbDS[x1,x2,x1,x6] +
  10*sbDS[x1,x2,x1,x7] + 10*sbDS[x1,x2,x1,x8] + 2*sbDS[x1,x2,x1,x9] + 14*sbDS[x1,x2,x2,x1] +
  14*sbDS[x1,x2,x2,x2] - 6*sbDS[x1,x2,x2,x3] - 8*sbDS[x1,x2,x2,x4] - 12*sbDS[x1,x2,x2,x5] +
  2*sbDS[x1,x2,x2,x6] + 10*sbDS[x1,x2,x2,x7] + 10*sbDS[x1,x2,x2,x8] + 2*sbDS[x1,x2,x2,x9] -
  8*sbDS[x1,x2,x3,x1] - 6*sbDS[x1,x2,x3,x2] + 4*sbDS[x1,x2,x3,x5] + 4*sbDS[x1,x2,x3,x7] +
  4*sbDS[x1,x2,x3,x8] - 2*sbDS[x1,x2,x3,x9] - 8*sbDS[x1,x2,x4,x1] - 6*sbDS[x1,x2,x4,x2] +
  4*sbDS[x1,x2,x4,x5] + 4*sbDS[x1,x2,x4,x7] + 4*sbDS[x1,x2,x4,x8] - 2*sbDS[x1,x2,x4,x9] -
  12*sbDS[x1,x2,x5,x1] - 12*sbDS[x1,x2,x5,x2] + 4*sbDS[x1,x2,x5,x3] + 4*sbDS[x1,x2,x5,x4] +
  8*sbDS[x1,x2,x5,x5] + 4*sbDS[x1,x2,x5,x6] - 2*sbDS[x1,x2,x5,x7] + 10*sbDS[x1,x2,x5,x8] -
  6*sbDS[x1,x2,x6,x1] + 6*sbDS[x1,x2,x6,x2] + 6*sbDS[x1,x2,x6,x7] - 6*sbDS[x1,x2,x6,x8] +
  18*sbDS[x1,x2,x7,x1] + 6*sbDS[x1,x2,x7,x2] + 4*sbDS[x1,x2,x7,x3] + 4*sbDS[x1,x2,x7,x4] +
  6*sbDS[x1,x2,x7,x5] - 2*sbDS[x1,x2,x7,x6] - 4*sbDS[x1,x2,x7,x7] - 4*sbDS[x1,x2,x7,x8] -
  2*sbDS[x1,x2,x7,x9] + 18*sbDS[x1,x2,x8,x1] + 6*sbDS[x1,x2,x8,x2] + 4*sbDS[x1,x2,x8,x3] +
  4*sbDS[x1,x2,x8,x4] + 6*sbDS[x1,x2,x8,x5] - 2*sbDS[x1,x2,x8,x6] - 4*sbDS[x1,x2,x8,x7] -
  4*sbDS[x1,x2,x8,x8] - 2*sbDS[x1,x2,x8,x9] - 6*sbDS[x1,x2,x9,x1] + 6*sbDS[x1,x2,x9,x2] +
  6*sbDS[x1,x2,x9,x3] - 6*sbDS[x1,x2,x9,x4] - 6*sbDS[x1,x2,x9,x7] + 6*sbDS[x1,x2,x9,x8] -
  6*sbDS[x1,x3,x1,x1] - 8*sbDS[x1,x3,x1,x2] + 2*sbDS[x1,x3,x1,x3] - 2*sbDS[x1,x3,x1,x4] +
  4*sbDS[x1,x3,x1,x5] + 2*sbDS[x1,x3,x1,x7] + 4*sbDS[x1,x3,x1,x8] - 8*sbDS[x1,x3,x2,x1] -
  6*sbDS[x1,x3,x2,x2] + 4*sbDS[x1,x3,x2,x5] + 4*sbDS[x1,x3,x2,x7] + 4*sbDS[x1,x3,x2,x8] -
  2*sbDS[x1,x3,x2,x9] + 8*sbDS[x1,x3,x3,x3] + 6*sbDS[x1,x3,x3,x4] + 4*sbDS[x1,x3,x3,x5] -
  2*sbDS[x1,x3,x3,x7] - 2*sbDS[x1,x3,x3,x8] - 2*sbDS[x1,x3,x4,x1] + 2*sbDS[x1,x3,x4,x2] +
  6*sbDS[x1,x3,x4,x3] + 8*sbDS[x1,x3,x4,x4] + 4*sbDS[x1,x3,x4,x5] - 6*sbDS[x1,x3,x4,x8] +
  2*sbDS[x1,x3,x4,x9] + 4*sbDS[x1,x3,x5,x1] + 4*sbDS[x1,x3,x5,x2] + 4*sbDS[x1,x3,x5,x3] +
  4*sbDS[x1,x3,x5,x4] + 4*sbDS[x1,x3,x5,x8] + 2*sbDS[x1,x3,x6,x2] + 4*sbDS[x1,x3,x6,x5] -
  2*sbDS[x1,x3,x6,x8] + 2*sbDS[x1,x3,x7,x1] + 6*sbDS[x1,x3,x7,x2] - 2*sbDS[x1,x3,x7,x3] -
  4*sbDS[x1,x3,x7,x7] - 6*sbDS[x1,x3,x7,x8] + 2*sbDS[x1,x3,x7,x9] + 8*sbDS[x1,x3,x8,x1] +
  2*sbDS[x1,x3,x8,x2] - 2*sbDS[x1,x3,x8,x3] - 4*sbDS[x1,x3,x8,x4] + 4*sbDS[x1,x3,x8,x5] -
  6*sbDS[x1,x3,x8,x7] - 8*sbDS[x1,x3,x8,x8] - 4*sbDS[x1,x3,x9,x1] - 4*sbDS[x1,x3,x9,x2] +
  4*sbDS[x1,x3,x9,x3] + 4*sbDS[x1,x3,x9,x4] + 4*sbDS[x1,x3,x9,x7] + 4*sbDS[x1,x3,x9,x8] -
  8*sbDS[x1,x4,x1,x1] - 6*sbDS[x1,x4,x1,x2] + 4*sbDS[x1,x4,x1,x5] + 4*sbDS[x1,x4,x1,x7] +
  4*sbDS[x1,x4,x1,x8] - 2*sbDS[x1,x4,x1,x9] - 6*sbDS[x1,x4,x2,x1] - 8*sbDS[x1,x4,x2,x2] +
  2*sbDS[x1,x4,x2,x3] - 2*sbDS[x1,x4,x2,x4] + 4*sbDS[x1,x4,x2,x5] + 2*sbDS[x1,x4,x2,x7] +
  4*sbDS[x1,x4,x2,x8] - 2*sbDS[x1,x4,x3,x1] + 2*sbDS[x1,x4,x3,x2] + 6*sbDS[x1,x4,x3,x3] +
  8*sbDS[x1,x4,x3,x4] + 4*sbDS[x1,x4,x3,x5] - 6*sbDS[x1,x4,x3,x8] + 2*sbDS[x1,x4,x3,x9] +
  8*sbDS[x1,x4,x4,x3] + 6*sbDS[x1,x4,x4,x4] + 4*sbDS[x1,x4,x4,x5] - 2*sbDS[x1,x4,x4,x7] -
  2*sbDS[x1,x4,x4,x8] + 4*sbDS[x1,x4,x5,x1] + 4*sbDS[x1,x4,x5,x2] + 4*sbDS[x1,x4,x5,x3] +
  4*sbDS[x1,x4,x5,x4] + 4*sbDS[x1,x4,x5,x8] + 2*sbDS[x1,x4,x6,x2] + 4*sbDS[x1,x4,x6,x5] -
  2*sbDS[x1,x4,x6,x8] + 4*sbDS[x1,x4,x7,x1] + 6*sbDS[x1,x4,x7,x2] + 2*sbDS[x1,x4,x7,x3] -
  2*sbDS[x1,x4,x7,x4] + 2*sbDS[x1,x4,x7,x5] - 4*sbDS[x1,x4,x7,x7] - 6*sbDS[x1,x4,x7,x8] +
  6*sbDS[x1,x4,x8,x1] + 2*sbDS[x1,x4,x8,x2] - 6*sbDS[x1,x4,x8,x3] - 2*sbDS[x1,x4,x8,x4] +
  2*sbDS[x1,x4,x8,x5] - 6*sbDS[x1,x4,x8,x7] - 8*sbDS[x1,x4,x8,x8] + 2*sbDS[x1,x4,x8,x9] -
  4*sbDS[x1,x4,x9,x1] - 4*sbDS[x1,x4,x9,x2] + 4*sbDS[x1,x4,x9,x3] + 4*sbDS[x1,x4,x9,x4] +
  4*sbDS[x1,x4,x9,x7] + 4*sbDS[x1,x4,x9,x8] - 12*sbDS[x1,x5,x1,x1] - 12*sbDS[x1,x5,x1,x2] +
  4*sbDS[x1,x5,x1,x3] + 4*sbDS[x1,x5,x1,x4] + 8*sbDS[x1,x5,x1,x5] + 4*sbDS[x1,x5,x1,x6] -
  2*sbDS[x1,x5,x1,x7] + 10*sbDS[x1,x5,x1,x8] - 12*sbDS[x1,x5,x2,x1] - 12*sbDS[x1,x5,x2,x2] +
  4*sbDS[x1,x5,x2,x3] + 4*sbDS[x1,x5,x2,x4] + 8*sbDS[x1,x5,x2,x5] + 4*sbDS[x1,x5,x2,x6] -
  2*sbDS[x1,x5,x2,x7] + 10*sbDS[x1,x5,x2,x8] + 4*sbDS[x1,x5,x3,x1] + 4*sbDS[x1,x5,x3,x2] +
  4*sbDS[x1,x5,x3,x3] + 4*sbDS[x1,x5,x3,x4] + 4*sbDS[x1,x5,x3,x8] + 4*sbDS[x1,x5,x4,x1] +
  4*sbDS[x1,x5,x4,x2] + 4*sbDS[x1,x5,x4,x3] + 4*sbDS[x1,x5,x4,x4] + 4*sbDS[x1,x5,x4,x8] +
  8*sbDS[x1,x5,x5,x1] + 8*sbDS[x1,x5,x5,x2] + 6*sbDS[x1,x5,x5,x6] - 6*sbDS[x1,x5,x5,x7] +
  8*sbDS[x1,x5,x5,x8] + 10*sbDS[x1,x5,x6,x2] + 14*sbDS[x1,x5,x6,x5] - 10*sbDS[x1,x5,x6,x8] +
  2*sbDS[x1,x5,x7,x1] + 8*sbDS[x1,x5,x7,x2] - 4*sbDS[x1,x5,x7,x3] - 6*sbDS[x1,x5,x7,x5] -
  4*sbDS[x1,x5,x7,x6] - 2*sbDS[x1,x5,x7,x8] + 18*sbDS[x1,x5,x8,x1] + 4*sbDS[x1,x5,x8,x2] +
  4*sbDS[x1,x5,x8,x3] - 2*sbDS[x1,x5,x8,x4] - 4*sbDS[x1,x5,x8,x5] - 4*sbDS[x1,x5,x8,x6] -
  2*sbDS[x1,x5,x8,x7] - 4*sbDS[x1,x5,x8,x8] - 8*sbDS[x1,x5,x9,x1] - 10*sbDS[x1,x5,x9,x2] +
  8*sbDS[x1,x5,x9,x3] + 10*sbDS[x1,x5,x9,x4] + 10*sbDS[x1,x5,x9,x7] + 8*sbDS[x1,x5,x9,x8] +
  8*sbDS[x1,x6,x1,x2] - 14*sbDS[x1,x6,x1,x3] + 6*sbDS[x1,x6,x1,x5] - 2*sbDS[x1,x6,x1,x7] -
  12*sbDS[x1,x6,x1,x8] + 2*sbDS[x1,x6,x1,x9] + 8*sbDS[x1,x6,x2,x1] + 12*sbDS[x1,x6,x2,x2] +
  2*sbDS[x1,x6,x2,x3] + 2*sbDS[x1,x6,x2,x4] + 4*sbDS[x1,x6,x2,x5] - 10*sbDS[x1,x6,x2,x8] +
  2*sbDS[x1,x6,x2,x9] + 2*sbDS[x1,x6,x3,x2] + 4*sbDS[x1,x6,x3,x5] - 2*sbDS[x1,x6,x3,x8] +
  2*sbDS[x1,x6,x4,x2] + 4*sbDS[x1,x6,x4,x5] - 2*sbDS[x1,x6,x4,x8] + 6*sbDS[x1,x6,x5,x1] +
  4*sbDS[x1,x6,x5,x2] + 4*sbDS[x1,x6,x5,x3] + 4*sbDS[x1,x6,x5,x4] + 12*sbDS[x1,x6,x5,x5] -
  14*sbDS[x1,x6,x5,x7] - 6*sbDS[x1,x6,x5,x8] + 2*sbDS[x1,x6,x5,x9] - 8*sbDS[x1,x6,x6,x2] -
  8*sbDS[x1,x6,x6,x5] + 8*sbDS[x1,x6,x6,x8] - 2*sbDS[x1,x6,x7,x1] + 2*sbDS[x1,x6,x7,x2] +
  14*sbDS[x1,x6,x7,x3] + 4*sbDS[x1,x6,x7,x7] + 2*sbDS[x1,x6,x7,x8] - 2*sbDS[x1,x6,x7,x9] -
  10*sbDS[x1,x6,x8,x1] - 2*sbDS[x1,x6,x8,x2] - 2*sbDS[x1,x6,x8,x3] - 2*sbDS[x1,x6,x8,x4] +
  2*sbDS[x1,x6,x8,x5] + 2*sbDS[x1,x6,x8,x7] - 2*sbDS[x1,x6,x8,x9] + 12*sbDS[x1,x7,x1,x1] +
  4*sbDS[x1,x7,x1,x2] + 18*sbDS[x1,x7,x1,x3] + 4*sbDS[x1,x7,x1,x4] - 2*sbDS[x1,x7,x1,x6] +
  4*sbDS[x1,x7,x1,x7] + 2*sbDS[x1,x7,x1,x8] - 4*sbDS[x1,x7,x1,x9] + 4*sbDS[x1,x7,x2,x1] +
  2*sbDS[x1,x7,x2,x3] + 2*sbDS[x1,x7,x2,x5] - 4*sbDS[x1,x7,x2,x6] + 2*sbDS[x1,x7,x2,x8] -
  2*sbDS[x1,x7,x2,x9] + 6*sbDS[x1,x7,x3,x1] + 2*sbDS[x1,x7,x3,x2] - 8*sbDS[x1,x7,x3,x3] +
  2*sbDS[x1,x7,x3,x4] + 4*sbDS[x1,x7,x3,x5] - 14*sbDS[x1,x7,x3,x8] + 2*sbDS[x1,x7,x3,x9] +
  4*sbDS[x1,x7,x4,x1] + 6*sbDS[x1,x7,x4,x2] + 2*sbDS[x1,x7,x4,x3] - 2*sbDS[x1,x7,x4,x4] +
  2*sbDS[x1,x7,x4,x5] - 4*sbDS[x1,x7,x4,x7] - 6*sbDS[x1,x7,x4,x8] + 2*sbDS[x1,x7,x5,x2] +
  4*sbDS[x1,x7,x5,x3] + 2*sbDS[x1,x7,x5,x4] - 8*sbDS[x1,x7,x5,x5] - 4*sbDS[x1,x7,x5,x6] +
  12*sbDS[x1,x7,x5,x7] - 4*sbDS[x1,x7,x5,x8] - 2*sbDS[x1,x7,x5,x9] + 4*sbDS[x1,x7,x6,x1] +
  4*sbDS[x1,x7,x6,x2] + 6*sbDS[x1,x7,x6,x5] - 4*sbDS[x1,x7,x6,x7] - 4*sbDS[x1,x7,x6,x8] -
  2*sbDS[x1,x7,x7,x1] - 6*sbDS[x1,x7,x7,x2] - 8*sbDS[x1,x7,x7,x3] - 4*sbDS[x1,x7,x7,x4] -
  2*sbDS[x1,x7,x7,x5] + 2*sbDS[x1,x7,x7,x6] + 2*sbDS[x1,x7,x7,x9] - 6*sbDS[x1,x7,x8,x1] -
  6*sbDS[x1,x7,x8,x2] - 14*sbDS[x1,x7,x8,x3] + 2*sbDS[x1,x7,x8,x4] - 4*sbDS[x1,x7,x8,x5] +
  4*sbDS[x1,x7,x8,x6] + 4*sbDS[x1,x7,x8,x9] + 4*sbDS[x1,x7,x9,x1] + 4*sbDS[x1,x7,x9,x2] -
  2*sbDS[x1,x7,x9,x3] - 2*sbDS[x1,x7,x9,x4] + 2*sbDS[x1,x7,x9,x5] - 4*sbDS[x1,x7,x9,x7] -
  4*sbDS[x1,x7,x9,x8] + 12*sbDS[x1,x8,x1,x1] + 4*sbDS[x1,x8,x1,x2] + 18*sbDS[x1,x8,x1,x3] +
  2*sbDS[x1,x8,x1,x4] - 4*sbDS[x1,x8,x1,x6] + 2*sbDS[x1,x8,x1,x7] + 4*sbDS[x1,x8,x1,x8] -
  2*sbDS[x1,x8,x1,x9] + 4*sbDS[x1,x8,x2,x1] + 2*sbDS[x1,x8,x2,x3] + 2*sbDS[x1,x8,x2,x4] +
  2*sbDS[x1,x8,x2,x5] - 2*sbDS[x1,x8,x2,x6] + 2*sbDS[x1,x8,x2,x7] - 4*sbDS[x1,x8,x2,x9] +
  8*sbDS[x1,x8,x3,x1] + 2*sbDS[x1,x8,x3,x2] - 2*sbDS[x1,x8,x3,x3] - 4*sbDS[x1,x8,x3,x4] +
  4*sbDS[x1,x8,x3,x5] - 6*sbDS[x1,x8,x3,x7] - 8*sbDS[x1,x8,x3,x8] + 2*sbDS[x1,x8,x4,x1] +
  6*sbDS[x1,x8,x4,x2] - 4*sbDS[x1,x8,x4,x3] + 4*sbDS[x1,x8,x4,x4] + 2*sbDS[x1,x8,x4,x5] +
  2*sbDS[x1,x8,x4,x7] - 12*sbDS[x1,x8,x4,x8] + 2*sbDS[x1,x8,x4,x9] + 2*sbDS[x1,x8,x5,x2] +
  4*sbDS[x1,x8,x5,x3] + 2*sbDS[x1,x8,x5,x4] - 8*sbDS[x1,x8,x5,x5] - 4*sbDS[x1,x8,x5,x6] +
  12*sbDS[x1,x8,x5,x7] - 4*sbDS[x1,x8,x5,x8] - 2*sbDS[x1,x8,x5,x9] + 4*sbDS[x1,x8,x6,x1] +
  4*sbDS[x1,x8,x6,x2] + 6*sbDS[x1,x8,x6,x5] - 4*sbDS[x1,x8,x6,x7] - 4*sbDS[x1,x8,x6,x8] -
  6*sbDS[x1,x8,x7,x1] - 6*sbDS[x1,x8,x7,x2] - 14*sbDS[x1,x8,x7,x3] + 2*sbDS[x1,x8,x7,x4] -
  4*sbDS[x1,x8,x7,x5] + 4*sbDS[x1,x8,x7,x6] + 4*sbDS[x1,x8,x7,x9] - 2*sbDS[x1,x8,x8,x1] -
  6*sbDS[x1,x8,x8,x2] - 8*sbDS[x1,x8,x8,x3] - 4*sbDS[x1,x8,x8,x4] - 2*sbDS[x1,x8,x8,x5] +
  2*sbDS[x1,x8,x8,x6] + 2*sbDS[x1,x8,x8,x9] + 4*sbDS[x1,x8,x9,x1] + 4*sbDS[x1,x8,x9,x2] -
  2*sbDS[x1,x8,x9,x3] - 2*sbDS[x1,x8,x9,x4] + 2*sbDS[x1,x8,x9,x5] - 4*sbDS[x1,x8,x9,x7] -
  4*sbDS[x1,x8,x9,x8] + 8*sbDS[x1,x9,x1,x2] - 8*sbDS[x1,x9,x1,x3] - 4*sbDS[x1,x9,x1,x4] +
  6*sbDS[x1,x9,x1,x5] + 2*sbDS[x1,x9,x1,x6] - 12*sbDS[x1,x9,x1,x7] - 2*sbDS[x1,x9,x1,x8] +
  8*sbDS[x1,x9,x2,x1] + 12*sbDS[x1,x9,x2,x2] + 8*sbDS[x1,x9,x2,x3] - 2*sbDS[x1,x9,x2,x4] +
  4*sbDS[x1,x9,x2,x5] + 2*sbDS[x1,x9,x2,x6] - 10*sbDS[x1,x9,x2,x7] + 4*sbDS[x1,x9,x3,x1] +
  8*sbDS[x1,x9,x3,x2] + 4*sbDS[x1,x9,x3,x3] - 12*sbDS[x1,x9,x3,x4] - 6*sbDS[x1,x9,x3,x5] -
  4*sbDS[x1,x9,x3,x7] + 12*sbDS[x1,x9,x3,x8] - 4*sbDS[x1,x9,x4,x1] + 4*sbDS[x1,x9,x4,x2] -
  12*sbDS[x1,x9,x4,x3] - 14*sbDS[x1,x9,x4,x4] - 4*sbDS[x1,x9,x4,x5] - 6*sbDS[x1,x9,x4,x7] +
  10*sbDS[x1,x9,x4,x8] + 6*sbDS[x1,x9,x5,x1] + 4*sbDS[x1,x9,x5,x2] - 6*sbDS[x1,x9,x5,x3] -
  4*sbDS[x1,x9,x5,x4] + 2*sbDS[x1,x9,x5,x6] - 4*sbDS[x1,x9,x5,x7] + 8*sbDS[x1,x9,x5,x8] -
  10*sbDS[x1,x9,x7,x1] - 2*sbDS[x1,x9,x7,x2] - 4*sbDS[x1,x9,x7,x3] - 6*sbDS[x1,x9,x7,x4] -
  2*sbDS[x1,x9,x7,x5] - 2*sbDS[x1,x9,x7,x6] + 2*sbDS[x1,x9,x7,x8] - 2*sbDS[x1,x9,x8,x1] +
  2*sbDS[x1,x9,x8,x2] + 12*sbDS[x1,x9,x8,x3] - 4*sbDS[x1,x9,x8,x4] - 4*sbDS[x1,x9,x8,x5] -
  2*sbDS[x1,x9,x8,x6] + 2*sbDS[x1,x9,x8,x7] + 4*sbDS[x1,x9,x8,x8] - 8*sbDS[x1,x9,x9,x2] +
  8*sbDS[x1,x9,x9,x4] + 8*sbDS[x1,x9,x9,x7] + 14*sbDS[x2,x1,x1,x1] + 14*sbDS[x2,x1,x1,x2] -
  6*sbDS[x2,x1,x1,x3] - 8*sbDS[x2,x1,x1,x4] - 12*sbDS[x2,x1,x1,x5] + 2*sbDS[x2,x1,x1,x6] +
  10*sbDS[x2,x1,x1,x7] + 10*sbDS[x2,x1,x1,x8] + 2*sbDS[x2,x1,x1,x9] + 14*sbDS[x2,x1,x2,x1] +
  14*sbDS[x2,x1,x2,x2] - 6*sbDS[x2,x1,x2,x3] - 8*sbDS[x2,x1,x2,x4] - 12*sbDS[x2,x1,x2,x5] +
  2*sbDS[x2,x1,x2,x6] + 10*sbDS[x2,x1,x2,x7] + 10*sbDS[x2,x1,x2,x8] + 2*sbDS[x2,x1,x2,x9] -
  8*sbDS[x2,x1,x3,x1] - 6*sbDS[x2,x1,x3,x2] + 4*sbDS[x2,x1,x3,x5] + 4*sbDS[x2,x1,x3,x7] +
  4*sbDS[x2,x1,x3,x8] - 2*sbDS[x2,x1,x3,x9] - 8*sbDS[x2,x1,x4,x1] - 6*sbDS[x2,x1,x4,x2] +
  4*sbDS[x2,x1,x4,x5] + 4*sbDS[x2,x1,x4,x7] + 4*sbDS[x2,x1,x4,x8] - 2*sbDS[x2,x1,x4,x9] -
  12*sbDS[x2,x1,x5,x1] - 12*sbDS[x2,x1,x5,x2] + 4*sbDS[x2,x1,x5,x3] + 4*sbDS[x2,x1,x5,x4] +
  8*sbDS[x2,x1,x5,x5] + 4*sbDS[x2,x1,x5,x6] - 2*sbDS[x2,x1,x5,x7] + 10*sbDS[x2,x1,x5,x8] -
  6*sbDS[x2,x1,x6,x1] + 6*sbDS[x2,x1,x6,x2] + 6*sbDS[x2,x1,x6,x7] - 6*sbDS[x2,x1,x6,x8] +
  18*sbDS[x2,x1,x7,x1] + 6*sbDS[x2,x1,x7,x2] + 4*sbDS[x2,x1,x7,x3] + 4*sbDS[x2,x1,x7,x4] +
  6*sbDS[x2,x1,x7,x5] - 2*sbDS[x2,x1,x7,x6] - 4*sbDS[x2,x1,x7,x7] - 4*sbDS[x2,x1,x7,x8] -
  2*sbDS[x2,x1,x7,x9] + 18*sbDS[x2,x1,x8,x1] + 6*sbDS[x2,x1,x8,x2] + 4*sbDS[x2,x1,x8,x3] +
  4*sbDS[x2,x1,x8,x4] + 6*sbDS[x2,x1,x8,x5] - 2*sbDS[x2,x1,x8,x6] - 4*sbDS[x2,x1,x8,x7] -
  4*sbDS[x2,x1,x8,x8] - 2*sbDS[x2,x1,x8,x9] - 6*sbDS[x2,x1,x9,x1] + 6*sbDS[x2,x1,x9,x2] +
  6*sbDS[x2,x1,x9,x3] - 6*sbDS[x2,x1,x9,x4] - 6*sbDS[x2,x1,x9,x7] + 6*sbDS[x2,x1,x9,x8] +
  14*sbDS[x2,x2,x1,x1] + 14*sbDS[x2,x2,x1,x2] - 6*sbDS[x2,x2,x1,x3] - 8*sbDS[x2,x2,x1,x4] -
  12*sbDS[x2,x2,x1,x5] + 2*sbDS[x2,x2,x1,x6] + 10*sbDS[x2,x2,x1,x7] + 10*sbDS[x2,x2,x1,x8] +
  2*sbDS[x2,x2,x1,x9] + 14*sbDS[x2,x2,x2,x1] + 14*sbDS[x2,x2,x2,x2] - 6*sbDS[x2,x2,x2,x3] -
  8*sbDS[x2,x2,x2,x4] - 12*sbDS[x2,x2,x2,x5] + 2*sbDS[x2,x2,x2,x6] + 10*sbDS[x2,x2,x2,x7] +
  10*sbDS[x2,x2,x2,x8] + 2*sbDS[x2,x2,x2,x9] - 8*sbDS[x2,x2,x3,x1] - 6*sbDS[x2,x2,x3,x2] +
  4*sbDS[x2,x2,x3,x5] + 4*sbDS[x2,x2,x3,x7] + 4*sbDS[x2,x2,x3,x8] - 2*sbDS[x2,x2,x3,x9] -
  8*sbDS[x2,x2,x4,x1] - 6*sbDS[x2,x2,x4,x2] + 4*sbDS[x2,x2,x4,x5] + 4*sbDS[x2,x2,x4,x7] +
  4*sbDS[x2,x2,x4,x8] - 2*sbDS[x2,x2,x4,x9] - 12*sbDS[x2,x2,x5,x1] - 12*sbDS[x2,x2,x5,x2] +
  4*sbDS[x2,x2,x5,x3] + 4*sbDS[x2,x2,x5,x4] + 8*sbDS[x2,x2,x5,x5] + 4*sbDS[x2,x2,x5,x6] -
  2*sbDS[x2,x2,x5,x7] + 10*sbDS[x2,x2,x5,x8] - 6*sbDS[x2,x2,x6,x1] + 6*sbDS[x2,x2,x6,x2] +
  6*sbDS[x2,x2,x6,x7] - 6*sbDS[x2,x2,x6,x8] + 18*sbDS[x2,x2,x7,x1] + 6*sbDS[x2,x2,x7,x2] +
  4*sbDS[x2,x2,x7,x3] + 4*sbDS[x2,x2,x7,x4] + 6*sbDS[x2,x2,x7,x5] - 2*sbDS[x2,x2,x7,x6] -
  4*sbDS[x2,x2,x7,x7] - 4*sbDS[x2,x2,x7,x8] - 2*sbDS[x2,x2,x7,x9] + 18*sbDS[x2,x2,x8,x1] +
  6*sbDS[x2,x2,x8,x2] + 4*sbDS[x2,x2,x8,x3] + 4*sbDS[x2,x2,x8,x4] + 6*sbDS[x2,x2,x8,x5] -
  2*sbDS[x2,x2,x8,x6] - 4*sbDS[x2,x2,x8,x7] - 4*sbDS[x2,x2,x8,x8] - 2*sbDS[x2,x2,x8,x9] -
  6*sbDS[x2,x2,x9,x1] + 6*sbDS[x2,x2,x9,x2] + 6*sbDS[x2,x2,x9,x3] - 6*sbDS[x2,x2,x9,x4] -
  6*sbDS[x2,x2,x9,x7] + 6*sbDS[x2,x2,x9,x8] - 6*sbDS[x2,x3,x1,x1] - 8*sbDS[x2,x3,x1,x2] +
  2*sbDS[x2,x3,x1,x3] - 2*sbDS[x2,x3,x1,x4] + 4*sbDS[x2,x3,x1,x5] + 2*sbDS[x2,x3,x1,x7] +
  4*sbDS[x2,x3,x1,x8] - 8*sbDS[x2,x3,x2,x1] - 6*sbDS[x2,x3,x2,x2] + 4*sbDS[x2,x3,x2,x5] +
  4*sbDS[x2,x3,x2,x7] + 4*sbDS[x2,x3,x2,x8] - 2*sbDS[x2,x3,x2,x9] + 8*sbDS[x2,x3,x3,x3] +
  6*sbDS[x2,x3,x3,x4] + 4*sbDS[x2,x3,x3,x5] - 2*sbDS[x2,x3,x3,x7] - 2*sbDS[x2,x3,x3,x8] -
  2*sbDS[x2,x3,x4,x1] + 2*sbDS[x2,x3,x4,x2] + 6*sbDS[x2,x3,x4,x3] + 8*sbDS[x2,x3,x4,x4] +
  4*sbDS[x2,x3,x4,x5] - 6*sbDS[x2,x3,x4,x8] + 2*sbDS[x2,x3,x4,x9] + 4*sbDS[x2,x3,x5,x1] +
  4*sbDS[x2,x3,x5,x2] + 4*sbDS[x2,x3,x5,x3] + 4*sbDS[x2,x3,x5,x4] + 4*sbDS[x2,x3,x5,x8] +
  2*sbDS[x2,x3,x6,x2] + 4*sbDS[x2,x3,x6,x5] - 2*sbDS[x2,x3,x6,x8] + 2*sbDS[x2,x3,x7,x1] +
  6*sbDS[x2,x3,x7,x2] - 2*sbDS[x2,x3,x7,x3] - 4*sbDS[x2,x3,x7,x7] - 6*sbDS[x2,x3,x7,x8] +
  2*sbDS[x2,x3,x7,x9] + 8*sbDS[x2,x3,x8,x1] + 2*sbDS[x2,x3,x8,x2] - 2*sbDS[x2,x3,x8,x3] -
  4*sbDS[x2,x3,x8,x4] + 4*sbDS[x2,x3,x8,x5] - 6*sbDS[x2,x3,x8,x7] - 8*sbDS[x2,x3,x8,x8] -
  4*sbDS[x2,x3,x9,x1] - 4*sbDS[x2,x3,x9,x2] + 4*sbDS[x2,x3,x9,x3] + 4*sbDS[x2,x3,x9,x4] +
  4*sbDS[x2,x3,x9,x7] + 4*sbDS[x2,x3,x9,x8] - 8*sbDS[x2,x4,x1,x1] - 6*sbDS[x2,x4,x1,x2] +
  4*sbDS[x2,x4,x1,x5] + 4*sbDS[x2,x4,x1,x7] + 4*sbDS[x2,x4,x1,x8] - 2*sbDS[x2,x4,x1,x9] -
  6*sbDS[x2,x4,x2,x1] - 8*sbDS[x2,x4,x2,x2] + 2*sbDS[x2,x4,x2,x3] - 2*sbDS[x2,x4,x2,x4] +
  4*sbDS[x2,x4,x2,x5] + 2*sbDS[x2,x4,x2,x7] + 4*sbDS[x2,x4,x2,x8] - 2*sbDS[x2,x4,x3,x1] +
  2*sbDS[x2,x4,x3,x2] + 6*sbDS[x2,x4,x3,x3] + 8*sbDS[x2,x4,x3,x4] + 4*sbDS[x2,x4,x3,x5] -
  6*sbDS[x2,x4,x3,x8] + 2*sbDS[x2,x4,x3,x9] + 8*sbDS[x2,x4,x4,x3] + 6*sbDS[x2,x4,x4,x4] +
  4*sbDS[x2,x4,x4,x5] - 2*sbDS[x2,x4,x4,x7] - 2*sbDS[x2,x4,x4,x8] + 4*sbDS[x2,x4,x5,x1] +
  4*sbDS[x2,x4,x5,x2] + 4*sbDS[x2,x4,x5,x3] + 4*sbDS[x2,x4,x5,x4] + 4*sbDS[x2,x4,x5,x8] +
  2*sbDS[x2,x4,x6,x2] + 4*sbDS[x2,x4,x6,x5] - 2*sbDS[x2,x4,x6,x8] + 4*sbDS[x2,x4,x7,x1] +
  6*sbDS[x2,x4,x7,x2] + 2*sbDS[x2,x4,x7,x3] - 2*sbDS[x2,x4,x7,x4] + 2*sbDS[x2,x4,x7,x5] -
  4*sbDS[x2,x4,x7,x7] - 6*sbDS[x2,x4,x7,x8] + 6*sbDS[x2,x4,x8,x1] + 2*sbDS[x2,x4,x8,x2] -
  6*sbDS[x2,x4,x8,x3] - 2*sbDS[x2,x4,x8,x4] + 2*sbDS[x2,x4,x8,x5] - 6*sbDS[x2,x4,x8,x7] -
  8*sbDS[x2,x4,x8,x8] + 2*sbDS[x2,x4,x8,x9] - 4*sbDS[x2,x4,x9,x1] - 4*sbDS[x2,x4,x9,x2] +
  4*sbDS[x2,x4,x9,x3] + 4*sbDS[x2,x4,x9,x4] + 4*sbDS[x2,x4,x9,x7] + 4*sbDS[x2,x4,x9,x8] -
  12*sbDS[x2,x5,x1,x1] - 12*sbDS[x2,x5,x1,x2] + 4*sbDS[x2,x5,x1,x3] + 4*sbDS[x2,x5,x1,x4] +
  8*sbDS[x2,x5,x1,x5] + 4*sbDS[x2,x5,x1,x6] - 2*sbDS[x2,x5,x1,x7] + 10*sbDS[x2,x5,x1,x8] -
  12*sbDS[x2,x5,x2,x1] - 12*sbDS[x2,x5,x2,x2] + 4*sbDS[x2,x5,x2,x3] + 4*sbDS[x2,x5,x2,x4] +
  8*sbDS[x2,x5,x2,x5] + 4*sbDS[x2,x5,x2,x6] - 2*sbDS[x2,x5,x2,x7] + 10*sbDS[x2,x5,x2,x8] +
  4*sbDS[x2,x5,x3,x1] + 4*sbDS[x2,x5,x3,x2] + 4*sbDS[x2,x5,x3,x3] + 4*sbDS[x2,x5,x3,x4] +
  4*sbDS[x2,x5,x3,x8] + 4*sbDS[x2,x5,x4,x1] + 4*sbDS[x2,x5,x4,x2] + 4*sbDS[x2,x5,x4,x3] +
  4*sbDS[x2,x5,x4,x4] + 4*sbDS[x2,x5,x4,x8] + 8*sbDS[x2,x5,x5,x1] + 8*sbDS[x2,x5,x5,x2] +
  6*sbDS[x2,x5,x5,x6] - 6*sbDS[x2,x5,x5,x7] + 8*sbDS[x2,x5,x5,x8] + 10*sbDS[x2,x5,x6,x2] +
  14*sbDS[x2,x5,x6,x5] - 10*sbDS[x2,x5,x6,x8] + 2*sbDS[x2,x5,x7,x1] + 8*sbDS[x2,x5,x7,x2] -
  4*sbDS[x2,x5,x7,x3] - 6*sbDS[x2,x5,x7,x5] - 4*sbDS[x2,x5,x7,x6] - 2*sbDS[x2,x5,x7,x8] +
  18*sbDS[x2,x5,x8,x1] + 4*sbDS[x2,x5,x8,x2] + 4*sbDS[x2,x5,x8,x3] - 2*sbDS[x2,x5,x8,x4] -
  4*sbDS[x2,x5,x8,x5] - 4*sbDS[x2,x5,x8,x6] - 2*sbDS[x2,x5,x8,x7] - 4*sbDS[x2,x5,x8,x8] -
  8*sbDS[x2,x5,x9,x1] - 10*sbDS[x2,x5,x9,x2] + 8*sbDS[x2,x5,x9,x3] + 10*sbDS[x2,x5,x9,x4] +
  10*sbDS[x2,x5,x9,x7] + 8*sbDS[x2,x5,x9,x8] + 8*sbDS[x2,x6,x1,x2] - 14*sbDS[x2,x6,x1,x3] +
  6*sbDS[x2,x6,x1,x5] - 2*sbDS[x2,x6,x1,x7] - 12*sbDS[x2,x6,x1,x8] + 2*sbDS[x2,x6,x1,x9] +
  8*sbDS[x2,x6,x2,x1] + 12*sbDS[x2,x6,x2,x2] + 2*sbDS[x2,x6,x2,x3] + 2*sbDS[x2,x6,x2,x4] +
  4*sbDS[x2,x6,x2,x5] - 10*sbDS[x2,x6,x2,x8] + 2*sbDS[x2,x6,x2,x9] + 2*sbDS[x2,x6,x3,x2] +
  4*sbDS[x2,x6,x3,x5] - 2*sbDS[x2,x6,x3,x8] + 2*sbDS[x2,x6,x4,x2] + 4*sbDS[x2,x6,x4,x5] -
  2*sbDS[x2,x6,x4,x8] + 6*sbDS[x2,x6,x5,x1] + 4*sbDS[x2,x6,x5,x2] + 4*sbDS[x2,x6,x5,x3] +
  4*sbDS[x2,x6,x5,x4] + 12*sbDS[x2,x6,x5,x5] - 14*sbDS[x2,x6,x5,x7] - 6*sbDS[x2,x6,x5,x8] +
  2*sbDS[x2,x6,x5,x9] - 8*sbDS[x2,x6,x6,x2] - 8*sbDS[x2,x6,x6,x5] + 8*sbDS[x2,x6,x6,x8] -
  2*sbDS[x2,x6,x7,x1] + 2*sbDS[x2,x6,x7,x2] + 14*sbDS[x2,x6,x7,x3] + 4*sbDS[x2,x6,x7,x7] +
  2*sbDS[x2,x6,x7,x8] - 2*sbDS[x2,x6,x7,x9] - 10*sbDS[x2,x6,x8,x1] - 2*sbDS[x2,x6,x8,x2] -
  2*sbDS[x2,x6,x8,x3] - 2*sbDS[x2,x6,x8,x4] + 2*sbDS[x2,x6,x8,x5] + 2*sbDS[x2,x6,x8,x7] -
  2*sbDS[x2,x6,x8,x9] + 12*sbDS[x2,x7,x1,x1] + 4*sbDS[x2,x7,x1,x2] + 18*sbDS[x2,x7,x1,x3] +
  4*sbDS[x2,x7,x1,x4] - 2*sbDS[x2,x7,x1,x6] + 4*sbDS[x2,x7,x1,x7] + 2*sbDS[x2,x7,x1,x8] -
  4*sbDS[x2,x7,x1,x9] + 4*sbDS[x2,x7,x2,x1] + 2*sbDS[x2,x7,x2,x3] + 2*sbDS[x2,x7,x2,x5] -
  4*sbDS[x2,x7,x2,x6] + 2*sbDS[x2,x7,x2,x8] - 2*sbDS[x2,x7,x2,x9] + 6*sbDS[x2,x7,x3,x1] +
  2*sbDS[x2,x7,x3,x2] - 8*sbDS[x2,x7,x3,x3] + 2*sbDS[x2,x7,x3,x4] + 4*sbDS[x2,x7,x3,x5] -
  14*sbDS[x2,x7,x3,x8] + 2*sbDS[x2,x7,x3,x9] + 4*sbDS[x2,x7,x4,x1] + 6*sbDS[x2,x7,x4,x2] +
  2*sbDS[x2,x7,x4,x3] - 2*sbDS[x2,x7,x4,x4] + 2*sbDS[x2,x7,x4,x5] - 4*sbDS[x2,x7,x4,x7] -
  6*sbDS[x2,x7,x4,x8] + 2*sbDS[x2,x7,x5,x2] + 4*sbDS[x2,x7,x5,x3] + 2*sbDS[x2,x7,x5,x4] -
  8*sbDS[x2,x7,x5,x5] - 4*sbDS[x2,x7,x5,x6] + 12*sbDS[x2,x7,x5,x7] - 4*sbDS[x2,x7,x5,x8] -
  2*sbDS[x2,x7,x5,x9] + 4*sbDS[x2,x7,x6,x1] + 4*sbDS[x2,x7,x6,x2] + 6*sbDS[x2,x7,x6,x5] -
  4*sbDS[x2,x7,x6,x7] - 4*sbDS[x2,x7,x6,x8] - 2*sbDS[x2,x7,x7,x1] - 6*sbDS[x2,x7,x7,x2] -
  8*sbDS[x2,x7,x7,x3] - 4*sbDS[x2,x7,x7,x4] - 2*sbDS[x2,x7,x7,x5] + 2*sbDS[x2,x7,x7,x6] +
  2*sbDS[x2,x7,x7,x9] - 6*sbDS[x2,x7,x8,x1] - 6*sbDS[x2,x7,x8,x2] - 14*sbDS[x2,x7,x8,x3] +
  2*sbDS[x2,x7,x8,x4] - 4*sbDS[x2,x7,x8,x5] + 4*sbDS[x2,x7,x8,x6] + 4*sbDS[x2,x7,x8,x9] +
  4*sbDS[x2,x7,x9,x1] + 4*sbDS[x2,x7,x9,x2] - 2*sbDS[x2,x7,x9,x3] - 2*sbDS[x2,x7,x9,x4] +
  2*sbDS[x2,x7,x9,x5] - 4*sbDS[x2,x7,x9,x7] - 4*sbDS[x2,x7,x9,x8] + 12*sbDS[x2,x8,x1,x1] +
  4*sbDS[x2,x8,x1,x2] + 18*sbDS[x2,x8,x1,x3] + 2*sbDS[x2,x8,x1,x4] - 4*sbDS[x2,x8,x1,x6] +
  2*sbDS[x2,x8,x1,x7] + 4*sbDS[x2,x8,x1,x8] - 2*sbDS[x2,x8,x1,x9] + 4*sbDS[x2,x8,x2,x1] +
  2*sbDS[x2,x8,x2,x3] + 2*sbDS[x2,x8,x2,x4] + 2*sbDS[x2,x8,x2,x5] - 2*sbDS[x2,x8,x2,x6] +
  2*sbDS[x2,x8,x2,x7] - 4*sbDS[x2,x8,x2,x9] + 8*sbDS[x2,x8,x3,x1] + 2*sbDS[x2,x8,x3,x2] -
  2*sbDS[x2,x8,x3,x3] - 4*sbDS[x2,x8,x3,x4] + 4*sbDS[x2,x8,x3,x5] - 6*sbDS[x2,x8,x3,x7] -
  8*sbDS[x2,x8,x3,x8] + 2*sbDS[x2,x8,x4,x1] + 6*sbDS[x2,x8,x4,x2] - 4*sbDS[x2,x8,x4,x3] +
  4*sbDS[x2,x8,x4,x4] + 2*sbDS[x2,x8,x4,x5] + 2*sbDS[x2,x8,x4,x7] - 12*sbDS[x2,x8,x4,x8] +
  2*sbDS[x2,x8,x4,x9] + 2*sbDS[x2,x8,x5,x2] + 4*sbDS[x2,x8,x5,x3] + 2*sbDS[x2,x8,x5,x4] -
  8*sbDS[x2,x8,x5,x5] - 4*sbDS[x2,x8,x5,x6] + 12*sbDS[x2,x8,x5,x7] - 4*sbDS[x2,x8,x5,x8] -
  2*sbDS[x2,x8,x5,x9] + 4*sbDS[x2,x8,x6,x1] + 4*sbDS[x2,x8,x6,x2] + 6*sbDS[x2,x8,x6,x5] -
  4*sbDS[x2,x8,x6,x7] - 4*sbDS[x2,x8,x6,x8] - 6*sbDS[x2,x8,x7,x1] - 6*sbDS[x2,x8,x7,x2] -
  14*sbDS[x2,x8,x7,x3] + 2*sbDS[x2,x8,x7,x4] - 4*sbDS[x2,x8,x7,x5] + 4*sbDS[x2,x8,x7,x6] +
  4*sbDS[x2,x8,x7,x9] - 2*sbDS[x2,x8,x8,x1] - 6*sbDS[x2,x8,x8,x2] - 8*sbDS[x2,x8,x8,x3] -
  4*sbDS[x2,x8,x8,x4] - 2*sbDS[x2,x8,x8,x5] + 2*sbDS[x2,x8,x8,x6] + 2*sbDS[x2,x8,x8,x9] +
  4*sbDS[x2,x8,x9,x1] + 4*sbDS[x2,x8,x9,x2] - 2*sbDS[x2,x8,x9,x3] - 2*sbDS[x2,x8,x9,x4] +
  2*sbDS[x2,x8,x9,x5] - 4*sbDS[x2,x8,x9,x7] - 4*sbDS[x2,x8,x9,x8] + 8*sbDS[x2,x9,x1,x2] -
  8*sbDS[x2,x9,x1,x3] - 4*sbDS[x2,x9,x1,x4] + 6*sbDS[x2,x9,x1,x5] + 2*sbDS[x2,x9,x1,x6] -
  12*sbDS[x2,x9,x1,x7] - 2*sbDS[x2,x9,x1,x8] + 8*sbDS[x2,x9,x2,x1] + 12*sbDS[x2,x9,x2,x2] +
  8*sbDS[x2,x9,x2,x3] - 2*sbDS[x2,x9,x2,x4] + 4*sbDS[x2,x9,x2,x5] + 2*sbDS[x2,x9,x2,x6] -
  10*sbDS[x2,x9,x2,x7] + 4*sbDS[x2,x9,x3,x1] + 8*sbDS[x2,x9,x3,x2] + 4*sbDS[x2,x9,x3,x3] -
  12*sbDS[x2,x9,x3,x4] - 6*sbDS[x2,x9,x3,x5] - 4*sbDS[x2,x9,x3,x7] + 12*sbDS[x2,x9,x3,x8] -
  4*sbDS[x2,x9,x4,x1] + 4*sbDS[x2,x9,x4,x2] - 12*sbDS[x2,x9,x4,x3] - 14*sbDS[x2,x9,x4,x4] -
  4*sbDS[x2,x9,x4,x5] - 6*sbDS[x2,x9,x4,x7] + 10*sbDS[x2,x9,x4,x8] + 6*sbDS[x2,x9,x5,x1] +
  4*sbDS[x2,x9,x5,x2] - 6*sbDS[x2,x9,x5,x3] - 4*sbDS[x2,x9,x5,x4] + 2*sbDS[x2,x9,x5,x6] -
  4*sbDS[x2,x9,x5,x7] + 8*sbDS[x2,x9,x5,x8] - 10*sbDS[x2,x9,x7,x1] - 2*sbDS[x2,x9,x7,x2] -
  4*sbDS[x2,x9,x7,x3] - 6*sbDS[x2,x9,x7,x4] - 2*sbDS[x2,x9,x7,x5] - 2*sbDS[x2,x9,x7,x6] +
  2*sbDS[x2,x9,x7,x8] - 2*sbDS[x2,x9,x8,x1] + 2*sbDS[x2,x9,x8,x2] + 12*sbDS[x2,x9,x8,x3] -
  4*sbDS[x2,x9,x8,x4] - 4*sbDS[x2,x9,x8,x5] - 2*sbDS[x2,x9,x8,x6] + 2*sbDS[x2,x9,x8,x7] +
  4*sbDS[x2,x9,x8,x8] - 8*sbDS[x2,x9,x9,x2] + 8*sbDS[x2,x9,x9,x4] + 8*sbDS[x2,x9,x9,x7] -
  8*sbDS[x3,x1,x1,x1] - 6*sbDS[x3,x1,x1,x2] + 4*sbDS[x3,x1,x1,x5] + 4*sbDS[x3,x1,x1,x7] +
  4*sbDS[x3,x1,x1,x8] - 2*sbDS[x3,x1,x1,x9] - 6*sbDS[x3,x1,x2,x1] - 8*sbDS[x3,x1,x2,x2] +
  2*sbDS[x3,x1,x2,x3] - 2*sbDS[x3,x1,x2,x4] + 4*sbDS[x3,x1,x2,x5] + 2*sbDS[x3,x1,x2,x7] +
  4*sbDS[x3,x1,x2,x8] - 2*sbDS[x3,x1,x3,x1] + 2*sbDS[x3,x1,x3,x2] + 6*sbDS[x3,x1,x3,x3] +
  8*sbDS[x3,x1,x3,x4] + 4*sbDS[x3,x1,x3,x5] - 6*sbDS[x3,x1,x3,x8] + 2*sbDS[x3,x1,x3,x9] +
  8*sbDS[x3,x1,x4,x3] + 6*sbDS[x3,x1,x4,x4] + 4*sbDS[x3,x1,x4,x5] - 2*sbDS[x3,x1,x4,x7] -
  2*sbDS[x3,x1,x4,x8] + 4*sbDS[x3,x1,x5,x1] + 4*sbDS[x3,x1,x5,x2] + 4*sbDS[x3,x1,x5,x3] +
  4*sbDS[x3,x1,x5,x4] + 4*sbDS[x3,x1,x5,x8] + 2*sbDS[x3,x1,x6,x2] + 4*sbDS[x3,x1,x6,x5] -
  2*sbDS[x3,x1,x6,x8] + 4*sbDS[x3,x1,x7,x1] + 6*sbDS[x3,x1,x7,x2] + 2*sbDS[x3,x1,x7,x3] -
  2*sbDS[x3,x1,x7,x4] + 2*sbDS[x3,x1,x7,x5] - 4*sbDS[x3,x1,x7,x7] - 6*sbDS[x3,x1,x7,x8] +
  6*sbDS[x3,x1,x8,x1] + 2*sbDS[x3,x1,x8,x2] - 6*sbDS[x3,x1,x8,x3] - 2*sbDS[x3,x1,x8,x4] +
  2*sbDS[x3,x1,x8,x5] - 6*sbDS[x3,x1,x8,x7] - 8*sbDS[x3,x1,x8,x8] + 2*sbDS[x3,x1,x8,x9] -
  4*sbDS[x3,x1,x9,x1] - 4*sbDS[x3,x1,x9,x2] + 4*sbDS[x3,x1,x9,x3] + 4*sbDS[x3,x1,x9,x4] +
  4*sbDS[x3,x1,x9,x7] + 4*sbDS[x3,x1,x9,x8] - 6*sbDS[x3,x2,x1,x1] - 8*sbDS[x3,x2,x1,x2] +
  2*sbDS[x3,x2,x1,x3] - 2*sbDS[x3,x2,x1,x4] + 4*sbDS[x3,x2,x1,x5] + 2*sbDS[x3,x2,x1,x7] +
  4*sbDS[x3,x2,x1,x8] - 8*sbDS[x3,x2,x2,x1] - 6*sbDS[x3,x2,x2,x2] + 4*sbDS[x3,x2,x2,x5] +
  4*sbDS[x3,x2,x2,x7] + 4*sbDS[x3,x2,x2,x8] - 2*sbDS[x3,x2,x2,x9] + 8*sbDS[x3,x2,x3,x3] +
  6*sbDS[x3,x2,x3,x4] + 4*sbDS[x3,x2,x3,x5] - 2*sbDS[x3,x2,x3,x7] - 2*sbDS[x3,x2,x3,x8] -
  2*sbDS[x3,x2,x4,x1] + 2*sbDS[x3,x2,x4,x2] + 6*sbDS[x3,x2,x4,x3] + 8*sbDS[x3,x2,x4,x4] +
  4*sbDS[x3,x2,x4,x5] - 6*sbDS[x3,x2,x4,x8] + 2*sbDS[x3,x2,x4,x9] + 4*sbDS[x3,x2,x5,x1] +
  4*sbDS[x3,x2,x5,x2] + 4*sbDS[x3,x2,x5,x3] + 4*sbDS[x3,x2,x5,x4] + 4*sbDS[x3,x2,x5,x8] +
  2*sbDS[x3,x2,x6,x2] + 4*sbDS[x3,x2,x6,x5] - 2*sbDS[x3,x2,x6,x8] + 2*sbDS[x3,x2,x7,x1] +
  6*sbDS[x3,x2,x7,x2] - 2*sbDS[x3,x2,x7,x3] - 4*sbDS[x3,x2,x7,x7] - 6*sbDS[x3,x2,x7,x8] +
  2*sbDS[x3,x2,x7,x9] + 8*sbDS[x3,x2,x8,x1] + 2*sbDS[x3,x2,x8,x2] - 2*sbDS[x3,x2,x8,x3] -
  4*sbDS[x3,x2,x8,x4] + 4*sbDS[x3,x2,x8,x5] - 6*sbDS[x3,x2,x8,x7] - 8*sbDS[x3,x2,x8,x8] -
  4*sbDS[x3,x2,x9,x1] - 4*sbDS[x3,x2,x9,x2] + 4*sbDS[x3,x2,x9,x3] + 4*sbDS[x3,x2,x9,x4] +
  4*sbDS[x3,x2,x9,x7] + 4*sbDS[x3,x2,x9,x8] + 8*sbDS[x3,x3,x1,x3] + 6*sbDS[x3,x3,x1,x4] +
  4*sbDS[x3,x3,x1,x5] - 2*sbDS[x3,x3,x1,x7] - 2*sbDS[x3,x3,x1,x8] + 8*sbDS[x3,x3,x2,x3] +
  6*sbDS[x3,x3,x2,x4] + 4*sbDS[x3,x3,x2,x5] - 2*sbDS[x3,x3,x2,x7] - 2*sbDS[x3,x3,x2,x8] +
  6*sbDS[x3,x3,x3,x1] + 8*sbDS[x3,x3,x3,x2] - 14*sbDS[x3,x3,x3,x3] - 14*sbDS[x3,x3,x3,x4] -
  12*sbDS[x3,x3,x3,x5] + 6*sbDS[x3,x3,x4,x1] + 8*sbDS[x3,x3,x4,x2] - 14*sbDS[x3,x3,x4,x3] -
  14*sbDS[x3,x3,x4,x4] - 12*sbDS[x3,x3,x4,x5] + 4*sbDS[x3,x3,x5,x1] + 4*sbDS[x3,x3,x5,x2] -
  12*sbDS[x3,x3,x5,x3] - 12*sbDS[x3,x3,x5,x4] - 8*sbDS[x3,x3,x5,x5] - 2*sbDS[x3,x3,x5,x7] -
  2*sbDS[x3,x3,x5,x8] - 2*sbDS[x3,x3,x6,x1] - 2*sbDS[x3,x3,x6,x2] - 4*sbDS[x3,x3,x6,x5] +
  2*sbDS[x3,x3,x6,x7] + 2*sbDS[x3,x3,x6,x8] - 2*sbDS[x3,x3,x9,x1] - 2*sbDS[x3,x3,x9,x2] +
  2*sbDS[x3,x3,x9,x3] + 2*sbDS[x3,x3,x9,x4] + 2*sbDS[x3,x3,x9,x7] + 2*sbDS[x3,x3,x9,x8] +
  8*sbDS[x3,x4,x1,x3] + 6*sbDS[x3,x4,x1,x4] + 4*sbDS[x3,x4,x1,x5] - 2*sbDS[x3,x4,x1,x7] -
  2*sbDS[x3,x4,x1,x8] + 8*sbDS[x3,x4,x2,x3] + 6*sbDS[x3,x4,x2,x4] + 4*sbDS[x3,x4,x2,x5] -
  2*sbDS[x3,x4,x2,x7] - 2*sbDS[x3,x4,x2,x8] + 6*sbDS[x3,x4,x3,x1] + 8*sbDS[x3,x4,x3,x2] -
  14*sbDS[x3,x4,x3,x3] - 14*sbDS[x3,x4,x3,x4] - 12*sbDS[x3,x4,x3,x5] + 6*sbDS[x3,x4,x4,x1] +
  8*sbDS[x3,x4,x4,x2] - 14*sbDS[x3,x4,x4,x3] - 14*sbDS[x3,x4,x4,x4] - 12*sbDS[x3,x4,x4,x5] +
  4*sbDS[x3,x4,x5,x1] + 4*sbDS[x3,x4,x5,x2] - 12*sbDS[x3,x4,x5,x3] - 12*sbDS[x3,x4,x5,x4] -
  8*sbDS[x3,x4,x5,x5] - 2*sbDS[x3,x4,x5,x7] - 2*sbDS[x3,x4,x5,x8] - 2*sbDS[x3,x4,x6,x1] -
  2*sbDS[x3,x4,x6,x2] - 4*sbDS[x3,x4,x6,x5] + 2*sbDS[x3,x4,x6,x7] + 2*sbDS[x3,x4,x6,x8] -
  2*sbDS[x3,x4,x9,x1] - 2*sbDS[x3,x4,x9,x2] + 2*sbDS[x3,x4,x9,x3] + 2*sbDS[x3,x4,x9,x4] +
  2*sbDS[x3,x4,x9,x7] + 2*sbDS[x3,x4,x9,x8] + 4*sbDS[x3,x5,x1,x1] + 4*sbDS[x3,x5,x1,x2] +
  4*sbDS[x3,x5,x1,x3] + 4*sbDS[x3,x5,x1,x4] + 4*sbDS[x3,x5,x1,x8] + 4*sbDS[x3,x5,x2,x1] +
  4*sbDS[x3,x5,x2,x2] + 4*sbDS[x3,x5,x2,x3] + 4*sbDS[x3,x5,x2,x4] + 4*sbDS[x3,x5,x2,x8] +
  4*sbDS[x3,x5,x3,x1] + 4*sbDS[x3,x5,x3,x2] - 12*sbDS[x3,x5,x3,x3] - 12*sbDS[x3,x5,x3,x4] -
  8*sbDS[x3,x5,x3,x5] - 2*sbDS[x3,x5,x3,x7] - 2*sbDS[x3,x5,x3,x8] + 4*sbDS[x3,x5,x4,x1] +
  4*sbDS[x3,x5,x4,x2] - 12*sbDS[x3,x5,x4,x3] - 12*sbDS[x3,x5,x4,x4] - 8*sbDS[x3,x5,x4,x5] -
  2*sbDS[x3,x5,x4,x7] - 2*sbDS[x3,x5,x4,x8] - 8*sbDS[x3,x5,x5,x3] - 8*sbDS[x3,x5,x5,x4] -
  6*sbDS[x3,x5,x5,x7] + 8*sbDS[x3,x5,x5,x8] - 4*sbDS[x3,x5,x6,x1] + 2*sbDS[x3,x5,x6,x2] +
  4*sbDS[x3,x5,x6,x7] - 2*sbDS[x3,x5,x6,x8] + 4*sbDS[x3,x5,x7,x1] + 6*sbDS[x3,x5,x7,x2] +
  2*sbDS[x3,x5,x7,x3] - 2*sbDS[x3,x5,x7,x4] + 2*sbDS[x3,x5,x7,x5] - 4*sbDS[x3,x5,x7,x7] -
  6*sbDS[x3,x5,x7,x8] + 8*sbDS[x3,x5,x8,x1] + 2*sbDS[x3,x5,x8,x2] - 2*sbDS[x3,x5,x8,x3] -
  4*sbDS[x3,x5,x8,x4] + 4*sbDS[x3,x5,x8,x5] - 6*sbDS[x3,x5,x8,x7] - 8*sbDS[x3,x5,x8,x8] -
  4*sbDS[x3,x5,x9,x1] - 6*sbDS[x3,x5,x9,x2] + 4*sbDS[x3,x5,x9,x3] + 6*sbDS[x3,x5,x9,x4] +
  6*sbDS[x3,x5,x9,x7] + 4*sbDS[x3,x5,x9,x8] + 4*sbDS[x3,x6,x1,x1] + 8*sbDS[x3,x6,x1,x2] +
  2*sbDS[x3,x6,x1,x3] - 2*sbDS[x3,x6,x1,x4] + 6*sbDS[x3,x6,x1,x5] - 4*sbDS[x3,x6,x1,x7] -
  8*sbDS[x3,x6,x1,x8] + 8*sbDS[x3,x6,x2,x1] + 4*sbDS[x3,x6,x2,x2] - 2*sbDS[x3,x6,x2,x3] -
  4*sbDS[x3,x6,x2,x4] + 8*sbDS[x3,x6,x2,x5] - 6*sbDS[x3,x6,x2,x7] - 10*sbDS[x3,x6,x2,x8] -
  2*sbDS[x3,x6,x3,x1] - 2*sbDS[x3,x6,x3,x2] - 4*sbDS[x3,x6,x3,x5] + 2*sbDS[x3,x6,x3,x7] +
  2*sbDS[x3,x6,x3,x8] - 2*sbDS[x3,x6,x4,x1] - 2*sbDS[x3,x6,x4,x2] - 4*sbDS[x3,x6,x4,x5] +
  2*sbDS[x3,x6,x4,x7] + 2*sbDS[x3,x6,x4,x8] + 6*sbDS[x3,x6,x5,x1] + 8*sbDS[x3,x6,x5,x2] -
  4*sbDS[x3,x6,x5,x3] - 4*sbDS[x3,x6,x5,x4] - 4*sbDS[x3,x6,x5,x5] + 2*sbDS[x3,x6,x5,x7] -
  14*sbDS[x3,x6,x5,x8] - 8*sbDS[x3,x6,x6,x2] - 8*sbDS[x3,x6,x6,x5] + 8*sbDS[x3,x6,x6,x8] -
  4*sbDS[x3,x6,x7,x1] - 6*sbDS[x3,x6,x7,x2] - 2*sbDS[x3,x6,x7,x3] + 2*sbDS[x3,x6,x7,x4] -
  2*sbDS[x3,x6,x7,x5] + 4*sbDS[x3,x6,x7,x7] + 6*sbDS[x3,x6,x7,x8] - 8*sbDS[x3,x6,x8,x1] -
  2*sbDS[x3,x6,x8,x2] + 2*sbDS[x3,x6,x8,x3] + 4*sbDS[x3,x6,x8,x4] - 4*sbDS[x3,x6,x8,x5] +
  6*sbDS[x3,x6,x8,x7] + 8*sbDS[x3,x6,x8,x8] - 2*sbDS[x3,x6,x9,x3] - 2*sbDS[x3,x6,x9,x4] -
  2*sbDS[x3,x6,x9,x5] + 2*sbDS[x3,x6,x10,x3] + 2*sbDS[x3,x6,x10,x4] + 2*sbDS[x3,x9,x1,x1] -
  2*sbDS[x3,x9,x1,x2] - 2*sbDS[x3,x9,x1,x3] + 2*sbDS[x3,x9,x1,x4] + 2*sbDS[x3,x9,x1,x5] -
  2*sbDS[x3,x9,x1,x7] - 4*sbDS[x3,x9,x1,x8] + 2*sbDS[x3,x9,x1,x9] - 2*sbDS[x3,x9,x2,x1] +
  2*sbDS[x3,x9,x2,x2] + 2*sbDS[x3,x9,x2,x3] + 4*sbDS[x3,x9,x2,x4] - 2*sbDS[x3,x9,x2,x8] +
  2*sbDS[x3,x9,x2,x9] - 2*sbDS[x3,x9,x3,x1] + 2*sbDS[x3,x9,x3,x2] + 4*sbDS[x3,x9,x3,x3] -
  2*sbDS[x3,x9,x3,x5] + 2*sbDS[x3,x9,x3,x7] + 6*sbDS[x3,x9,x3,x8] - 2*sbDS[x3,x9,x3,x9] +
  2*sbDS[x3,x9,x4,x1] - 2*sbDS[x3,x9,x4,x2] - 2*sbDS[x3,x9,x4,x4] + 4*sbDS[x3,x9,x4,x8] -
  2*sbDS[x3,x9,x4,x9] + 2*sbDS[x3,x9,x5,x1] - 2*sbDS[x3,x9,x5,x3] - 2*sbDS[x3,x9,x6,x5] -
  2*sbDS[x3,x9,x7,x1] - 6*sbDS[x3,x9,x7,x2] + 2*sbDS[x3,x9,x7,x3] + 4*sbDS[x3,x9,x7,x7] +
  6*sbDS[x3,x9,x7,x8] - 2*sbDS[x3,x9,x7,x9] - 6*sbDS[x3,x9,x8,x1] - 2*sbDS[x3,x9,x8,x2] +
  6*sbDS[x3,x9,x8,x3] + 2*sbDS[x3,x9,x8,x4] - 2*sbDS[x3,x9,x8,x5] + 6*sbDS[x3,x9,x8,x7] +
  8*sbDS[x3,x9,x8,x8] - 2*sbDS[x3,x9,x8,x9] + 4*sbDS[x3,x9,x9,x1] + 8*sbDS[x3,x9,x9,x2] -
  4*sbDS[x3,x9,x9,x3] - 8*sbDS[x3,x9,x9,x4] - 8*sbDS[x3,x9,x9,x7] - 4*sbDS[x3,x9,x9,x8] -
  2*sbDS[x3,x9,x10,x3] - 2*sbDS[x3,x9,x10,x4] - 8*sbDS[x4,x1,x1,x1] - 6*sbDS[x4,x1,x1,x2] +
  4*sbDS[x4,x1,x1,x5] + 4*sbDS[x4,x1,x1,x7] + 4*sbDS[x4,x1,x1,x8] - 2*sbDS[x4,x1,x1,x9] -
  6*sbDS[x4,x1,x2,x1] - 8*sbDS[x4,x1,x2,x2] + 2*sbDS[x4,x1,x2,x3] - 2*sbDS[x4,x1,x2,x4] +
  4*sbDS[x4,x1,x2,x5] + 2*sbDS[x4,x1,x2,x7] + 4*sbDS[x4,x1,x2,x8] - 2*sbDS[x4,x1,x3,x1] +
  2*sbDS[x4,x1,x3,x2] + 6*sbDS[x4,x1,x3,x3] + 8*sbDS[x4,x1,x3,x4] + 4*sbDS[x4,x1,x3,x5] -
  6*sbDS[x4,x1,x3,x8] + 2*sbDS[x4,x1,x3,x9] + 8*sbDS[x4,x1,x4,x3] + 6*sbDS[x4,x1,x4,x4] +
  4*sbDS[x4,x1,x4,x5] - 2*sbDS[x4,x1,x4,x7] - 2*sbDS[x4,x1,x4,x8] + 4*sbDS[x4,x1,x5,x1] +
  4*sbDS[x4,x1,x5,x2] + 4*sbDS[x4,x1,x5,x3] + 4*sbDS[x4,x1,x5,x4] + 4*sbDS[x4,x1,x5,x8] +
  2*sbDS[x4,x1,x6,x2] + 4*sbDS[x4,x1,x6,x5] - 2*sbDS[x4,x1,x6,x8] + 4*sbDS[x4,x1,x7,x1] +
  6*sbDS[x4,x1,x7,x2] + 2*sbDS[x4,x1,x7,x3] - 2*sbDS[x4,x1,x7,x4] + 2*sbDS[x4,x1,x7,x5] -
  4*sbDS[x4,x1,x7,x7] - 6*sbDS[x4,x1,x7,x8] + 6*sbDS[x4,x1,x8,x1] + 2*sbDS[x4,x1,x8,x2] -
  6*sbDS[x4,x1,x8,x3] - 2*sbDS[x4,x1,x8,x4] + 2*sbDS[x4,x1,x8,x5] - 6*sbDS[x4,x1,x8,x7] -
  8*sbDS[x4,x1,x8,x8] + 2*sbDS[x4,x1,x8,x9] - 4*sbDS[x4,x1,x9,x1] - 4*sbDS[x4,x1,x9,x2] +
  4*sbDS[x4,x1,x9,x3] + 4*sbDS[x4,x1,x9,x4] + 4*sbDS[x4,x1,x9,x7] + 4*sbDS[x4,x1,x9,x8] -
  6*sbDS[x4,x2,x1,x1] - 8*sbDS[x4,x2,x1,x2] + 2*sbDS[x4,x2,x1,x3] - 2*sbDS[x4,x2,x1,x4] +
  4*sbDS[x4,x2,x1,x5] + 2*sbDS[x4,x2,x1,x7] + 4*sbDS[x4,x2,x1,x8] - 8*sbDS[x4,x2,x2,x1] -
  6*sbDS[x4,x2,x2,x2] + 4*sbDS[x4,x2,x2,x5] + 4*sbDS[x4,x2,x2,x7] + 4*sbDS[x4,x2,x2,x8] -
  2*sbDS[x4,x2,x2,x9] + 8*sbDS[x4,x2,x3,x3] + 6*sbDS[x4,x2,x3,x4] + 4*sbDS[x4,x2,x3,x5] -
  2*sbDS[x4,x2,x3,x7] - 2*sbDS[x4,x2,x3,x8] - 2*sbDS[x4,x2,x4,x1] + 2*sbDS[x4,x2,x4,x2] +
  6*sbDS[x4,x2,x4,x3] + 8*sbDS[x4,x2,x4,x4] + 4*sbDS[x4,x2,x4,x5] - 6*sbDS[x4,x2,x4,x8] +
  2*sbDS[x4,x2,x4,x9] + 4*sbDS[x4,x2,x5,x1] + 4*sbDS[x4,x2,x5,x2] + 4*sbDS[x4,x2,x5,x3] +
  4*sbDS[x4,x2,x5,x4] + 4*sbDS[x4,x2,x5,x8] + 2*sbDS[x4,x2,x6,x2] + 4*sbDS[x4,x2,x6,x5] -
  2*sbDS[x4,x2,x6,x8] + 2*sbDS[x4,x2,x7,x1] + 6*sbDS[x4,x2,x7,x2] - 2*sbDS[x4,x2,x7,x3] -
  4*sbDS[x4,x2,x7,x7] - 6*sbDS[x4,x2,x7,x8] + 2*sbDS[x4,x2,x7,x9] + 8*sbDS[x4,x2,x8,x1] +
  2*sbDS[x4,x2,x8,x2] - 2*sbDS[x4,x2,x8,x3] - 4*sbDS[x4,x2,x8,x4] + 4*sbDS[x4,x2,x8,x5] -
  6*sbDS[x4,x2,x8,x7] - 8*sbDS[x4,x2,x8,x8] - 4*sbDS[x4,x2,x9,x1] - 4*sbDS[x4,x2,x9,x2] +
  4*sbDS[x4,x2,x9,x3] + 4*sbDS[x4,x2,x9,x4] + 4*sbDS[x4,x2,x9,x7] + 4*sbDS[x4,x2,x9,x8] +
  8*sbDS[x4,x3,x1,x3] + 6*sbDS[x4,x3,x1,x4] + 4*sbDS[x4,x3,x1,x5] - 2*sbDS[x4,x3,x1,x7] -
  2*sbDS[x4,x3,x1,x8] + 8*sbDS[x4,x3,x2,x3] + 6*sbDS[x4,x3,x2,x4] + 4*sbDS[x4,x3,x2,x5] -
  2*sbDS[x4,x3,x2,x7] - 2*sbDS[x4,x3,x2,x8] + 6*sbDS[x4,x3,x3,x1] + 8*sbDS[x4,x3,x3,x2] -
  14*sbDS[x4,x3,x3,x3] - 14*sbDS[x4,x3,x3,x4] - 12*sbDS[x4,x3,x3,x5] + 6*sbDS[x4,x3,x4,x1] +
  8*sbDS[x4,x3,x4,x2] - 14*sbDS[x4,x3,x4,x3] - 14*sbDS[x4,x3,x4,x4] - 12*sbDS[x4,x3,x4,x5] +
  4*sbDS[x4,x3,x5,x1] + 4*sbDS[x4,x3,x5,x2] - 12*sbDS[x4,x3,x5,x3] - 12*sbDS[x4,x3,x5,x4] -
  8*sbDS[x4,x3,x5,x5] - 2*sbDS[x4,x3,x5,x7] - 2*sbDS[x4,x3,x5,x8] - 2*sbDS[x4,x3,x6,x1] -
  2*sbDS[x4,x3,x6,x2] - 4*sbDS[x4,x3,x6,x5] + 2*sbDS[x4,x3,x6,x7] + 2*sbDS[x4,x3,x6,x8] -
  2*sbDS[x4,x3,x9,x1] - 2*sbDS[x4,x3,x9,x2] + 2*sbDS[x4,x3,x9,x3] + 2*sbDS[x4,x3,x9,x4] +
  2*sbDS[x4,x3,x9,x7] + 2*sbDS[x4,x3,x9,x8] + 8*sbDS[x4,x4,x1,x3] + 6*sbDS[x4,x4,x1,x4] +
  4*sbDS[x4,x4,x1,x5] - 2*sbDS[x4,x4,x1,x7] - 2*sbDS[x4,x4,x1,x8] + 8*sbDS[x4,x4,x2,x3] +
  6*sbDS[x4,x4,x2,x4] + 4*sbDS[x4,x4,x2,x5] - 2*sbDS[x4,x4,x2,x7] - 2*sbDS[x4,x4,x2,x8] +
  6*sbDS[x4,x4,x3,x1] + 8*sbDS[x4,x4,x3,x2] - 14*sbDS[x4,x4,x3,x3] - 14*sbDS[x4,x4,x3,x4] -
  12*sbDS[x4,x4,x3,x5] + 6*sbDS[x4,x4,x4,x1] + 8*sbDS[x4,x4,x4,x2] - 14*sbDS[x4,x4,x4,x3] -
  14*sbDS[x4,x4,x4,x4] - 12*sbDS[x4,x4,x4,x5] + 4*sbDS[x4,x4,x5,x1] + 4*sbDS[x4,x4,x5,x2] -
  12*sbDS[x4,x4,x5,x3] - 12*sbDS[x4,x4,x5,x4] - 8*sbDS[x4,x4,x5,x5] - 2*sbDS[x4,x4,x5,x7] -
  2*sbDS[x4,x4,x5,x8] - 2*sbDS[x4,x4,x6,x1] - 2*sbDS[x4,x4,x6,x2] - 4*sbDS[x4,x4,x6,x5] +
  2*sbDS[x4,x4,x6,x7] + 2*sbDS[x4,x4,x6,x8] - 2*sbDS[x4,x4,x9,x1] - 2*sbDS[x4,x4,x9,x2] +
  2*sbDS[x4,x4,x9,x3] + 2*sbDS[x4,x4,x9,x4] + 2*sbDS[x4,x4,x9,x7] + 2*sbDS[x4,x4,x9,x8] +
  4*sbDS[x4,x5,x1,x1] + 4*sbDS[x4,x5,x1,x2] + 4*sbDS[x4,x5,x1,x3] + 4*sbDS[x4,x5,x1,x4] +
  4*sbDS[x4,x5,x1,x8] + 4*sbDS[x4,x5,x2,x1] + 4*sbDS[x4,x5,x2,x2] + 4*sbDS[x4,x5,x2,x3] +
  4*sbDS[x4,x5,x2,x4] + 4*sbDS[x4,x5,x2,x8] + 4*sbDS[x4,x5,x3,x1] + 4*sbDS[x4,x5,x3,x2] -
  12*sbDS[x4,x5,x3,x3] - 12*sbDS[x4,x5,x3,x4] - 8*sbDS[x4,x5,x3,x5] - 2*sbDS[x4,x5,x3,x7] -
  2*sbDS[x4,x5,x3,x8] + 4*sbDS[x4,x5,x4,x1] + 4*sbDS[x4,x5,x4,x2] - 12*sbDS[x4,x5,x4,x3] -
  12*sbDS[x4,x5,x4,x4] - 8*sbDS[x4,x5,x4,x5] - 2*sbDS[x4,x5,x4,x7] - 2*sbDS[x4,x5,x4,x8] -
  8*sbDS[x4,x5,x5,x3] - 8*sbDS[x4,x5,x5,x4] - 6*sbDS[x4,x5,x5,x7] + 8*sbDS[x4,x5,x5,x8] -
  4*sbDS[x4,x5,x6,x1] + 2*sbDS[x4,x5,x6,x2] + 4*sbDS[x4,x5,x6,x7] - 2*sbDS[x4,x5,x6,x8] +
  4*sbDS[x4,x5,x7,x1] + 6*sbDS[x4,x5,x7,x2] + 2*sbDS[x4,x5,x7,x3] - 2*sbDS[x4,x5,x7,x4] +
  2*sbDS[x4,x5,x7,x5] - 4*sbDS[x4,x5,x7,x7] - 6*sbDS[x4,x5,x7,x8] + 8*sbDS[x4,x5,x8,x1] +
  2*sbDS[x4,x5,x8,x2] - 2*sbDS[x4,x5,x8,x3] - 4*sbDS[x4,x5,x8,x4] + 4*sbDS[x4,x5,x8,x5] -
  6*sbDS[x4,x5,x8,x7] - 8*sbDS[x4,x5,x8,x8] - 4*sbDS[x4,x5,x9,x1] - 6*sbDS[x4,x5,x9,x2] +
  4*sbDS[x4,x5,x9,x3] + 6*sbDS[x4,x5,x9,x4] + 6*sbDS[x4,x5,x9,x7] + 4*sbDS[x4,x5,x9,x8] +
  4*sbDS[x4,x6,x1,x1] + 8*sbDS[x4,x6,x1,x2] + 2*sbDS[x4,x6,x1,x3] - 2*sbDS[x4,x6,x1,x4] +
  6*sbDS[x4,x6,x1,x5] - 4*sbDS[x4,x6,x1,x7] - 8*sbDS[x4,x6,x1,x8] + 8*sbDS[x4,x6,x2,x1] +
  4*sbDS[x4,x6,x2,x2] - 2*sbDS[x4,x6,x2,x3] - 4*sbDS[x4,x6,x2,x4] + 8*sbDS[x4,x6,x2,x5] -
  6*sbDS[x4,x6,x2,x7] - 10*sbDS[x4,x6,x2,x8] - 2*sbDS[x4,x6,x3,x1] - 2*sbDS[x4,x6,x3,x2] -
  4*sbDS[x4,x6,x3,x5] + 2*sbDS[x4,x6,x3,x7] + 2*sbDS[x4,x6,x3,x8] - 2*sbDS[x4,x6,x4,x1] -
  2*sbDS[x4,x6,x4,x2] - 4*sbDS[x4,x6,x4,x5] + 2*sbDS[x4,x6,x4,x7] + 2*sbDS[x4,x6,x4,x8] +
  6*sbDS[x4,x6,x5,x1] + 8*sbDS[x4,x6,x5,x2] - 4*sbDS[x4,x6,x5,x3] - 4*sbDS[x4,x6,x5,x4] -
  4*sbDS[x4,x6,x5,x5] + 2*sbDS[x4,x6,x5,x7] - 14*sbDS[x4,x6,x5,x8] - 8*sbDS[x4,x6,x6,x2] -
  8*sbDS[x4,x6,x6,x5] + 8*sbDS[x4,x6,x6,x8] - 4*sbDS[x4,x6,x7,x1] - 6*sbDS[x4,x6,x7,x2] -
  2*sbDS[x4,x6,x7,x3] + 2*sbDS[x4,x6,x7,x4] - 2*sbDS[x4,x6,x7,x5] + 4*sbDS[x4,x6,x7,x7] +
  6*sbDS[x4,x6,x7,x8] - 8*sbDS[x4,x6,x8,x1] - 2*sbDS[x4,x6,x8,x2] + 2*sbDS[x4,x6,x8,x3] +
  4*sbDS[x4,x6,x8,x4] - 4*sbDS[x4,x6,x8,x5] + 6*sbDS[x4,x6,x8,x7] + 8*sbDS[x4,x6,x8,x8] -
  2*sbDS[x4,x6,x9,x3] - 2*sbDS[x4,x6,x9,x4] - 2*sbDS[x4,x6,x9,x5] + 2*sbDS[x4,x6,x10,x3] +
  2*sbDS[x4,x6,x10,x4] + 2*sbDS[x4,x9,x1,x1] - 2*sbDS[x4,x9,x1,x2] - 2*sbDS[x4,x9,x1,x3] +
  2*sbDS[x4,x9,x1,x4] + 2*sbDS[x4,x9,x1,x5] - 2*sbDS[x4,x9,x1,x7] - 4*sbDS[x4,x9,x1,x8] +
  2*sbDS[x4,x9,x1,x9] - 2*sbDS[x4,x9,x2,x1] + 2*sbDS[x4,x9,x2,x2] + 2*sbDS[x4,x9,x2,x3] +
  4*sbDS[x4,x9,x2,x4] - 2*sbDS[x4,x9,x2,x8] + 2*sbDS[x4,x9,x2,x9] - 2*sbDS[x4,x9,x3,x1] +
  2*sbDS[x4,x9,x3,x2] + 4*sbDS[x4,x9,x3,x3] - 2*sbDS[x4,x9,x3,x5] + 2*sbDS[x4,x9,x3,x7] +
  6*sbDS[x4,x9,x3,x8] - 2*sbDS[x4,x9,x3,x9] + 2*sbDS[x4,x9,x4,x1] - 2*sbDS[x4,x9,x4,x2] -
  2*sbDS[x4,x9,x4,x4] + 4*sbDS[x4,x9,x4,x8] - 2*sbDS[x4,x9,x4,x9] + 2*sbDS[x4,x9,x5,x1] -
  2*sbDS[x4,x9,x5,x3] - 2*sbDS[x4,x9,x6,x5] - 2*sbDS[x4,x9,x7,x1] - 6*sbDS[x4,x9,x7,x2] +
  2*sbDS[x4,x9,x7,x3] + 4*sbDS[x4,x9,x7,x7] + 6*sbDS[x4,x9,x7,x8] - 2*sbDS[x4,x9,x7,x9] -
  6*sbDS[x4,x9,x8,x1] - 2*sbDS[x4,x9,x8,x2] + 6*sbDS[x4,x9,x8,x3] + 2*sbDS[x4,x9,x8,x4] -
  2*sbDS[x4,x9,x8,x5] + 6*sbDS[x4,x9,x8,x7] + 8*sbDS[x4,x9,x8,x8] - 2*sbDS[x4,x9,x8,x9] +
  4*sbDS[x4,x9,x9,x1] + 8*sbDS[x4,x9,x9,x2] - 4*sbDS[x4,x9,x9,x3] - 8*sbDS[x4,x9,x9,x4] -
  8*sbDS[x4,x9,x9,x7] - 4*sbDS[x4,x9,x9,x8] - 2*sbDS[x4,x9,x10,x3] - 2*sbDS[x4,x9,x10,x4] -
  12*sbDS[x5,x1,x1,x1] - 12*sbDS[x5,x1,x1,x2] + 4*sbDS[x5,x1,x1,x3] + 4*sbDS[x5,x1,x1,x4] +
  8*sbDS[x5,x1,x1,x5] + 4*sbDS[x5,x1,x1,x6] - 2*sbDS[x5,x1,x1,x7] + 10*sbDS[x5,x1,x1,x8] -
  12*sbDS[x5,x1,x2,x1] - 12*sbDS[x5,x1,x2,x2] + 4*sbDS[x5,x1,x2,x3] + 4*sbDS[x5,x1,x2,x4] +
  8*sbDS[x5,x1,x2,x5] + 4*sbDS[x5,x1,x2,x6] - 2*sbDS[x5,x1,x2,x7] + 10*sbDS[x5,x1,x2,x8] +
  4*sbDS[x5,x1,x3,x1] + 4*sbDS[x5,x1,x3,x2] + 4*sbDS[x5,x1,x3,x3] + 4*sbDS[x5,x1,x3,x4] +
  4*sbDS[x5,x1,x3,x8] + 4*sbDS[x5,x1,x4,x1] + 4*sbDS[x5,x1,x4,x2] + 4*sbDS[x5,x1,x4,x3] +
  4*sbDS[x5,x1,x4,x4] + 4*sbDS[x5,x1,x4,x8] + 8*sbDS[x5,x1,x5,x1] + 8*sbDS[x5,x1,x5,x2] +
  6*sbDS[x5,x1,x5,x6] - 6*sbDS[x5,x1,x5,x7] + 8*sbDS[x5,x1,x5,x8] + 10*sbDS[x5,x1,x6,x2] +
  14*sbDS[x5,x1,x6,x5] - 10*sbDS[x5,x1,x6,x8] + 2*sbDS[x5,x1,x7,x1] + 8*sbDS[x5,x1,x7,x2] -
  4*sbDS[x5,x1,x7,x3] - 6*sbDS[x5,x1,x7,x5] - 4*sbDS[x5,x1,x7,x6] - 2*sbDS[x5,x1,x7,x8] +
  18*sbDS[x5,x1,x8,x1] + 4*sbDS[x5,x1,x8,x2] + 4*sbDS[x5,x1,x8,x3] - 2*sbDS[x5,x1,x8,x4] -
  4*sbDS[x5,x1,x8,x5] - 4*sbDS[x5,x1,x8,x6] - 2*sbDS[x5,x1,x8,x7] - 4*sbDS[x5,x1,x8,x8] -
  8*sbDS[x5,x1,x9,x1] - 10*sbDS[x5,x1,x9,x2] + 8*sbDS[x5,x1,x9,x3] + 10*sbDS[x5,x1,x9,x4] +
  10*sbDS[x5,x1,x9,x7] + 8*sbDS[x5,x1,x9,x8] - 12*sbDS[x5,x2,x1,x1] - 12*sbDS[x5,x2,x1,x2] +
  4*sbDS[x5,x2,x1,x3] + 4*sbDS[x5,x2,x1,x4] + 8*sbDS[x5,x2,x1,x5] + 4*sbDS[x5,x2,x1,x6] -
  2*sbDS[x5,x2,x1,x7] + 10*sbDS[x5,x2,x1,x8] - 12*sbDS[x5,x2,x2,x1] - 12*sbDS[x5,x2,x2,x2] +
  4*sbDS[x5,x2,x2,x3] + 4*sbDS[x5,x2,x2,x4] + 8*sbDS[x5,x2,x2,x5] + 4*sbDS[x5,x2,x2,x6] -
  2*sbDS[x5,x2,x2,x7] + 10*sbDS[x5,x2,x2,x8] + 4*sbDS[x5,x2,x3,x1] + 4*sbDS[x5,x2,x3,x2] +
  4*sbDS[x5,x2,x3,x3] + 4*sbDS[x5,x2,x3,x4] + 4*sbDS[x5,x2,x3,x8] + 4*sbDS[x5,x2,x4,x1] +
  4*sbDS[x5,x2,x4,x2] + 4*sbDS[x5,x2,x4,x3] + 4*sbDS[x5,x2,x4,x4] + 4*sbDS[x5,x2,x4,x8] +
  8*sbDS[x5,x2,x5,x1] + 8*sbDS[x5,x2,x5,x2] + 6*sbDS[x5,x2,x5,x6] - 6*sbDS[x5,x2,x5,x7] +
  8*sbDS[x5,x2,x5,x8] + 10*sbDS[x5,x2,x6,x2] + 14*sbDS[x5,x2,x6,x5] - 10*sbDS[x5,x2,x6,x8] +
  2*sbDS[x5,x2,x7,x1] + 8*sbDS[x5,x2,x7,x2] - 4*sbDS[x5,x2,x7,x3] - 6*sbDS[x5,x2,x7,x5] -
  4*sbDS[x5,x2,x7,x6] - 2*sbDS[x5,x2,x7,x8] + 18*sbDS[x5,x2,x8,x1] + 4*sbDS[x5,x2,x8,x2] +
  4*sbDS[x5,x2,x8,x3] - 2*sbDS[x5,x2,x8,x4] - 4*sbDS[x5,x2,x8,x5] - 4*sbDS[x5,x2,x8,x6] -
  2*sbDS[x5,x2,x8,x7] - 4*sbDS[x5,x2,x8,x8] - 8*sbDS[x5,x2,x9,x1] - 10*sbDS[x5,x2,x9,x2] +
  8*sbDS[x5,x2,x9,x3] + 10*sbDS[x5,x2,x9,x4] + 10*sbDS[x5,x2,x9,x7] + 8*sbDS[x5,x2,x9,x8] +
  4*sbDS[x5,x3,x1,x1] + 4*sbDS[x5,x3,x1,x2] + 4*sbDS[x5,x3,x1,x3] + 4*sbDS[x5,x3,x1,x4] +
  4*sbDS[x5,x3,x1,x8] + 4*sbDS[x5,x3,x2,x1] + 4*sbDS[x5,x3,x2,x2] + 4*sbDS[x5,x3,x2,x3] +
  4*sbDS[x5,x3,x2,x4] + 4*sbDS[x5,x3,x2,x8] + 4*sbDS[x5,x3,x3,x1] + 4*sbDS[x5,x3,x3,x2] -
  12*sbDS[x5,x3,x3,x3] - 12*sbDS[x5,x3,x3,x4] - 8*sbDS[x5,x3,x3,x5] - 2*sbDS[x5,x3,x3,x7] -
  2*sbDS[x5,x3,x3,x8] + 4*sbDS[x5,x3,x4,x1] + 4*sbDS[x5,x3,x4,x2] - 12*sbDS[x5,x3,x4,x3] -
  12*sbDS[x5,x3,x4,x4] - 8*sbDS[x5,x3,x4,x5] - 2*sbDS[x5,x3,x4,x7] - 2*sbDS[x5,x3,x4,x8] -
  8*sbDS[x5,x3,x5,x3] - 8*sbDS[x5,x3,x5,x4] - 6*sbDS[x5,x3,x5,x7] + 8*sbDS[x5,x3,x5,x8] -
  4*sbDS[x5,x3,x6,x1] + 2*sbDS[x5,x3,x6,x2] + 4*sbDS[x5,x3,x6,x7] - 2*sbDS[x5,x3,x6,x8] +
  4*sbDS[x5,x3,x7,x1] + 6*sbDS[x5,x3,x7,x2] + 2*sbDS[x5,x3,x7,x3] - 2*sbDS[x5,x3,x7,x4] +
  2*sbDS[x5,x3,x7,x5] - 4*sbDS[x5,x3,x7,x7] - 6*sbDS[x5,x3,x7,x8] + 8*sbDS[x5,x3,x8,x1] +
  2*sbDS[x5,x3,x8,x2] - 2*sbDS[x5,x3,x8,x3] - 4*sbDS[x5,x3,x8,x4] + 4*sbDS[x5,x3,x8,x5] -
  6*sbDS[x5,x3,x8,x7] - 8*sbDS[x5,x3,x8,x8] - 4*sbDS[x5,x3,x9,x1] - 6*sbDS[x5,x3,x9,x2] +
  4*sbDS[x5,x3,x9,x3] + 6*sbDS[x5,x3,x9,x4] + 6*sbDS[x5,x3,x9,x7] + 4*sbDS[x5,x3,x9,x8] +
  4*sbDS[x5,x4,x1,x1] + 4*sbDS[x5,x4,x1,x2] + 4*sbDS[x5,x4,x1,x3] + 4*sbDS[x5,x4,x1,x4] +
  4*sbDS[x5,x4,x1,x8] + 4*sbDS[x5,x4,x2,x1] + 4*sbDS[x5,x4,x2,x2] + 4*sbDS[x5,x4,x2,x3] +
  4*sbDS[x5,x4,x2,x4] + 4*sbDS[x5,x4,x2,x8] + 4*sbDS[x5,x4,x3,x1] + 4*sbDS[x5,x4,x3,x2] -
  12*sbDS[x5,x4,x3,x3] - 12*sbDS[x5,x4,x3,x4] - 8*sbDS[x5,x4,x3,x5] - 2*sbDS[x5,x4,x3,x7] -
  2*sbDS[x5,x4,x3,x8] + 4*sbDS[x5,x4,x4,x1] + 4*sbDS[x5,x4,x4,x2] - 12*sbDS[x5,x4,x4,x3] -
  12*sbDS[x5,x4,x4,x4] - 8*sbDS[x5,x4,x4,x5] - 2*sbDS[x5,x4,x4,x7] - 2*sbDS[x5,x4,x4,x8] -
  8*sbDS[x5,x4,x5,x3] - 8*sbDS[x5,x4,x5,x4] - 6*sbDS[x5,x4,x5,x7] + 8*sbDS[x5,x4,x5,x8] -
  4*sbDS[x5,x4,x6,x1] + 2*sbDS[x5,x4,x6,x2] + 4*sbDS[x5,x4,x6,x7] - 2*sbDS[x5,x4,x6,x8] +
  4*sbDS[x5,x4,x7,x1] + 6*sbDS[x5,x4,x7,x2] + 2*sbDS[x5,x4,x7,x3] - 2*sbDS[x5,x4,x7,x4] +
  2*sbDS[x5,x4,x7,x5] - 4*sbDS[x5,x4,x7,x7] - 6*sbDS[x5,x4,x7,x8] + 8*sbDS[x5,x4,x8,x1] +
  2*sbDS[x5,x4,x8,x2] - 2*sbDS[x5,x4,x8,x3] - 4*sbDS[x5,x4,x8,x4] + 4*sbDS[x5,x4,x8,x5] -
  6*sbDS[x5,x4,x8,x7] - 8*sbDS[x5,x4,x8,x8] - 4*sbDS[x5,x4,x9,x1] - 6*sbDS[x5,x4,x9,x2] +
  4*sbDS[x5,x4,x9,x3] + 6*sbDS[x5,x4,x9,x4] + 6*sbDS[x5,x4,x9,x7] + 4*sbDS[x5,x4,x9,x8] +
  8*sbDS[x5,x5,x1,x1] + 8*sbDS[x5,x5,x1,x2] + 6*sbDS[x5,x5,x1,x6] - 6*sbDS[x5,x5,x1,x7] +
  8*sbDS[x5,x5,x1,x8] + 8*sbDS[x5,x5,x2,x1] + 8*sbDS[x5,x5,x2,x2] + 6*sbDS[x5,x5,x2,x6] -
  6*sbDS[x5,x5,x2,x7] + 8*sbDS[x5,x5,x2,x8] - 8*sbDS[x5,x5,x3,x3] - 8*sbDS[x5,x5,x3,x4] -
  6*sbDS[x5,x5,x3,x7] + 8*sbDS[x5,x5,x3,x8] - 8*sbDS[x5,x5,x4,x3] - 8*sbDS[x5,x5,x4,x4] -
  6*sbDS[x5,x5,x4,x7] + 8*sbDS[x5,x5,x4,x8] + 8*sbDS[x5,x5,x5,x6] - 8*sbDS[x5,x5,x5,x7] +
  12*sbDS[x5,x5,x5,x8] + 12*sbDS[x5,x5,x6,x1] + 12*sbDS[x5,x5,x6,x2] + 32*sbDS[x5,x5,x6,x5] -
  12*sbDS[x5,x5,x6,x7] - 12*sbDS[x5,x5,x6,x8] - 12*sbDS[x5,x5,x7,x1] + 10*sbDS[x5,x5,x7,x2] -
  8*sbDS[x5,x5,x7,x3] - 6*sbDS[x5,x5,x7,x4] - 16*sbDS[x5,x5,x7,x5] - 6*sbDS[x5,x5,x7,x6] +
  4*sbDS[x5,x5,x7,x7] + 20*sbDS[x5,x5,x8,x1] + 2*sbDS[x5,x5,x8,x2] + 8*sbDS[x5,x5,x8,x3] -
  10*sbDS[x5,x5,x8,x4] - 12*sbDS[x5,x5,x8,x5] - 6*sbDS[x5,x5,x8,x6] - 4*sbDS[x5,x5,x8,x8] -
  12*sbDS[x5,x5,x9,x1] - 16*sbDS[x5,x5,x9,x2] + 12*sbDS[x5,x5,x9,x3] + 16*sbDS[x5,x5,x9,x4] +
  16*sbDS[x5,x5,x9,x7] + 12*sbDS[x5,x5,x9,x8] - 10*sbDS[x5,x6,x1,x1] + 14*sbDS[x5,x6,x1,x2] -
  22*sbDS[x5,x6,x1,x3] - 4*sbDS[x5,x6,x1,x4] + 8*sbDS[x5,x6,x1,x5] - 2*sbDS[x5,x6,x1,x6] -
  4*sbDS[x5,x6,x1,x7] - 14*sbDS[x5,x6,x1,x8] + 4*sbDS[x5,x6,x1,x9] + 14*sbDS[x5,x6,x2,x1] +
  14*sbDS[x5,x6,x2,x2] + 2*sbDS[x5,x6,x2,x3] - 4*sbDS[x5,x6,x2,x4] + 8*sbDS[x5,x6,x2,x5] -
  2*sbDS[x5,x6,x2,x6] - 4*sbDS[x5,x6,x2,x7] - 14*sbDS[x5,x6,x2,x8] + 4*sbDS[x5,x6,x2,x9] -
  4*sbDS[x5,x6,x3,x1] + 2*sbDS[x5,x6,x3,x2] + 4*sbDS[x5,x6,x3,x7] - 2*sbDS[x5,x6,x3,x8] -
  4*sbDS[x5,x6,x4,x1] + 2*sbDS[x5,x6,x4,x2] + 4*sbDS[x5,x6,x4,x7] - 2*sbDS[x5,x6,x4,x8] +
  8*sbDS[x5,x6,x5,x1] + 8*sbDS[x5,x6,x5,x2] + 16*sbDS[x5,x6,x5,x5] - 4*sbDS[x5,x6,x5,x6] -
  24*sbDS[x5,x6,x5,x7] - 8*sbDS[x5,x6,x5,x8] + 4*sbDS[x5,x6,x5,x9] - 20*sbDS[x5,x6,x6,x1] -
  16*sbDS[x5,x6,x6,x2] - 36*sbDS[x5,x6,x6,x5] + 20*sbDS[x5,x6,x6,x7] + 16*sbDS[x5,x6,x6,x8] +
  14*sbDS[x5,x6,x7,x1] + 22*sbDS[x5,x6,x7,x3] + 4*sbDS[x5,x6,x7,x4] + 12*sbDS[x5,x6,x7,x5] +
  2*sbDS[x5,x6,x7,x6] - 4*sbDS[x5,x6,x7,x9] - 10*sbDS[x5,x6,x8,x1] - 2*sbDS[x5,x6,x8,x3] +
  4*sbDS[x5,x6,x8,x4] + 12*sbDS[x5,x6,x8,x5] + 2*sbDS[x5,x6,x8,x6] - 4*sbDS[x5,x6,x8,x9] -
  4*sbDS[x5,x6,x9,x3] - 4*sbDS[x5,x6,x9,x4] - 4*sbDS[x5,x6,x9,x5] + 4*sbDS[x5,x6,x10,x3] +
  4*sbDS[x5,x6,x10,x4] + 12*sbDS[x5,x7,x1,x1] + 4*sbDS[x5,x7,x1,x2] + 18*sbDS[x5,x7,x1,x3] +
  4*sbDS[x5,x7,x1,x4] - 2*sbDS[x5,x7,x1,x6] + 4*sbDS[x5,x7,x1,x7] + 2*sbDS[x5,x7,x1,x8] -
  4*sbDS[x5,x7,x1,x9] + 4*sbDS[x5,x7,x2,x1] + 2*sbDS[x5,x7,x2,x3] + 2*sbDS[x5,x7,x2,x5] -
  4*sbDS[x5,x7,x2,x6] + 2*sbDS[x5,x7,x2,x8] - 2*sbDS[x5,x7,x2,x9] + 6*sbDS[x5,x7,x3,x1] +
  2*sbDS[x5,x7,x3,x2] - 8*sbDS[x5,x7,x3,x3] + 2*sbDS[x5,x7,x3,x4] + 4*sbDS[x5,x7,x3,x5] -
  14*sbDS[x5,x7,x3,x8] + 2*sbDS[x5,x7,x3,x9] + 4*sbDS[x5,x7,x4,x1] + 6*sbDS[x5,x7,x4,x2] +
  2*sbDS[x5,x7,x4,x3] - 2*sbDS[x5,x7,x4,x4] + 2*sbDS[x5,x7,x4,x5] - 4*sbDS[x5,x7,x4,x7] -
  6*sbDS[x5,x7,x4,x8] + 2*sbDS[x5,x7,x5,x2] + 4*sbDS[x5,x7,x5,x3] + 2*sbDS[x5,x7,x5,x4] -
  8*sbDS[x5,x7,x5,x5] - 4*sbDS[x5,x7,x5,x6] + 12*sbDS[x5,x7,x5,x7] - 4*sbDS[x5,x7,x5,x8] -
  2*sbDS[x5,x7,x5,x9] + 4*sbDS[x5,x7,x6,x1] + 4*sbDS[x5,x7,x6,x2] + 6*sbDS[x5,x7,x6,x5] -
  4*sbDS[x5,x7,x6,x7] - 4*sbDS[x5,x7,x6,x8] - 2*sbDS[x5,x7,x7,x1] - 6*sbDS[x5,x7,x7,x2] -
  8*sbDS[x5,x7,x7,x3] - 4*sbDS[x5,x7,x7,x4] - 2*sbDS[x5,x7,x7,x5] + 2*sbDS[x5,x7,x7,x6] +
  2*sbDS[x5,x7,x7,x9] - 6*sbDS[x5,x7,x8,x1] - 6*sbDS[x5,x7,x8,x2] - 14*sbDS[x5,x7,x8,x3] +
  2*sbDS[x5,x7,x8,x4] - 4*sbDS[x5,x7,x8,x5] + 4*sbDS[x5,x7,x8,x6] + 4*sbDS[x5,x7,x8,x9] +
  4*sbDS[x5,x7,x9,x1] + 4*sbDS[x5,x7,x9,x2] - 2*sbDS[x5,x7,x9,x3] - 2*sbDS[x5,x7,x9,x4] +
  2*sbDS[x5,x7,x9,x5] - 4*sbDS[x5,x7,x9,x7] - 4*sbDS[x5,x7,x9,x8] + 12*sbDS[x5,x8,x1,x1] +
  4*sbDS[x5,x8,x1,x2] + 18*sbDS[x5,x8,x1,x3] + 2*sbDS[x5,x8,x1,x4] - 4*sbDS[x5,x8,x1,x6] +
  2*sbDS[x5,x8,x1,x7] + 4*sbDS[x5,x8,x1,x8] - 2*sbDS[x5,x8,x1,x9] + 4*sbDS[x5,x8,x2,x1] +
  2*sbDS[x5,x8,x2,x3] + 2*sbDS[x5,x8,x2,x4] + 2*sbDS[x5,x8,x2,x5] - 2*sbDS[x5,x8,x2,x6] +
  2*sbDS[x5,x8,x2,x7] - 4*sbDS[x5,x8,x2,x9] + 8*sbDS[x5,x8,x3,x1] + 2*sbDS[x5,x8,x3,x2] -
  2*sbDS[x5,x8,x3,x3] - 4*sbDS[x5,x8,x3,x4] + 4*sbDS[x5,x8,x3,x5] - 6*sbDS[x5,x8,x3,x7] -
  8*sbDS[x5,x8,x3,x8] + 2*sbDS[x5,x8,x4,x1] + 6*sbDS[x5,x8,x4,x2] - 4*sbDS[x5,x8,x4,x3] +
  4*sbDS[x5,x8,x4,x4] + 2*sbDS[x5,x8,x4,x5] + 2*sbDS[x5,x8,x4,x7] - 12*sbDS[x5,x8,x4,x8] +
  2*sbDS[x5,x8,x4,x9] + 2*sbDS[x5,x8,x5,x2] + 4*sbDS[x5,x8,x5,x3] + 2*sbDS[x5,x8,x5,x4] -
  8*sbDS[x5,x8,x5,x5] - 4*sbDS[x5,x8,x5,x6] + 12*sbDS[x5,x8,x5,x7] - 4*sbDS[x5,x8,x5,x8] -
  2*sbDS[x5,x8,x5,x9] + 4*sbDS[x5,x8,x6,x1] + 4*sbDS[x5,x8,x6,x2] + 6*sbDS[x5,x8,x6,x5] -
  4*sbDS[x5,x8,x6,x7] - 4*sbDS[x5,x8,x6,x8] - 6*sbDS[x5,x8,x7,x1] - 6*sbDS[x5,x8,x7,x2] -
  14*sbDS[x5,x8,x7,x3] + 2*sbDS[x5,x8,x7,x4] - 4*sbDS[x5,x8,x7,x5] + 4*sbDS[x5,x8,x7,x6] +
  4*sbDS[x5,x8,x7,x9] - 2*sbDS[x5,x8,x8,x1] - 6*sbDS[x5,x8,x8,x2] - 8*sbDS[x5,x8,x8,x3] -
  4*sbDS[x5,x8,x8,x4] - 2*sbDS[x5,x8,x8,x5] + 2*sbDS[x5,x8,x8,x6] + 2*sbDS[x5,x8,x8,x9] +
  4*sbDS[x5,x8,x9,x1] + 4*sbDS[x5,x8,x9,x2] - 2*sbDS[x5,x8,x9,x3] - 2*sbDS[x5,x8,x9,x4] +
  2*sbDS[x5,x8,x9,x5] - 4*sbDS[x5,x8,x9,x7] - 4*sbDS[x5,x8,x9,x8] - 2*sbDS[x5,x9,x1,x1] -
  10*sbDS[x5,x9,x1,x2] - 6*sbDS[x5,x9,x1,x3] + 6*sbDS[x5,x9,x1,x4] - 4*sbDS[x5,x9,x1,x5] +
  6*sbDS[x5,x9,x1,x7] + 2*sbDS[x5,x9,x1,x9] - 10*sbDS[x5,x9,x2,x1] - 2*sbDS[x5,x9,x2,x2] +
  2*sbDS[x5,x9,x2,x3] + 10*sbDS[x5,x9,x2,x4] - 8*sbDS[x5,x9,x2,x5] + 10*sbDS[x5,x9,x2,x7] +
  4*sbDS[x5,x9,x2,x8] + 2*sbDS[x5,x9,x2,x9] - 2*sbDS[x5,x9,x3,x1] + 2*sbDS[x5,x9,x3,x2] +
  14*sbDS[x5,x9,x3,x3] + 6*sbDS[x5,x9,x3,x4] + 4*sbDS[x5,x9,x3,x5] + 2*sbDS[x5,x9,x3,x7] +
  12*sbDS[x5,x9,x3,x8] - 2*sbDS[x5,x9,x3,x9] + 6*sbDS[x5,x9,x4,x1] - 6*sbDS[x5,x9,x4,x2] +
  6*sbDS[x5,x9,x4,x3] + 2*sbDS[x5,x9,x4,x4] + 8*sbDS[x5,x9,x4,x5] - 2*sbDS[x5,x9,x4,x7] +
  8*sbDS[x5,x9,x4,x8] - 2*sbDS[x5,x9,x4,x9] - 4*sbDS[x5,x9,x5,x1] - 8*sbDS[x5,x9,x5,x2] +
  4*sbDS[x5,x9,x5,x3] + 8*sbDS[x5,x9,x5,x4] + 8*sbDS[x5,x9,x5,x7] + 12*sbDS[x5,x9,x5,x8] -
  4*sbDS[x5,x9,x6,x5] + 6*sbDS[x5,x9,x7,x1] - 4*sbDS[x5,x9,x7,x2] + 4*sbDS[x5,x9,x7,x3] -
  2*sbDS[x5,x9,x7,x4] + 10*sbDS[x5,x9,x7,x5] - 4*sbDS[x5,x9,x7,x7] - 2*sbDS[x5,x9,x7,x9] -
  2*sbDS[x5,x9,x8,x1] + 4*sbDS[x5,x9,x8,x2] + 12*sbDS[x5,x9,x8,x3] + 2*sbDS[x5,x9,x8,x4] +
  6*sbDS[x5,x9,x8,x5] + 4*sbDS[x5,x9,x8,x8] - 2*sbDS[x5,x9,x8,x9] + 4*sbDS[x5,x9,x9,x1] +
  16*sbDS[x5,x9,x9,x2] - 4*sbDS[x5,x9,x9,x3] - 16*sbDS[x5,x9,x9,x4] - 16*sbDS[x5,x9,x9,x7] -
  4*sbDS[x5,x9,x9,x8] - 4*sbDS[x5,x9,x10,x3] - 4*sbDS[x5,x9,x10,x4] + 12*sbDS[x6,x1,x1,x1] +
  12*sbDS[x6,x1,x1,x2] + 4*sbDS[x6,x1,x1,x3] + 4*sbDS[x6,x1,x1,x4] + 6*sbDS[x6,x1,x1,x5] -
  2*sbDS[x6,x1,x1,x6] + 2*sbDS[x6,x1,x1,x7] - 10*sbDS[x6,x1,x1,x8] - 2*sbDS[x6,x1,x1,x9] +
  12*sbDS[x6,x1,x2,x1] + 12*sbDS[x6,x1,x2,x2] + 4*sbDS[x6,x1,x2,x3] + 2*sbDS[x6,x1,x2,x4] +
  6*sbDS[x6,x1,x2,x5] - 4*sbDS[x6,x1,x2,x6] - 8*sbDS[x6,x1,x2,x8] + 6*sbDS[x6,x1,x3,x1] +
  4*sbDS[x6,x1,x3,x2] - 8*sbDS[x6,x1,x3,x3] + 2*sbDS[x6,x1,x3,x4] + 8*sbDS[x6,x1,x3,x5] -
  16*sbDS[x6,x1,x3,x8] + 2*sbDS[x6,x1,x3,x9] + 4*sbDS[x6,x1,x4,x1] + 8*sbDS[x6,x1,x4,x2] +
  2*sbDS[x6,x1,x4,x3] - 2*sbDS[x6,x1,x4,x4] + 6*sbDS[x6,x1,x4,x5] - 4*sbDS[x6,x1,x4,x7] -
  8*sbDS[x6,x1,x4,x8] + 6*sbDS[x6,x1,x5,x1] + 6*sbDS[x6,x1,x5,x2] + 8*sbDS[x6,x1,x5,x3] +
  6*sbDS[x6,x1,x5,x4] + 4*sbDS[x6,x1,x5,x5] - 4*sbDS[x6,x1,x5,x6] - 2*sbDS[x6,x1,x5,x7] -
  10*sbDS[x6,x1,x5,x8] + 4*sbDS[x6,x1,x6,x1] - 4*sbDS[x6,x1,x6,x2] - 2*sbDS[x6,x1,x6,x5] -
  4*sbDS[x6,x1,x6,x7] + 4*sbDS[x6,x1,x6,x8] - 4*sbDS[x6,x1,x7,x1] - 4*sbDS[x6,x1,x7,x2] +
  6*sbDS[x6,x1,x7,x3] - 4*sbDS[x6,x1,x7,x4] - 2*sbDS[x6,x1,x7,x5] + 2*sbDS[x6,x1,x7,x6] +
  4*sbDS[x6,x1,x7,x7] + 2*sbDS[x6,x1,x7,x8] - 16*sbDS[x6,x1,x8,x1] - 8*sbDS[x6,x1,x8,x2] -
  16*sbDS[x6,x1,x8,x3] - 2*sbDS[x6,x1,x8,x5] + 4*sbDS[x6,x1,x8,x6] + 2*sbDS[x6,x1,x8,x7] +
  2*sbDS[x6,x1,x8,x9] + 4*sbDS[x6,x1,x9,x1] + 4*sbDS[x6,x1,x9,x2] - 2*sbDS[x6,x1,x9,x3] -
  2*sbDS[x6,x1,x9,x4] + 2*sbDS[x6,x1,x9,x5] - 4*sbDS[x6,x1,x9,x7] - 4*sbDS[x6,x1,x9,x8] +
  12*sbDS[x6,x2,x1,x1] + 12*sbDS[x6,x2,x1,x2] + 4*sbDS[x6,x2,x1,x3] + 2*sbDS[x6,x2,x1,x4] +
  6*sbDS[x6,x2,x1,x5] - 4*sbDS[x6,x2,x1,x6] - 8*sbDS[x6,x2,x1,x8] + 12*sbDS[x6,x2,x2,x1] +
  12*sbDS[x6,x2,x2,x2] + 4*sbDS[x6,x2,x2,x3] + 4*sbDS[x6,x2,x2,x4] + 6*sbDS[x6,x2,x2,x5] -
  2*sbDS[x6,x2,x2,x6] + 2*sbDS[x6,x2,x2,x7] - 10*sbDS[x6,x2,x2,x8] - 2*sbDS[x6,x2,x2,x9] +
  8*sbDS[x6,x2,x3,x1] + 4*sbDS[x6,x2,x3,x2] - 2*sbDS[x6,x2,x3,x3] - 4*sbDS[x6,x2,x3,x4] +
  8*sbDS[x6,x2,x3,x5] - 6*sbDS[x6,x2,x3,x7] - 10*sbDS[x6,x2,x3,x8] + 2*sbDS[x6,x2,x4,x1] +
  8*sbDS[x6,x2,x4,x2] - 4*sbDS[x6,x2,x4,x3] + 4*sbDS[x6,x2,x4,x4] + 6*sbDS[x6,x2,x4,x5] +
  2*sbDS[x6,x2,x4,x7] - 14*sbDS[x6,x2,x4,x8] + 2*sbDS[x6,x2,x4,x9] + 6*sbDS[x6,x2,x5,x1] +
  6*sbDS[x6,x2,x5,x2] + 8*sbDS[x6,x2,x5,x3] + 6*sbDS[x6,x2,x5,x4] + 4*sbDS[x6,x2,x5,x5] -
  4*sbDS[x6,x2,x5,x6] - 2*sbDS[x6,x2,x5,x7] - 10*sbDS[x6,x2,x5,x8] + 4*sbDS[x6,x2,x6,x1] -
  4*sbDS[x6,x2,x6,x2] - 2*sbDS[x6,x2,x6,x5] - 4*sbDS[x6,x2,x6,x7] + 4*sbDS[x6,x2,x6,x8] -
  8*sbDS[x6,x2,x7,x1] - 4*sbDS[x6,x2,x7,x2] + 2*sbDS[x6,x2,x7,x4] - 4*sbDS[x6,x2,x7,x5] +
  4*sbDS[x6,x2,x7,x6] + 4*sbDS[x6,x2,x7,x7] + 2*sbDS[x6,x2,x7,x8] + 2*sbDS[x6,x2,x7,x9] -
  12*sbDS[x6,x2,x8,x1] - 8*sbDS[x6,x2,x8,x2] - 10*sbDS[x6,x2,x8,x3] - 6*sbDS[x6,x2,x8,x4] +
  2*sbDS[x6,x2,x8,x6] + 2*sbDS[x6,x2,x8,x7] + 4*sbDS[x6,x2,x9,x1] + 4*sbDS[x6,x2,x9,x2] -
  2*sbDS[x6,x2,x9,x3] - 2*sbDS[x6,x2,x9,x4] + 2*sbDS[x6,x2,x9,x5] - 4*sbDS[x6,x2,x9,x7] -
  4*sbDS[x6,x2,x9,x8] + 4*sbDS[x6,x3,x1,x1] + 8*sbDS[x6,x3,x1,x2] + 2*sbDS[x6,x3,x1,x3] -
  2*sbDS[x6,x3,x1,x4] + 6*sbDS[x6,x3,x1,x5] - 4*sbDS[x6,x3,x1,x7] - 8*sbDS[x6,x3,x1,x8] +
  8*sbDS[x6,x3,x2,x1] + 4*sbDS[x6,x3,x2,x2] - 2*sbDS[x6,x3,x2,x3] - 4*sbDS[x6,x3,x2,x4] +
  8*sbDS[x6,x3,x2,x5] - 6*sbDS[x6,x3,x2,x7] - 10*sbDS[x6,x3,x2,x8] - 2*sbDS[x6,x3,x3,x1] -
  2*sbDS[x6,x3,x3,x2] - 4*sbDS[x6,x3,x3,x5] + 2*sbDS[x6,x3,x3,x7] + 2*sbDS[x6,x3,x3,x8] -
  2*sbDS[x6,x3,x4,x1] - 2*sbDS[x6,x3,x4,x2] - 4*sbDS[x6,x3,x4,x5] + 2*sbDS[x6,x3,x4,x7] +
  2*sbDS[x6,x3,x4,x8] + 6*sbDS[x6,x3,x5,x1] + 8*sbDS[x6,x3,x5,x2] - 4*sbDS[x6,x3,x5,x3] -
  4*sbDS[x6,x3,x5,x4] - 4*sbDS[x6,x3,x5,x5] + 2*sbDS[x6,x3,x5,x7] - 14*sbDS[x6,x3,x5,x8] -
  8*sbDS[x6,x3,x6,x2] - 8*sbDS[x6,x3,x6,x5] + 8*sbDS[x6,x3,x6,x8] - 4*sbDS[x6,x3,x7,x1] -
  6*sbDS[x6,x3,x7,x2] - 2*sbDS[x6,x3,x7,x3] + 2*sbDS[x6,x3,x7,x4] - 2*sbDS[x6,x3,x7,x5] +
  4*sbDS[x6,x3,x7,x7] + 6*sbDS[x6,x3,x7,x8] - 8*sbDS[x6,x3,x8,x1] - 2*sbDS[x6,x3,x8,x2] +
  2*sbDS[x6,x3,x8,x3] + 4*sbDS[x6,x3,x8,x4] - 4*sbDS[x6,x3,x8,x5] + 6*sbDS[x6,x3,x8,x7] +
  8*sbDS[x6,x3,x8,x8] - 2*sbDS[x6,x3,x9,x3] - 2*sbDS[x6,x3,x9,x4] - 2*sbDS[x6,x3,x9,x5] +
  2*sbDS[x6,x3,x10,x3] + 2*sbDS[x6,x3,x10,x4] + 4*sbDS[x6,x4,x1,x1] + 8*sbDS[x6,x4,x1,x2] +
  2*sbDS[x6,x4,x1,x3] - 2*sbDS[x6,x4,x1,x4] + 6*sbDS[x6,x4,x1,x5] - 4*sbDS[x6,x4,x1,x7] -
  8*sbDS[x6,x4,x1,x8] + 8*sbDS[x6,x4,x2,x1] + 4*sbDS[x6,x4,x2,x2] - 2*sbDS[x6,x4,x2,x3] -
  4*sbDS[x6,x4,x2,x4] + 8*sbDS[x6,x4,x2,x5] - 6*sbDS[x6,x4,x2,x7] - 10*sbDS[x6,x4,x2,x8] -
  2*sbDS[x6,x4,x3,x1] - 2*sbDS[x6,x4,x3,x2] - 4*sbDS[x6,x4,x3,x5] + 2*sbDS[x6,x4,x3,x7] +
  2*sbDS[x6,x4,x3,x8] - 2*sbDS[x6,x4,x4,x1] - 2*sbDS[x6,x4,x4,x2] - 4*sbDS[x6,x4,x4,x5] +
  2*sbDS[x6,x4,x4,x7] + 2*sbDS[x6,x4,x4,x8] + 6*sbDS[x6,x4,x5,x1] + 8*sbDS[x6,x4,x5,x2] -
  4*sbDS[x6,x4,x5,x3] - 4*sbDS[x6,x4,x5,x4] - 4*sbDS[x6,x4,x5,x5] + 2*sbDS[x6,x4,x5,x7] -
  14*sbDS[x6,x4,x5,x8] - 8*sbDS[x6,x4,x6,x2] - 8*sbDS[x6,x4,x6,x5] + 8*sbDS[x6,x4,x6,x8] -
  4*sbDS[x6,x4,x7,x1] - 6*sbDS[x6,x4,x7,x2] - 2*sbDS[x6,x4,x7,x3] + 2*sbDS[x6,x4,x7,x4] -
  2*sbDS[x6,x4,x7,x5] + 4*sbDS[x6,x4,x7,x7] + 6*sbDS[x6,x4,x7,x8] - 8*sbDS[x6,x4,x8,x1] -
  2*sbDS[x6,x4,x8,x2] + 2*sbDS[x6,x4,x8,x3] + 4*sbDS[x6,x4,x8,x4] - 4*sbDS[x6,x4,x8,x5] +
  6*sbDS[x6,x4,x8,x7] + 8*sbDS[x6,x4,x8,x8] - 2*sbDS[x6,x4,x9,x3] - 2*sbDS[x6,x4,x9,x4] -
  2*sbDS[x6,x4,x9,x5] + 2*sbDS[x6,x4,x10,x3] + 2*sbDS[x6,x4,x10,x4] + 6*sbDS[x6,x5,x1,x1] +
  6*sbDS[x6,x5,x1,x2] + 8*sbDS[x6,x5,x1,x3] + 6*sbDS[x6,x5,x1,x4] + 4*sbDS[x6,x5,x1,x5] -
  4*sbDS[x6,x5,x1,x6] - 2*sbDS[x6,x5,x1,x7] - 10*sbDS[x6,x5,x1,x8] + 6*sbDS[x6,x5,x2,x1] +
  6*sbDS[x6,x5,x2,x2] + 8*sbDS[x6,x5,x2,x3] + 6*sbDS[x6,x5,x2,x4] + 4*sbDS[x6,x5,x2,x5] -
  4*sbDS[x6,x5,x2,x6] - 2*sbDS[x6,x5,x2,x7] - 10*sbDS[x6,x5,x2,x8] + 6*sbDS[x6,x5,x3,x1] +
  8*sbDS[x6,x5,x3,x2] - 4*sbDS[x6,x5,x3,x3] - 4*sbDS[x6,x5,x3,x4] - 4*sbDS[x6,x5,x3,x5] +
  2*sbDS[x6,x5,x3,x7] - 14*sbDS[x6,x5,x3,x8] + 6*sbDS[x6,x5,x4,x1] + 8*sbDS[x6,x5,x4,x2] -
  4*sbDS[x6,x5,x4,x3] - 4*sbDS[x6,x5,x4,x4] - 4*sbDS[x6,x5,x4,x5] + 2*sbDS[x6,x5,x4,x7] -
  14*sbDS[x6,x5,x4,x8] + 4*sbDS[x6,x5,x5,x1] + 4*sbDS[x6,x5,x5,x2] - 4*sbDS[x6,x5,x5,x3] -
  4*sbDS[x6,x5,x5,x4] - 4*sbDS[x6,x5,x5,x6] - 12*sbDS[x6,x5,x5,x7] - 12*sbDS[x6,x5,x5,x8] -
  16*sbDS[x6,x5,x6,x1] - 8*sbDS[x6,x5,x6,x2] - 28*sbDS[x6,x5,x6,x5] + 16*sbDS[x6,x5,x6,x7] +
  8*sbDS[x6,x5,x6,x8] + 10*sbDS[x6,x5,x7,x1] - 6*sbDS[x6,x5,x7,x2] + 10*sbDS[x6,x5,x7,x3] +
  2*sbDS[x6,x5,x7,x4] + 8*sbDS[x6,x5,x7,x5] + 4*sbDS[x6,x5,x7,x6] - 14*sbDS[x6,x5,x8,x1] -
  6*sbDS[x6,x5,x8,x2] - 14*sbDS[x6,x5,x8,x3] + 2*sbDS[x6,x5,x8,x4] + 8*sbDS[x6,x5,x8,x5] +
  4*sbDS[x6,x5,x8,x6] + 4*sbDS[x6,x5,x9,x1] + 4*sbDS[x6,x5,x9,x2] - 4*sbDS[x6,x5,x9,x3] -
  4*sbDS[x6,x5,x9,x4] - 4*sbDS[x6,x5,x9,x7] - 4*sbDS[x6,x5,x9,x8] + 12*sbDS[x6,x6,x1,x1] -
  4*sbDS[x6,x6,x1,x2] + 24*sbDS[x6,x6,x1,x3] - 4*sbDS[x6,x6,x1,x5] + 4*sbDS[x6,x6,x1,x7] +
  8*sbDS[x6,x6,x1,x8] - 4*sbDS[x6,x6,x1,x9] - 4*sbDS[x6,x6,x2,x1] - 12*sbDS[x6,x6,x2,x2] -
  8*sbDS[x6,x6,x2,x3] - 4*sbDS[x6,x6,x2,x4] + 4*sbDS[x6,x6,x2,x8] - 4*sbDS[x6,x6,x2,x9] -
  8*sbDS[x6,x6,x3,x2] - 8*sbDS[x6,x6,x3,x5] + 8*sbDS[x6,x6,x3,x8] - 8*sbDS[x6,x6,x4,x2] -
  8*sbDS[x6,x6,x4,x5] + 8*sbDS[x6,x6,x4,x8] - 4*sbDS[x6,x6,x5,x1] - 8*sbDS[x6,x6,x5,x3] -
  8*sbDS[x6,x6,x5,x4] - 24*sbDS[x6,x6,x5,x5] + 36*sbDS[x6,x6,x5,x7] - 4*sbDS[x6,x6,x5,x8] -
  4*sbDS[x6,x6,x5,x9] + 16*sbDS[x6,x6,x6,x1] + 16*sbDS[x6,x6,x6,x5] - 16*sbDS[x6,x6,x6,x7] -
  12*sbDS[x6,x6,x7,x1] - 4*sbDS[x6,x6,x7,x2] - 24*sbDS[x6,x6,x7,x3] - 4*sbDS[x6,x6,x7,x5] -
  4*sbDS[x6,x6,x7,x7] + 4*sbDS[x6,x6,x7,x9] + 4*sbDS[x6,x6,x8,x1] + 4*sbDS[x6,x6,x8,x2] +
  8*sbDS[x6,x6,x8,x3] + 4*sbDS[x6,x6,x8,x4] - 8*sbDS[x6,x6,x8,x5] + 4*sbDS[x6,x6,x8,x8] +
  4*sbDS[x6,x6,x8,x9] - 12*sbDS[x6,x7,x1,x1] - 4*sbDS[x6,x7,x1,x2] - 18*sbDS[x6,x7,x1,x3] -
  4*sbDS[x6,x7,x1,x4] + 2*sbDS[x6,x7,x1,x6] - 4*sbDS[x6,x7,x1,x7] - 2*sbDS[x6,x7,x1,x8] +
  4*sbDS[x6,x7,x1,x9] - 4*sbDS[x6,x7,x2,x1] - 2*sbDS[x6,x7,x2,x3] - 2*sbDS[x6,x7,x2,x5] +
  4*sbDS[x6,x7,x2,x6] - 2*sbDS[x6,x7,x2,x8] + 2*sbDS[x6,x7,x2,x9] - 6*sbDS[x6,x7,x3,x1] -
  2*sbDS[x6,x7,x3,x2] + 8*sbDS[x6,x7,x3,x3] - 2*sbDS[x6,x7,x3,x4] - 4*sbDS[x6,x7,x3,x5] +
  14*sbDS[x6,x7,x3,x8] - 2*sbDS[x6,x7,x3,x9] - 4*sbDS[x6,x7,x4,x1] - 6*sbDS[x6,x7,x4,x2] -
  2*sbDS[x6,x7,x4,x3] + 2*sbDS[x6,x7,x4,x4] - 2*sbDS[x6,x7,x4,x5] + 4*sbDS[x6,x7,x4,x7] +
  6*sbDS[x6,x7,x4,x8] - 2*sbDS[x6,x7,x5,x2] - 4*sbDS[x6,x7,x5,x3] - 2*sbDS[x6,x7,x5,x4] +
  8*sbDS[x6,x7,x5,x5] + 4*sbDS[x6,x7,x5,x6] - 12*sbDS[x6,x7,x5,x7] + 4*sbDS[x6,x7,x5,x8] +
  2*sbDS[x6,x7,x5,x9] - 4*sbDS[x6,x7,x6,x1] - 4*sbDS[x6,x7,x6,x2] - 6*sbDS[x6,x7,x6,x5] +
  4*sbDS[x6,x7,x6,x7] + 4*sbDS[x6,x7,x6,x8] + 2*sbDS[x6,x7,x7,x1] + 6*sbDS[x6,x7,x7,x2] +
  8*sbDS[x6,x7,x7,x3] + 4*sbDS[x6,x7,x7,x4] + 2*sbDS[x6,x7,x7,x5] - 2*sbDS[x6,x7,x7,x6] -
  2*sbDS[x6,x7,x7,x9] + 6*sbDS[x6,x7,x8,x1] + 6*sbDS[x6,x7,x8,x2] + 14*sbDS[x6,x7,x8,x3] -
  2*sbDS[x6,x7,x8,x4] + 4*sbDS[x6,x7,x8,x5] - 4*sbDS[x6,x7,x8,x6] - 4*sbDS[x6,x7,x8,x9] -
  4*sbDS[x6,x7,x9,x1] - 4*sbDS[x6,x7,x9,x2] + 2*sbDS[x6,x7,x9,x3] + 2*sbDS[x6,x7,x9,x4] -
  2*sbDS[x6,x7,x9,x5] + 4*sbDS[x6,x7,x9,x7] + 4*sbDS[x6,x7,x9,x8] - 12*sbDS[x6,x8,x1,x1] -
  4*sbDS[x6,x8,x1,x2] - 18*sbDS[x6,x8,x1,x3] - 2*sbDS[x6,x8,x1,x4] + 4*sbDS[x6,x8,x1,x6] -
  2*sbDS[x6,x8,x1,x7] - 4*sbDS[x6,x8,x1,x8] + 2*sbDS[x6,x8,x1,x9] - 4*sbDS[x6,x8,x2,x1] -
  2*sbDS[x6,x8,x2,x3] - 2*sbDS[x6,x8,x2,x4] - 2*sbDS[x6,x8,x2,x5] + 2*sbDS[x6,x8,x2,x6] -
  2*sbDS[x6,x8,x2,x7] + 4*sbDS[x6,x8,x2,x9] - 8*sbDS[x6,x8,x3,x1] - 2*sbDS[x6,x8,x3,x2] +
  2*sbDS[x6,x8,x3,x3] + 4*sbDS[x6,x8,x3,x4] - 4*sbDS[x6,x8,x3,x5] + 6*sbDS[x6,x8,x3,x7] +
  8*sbDS[x6,x8,x3,x8] - 2*sbDS[x6,x8,x4,x1] - 6*sbDS[x6,x8,x4,x2] + 4*sbDS[x6,x8,x4,x3] -
  4*sbDS[x6,x8,x4,x4] - 2*sbDS[x6,x8,x4,x5] - 2*sbDS[x6,x8,x4,x7] + 12*sbDS[x6,x8,x4,x8] -
  2*sbDS[x6,x8,x4,x9] - 2*sbDS[x6,x8,x5,x2] - 4*sbDS[x6,x8,x5,x3] - 2*sbDS[x6,x8,x5,x4] +
  8*sbDS[x6,x8,x5,x5] + 4*sbDS[x6,x8,x5,x6] - 12*sbDS[x6,x8,x5,x7] + 4*sbDS[x6,x8,x5,x8] +
  2*sbDS[x6,x8,x5,x9] - 4*sbDS[x6,x8,x6,x1] - 4*sbDS[x6,x8,x6,x2] - 6*sbDS[x6,x8,x6,x5] +
  4*sbDS[x6,x8,x6,x7] + 4*sbDS[x6,x8,x6,x8] + 6*sbDS[x6,x8,x7,x1] + 6*sbDS[x6,x8,x7,x2] +
  14*sbDS[x6,x8,x7,x3] - 2*sbDS[x6,x8,x7,x4] + 4*sbDS[x6,x8,x7,x5] - 4*sbDS[x6,x8,x7,x6] -
  4*sbDS[x6,x8,x7,x9] + 2*sbDS[x6,x8,x8,x1] + 6*sbDS[x6,x8,x8,x2] + 8*sbDS[x6,x8,x8,x3] +
  4*sbDS[x6,x8,x8,x4] + 2*sbDS[x6,x8,x8,x5] - 2*sbDS[x6,x8,x8,x6] - 2*sbDS[x6,x8,x8,x9] -
  4*sbDS[x6,x8,x9,x1] - 4*sbDS[x6,x8,x9,x2] + 2*sbDS[x6,x8,x9,x3] + 2*sbDS[x6,x8,x9,x4] -
  2*sbDS[x6,x8,x9,x5] + 4*sbDS[x6,x8,x9,x7] + 4*sbDS[x6,x8,x9,x8] + 12*sbDS[x9,x1,x1,x1] +
  12*sbDS[x9,x1,x1,x2] + 10*sbDS[x9,x1,x1,x3] - 2*sbDS[x9,x1,x1,x4] + 6*sbDS[x9,x1,x1,x5] -
  2*sbDS[x9,x1,x1,x6] - 10*sbDS[x9,x1,x1,x7] + 2*sbDS[x9,x1,x1,x8] - 2*sbDS[x9,x1,x1,x9] +
  12*sbDS[x9,x1,x2,x1] + 12*sbDS[x9,x1,x2,x2] + 10*sbDS[x9,x1,x2,x3] + 6*sbDS[x9,x1,x2,x5] -
  8*sbDS[x9,x1,x2,x7] - 4*sbDS[x9,x1,x2,x9] + 12*sbDS[x9,x1,x3,x1] + 10*sbDS[x9,x1,x3,x2] +
  2*sbDS[x9,x1,x3,x3] - 16*sbDS[x9,x1,x3,x4] - 2*sbDS[x9,x1,x3,x5] - 10*sbDS[x9,x1,x3,x7] +
  4*sbDS[x9,x1,x3,x8] - 2*sbDS[x9,x1,x4,x1] + 10*sbDS[x9,x1,x4,x2] - 16*sbDS[x9,x1,x4,x3] -
  10*sbDS[x9,x1,x4,x4] - 2*sbDS[x9,x1,x4,x5] - 4*sbDS[x9,x1,x4,x7] - 2*sbDS[x9,x1,x4,x8] +
  2*sbDS[x9,x1,x4,x9] + 6*sbDS[x9,x1,x5,x1] + 6*sbDS[x9,x1,x5,x2] - 2*sbDS[x9,x1,x5,x3] -
  2*sbDS[x9,x1,x5,x4] - 8*sbDS[x9,x1,x5,x5] - 2*sbDS[x9,x1,x5,x6] + 8*sbDS[x9,x1,x5,x7] +
  4*sbDS[x9,x1,x5,x8] - 2*sbDS[x9,x1,x5,x9] + 4*sbDS[x9,x1,x6,x1] + 4*sbDS[x9,x1,x6,x2] +
  6*sbDS[x9,x1,x6,x5] - 4*sbDS[x9,x1,x6,x7] - 4*sbDS[x9,x1,x6,x8] - 16*sbDS[x9,x1,x7,x1] -
  8*sbDS[x9,x1,x7,x2] - 18*sbDS[x9,x1,x7,x3] - 4*sbDS[x9,x1,x7,x4] - 6*sbDS[x9,x1,x7,x5] +
  2*sbDS[x9,x1,x7,x6] + 2*sbDS[x9,x1,x7,x8] + 4*sbDS[x9,x1,x7,x9] - 4*sbDS[x9,x1,x8,x1] -
  4*sbDS[x9,x1,x8,x2] + 4*sbDS[x9,x1,x8,x3] - 8*sbDS[x9,x1,x8,x4] - 6*sbDS[x9,x1,x8,x5] +
  2*sbDS[x9,x1,x8,x7] + 4*sbDS[x9,x1,x8,x8] + 2*sbDS[x9,x1,x8,x9] + 4*sbDS[x9,x1,x9,x1] -
  4*sbDS[x9,x1,x9,x2] - 2*sbDS[x9,x1,x9,x3] + 6*sbDS[x9,x1,x9,x4] + 2*sbDS[x9,x1,x9,x5] +
  4*sbDS[x9,x1,x9,x7] - 4*sbDS[x9,x1,x9,x8] + 12*sbDS[x9,x2,x1,x1] + 12*sbDS[x9,x2,x1,x2] +
  10*sbDS[x9,x2,x1,x3] + 6*sbDS[x9,x2,x1,x5] - 8*sbDS[x9,x2,x1,x7] - 4*sbDS[x9,x2,x1,x9] +
  12*sbDS[x9,x2,x2,x1] + 12*sbDS[x9,x2,x2,x2] + 10*sbDS[x9,x2,x2,x3] - 2*sbDS[x9,x2,x2,x4] +
  6*sbDS[x9,x2,x2,x5] - 2*sbDS[x9,x2,x2,x6] - 10*sbDS[x9,x2,x2,x7] + 2*sbDS[x9,x2,x2,x8] -
  2*sbDS[x9,x2,x2,x9] + 10*sbDS[x9,x2,x3,x1] + 10*sbDS[x9,x2,x3,x2] - 4*sbDS[x9,x2,x3,x3] -
  10*sbDS[x9,x2,x3,x4] - 2*sbDS[x9,x2,x3,x5] - 4*sbDS[x9,x2,x3,x7] - 2*sbDS[x9,x2,x3,x8] +
  2*sbDS[x9,x2,x3,x9] + 10*sbDS[x9,x2,x4,x2] - 10*sbDS[x9,x2,x4,x3] - 16*sbDS[x9,x2,x4,x4] -
  2*sbDS[x9,x2,x4,x5] - 10*sbDS[x9,x2,x4,x7] + 4*sbDS[x9,x2,x4,x8] + 6*sbDS[x9,x2,x5,x1] +
  6*sbDS[x9,x2,x5,x2] - 2*sbDS[x9,x2,x5,x3] - 2*sbDS[x9,x2,x5,x4] - 8*sbDS[x9,x2,x5,x5] -
  2*sbDS[x9,x2,x5,x6] + 8*sbDS[x9,x2,x5,x7] + 4*sbDS[x9,x2,x5,x8] - 2*sbDS[x9,x2,x5,x9] +
  4*sbDS[x9,x2,x6,x1] + 4*sbDS[x9,x2,x6,x2] + 6*sbDS[x9,x2,x6,x5] - 4*sbDS[x9,x2,x6,x7] -
  4*sbDS[x9,x2,x6,x8] - 12*sbDS[x9,x2,x7,x1] - 8*sbDS[x9,x2,x7,x2] - 12*sbDS[x9,x2,x7,x3] -
  10*sbDS[x9,x2,x7,x4] - 4*sbDS[x9,x2,x7,x5] + 2*sbDS[x9,x2,x7,x8] + 2*sbDS[x9,x2,x7,x9] -
  8*sbDS[x9,x2,x8,x1] - 4*sbDS[x9,x2,x8,x2] - 2*sbDS[x9,x2,x8,x3] - 2*sbDS[x9,x2,x8,x4] -
  8*sbDS[x9,x2,x8,x5] + 2*sbDS[x9,x2,x8,x6] + 2*sbDS[x9,x2,x8,x7] + 4*sbDS[x9,x2,x8,x8] +
  4*sbDS[x9,x2,x8,x9] + 4*sbDS[x9,x2,x9,x1] - 4*sbDS[x9,x2,x9,x2] - 2*sbDS[x9,x2,x9,x3] +
  6*sbDS[x9,x2,x9,x4] + 2*sbDS[x9,x2,x9,x5] + 4*sbDS[x9,x2,x9,x7] - 4*sbDS[x9,x2,x9,x8] -
  2*sbDS[x9,x3,x1,x1] + 10*sbDS[x9,x3,x1,x2] - 16*sbDS[x9,x3,x1,x3] - 8*sbDS[x9,x3,x1,x4] -
  2*sbDS[x9,x3,x1,x5] + 2*sbDS[x9,x3,x1,x6] - 2*sbDS[x9,x3,x1,x7] - 4*sbDS[x9,x3,x1,x8] +
  10*sbDS[x9,x3,x2,x1] + 10*sbDS[x9,x3,x2,x2] - 4*sbDS[x9,x3,x2,x3] - 10*sbDS[x9,x3,x2,x4] -
  2*sbDS[x9,x3,x2,x5] - 4*sbDS[x9,x3,x2,x7] - 2*sbDS[x9,x3,x2,x8] + 2*sbDS[x9,x3,x2,x9] -
  10*sbDS[x9,x3,x3,x1] - 4*sbDS[x9,x3,x3,x2] - 10*sbDS[x9,x3,x3,x3] - 4*sbDS[x9,x3,x3,x4] -
  2*sbDS[x9,x3,x3,x5] + 2*sbDS[x9,x3,x3,x7] + 2*sbDS[x9,x3,x3,x8] + 2*sbDS[x9,x3,x3,x9] -
  8*sbDS[x9,x3,x4,x1] - 4*sbDS[x9,x3,x4,x2] - 4*sbDS[x9,x3,x4,x3] - 10*sbDS[x9,x3,x4,x4] -
  2*sbDS[x9,x3,x4,x5] - 4*sbDS[x9,x3,x4,x7] + 8*sbDS[x9,x3,x4,x8] - 2*sbDS[x9,x3,x5,x1] -
  2*sbDS[x9,x3,x5,x2] - 2*sbDS[x9,x3,x5,x3] - 2*sbDS[x9,x3,x5,x4] + 8*sbDS[x9,x3,x5,x5] -
  4*sbDS[x9,x3,x5,x7] + 2*sbDS[x9,x3,x5,x9] - 6*sbDS[x9,x3,x7,x2] + 4*sbDS[x9,x3,x7,x3] -
  4*sbDS[x9,x3,x7,x4] - 2*sbDS[x9,x3,x7,x6] + 4*sbDS[x9,x3,x7,x7] + 6*sbDS[x9,x3,x7,x8] -
  2*sbDS[x9,x3,x7,x9] - 8*sbDS[x9,x3,x8,x1] - 2*sbDS[x9,x3,x8,x2] + 2*sbDS[x9,x3,x8,x3] +
  4*sbDS[x9,x3,x8,x4] - 4*sbDS[x9,x3,x8,x5] + 6*sbDS[x9,x3,x8,x7] + 8*sbDS[x9,x3,x8,x8] +
  4*sbDS[x9,x3,x9,x1] + 4*sbDS[x9,x3,x9,x2] - 6*sbDS[x9,x3,x9,x3] - 6*sbDS[x9,x3,x9,x4] -
  2*sbDS[x9,x3,x9,x5] - 4*sbDS[x9,x3,x9,x7] - 4*sbDS[x9,x3,x9,x8] + 2*sbDS[x9,x3,x10,x3] +
  2*sbDS[x9,x3,x10,x4] - 2*sbDS[x9,x4,x1,x1] + 10*sbDS[x9,x4,x1,x2] - 16*sbDS[x9,x4,x1,x3] -
  10*sbDS[x9,x4,x1,x4] - 2*sbDS[x9,x4,x1,x5] - 4*sbDS[x9,x4,x1,x7] - 2*sbDS[x9,x4,x1,x8] +
  2*sbDS[x9,x4,x1,x9] + 10*sbDS[x9,x4,x2,x1] + 10*sbDS[x9,x4,x2,x2] - 4*sbDS[x9,x4,x2,x3] -
  8*sbDS[x9,x4,x2,x4] - 2*sbDS[x9,x4,x2,x5] + 2*sbDS[x9,x4,x2,x6] - 2*sbDS[x9,x4,x2,x7] -
  4*sbDS[x9,x4,x2,x8] - 8*sbDS[x9,x4,x3,x1] - 4*sbDS[x9,x4,x3,x2] - 4*sbDS[x9,x4,x3,x3] -
  10*sbDS[x9,x4,x3,x4] - 2*sbDS[x9,x4,x3,x5] - 4*sbDS[x9,x4,x3,x7] + 8*sbDS[x9,x4,x3,x8] -
  10*sbDS[x9,x4,x4,x1] - 4*sbDS[x9,x4,x4,x2] - 10*sbDS[x9,x4,x4,x3] - 4*sbDS[x9,x4,x4,x4] -
  2*sbDS[x9,x4,x4,x5] + 2*sbDS[x9,x4,x4,x7] + 2*sbDS[x9,x4,x4,x8] + 2*sbDS[x9,x4,x4,x9] -
  2*sbDS[x9,x4,x5,x1] - 2*sbDS[x9,x4,x5,x2] - 2*sbDS[x9,x4,x5,x3] - 2*sbDS[x9,x4,x5,x4] +
  8*sbDS[x9,x4,x5,x5] - 4*sbDS[x9,x4,x5,x7] + 2*sbDS[x9,x4,x5,x9] - 4*sbDS[x9,x4,x7,x1] -
  6*sbDS[x9,x4,x7,x2] - 2*sbDS[x9,x4,x7,x3] + 2*sbDS[x9,x4,x7,x4] - 2*sbDS[x9,x4,x7,x5] +
  4*sbDS[x9,x4,x7,x7] + 6*sbDS[x9,x4,x7,x8] - 4*sbDS[x9,x4,x8,x1] - 2*sbDS[x9,x4,x8,x2] +
  8*sbDS[x9,x4,x8,x3] - 2*sbDS[x9,x4,x8,x4] - 2*sbDS[x9,x4,x8,x5] - 2*sbDS[x9,x4,x8,x6] +
  6*sbDS[x9,x4,x8,x7] + 8*sbDS[x9,x4,x8,x8] - 2*sbDS[x9,x4,x8,x9] + 4*sbDS[x9,x4,x9,x1] +
  4*sbDS[x9,x4,x9,x2] - 6*sbDS[x9,x4,x9,x3] - 6*sbDS[x9,x4,x9,x4] - 2*sbDS[x9,x4,x9,x5] -
  4*sbDS[x9,x4,x9,x7] - 4*sbDS[x9,x4,x9,x8] + 2*sbDS[x9,x4,x10,x3] + 2*sbDS[x9,x4,x10,x4] +
  6*sbDS[x9,x5,x1,x1] + 6*sbDS[x9,x5,x1,x2] - 2*sbDS[x9,x5,x1,x3] - 2*sbDS[x9,x5,x1,x4] -
  8*sbDS[x9,x5,x1,x5] - 2*sbDS[x9,x5,x1,x6] + 8*sbDS[x9,x5,x1,x7] + 4*sbDS[x9,x5,x1,x8] -
  2*sbDS[x9,x5,x1,x9] + 6*sbDS[x9,x5,x2,x1] + 6*sbDS[x9,x5,x2,x2] - 2*sbDS[x9,x5,x2,x3] -
  2*sbDS[x9,x5,x2,x4] - 8*sbDS[x9,x5,x2,x5] - 2*sbDS[x9,x5,x2,x6] + 8*sbDS[x9,x5,x2,x7] +
  4*sbDS[x9,x5,x2,x8] - 2*sbDS[x9,x5,x2,x9] - 2*sbDS[x9,x5,x3,x1] - 2*sbDS[x9,x5,x3,x2] -
  2*sbDS[x9,x5,x3,x3] - 2*sbDS[x9,x5,x3,x4] + 8*sbDS[x9,x5,x3,x5] - 4*sbDS[x9,x5,x3,x7] +
  2*sbDS[x9,x5,x3,x9] - 2*sbDS[x9,x5,x4,x1] - 2*sbDS[x9,x5,x4,x2] - 2*sbDS[x9,x5,x4,x3] -
  2*sbDS[x9,x5,x4,x4] + 8*sbDS[x9,x5,x4,x5] - 4*sbDS[x9,x5,x4,x7] + 2*sbDS[x9,x5,x4,x9] -
  8*sbDS[x9,x5,x5,x1] - 8*sbDS[x9,x5,x5,x2] + 8*sbDS[x9,x5,x5,x3] + 8*sbDS[x9,x5,x5,x4] -
  4*sbDS[x9,x5,x5,x6] + 16*sbDS[x9,x5,x5,x7] + 8*sbDS[x9,x5,x5,x8] + 4*sbDS[x9,x5,x6,x1] +
  4*sbDS[x9,x5,x6,x2] + 4*sbDS[x9,x5,x6,x5] - 4*sbDS[x9,x5,x6,x7] - 4*sbDS[x9,x5,x6,x8] +
  2*sbDS[x9,x5,x7,x1] - 10*sbDS[x9,x5,x7,x2] - 8*sbDS[x9,x5,x7,x3] - 4*sbDS[x9,x5,x7,x4] +
  6*sbDS[x9,x5,x7,x5] + 2*sbDS[x9,x5,x7,x6] - 4*sbDS[x9,x5,x7,x7] + 2*sbDS[x9,x5,x7,x9] -
  6*sbDS[x9,x5,x8,x1] - 2*sbDS[x9,x5,x8,x2] + 2*sbDS[x9,x5,x8,x5] + 2*sbDS[x9,x5,x8,x6] +
  4*sbDS[x9,x5,x8,x8] + 2*sbDS[x9,x5,x8,x9] + 8*sbDS[x9,x5,x9,x1] + 16*sbDS[x9,x5,x9,x2] -
  8*sbDS[x9,x5,x9,x3] - 16*sbDS[x9,x5,x9,x4] - 16*sbDS[x9,x5,x9,x7] - 8*sbDS[x9,x5,x9,x8] -
  12*sbDS[x9,x7,x1,x1] - 4*sbDS[x9,x7,x1,x2] - 18*sbDS[x9,x7,x1,x3] - 4*sbDS[x9,x7,x1,x4] +
  2*sbDS[x9,x7,x1,x6] - 4*sbDS[x9,x7,x1,x7] - 2*sbDS[x9,x7,x1,x8] + 4*sbDS[x9,x7,x1,x9] -
  4*sbDS[x9,x7,x2,x1] - 2*sbDS[x9,x7,x2,x3] - 2*sbDS[x9,x7,x2,x5] + 4*sbDS[x9,x7,x2,x6] -
  2*sbDS[x9,x7,x2,x8] + 2*sbDS[x9,x7,x2,x9] - 6*sbDS[x9,x7,x3,x1] - 2*sbDS[x9,x7,x3,x2] +
  8*sbDS[x9,x7,x3,x3] - 2*sbDS[x9,x7,x3,x4] - 4*sbDS[x9,x7,x3,x5] + 14*sbDS[x9,x7,x3,x8] -
  2*sbDS[x9,x7,x3,x9] - 4*sbDS[x9,x7,x4,x1] - 6*sbDS[x9,x7,x4,x2] - 2*sbDS[x9,x7,x4,x3] +
  2*sbDS[x9,x7,x4,x4] - 2*sbDS[x9,x7,x4,x5] + 4*sbDS[x9,x7,x4,x7] + 6*sbDS[x9,x7,x4,x8] -
  2*sbDS[x9,x7,x5,x2] - 4*sbDS[x9,x7,x5,x3] - 2*sbDS[x9,x7,x5,x4] + 8*sbDS[x9,x7,x5,x5] +
  4*sbDS[x9,x7,x5,x6] - 12*sbDS[x9,x7,x5,x7] + 4*sbDS[x9,x7,x5,x8] + 2*sbDS[x9,x7,x5,x9] -
  4*sbDS[x9,x7,x6,x1] - 4*sbDS[x9,x7,x6,x2] - 6*sbDS[x9,x7,x6,x5] + 4*sbDS[x9,x7,x6,x7] +
  4*sbDS[x9,x7,x6,x8] + 2*sbDS[x9,x7,x7,x1] + 6*sbDS[x9,x7,x7,x2] + 8*sbDS[x9,x7,x7,x3] +
  4*sbDS[x9,x7,x7,x4] + 2*sbDS[x9,x7,x7,x5] - 2*sbDS[x9,x7,x7,x6] - 2*sbDS[x9,x7,x7,x9] +
  6*sbDS[x9,x7,x8,x1] + 6*sbDS[x9,x7,x8,x2] + 14*sbDS[x9,x7,x8,x3] - 2*sbDS[x9,x7,x8,x4] +
  4*sbDS[x9,x7,x8,x5] - 4*sbDS[x9,x7,x8,x6] - 4*sbDS[x9,x7,x8,x9] - 4*sbDS[x9,x7,x9,x1] -
  4*sbDS[x9,x7,x9,x2] + 2*sbDS[x9,x7,x9,x3] + 2*sbDS[x9,x7,x9,x4] - 2*sbDS[x9,x7,x9,x5] +
  4*sbDS[x9,x7,x9,x7] + 4*sbDS[x9,x7,x9,x8] - 12*sbDS[x9,x8,x1,x1] - 4*sbDS[x9,x8,x1,x2] -
  18*sbDS[x9,x8,x1,x3] - 2*sbDS[x9,x8,x1,x4] + 4*sbDS[x9,x8,x1,x6] - 2*sbDS[x9,x8,x1,x7] -
  4*sbDS[x9,x8,x1,x8] + 2*sbDS[x9,x8,x1,x9] - 4*sbDS[x9,x8,x2,x1] - 2*sbDS[x9,x8,x2,x3] -
  2*sbDS[x9,x8,x2,x4] - 2*sbDS[x9,x8,x2,x5] + 2*sbDS[x9,x8,x2,x6] - 2*sbDS[x9,x8,x2,x7] +
  4*sbDS[x9,x8,x2,x9] - 8*sbDS[x9,x8,x3,x1] - 2*sbDS[x9,x8,x3,x2] + 2*sbDS[x9,x8,x3,x3] +
  4*sbDS[x9,x8,x3,x4] - 4*sbDS[x9,x8,x3,x5] + 6*sbDS[x9,x8,x3,x7] + 8*sbDS[x9,x8,x3,x8] -
  2*sbDS[x9,x8,x4,x1] - 6*sbDS[x9,x8,x4,x2] + 4*sbDS[x9,x8,x4,x3] - 4*sbDS[x9,x8,x4,x4] -
  2*sbDS[x9,x8,x4,x5] - 2*sbDS[x9,x8,x4,x7] + 12*sbDS[x9,x8,x4,x8] - 2*sbDS[x9,x8,x4,x9] -
  2*sbDS[x9,x8,x5,x2] - 4*sbDS[x9,x8,x5,x3] - 2*sbDS[x9,x8,x5,x4] + 8*sbDS[x9,x8,x5,x5] +
  4*sbDS[x9,x8,x5,x6] - 12*sbDS[x9,x8,x5,x7] + 4*sbDS[x9,x8,x5,x8] + 2*sbDS[x9,x8,x5,x9] -
  4*sbDS[x9,x8,x6,x1] - 4*sbDS[x9,x8,x6,x2] - 6*sbDS[x9,x8,x6,x5] + 4*sbDS[x9,x8,x6,x7] +
  4*sbDS[x9,x8,x6,x8] + 6*sbDS[x9,x8,x7,x1] + 6*sbDS[x9,x8,x7,x2] + 14*sbDS[x9,x8,x7,x3] -
  2*sbDS[x9,x8,x7,x4] + 4*sbDS[x9,x8,x7,x5] - 4*sbDS[x9,x8,x7,x6] - 4*sbDS[x9,x8,x7,x9] +
  2*sbDS[x9,x8,x8,x1] + 6*sbDS[x9,x8,x8,x2] + 8*sbDS[x9,x8,x8,x3] + 4*sbDS[x9,x8,x8,x4] +
  2*sbDS[x9,x8,x8,x5] - 2*sbDS[x9,x8,x8,x6] - 2*sbDS[x9,x8,x8,x9] - 4*sbDS[x9,x8,x9,x1] -
  4*sbDS[x9,x8,x9,x2] + 2*sbDS[x9,x8,x9,x3] + 2*sbDS[x9,x8,x9,x4] - 2*sbDS[x9,x8,x9,x5] +
  4*sbDS[x9,x8,x9,x7] + 4*sbDS[x9,x8,x9,x8] + 12*sbDS[x9,x9,x1,x1] - 4*sbDS[x9,x9,x1,x2] +
  20*sbDS[x9,x9,x1,x3] - 4*sbDS[x9,x9,x1,x5] - 4*sbDS[x9,x9,x1,x6] + 8*sbDS[x9,x9,x1,x7] +
  4*sbDS[x9,x9,x1,x8] - 4*sbDS[x9,x9,x2,x1] - 12*sbDS[x9,x9,x2,x2] - 12*sbDS[x9,x9,x2,x3] -
  4*sbDS[x9,x9,x2,x4] - 4*sbDS[x9,x9,x2,x6] + 4*sbDS[x9,x9,x2,x7] - 16*sbDS[x9,x9,x3,x1] -
  12*sbDS[x9,x9,x3,x2] - 16*sbDS[x9,x9,x3,x3] + 16*sbDS[x9,x9,x3,x4] + 4*sbDS[x9,x9,x3,x5] +
  8*sbDS[x9,x9,x3,x7] - 20*sbDS[x9,x9,x3,x8] - 4*sbDS[x9,x9,x4,x2] + 16*sbDS[x9,x9,x4,x3] +
  20*sbDS[x9,x9,x4,x4] + 12*sbDS[x9,x9,x4,x7] - 16*sbDS[x9,x9,x4,x8] - 4*sbDS[x9,x9,x5,x1] +
  4*sbDS[x9,x9,x5,x3] - 4*sbDS[x9,x9,x5,x6] - 16*sbDS[x9,x9,x5,x8] + 4*sbDS[x9,x9,x7,x1] +
  4*sbDS[x9,x9,x7,x2] + 12*sbDS[x9,x9,x7,x3] + 12*sbDS[x9,x9,x7,x4] + 4*sbDS[x9,x9,x7,x6] +
  4*sbDS[x9,x9,x7,x7] - 12*sbDS[x9,x9,x8,x1] - 4*sbDS[x9,x9,x8,x2] - 20*sbDS[x9,x9,x8,x3] +
  8*sbDS[x9,x9,x8,x4] + 4*sbDS[x9,x9,x8,x5] + 4*sbDS[x9,x9,x8,x6] - 4*sbDS[x9,x9,x8,x8] +
  16*sbDS[x9,x9,x9,x1] - 16*sbDS[x9,x9,x9,x3] - 16*sbDS[x9,x9,x9,x8];



==> anc/README.md <==
# Full-colour one- and two-loop form factor of the stress-tensor multiplet: the three colour components of ordering 1234 in masters, in pentagon functions, the finite remainder, its symbol and limits

Ancillary file of Z. Cai, Y. Guo and G. Yang, "Full-Color Two-loop Four-point Form Factor in N=4 SYM with Global CK-duality".

This file set gives the one- and two-loop form factor of the stress-tensor multiplet with four massless on-shell legs (N=4 SYM, MHV sector, full colour) as Laurent series in `eps = (4-D)/2` with exact rational coefficients, together with its finite remainder in the scheme of the paper. All conventions are collected in this file; the headers of the `.m` files only say what the file contains.

## Files

| file | content |
|---|---|
| `1_F4_1loop_CK_Solutions.m` | one-loop colour-kinematics (CK) solutions |
| `2_F4_2loop_CK_Solutions.m` | two-loop colour-kinematics (CK) solutions |
| `3_FormFactor_UTmasters.m` | the five colour components (below) in the uniform-transcendental master integrals of arXiv:2306.15431: `A10 A11 A20 A22 A21` |
| `4_FormFactor_PentagonFunction.m` | the same five components in the pentagon functions `F[w,i]`: `A10`, `A11` (one loop, `eps^-2 .. eps^2`), `A20`, `A22`, `A21` (two loops, `eps^-4 .. eps^0`) |
| `5_Remainder_PentagonFunction.m` | the finite remainder (scheme MSq) in `F`: `R20`, `R22`, `R21` (weight 4) |
| `6_Remainder_Symbol.m` | the alphabet `W[1..204]` and the symbols of the three remainder components: `R20S`, `R22S`, `R21S`, words `sb[i,j,k,l]` |
| `7_Remainder_Symbol_Lightlike.m` | leading-power symbol of `R^(2,2)[1234]` at `q^2 -> 0`: `symLL1`, `symLLB1`, letters `llLetters` (`x1..x28`), table `llTable` |
| `8_TripleCollinear_Symbol.m` | symbols of the non-planar two-loop triple-collinear splitting function of `I^(2,2)[1234]` (no infrared subtraction), `[C_1]_0` and `[C_B1]_0`: `symC1`, `symCB1`, letters `tcLetters` (`x1..x29`), `tcRoots` |
| `9_DoubleSoft_Symbol.m` | symbols of the non-planar two-loop double-soft function of `I^(2,2)[1234]` (`p1, p2 -> 0`, no infrared subtraction), `[S_1]_0` and `[S_B1]_0`: `symS1`, `symSB1`, letters `dsLetters` (`x1..x10`) |
| `README.md` | this file |

`1_F4_1loop_CK_Solutions.m` and `2_F4_2loop_CK_Solutions.m` give the colour-kinematics (CK) dual representation of the same four-point form factor at one and two loops, organised by the trivalent graphs (5 at one loop, 22 at two loops): the symmetry factors `symmetryfactors`, the colour factors `colorfactors`, the propagators `propagatorlists` and the numerator factors `numeratorfactors` are the four building blocks of eq. (2) of the paper; `ruleFromEdgeToMom` maps graph edges to momenta; and `masternumerators` gives the solutions for the master numerators. Every list except `masternumerators` has one entry per graph. The master numerator is `n[1][{p1,p2,p3,p4},{l1}]` at one loop and `n[1]`, `n[2]`, `n[3]` at two loops, and the numerators of the individual graphs are linear combinations of them taken at permuted momentum arguments, written in terms of `dot[k1,k2] = k1.k2`, the free parameters `x[1..98]` (one loop) and `x[1..256]` (two loops), and the overall factor `beta[p1,p2,p3,p4] = [12][23][34][41] delta^(8)(Q)/Gram[p1,p2,p3,p4]`. The symbols `dot`, `x`, `n` and `beta` are formal. The two files use the same names for the tables, so loading one overwrites the other; use separate sessions.

`3_FormFactor_UTmasters.m` gives the one- and two-loop four-point form factor of the stress-tensor multiplet with full colour dependence at ordering 1234 in the UT master integrals of arXiv:2306.15431. The assignments `A10`, `A11`, `A20`, `A22`, `A21` are the colour components `A^(1,0)[1234]`, `A^(1,1)[12;34]`, `A^(2,0)[1234]`, `A^(2,2)[1234]`, `A^(2,1)[12;34]`, i.e. the coefficients of `Nc tr[1,2,3,4]`, `tr[1,2] tr[3,4]`, `Nc^2 tr[1,2,3,4]`, `Nc^0 tr[1,2,3,4]`, `Nc tr[1,2] tr[3,4]` in `F^(l)/MHV[1,2,3,4]`. Each expression carries the overall factor `eps^(-2l)` and is exact in `eps`. Coefficients are rational numbers times `1`, `B` or `B1`. Every `mi[{T,{i1,i2,i3,i4},N}]` is the element `N` of the topology `T` of the ancillary files of arXiv:2306.15431 (UT, `O(eps^0)`) at the ordering `(i1,i2,i3,i4)` of `p1..p4`; `T` is a topology label used in this file, and the file header maps these labels to the topology names of arXiv:2306.15431; the legs 1..4 here are the legs 2..5 of arXiv:2306.15431. The masters are the fixed-root ones with the parity-even `sqrtDelta5`, so no root-sign factor acts at ordering 1234. For the one-loop pentagon `mi[{P,sigma,1}]`, the coefficients of `A10` and `A11` already include the conversion factor `-16 sgn(sigma)` to the convention of arXiv:2306.15431 (`sgn(sigma)` is the sign of the permutation of the legs). The one-loop masters inside products in the two-loop components use the original normalisation of arXiv:2306.15431. The other orderings and the full colour dependence follow by relabelling the external legs (with `sgn(sigma)` on root-odd masters, as for the F files). Check: substituting the `mi -> G -> F` rules of arXiv:2306.15431 reproduces `4_FormFactor_PentagonFunction.m` exactly per `eps` order, `F`-monomial and basis function.

Each `.m` file is plain Mathematica input. `Get["file.m"]` defines the objects and returns `Null`. Files 4 through 7 define `Delta5` and `BRules`. Files 4 and 5 also define `ConstantRules`.
The names used in the files are `A10 A11 A20 A22 A21` (`3_FormFactor_UTmasters.m` and `4_FormFactor_PentagonFunction.m`: the same components, in masters and in `F`; load only one of the two in a session), `R20 R22 R21` (`5_Remainder_PentagonFunction.m`), `R20S R22S R21S`, `WList`, `WRules`, `RootRadicands`, `RootValues`, `LitRules`, `q2`, `sb` (`6_Remainder_Symbol.m`), `symLL1`, `symLLB1`, `sbLL`, `llRoots`, `llSurface`, `llLetters`, `llPlanar`, `llPlanarLetters`, `llTable` (`7_Remainder_Symbol_Lightlike.m`),
`symC1`, `symCB1`, `tcLetters`, `tcRoots` (`8_TripleCollinear_Symbol.m`), `symS1`, `symSB1`, `dsLetters` (`9_DoubleSoft_Symbol.m`); Lightlike words use `sbLL[a,b,c,d]`. Triple-collinear words use `sbTC[a,b,c,d]`. Double-soft words use `sbDS[a,b,c,d]`. Each file uses its own named letters.

## Colour components

Notation: `A^(l,k)[sigma]` is the coefficient of `Nc^(l-k)` times the trace in `F^(l)/MHV[1,2,3,4]`, where `F^(l)` is the `l`-loop form factor and `tr[i,j,..] = tr(t^ai t^aj ..)` (`tr(t^a t^b) = delta^ab/2`). The files contain, with the power of `Nc` stripped,

| name | object | colour structure | loops |
|---|---|---|---|
| `A10` | `A^(1,0)[1234]` | `Nc tr[1,2,3,4]` | 1 |
| `A11` | `A^(1,1)[12;34]` | `tr[1,2] tr[3,4]` | 1 |
| `A20` | `A^(2,0)[1234]` | `Nc^2 tr[1,2,3,4]` (leading colour) | 2 |
| `A22` | `A^(2,2)[1234]` | `Nc^0 tr[1,2,3,4]` (subleading single trace) | 2 |
| `A21` | `A^(2,1)[12;34]` | `Nc tr[1,2] tr[3,4]` (double trace) | 2 |

and for the remainder `R^(2,0)[1234]`, `R^(2,2)[1234]`, `R^(2,1)[12;34]` (`R20`, `R22`, `R21`; symbols `R20S`, `R22S`, `R21S`) with the same colour structures. The full form factor is
`F^(l) = MHV[1,2,3,4] Sum_(structures) A tr`, summed over the six single traces `tr[1,sigma(2),sigma(3),sigma(4)]` and the three double traces `tr[1,j] tr[k,l]`.
The other structures are the images of these components under permutations of the external legs: `A^(l,k)[sigma]` is `A^(l,k)[1234]` with `p_i -> p_sigma(i)` in the masters (`3_FormFactor_UTmasters.m`; the coefficient of every root-odd master carries `sgn(sigma)`, see `sqrtDelta5` below),
with `MHV[1,2,3,4]` kept as the common factor (so that the tree ratio `MHV[sigma]/MHV[1,2,3,4]` appears for the other orderings). Under such a relabelling `B` and `B1` inside the coefficients are relabelled with the legs (the same expressions with `p_i -> p_sigma(i)`); the files themselves use only `B` and `B1` as defined below and no relabelled (rotated) image of them. The group-theory relations of Naculich (arXiv:1110.1859: the reflections
`A[sigma] = A[reversed sigma]` and eq. (3.18) at two loops and its one-loop analogue) hold between these coefficients; they connect the double-trace components with the leading-colour and subleading single-trace components of the three orderings
`1234, 1243, 1324`. No relabelling of the `F` expressions is provided: relabel the masters of `3_FormFactor_UTmasters.m` and convert as for `4_FormFactor_PentagonFunction.m`.

## Variables, `sqrtDelta5`, `B`, `B1`, `MHV`

- Momenta `p1..p4` outgoing, `q = p1+p2+p3+p4`, `s_ij = (p_i+p_j)^2 = 2 p_i.p_j` (symbols `s12, s13, s14, s23, s24, s34`), `q^2 = s12+s13+s14+s23+s24+s34`, `s_ijk = (p_i+p_j+p_k)^2`.
- `Delta5 = det(s_ij)_(i,j=1..4) = X1^2 + X2^2 + X3^2 - 2(X1 X2 + X1 X3 + X2 X3)` with `X1 = s12 s34`, `X2 = s14 s23`, `X3 = s13 s24` (`Delta5` in the files). **`sqrtDelta5 = Sqrt[Delta5]` is the parity-even principal root** (real positive for `Delta5 > 0`,
  positive imaginary part for `Delta5 < 0`; the root of 2306.15431 and PentagonFunctions++), used everywhere as a free symbol; the parity-odd `tr5 = 4 i eps(p1,p2,p3,p4)` appears only here: `tr5 = s_eps sqrtDelta5`, `s_eps = +1` at the ordering 1234,
  `s_eps -> sgn(sigma) s_eps` under a relabelling `sigma` of `p1..p4`, `s_eps -> -s_eps` under parity. All coefficients are given at `s_eps = +1` (the physical region P45 below, `Im tr5 > 0`).
- `B` and `B1` are defined once here and used without any argument in every file (no rotated images `B[sigma]`, `B1[sigma]` occur anywhere): `B = X/tr5` with `X = s12 s34 + s14 s23 - s13 s24`, and `B1 = <12><34>/<13><24>` (`B2 = <14><23>/<13><24> = 1 - B1` by Schouten). `BRules` gives both in `s_ij` and `sqrtDelta5`:
  `B -> (s12 s34 + s14 s23 - s13 s24)/sqrtDelta5`, `B1 -> (s12 s34 - s14 s23 + s13 s24 - sqrtDelta5)/(2 s13 s24)`. `B` is parity-odd. The coefficient of every term is a rational combination of
  `{1, B, B1}` (form factor) or of `{1, B1}` (remainder and symbols; `B` does not occur there). These functions are linearly independent over Q, so the coefficients are unique.
- `MHV[sigma] = N/(<s1 s2><s2 s3><s3 s4><s4 s1>)` (`N` the common supermomentum factor); the form-factor coefficients in files 3 and 4 are given in `F^(l)/MHV[1,2,3,4]`, the tree is `F^(0) = Sum_sigma MHV[sigma] tr(sigma)` with coefficient 1.

## Normalisation, scheme, constants

- `F = Sum_l gt^(2l) F^(l)`, `gt^2 = g_YM^2/(4 Pi)^2 (4 Pi e^-EulerGamma)^eps`, `g^2 = Nc gt^2`; measure `e^(EulerGamma eps) mu^(2 eps) Int d^D l/(i Pi^(D/2))` per loop, `D = 4 - 2 eps`, `mu = 1` (`F^(l)(mu) = (mu^2)^(l eps) F^(l)(mu = 1)`).
  The masters are those of 2306.15431 with their normalisation; every expression in the masters carries the overall factor `eps^(-2l)` common to all masters; the one-loop pentagon additionally carries the factor `-16 sgn(sigma)` relative to the master of 2306.15431 (`-16`: the `mu_ij` convention of arXiv:2106.01374 / 2409.12445), with no further power of `eps`.
- **Remainder, scheme MSq.** `R^(2)` is the MS hard vector at `mu^2 = q^2`, `F_MS^(2) = [F^(2) - Z_1 F^(1) + (Z_1^2/2 - W_2) F^(0)]_(eps^0)` with `F^(l) -> (q^2)^(l eps) F^(l)` and the pure-pole (Z factor) subtractions `Z_1`, `W_2`; no `C^(2)` constant, FNORM = 2
  (`f^(2)(eps) = -2 (zeta2 + zeta3 eps + zeta4 eps^2)`). It is finite and dimensionless. Leading colour: `R^(2,0)[1234] = R_BDS + E_q`, `R_BDS` the planar BDS remainder of arXiv:2409.12445 (its ancillary file `4_Remainder_Function_in_F.m`, `Pi -> I Pi`), and
  `E_q = h_1^2/2 - 2 zeta2 h_1 + zeta3 (L_12 + L_23 + L_34 + L_14) + 2 zeta4` at `mu^2 = q^2` (`h_1` the finite one-loop leading-colour function at that scale, `L_ij = log(q^2/(-s_ij))`). The symbol of `E_q` is `(1/2) h_1 (x) h_1` (shuffle product).
- Constants: `ConstantRules = {im[1,1] -> I*Pi, re[3,1] -> Zeta[3]}` (not applied); `im[1,1]` and `re[3,1]` are the only constants besides the `F`. `F[w,i]` is the pentagon function number `i` of weight `w` (family `m1`) of 2306.15431 / 2110.10111;
  `F[1,1] = log q^2`, `F[1,5] = log s12`, `F[1,6] = log s34`, `F[1,2] = log(-s23)`, `F[1,7] = log(-s14)`, `F[1,8] = log(-s13)`, `F[1,9] = log(-s24)` (`log(-s12 - i0) = log s12 - i Pi` etc.).
  The `F[w,i]`, `im[1,1]`, `re[3,1]` are algebraically independent: two expressions in them are equal exactly when the coefficient of every monomial agrees.
- Region of the pentagon functions: the channel P45 of arXiv:2110.10111 (eqs. (2.17)-(2.18)); in our labels `q^2, s12, s34 > 0`, `s13, s14, s23, s24 < 0`, `Delta5 < 0`, all invariants with `+i0`. The five legs of 2110.10111 are the massive leg `-q` and our `p1..p4`;
  in the argument order `(p1s, s12, s23, s34, s45, s15)` of PentagonFunctions++: `p1s = q^2`, `s12_lit = s_234`, `s23_lit = s_12`, `s34_lit = s_23`, `s45_lit = s_34`, `s15_lit = s_123`. Numerical values: PentagonFunctions++ (C++ library of 2110.10111).

## The form factor in `F` and the remainder: `4_FormFactor_PentagonFunction.m` and `5_Remainder_PentagonFunction.m`

Each component is a series `Sum_n eps^n (Sum coefficient * monomial)`, the coefficient a rational combination of the basis functions above, the monomial a product of `F[w,i]`, `im[1,1]`, `re[3,1]` (products of master integrals are multiplied out).
Number of terms (eps order, monomial, basis function): `A10` 2430, `A11` 5541, `A20` 4867, `A22` 9606, `A21` 9814; remainder (monomial, basis function) `R20` 4214, `R22` 9267, `R21` 8725.
Leading poles: `A10` starts with `-4 eps^-2` and `A20` with `8 eps^-4` (the tree ratio of the ordering 1234 is 1). `R20` has no `B1`.

## The symbol: `6_Remainder_Symbol.m`

`W[1], .., W[204]` are the letters of the one-mass pentagon functions of 2306.15431 (`alphabet.m`, `roots.m`) as rational functions of `s_ij` and symbols for the ten roots `sqrtDelta5, sqrtG3[1..3], sqrtSigma5[1..6]` (`WList[[a]] = W[a]`, `RootRadicands`, `RootValues` as principal square roots),
up to constant factors (a symbol only sees `dlog W`); `LitRules` maps the variables of `alphabet.m` to ours (`Get["alphabet.m"] /. LitRules`). `W[1..11]` are `q^2, s_ij, s_ijk` (the first entries of every word), `W[195..204]` the ten roots (`W[198] = sqrtDelta5`).
`sb[i,j,k,l] = W[i] (x) W[j] (x) W[k] (x) W[l]` (first entry first; the iterated integral `[W[i], W[j], W[k], W[l]]` with the last letter outermost, 2306.15431). `R22S = (Sum c sb[..]) + B1 (Sum c sb[..])`: the symbols of the coefficient of `1` and of `B1`
of `R22`. The symbol is that of the weight-4 part **modulo i Pi and all constants**: every monomial of the remainder containing `im[1,1]` or `re[3,1]` has zero symbol; the other monomials are weight 4 and map to the shuffle product of the symbols of their `F` factors
(read from the Chen representation of the `F`, arXiv:2110.10111 / 2306.15431). Words: `R20S` 7313, `R22S` 89361, `R21S` 97425 (word, basis function).

## Limits: `7_Remainder_Symbol_Lightlike.m`, `8_TripleCollinear_Symbol.m` and `9_DoubleSoft_Symbol.m`

Each of the three files has a header with five sections (definition, kinematics and variables, alphabet, symbol conventions and properties, content), names its letters `x1, x2, ..` with rule lists, and writes words with the named letters as arguments (first entry first);
everything is **at symbol level only** (weight four, modulo `i Pi` and zeta values): no function-level limit is given. In the files the coefficient functions are the plain symbols `B1` and `B` (`BRules` without arguments where a file defines them).

- **Lightlike, `q^2 -> 0`** (`7_Remainder_Symbol_Lightlike.m`): the named letters `x1..x28` come with the rule lists `llLetters`, `llRoots`, `llSurface`, and words such as `sbLL[x1,x1,x1,x8]`. To expand the letters, use `symLL1 /. ((Most[llLetters] /. llRoots /. llSurface) ~Join~ {x28 -> q2Lightlike})` (or use the same rules on `symLLB1`). Here `q2Lightlike` is a free symbol for the scale `q^2`, so the scale letter is preserved even if the full-symbol file has already been loaded.
  The symbol of `R^(2,2)[1234]` is `symLL1 + B1 symLLB1`. The limit is taken at fixed `s12, s23, s34, s234, s123` (on the surface `q^2 = 0` the five invariants `s12, s13, s14, s23, s34` are independent; `llSurface`). The table `llTable` is that of the region with the signs of the degenerate forms of `sqrtG3[1], sqrtG3[2], sqrtG3[3]` equal to `(-1, 1, -1)`, the region of the reference lightlike point
  (`s12, s34, s234 > 0`, `s13, s14, s23, s24, s123 < 0` at `q^2 = 0`). The letters `x1..x27` are the limit letters that occur, in closed form (the letter `W[b]` of `6_Remainder_Symbol.m` restricted to `q^2 = 0`, none of them scales): `x1..x4 = s1q..s4q`, `x5..x10 = s12, ..., s34`, `x11..x22` the twelve sums `s_ij + s_ik`, `x23..x27 = (a - sqrtDelta5)/(a + sqrtDelta5)`; `x28 = q^2` is the scale and occurs up to 2 times in a word (4496 of the 57280 words). 11 different first entries.
  `llTable` has one row `{i, {{j, e_ij}, ..}}` for each `W[i]` that occurs in `R22S` of `6_Remainder_Symbol.m` (`W[i] = Prod_j x_j^e_ij` up to a constant, the exponent of `x28` is the power of `q^2`); **rebuild from `6_Remainder_Symbol.m`:** replace every slot `W[i]` of `R22S` by `Sum_j e_ij x_j`, multiply out slot by slot and collect using `sbLL` with the named Lightlike letters as arguments. The variables of the lightlike alphabet of arXiv:2209.06816 (`u1, u2, u3` and its `x1, x2, x3`, renamed `y1, y2, y3`, with `tr5 -> sqrtDelta5`) are given in `llPlanar` and as products of the `x_j` in `llPlanarLetters`.
  **Planar check against arXiv:2209.06816.** The lightlike limit of the leading-colour component `R^(2,0)[1234]` (computed with the same map, all colour sectors) satisfies, word for word: `LL[R^(2,0)] - LL[E_q symbol] = LL[R_BDS]`, with the relation `R^(2,0) = R_BDS + E_q` at the symbol level
  (`E_q` has symbol `(1/2) h_1 (x) h_1`; exact at the level of the `W` letters: 0 differing words); and `LL[R_BDS]` equals the symbol of the two-loop remainder of arXiv:2209.06816 (its ancillary file `4_Remainder_Symbol.m`, letters `a1..a9` expressed in our limit alphabet by exact fits)
  with the proportionality constant `rho_sym = 1` (all 4260 words). The two branches of the degenerate roots are related by the simultaneous inversion `x_i -> 1/x_i` of the three `x` letters of arXiv:2209.06816, under which its remainder symbol is invariant, so the comparison does not depend on the branch.
- **Triple collinear, `p1 || p2 || p3`** (`8_TripleCollinear_Symbol.m`): the objects of eq. (28) of the paper: `I^(2,2) = F^(2,2)(1234)/F^(0)(1234)` (the component `A22` of `4_FormFactor_PentagonFunction.m` at `mu^2 = q^2`, **no infrared subtraction**, **not** the remainder) tends to `(mu^2/(-s123))^(2 eps) [C_1 + B1 C_B1 + B C_B]`, `C_r = Sum_k eps^k [C_r]_k` pure functions starting at `eps^-2`;
  the file gives the symbols of `[C_1]_0` and `[C_B1]_0` (19589 and 20094 terms, integer coefficients; `[C_B]_0`, 3700 terms, is not published: it is fixed by the `O(eps)` part of the one-loop double-trace form factor and cancels in the remainder).
  Surface: `s_ij = lambda M^2 t_ij` (`i, j in (1, 2, 3)`, `t12 + t13 + t23 = 1`), `s_i4 = M^2 z_i` (`z1 + z2 + z3 = 1`), `lambda -> 0` at fixed `M^2, t_ij, z_i` (`s123 = lambda M^2`, `q^2 = M^2 (1 + lambda)`); variables `z zb = u = s12 s34/(s13 s24)`, `(1-z)(1-zb) = v = s14 s23/(s13 s24)`, `z = B1`, `sqrtDelta5 -> s13 s24 (zb - z)`, `B -> (2 z zb - z - zb)/(zb - z)`;
  in terms of the momentum fractions `s12/s123 = z zb z1 z2/D`, `s23/s123 = (1-z)(1-zb) z2 z3/D`, `s13/s123 = z1 z3/D` (so `u = (s12/s13)(z3/z2) = z zb`, `v = (s23/s13)(z1/z2) = (1-z)(1-zb)`).
  The symbol is taken at `mu^2 = q^2`: the scale-dependent letters cancel (no `log lambda`, no `M^2`) once the prefactor is removed order by order, `[C]_0 = [I]_0 - 2 L [I]_-1 + 2 L^2 [I]_-2` with `L = log(q^2/(-s123))` (products as shuffles). The symbol does not depend on the region (all `s_ij > 0` is used for the computation; the three roots `r0, r1, r3` enter in pairs, even under `r -> -r`).
  The leading poles are `[C_1]_-2 = log(u v) log v`, `[C_B1]_-2 = log(u v) log(u/v)`; under `p1 <-> p3` (`z -> 1-z, zb -> 1-zb, z1 <-> z3`) `C_1 -> C_1 + C_B1`, `C_B1 -> -C_B1`, `C_B -> -C_B` at every order `eps^-2, eps^-1, eps^0`.
- **Double soft, `p1, p2 -> 0`** (`9_DoubleSoft_Symbol.m`): `I^(2,2) -> (mu^2/(-s12))^(2 eps) [S_1 + B1 S_B1 + B S_B]`; the file gives `[S_1]_0` (2390 terms) and `[S_B1]_0` (3159 terms) (`[S_B]_0`, 1070 terms, is not published). Surface: `s34 = M^2`, `s_ia = -lambda M^2 y_ia` (`i = 1, 2; a = 3, 4`), `s12 = lambda^2 M^2 rho12`, `lambda -> 0` (`q^2 = M^2 + O(lambda)`);
  the symbol depends only on `u, v, w = s13/s23` (`z zb = u`, `(1-z)(1-zb) = v`, `z = B1`, `sqrtDelta5 -> s13 s24 (zb - z)`); it is invariant under independent rescalings of `p3`, `p4` and of the soft pair, and under `(p1 <-> p2, p3 <-> p4)` (`w -> 1/(w v)`). Leading poles as for `8_TripleCollinear_Symbol.m`.
  Both files: the symbols are the limits of the symbol of the unsubtracted `A22` of `4_FormFactor_PentagonFunction.m` (and `B1`, `B` coefficient functions) and equal term by term the symbols of the authors' own extraction (data identical up to term order).

Symbols are exact rationals (reconstructed from residues modulo four primes below `2^31` and verified).
